Four-loop QCD propagators and vertices with one vanishing external momentum

We have computed the self-energies and a set of three-particle vertex functions for massless QCD at the four-loop level in the MSbar renormalization scheme. The vertex functions are evaluated at points where one of the momenta vanishes. Analytical results are obtained for a generic gauge group and with the full gauge dependence, which was made possible by extensive use of the Forcer program for massless four-loop propagator integrals. The bare results in dimensional regularization are provided in terms of master integrals and rational coefficients; the latter are exact in any space-time dimension. Our results can be used for further precision investigations of the perturbative behaviour of the theory in schemes other than MSbar. As an example, we derive the five-loop beta function in a relatively common alternative, the minimal momentum subtraction (MiniMOM) scheme.

==> anc/Masters.prc <==
#procedure Masters(ORDER,DEPTH)
*
*	File contains the master integrals for massless 4-loop propagator graphs.
*	The expansions are deeper than needed. This will allow them to be used
*	in future more-loop calculations.
*	The integrals were obtained from
*	Ref: R.N. Lee, A.V. Smirnov, V.A. Smirnov,
*      Master Integrals for Four-Loop Massless Propagators up to
*      Transcendentality Weight Twelve,
*      Nucl.Phys. B856 (2012) 95-110, arXiv:1108.0732 [hep-th].
*	Definition    -> Fig. 1
*	Normalization -> Eq. (2) which is more or less the Gscheme
*	Our definition of the masters is different from LSS, because we work
*	with insertions. In addition we use the basis of the MZV datamine.
*	Hence we have converted the integrals to our masters.
*	They are defined in the forcer paper.
*
id	Master(no1) =
      +ep^-1*(-5*z5)
      +161/2*z7-25/2*z6+45*z5-41*z3^2
      +ep*(3132/5*z5z3-24641/20*z8-1065/2*z7+225/2*z6-195*z5+1730*z3*z5
         -123*z3*z4+225*z3^2)
      +ep^2*(5724/5*z5z3+111709/36*z9-187769/40*z8-1713/2*z7-975/2*z6+
         625*z5-2103*z4*z5+4325*z3*z6-294*z3*z5+675*z3*z4+273*z3^2+1526/
         3*z3^3)
      +ep^3*(500565/56*z7z3-147636/5*z5z3-6813889/112*z10-185227/9*z9+
         2742261/40*z8+53819/2*z7+3125/2*z6-1875*z5+1341143/56*z5^2-
         9027*z4*z5+118443/2*z3*z7-530*z3*z6-66990*z3*z5+819*z3*z4-7979
         *z3^2+2289*z3^2*z4+2210/3*z3^3)
      +ep^4*(594424/5*z5z3z3+304359/14*z7z3+470556/5*z5z3-8522762527/
         960*z11-7696277/28*z10-153857/6*z9+5349816*z9*z2-5233171/40*z8
         -400401/2*z7-9375/2*z6+5625*z5-308042*z5*z6-1143845/14*z5^2+
         10310991/40*z4*z7+120969*z4*z5-472716/5*z3*z5z3+4246229/10*z3*
         z8+164234*z3*z7-168600*z3*z6+340202*z3*z5-23937*z3*z4+55041*
         z3^2-129558*z3^2*z5+3315*z3^2*z4-28906*z3^3)
      +ep^5*(-58741243/36*z9z3-1275668/3*z6z4z1z1-1336912/5*z5z3z3-
         12956175/28*z7z3+1275668*z7z3*z2+159084/5*z5z3-3717389732429/
         442240*z12+4693372729/240*z11+210501591/56*z10+17022395/18*z9-
         12032208*z9*z2-32160239/40*z8+2180979/2*z7+28125/2*z6-16875*z5
         +10516118/3*z5*z7-51114*z5*z6-11925777/28*z5^2+4464838/3*z5^2*
         z2+3371732/5*z4*z5z3-10123347/10*z4*z7-195531*z4*z5+779328/5*
         z3*z5z3-82469992/27*z3*z9+4113131/20*z3*z8-3309117*z3*z7+
         12756680/3*z3*z7*z2+849140*z3*z6-985566*z3*z5+165123*z3*z4+
         323366/3*z3*z4*z5-289539*z3^2-1284461*z3^2*z6+268910*z3^2*z5-
         130077*z3^2*z4+466634/3*z3^3-67792/9*z3^4)
      +ep^6*(ALARMno1);

id	Master(no2)=
      +ep^-1*(-10*z5)
      -70*z7-25*z6+130*z5-10*z3^2
      +ep*(432*z5z3-1289*z8+831/2*z7+325*z6-870*z5+400*z3*z5-30*z3*z4+
         970*z3^2)
      +ep^2*(-16524/5*z5z3-58460/9*z9+95021/10*z8+22461/2*z7-2175*z6+
         4250*z5-2640*z4*z5+1000*z3*z6-2340*z3*z5+2910*z3*z4-10734*z3^2
         +4528/3*z3^3)
      +ep^3*(88260/7*z7z3+77436/5*z5z3-950710/7*z10+710543/18*z9+32881/
         10*z8-280391/2*z7+10625*z6-17750*z5+143960/7*z5^2+21276*z4*z5+
         58189*z3*z7-5800*z3*z6+73500*z3*z5-32202*z3*z4+63650*z3^2+6792
         *z3^2*z4-12788/3*z3^3)
      +ep^4*(-164008*z5z3z3-2076267/28*z7z3-363636/5*z5z3+577508911/48*
         z11+45349111/56*z10+6792223/18*z9-7380360*z9*z2-3354911/10*z8+
         1680885/2*z7-44375*z6+68250*z5+328120*z5*z6-2560409/28*z5^2-
         1339041/2*z4*z7-5904*z4*z5+387288/5*z3*z5z3+248583/10*z3*z8-
         314912*z3*z7+178900*z3*z6-799916*z3*z5+190950*z3*z4-278990*
         z3^2+207916*z3^2*z5-19182*z3^2*z4-81796/3*z3^3)
      +ep^5*(-23626165/9*z9z3-2077280/3*z6z4z1z1+4006072/5*z5z3z3+
         5258073/28*z7z3+2077280*z7z3*z2+299052*z5z3-1822155305421/
         110560*z12-28100374133/480*z11+3456371/56*z10-95476663/18*z9+
         36054648*z9*z2+4697467/2*z8-7301715/2*z7+170625*z6-249750*z5+
         17551919/3*z5*z7-1383426*z5*z6+17353811/28*z5^2+7270480/3*z5^2
         *z2+4544072/5*z4*z5z3+69769509/20*z4*z7-654420*z4*z5-1858464/5
         *z3*z5z3-150233854/27*z3*z9-2172379/10*z3*z8+1788584*z3*z7+
         20772800/3*z3*z7*z2-1946120*z3*z6+4670700*z3*z5-836970*z3*z4-
         910192/3*z3*z4*z5+1041330*z3^2-1049490*z3^2*z6-922376*z3^2*z5-
         122694*z3^2*z4+651652/3*z3^3+342086/9*z3^4)
      +ep^6*(ALARMno2);

id	Master(haha) =
      +ep^-1*(-10*z5)
      -25*z6+50*z5-10*z3^2
      +ep*(19/2*z7+125*z6+90*z5-30*z3*z4+50*z3^2)
      +ep^2*(324/5*z5z3-621/10*z8+2229/2*z7+225*z6-1750*z5+1240*z3*z5+
         150*z3*z4+234*z3^2)
      +ep^3*(-2916/5*z5z3+21637/3*z9+50039/10*z8-24279/2*z7-4375*z6+
         10250*z5+1374*z4*z5+3150*z3*z6-1200*z3*z5+702*z3*z4-3910*z3^2+
         3440/3*z3^3)
      +ep^4*(-6642/7*z7z3+6156/5*z5z3+310293/7*z10+15172/3*z9-456369/10
         *z8+120925/2*z7+25625*z6-45750*z5+287486/7*z5^2+2574*z4*z5+908
         *z3*z7-3250*z3*z6-65544*z3*z5-11730*z3*z4+27530*z3^2+5160*z3^2
         *z4-10808/3*z3^3)
      +ep^5*(-147552/5*z5z3z3+79371/14*z7z3+11340*z5z3+307229207/120*
         z11-1293063/28*z10-1437817/3*z9-1327968*z9*z2+378525/2*z8-
         379275/2*z7-114375*z6+182250*z5+291066*z5*z6-2971583/14*z5^2-
         336216/5*z4*z7-107550*z4*z5-82944/5*z3*z5z3+206188/5*z3*z8+
         151654*z3*z7-165030*z3*z6+507760*z3*z5+82590*z3*z4-147990*z3^2
         -76600*z3^2*z5-16212*z3^2*z4-48512*z3^3)
      +ep^6*(-2615746/9*z9z3-186272/3*z6z4z1z1+648768/5*z5z3z3-143118/7
         *z7z3+186272*z7z3*z2-131220*z5z3+280245139603/165840*z12-
         2494641451/240*z11-14038197/7*z10+9480250/3*z9+5838912*z9*z2-
         728075/2*z8+714825/2*z7+455625*z6-681750*z5+4835318/3*z5*z7-
         1474994*z5*z6-906054/7*z5^2+651952/3*z5^2*z2+119936/5*z4*z5z3+
         4976853/10*z4*z7+676590*z4*z5+859248/5*z3*z5z3-33111634/27*z3*
         z9+493324/5*z3*z8-1987728*z3*z7+1862720/3*z3*z7*z2+1288950*z3*
         z6-2347080*z3*z5-443970*z3*z4-409288/3*z3*z4*z5+694170*z3^2-
         339804*z3^2*z6+485584*z3^2*z5-218304*z3^2*z4+1649480/3*z3^3-
         627760/9*z3^4)
      +ep^7*(ALARMhaha);

id	Master(no6)=
      +ep^-1*(-5*z5)
      -25/2*z6+45*z5-17*z3^2
      +ep*(-85/2*z7+225/2*z6-195*z5-51*z3*z4+153*z3^2)
      +ep^2*(-8532/5*z5z3+158967/40*z8+765/2*z7-975/2*z6+625*z5-3118*z3
         *z5+459*z3*z4-663*z3^2)
      +ep^3*(76788/5*z5z3+16232/3*z9-1430703/40*z8-3315/2*z7+3125/2*z6-
         1875*z5+8121*z4*z5-7710*z3*z6+28062*z3*z5-1989*z3*z4+2125*z3^2
         -4310/3*z3^3)
      +ep^4*(-171531/7*z7z3-332748/5*z5z3+1624779/7*z10-48696*z9+
         6199713/40*z8+10625/2*z7-9375/2*z6+5625*z5-863970/7*z5^2-73089
         *z4*z5-57352*z3*z7+69390*z3*z6-121602*z3*z5+6375*z3*z4-6375*
         z3^2-6465*z3^2*z4+12930*z3^3)
      +ep^5*(-125424/5*z5z3z3+1543779/7*z7z3+213300*z5z3+44097609/20*
         z11-14623011/7*z10+211016*z9-1128816*z9*z2-3974175/8*z8-31875/
         2*z7+28125/2*z6-16875*z5-200378*z5*z6+7775730/7*z5^2+1766553/5
         *z4*z7+316719*z4*z5+441936/5*z3*z5z3-7974453/20*z3*z8+516168*
         z3*z7-300690*z3*z6+389750*z3*z5-19125*z3*z4+19125*z3^2+45590*
         z3^2*z5+58185*z3^2*z4-56030*z3^3)
      +ep^6*(1576792/3*z9z3+208160*z6z4z1z1+1128816/5*z5z3z3-6689709/7*
         z7z3-624480*z7z3*z2-639900*z5z3+1178232484681/110560*z12-
         396878481/20*z11+63366381/7*z10-2029000/3*z9+10159344*z9*z2+
         11922525/8*z8+95625/2*z7-84375/2*z6+50625*z5-6234680*z5*z7+
         1803402*z5*z6-33694830/7*z5^2-728560*z5^2*z2-1086432/5*z4*z5z3
         -15898977/5*z4*z7-1015125*z4*z5-3977424/5*z3*z5z3+11117338/9*
         z3*z9+71770077/20*z3*z8-2236728*z3*z7-2081600*z3*z7*z2+963750*
         z3*z6-1169250*z3*z5+57375*z3*z4-422054*z3*z4*z5-57375*z3^2+
         593110*z3^2*z6-410310*z3^2*z5-252135*z3^2*z4+538750/3*z3^3+
         92821/3*z3^4)
      +ep^7*(ALARMno6);

id	Master(nono)=
      +36*z3^2
      +ep*(-378*z7+108*z3*z4)
      +ep^2*(3024/5*z5z3-26901/10*z8+2844*z3*z5+432*z3^2)
      +ep^3*(-42458/3*z9-4536*z7-270*z4*z5+6930*z3*z6+1296*z3*z4+2304*
         z3^2-732*z3^3)
      +ep^4*(58563/7*z7z3+36288/5*z5z3-836958/7*z10-161406/5*z8-24192*
         z7+202569/7*z5^2+91332*z3*z7+34128*z3*z5+6912*z3*z4+13824*z3^2
         -3294*z3^2*z4)
      +ep^5*(216768/5*z5z3z3+193536/5*z5z3-73041423/20*z11-169832*z9+
         1950912*z9*z2-860832/5*z8-145152*z7-88734*z5*z6+456849/5*z4*z7
         -3240*z4*z5-175392/5*z3*z5z3+3745413/10*z3*z8+83160*z3*z6+
         182016*z3*z5+41472*z3*z4+82944*z3^2-101952*z3^2*z5-8784*z3^3)
      +ep^6*(-1132952/3*z9z3-120064*z6z4z1z1+702756/7*z7z3+360192*z7z3*
         z2+1161216/5*z5z3-296966758791/55280*z12-10043496/7*z10-
         2717312/3*z9-5164992/5*z8-870912*z7+2100799*z5*z7+2430828/7*
         z5^2+420224*z5^2*z2+962544/5*z4*z5z3-17280*z4*z5+9455470/9*z3*
         z9+1095984*z3*z7+1200640*z3*z7*z2+443520*z3*z6+1092096*z3*z5+
         248832*z3*z4-102800*z3*z4*z5+497664*z3^2-519534*z3^2*z6-39528*
         z3^2*z4-46848*z3^3+37216/3*z3^4)
      +ep^7*(ALARMnono);

id	Master(lala)=
      +441/8*z7
      +ep*(-81/5*z5z3+18567/80*z8-1323/4*z7-135*z3*z5)
      +ep^2*(486/5*z5z3+4583/2*z9-55701/40*z8+1323/2*z7-81*z4*z5-675/2*
         z3*z6+810*z3*z5-267*z3^3)
      +ep^3*(-18441/56*z7z3-972/5*z5z3+1288053/112*z10-13749*z9+55701/
         20*z8-441*z7-502287/56*z5^2+486*z4*z5+765/4*z3*z7+2025*z3*z6-
         1620*z3*z5-2403/2*z3^2*z4+1602*z3^3)
      +ep^4*(-12582/5*z5z3z3+55323/28*z7z3+648/5*z5z3+42903141/160*z11-
         3864159/56*z10+27498*z9-113238*z9*z2-18567/10*z8-66963/2*z5*z6
         +1506861/28*z5^2-6939/20*z4*z7-972*z4*z5+1134*z3*z5z3-5985/2*
         z3*z8-2295/2*z3*z7-4050*z3*z6+1080*z3*z5-14682*z3^2*z5+7209*
         z3^2*z4-3204*z3^3)
      +ep^5*(68177/2*z9z3+10716*z6z4z1z1+75492/5*z5z3z3-55323/14*z7z3-
         32148*z7z3*z2+147336762993/221120*z12-128709423/80*z11+3864159/
         28*z10-18332*z9+679428*z9*z2-527655*z5*z7+200889*z5*z6-1506861/
         14*z5^2-37506*z5^2*z2-90738/5*z4*z5z3+20817/10*z4*z7+648*z4*z5
         -6804*z3*z5z3+541696/3*z3*z9+17955*z3*z8+2295*z3*z7-107160*z3*
         z7*z2+2700*z3*z6-47193*z3*z4*z5-21183/2*z3^2*z6+88092*z3^2*z5-
         14418*z3^2*z4+2136*z3^3+4237*z3^4)
      +ep^6*(ALARMlala);

id	Master(bebe)=
      +ep^-2*(1/2*z3)
      +ep^-1*(3/4*z4+3/2*z3)
      -23/2*z5+9/4*z4+19/2*z3
      +ep*(-30*z6-69/2*z5+57/4*z4+103/2*z3+29/2*z3^2)
      +ep^2*(-1105/4*z7-90*z6-437/2*z5+309/4*z4+547/2*z3+87/2*z3*z4+87/
         2*z3^2)
      +ep^3*(486/5*z5z3-84627/80*z8-3315/4*z7-570*z6-2369/2*z5+1641/4*
         z4+2863/2*z3+1153*z3*z5+261/2*z3*z4+551/2*z3^2)
      +ep^4*(1458/5*z5z3-5144*z9-253881/80*z8-20995/4*z7-3090*z6-12581/
         2*z5+8589/4*z4+2001/2*z4*z5+14827/2*z3+2810*z3*z6+3459*z3*z5+
         1653/2*z3*z4+2987/2*z3^2-967*z3^3)
      +ep^5*(1296*z7z3+9234/5*z5z3-100629/4*z10-15432*z9-1607913/80*z8-
         113815/4*z7-16410*z6-65849/2*z5+35235/2*z5^2+44481/4*z4+6003/2
         *z4*z5+76183/2*z3+40769/2*z3*z7+8430*z3*z6+21907*z3*z5+8961/2*
         z3*z4+15863/2*z3^2-8703/2*z3^2*z4-2901*z3^3)
      +ep^6*(12852/5*z5z3z3+3888*z7z3+50058/5*z5z3-45816811/160*z11-
         301887/4*z10-97736*z9+115668*z9*z2-8716581/80*z8-604435/4*z7-
         85890*z6-341021/2*z5+60554*z5*z6+105705/2*z5^2+228549/4*z4+
         221439/20*z4*z7+38019/2*z4*z5+389107/2*z3-28188/5*z3*z5z3+
         2702823/40*z3*z8+122307/2*z3*z7+53390*z3*z6+118759*z3*z5+47589/
         2*z3*z4+83027/2*z3^2-61517*z3^2*z5-26109/2*z3^2*z4-18373*z3^3)
      +ep^7*(-116177/2*z9z3-17376*z6z4z1z1+38556/5*z5z3z3+24624*z7z3+
         52128*z7z3*z2+265842/5*z5z3-78903546213/110560*z12-137450433/
         160*z11-1911951/4*z10-529832*z9+347004*z9*z2-46290969/80*z8-
         3163615/4*z7-444810*z6-1752209/2*z5+1372983/2*z5*z7+181662*z5*
         z6+669465/2*z5^2+60816*z5^2*z2+1167321/4*z4+107316/5*z4*z5z3+
         664317/20*z4*z7+206103/2*z4*z5+1978303/2*z3-84564/5*z3*z5z3+
         144225*z3*z9+8108469/40*z3*z8+774611/2*z3*z7+173760*z3*z7*z2+
         289430*z3*z6+630691*z3*z5+249081/2*z3*z4-150957*z3*z4*z5+
         429983/2*z3^2-185636*z3^2*z6-184551*z3^2*z5-165357/2*z3^2*z4-
         99601*z3^3+137653/6*z3^4)
      +ep^8*(ALARMbebe);

id	Master(cross)=
      +ep^-1*(5*z5)
      +25/2*z6-5*z5-7*z3^2
      +ep*(127/2*z7-25/2*z6+35*z5-21*z3*z4+7*z3^2)
      +ep^2*(972/5*z5z3-12387/40*z8-127/2*z7+175/2*z6+135*z5+22*z3*z5+
         21*z3*z4-49*z3^2)
      +ep^3*(-972/5*z5z3+346/3*z9+12387/40*z8+889/2*z7+675/2*z6+675*z5-
         1425*z4*z5+90*z3*z6-22*z3*z5-147*z3*z4-189*z3^2+1742/3*z3^3)
      +ep^4*(11799/7*z7z3+6804/5*z5z3-112509/7*z10-346/3*z9-86709/40*z8
         +3429/2*z7+3375/2*z6+3375*z5-32958/7*z5^2+1425*z4*z5+8776*z3*
         z7-90*z3*z6+154*z3*z5-567*z3*z4-945*z3^2+2613*z3^2*z4-1742/3*
         z3^3)
      +ep^5*(21744/5*z5z3z3-11799/7*z7z3+26244/5*z5z3-6987509/20*z11+
         112509/7*z10+2422/3*z9+195696*z9*z2-334449/40*z8+17145/2*z7+
         16875/2*z6+16875*z5-57322*z5*z6+32958/7*z5^2-45933/5*z4*z7-
         9975*z4*z5-27216/5*z3*z5z3+962073/20*z3*z8-8776*z3*z7+630*z3*
         z6+594*z3*z5-2835*z3*z4-4725*z3^2+22114*z3^2*z5-2613*z3^2*z4+
         12194/3*z3^3)
      +ep^6*(47968*z9z3+7008*z6z4z1z1-21744/5*z5z3z3+11799*z7z3-21024*
         z7z3*z2+26244*z5z3-44624048221/110560*z12+6987509/20*z11-
         112509*z10+3114*z9-195696*z9*z2-334449/8*z8+85725/2*z7+84375/2
         *z6+84375*z5-182628*z5*z7+57322*z5*z6-32958*z5^2-24528*z5^2*z2
         -60768/5*z4*z5z3+45933/5*z4*z7-38475*z4*z5+27216/5*z3*z5z3+
         1179610/3*z3*z9-962073/20*z3*z8+61432*z3*z7-70080*z3*z7*z2+
         2430*z3*z6+2970*z3*z5-14175*z3*z4+110670*z3*z4*z5-23625*z3^2+
         66698*z3^2*z6-22114*z3^2*z5+18291*z3^2*z4+15678*z3^3-15059*
         z3^4)
      +ep^7*(ALARMcross);

id	Master(fastar2)=
      +20*z5
      +ep*(50*z6-80*z5-4*z3^2)
      +ep^2*(639*z7-200*z6+80*z5-12*z3*z4+16*z3^2)
      +ep^3*(648/5*z5z3+795539/480*z8-2556*z7+200*z6+1103/16*z4^2-456*
         z3*z5+48*z3*z4-16*z3^2)
      +ep^4*(-2592/5*z5z3+142462/9*z9-795539/120*z8+2556*z7-1656*z4*z5-
         1103/4*z4^2-1120*z3*z6+1824*z3*z5-48*z3*z4+328/3*z3^3)
      +ep^5*(9276/7*z7z3+2592/5*z5z3+6795857/168*z10-569848/9*z9+
         1535533/240*z8-52700/7*z5^2+50095/12*z4*z6+6624*z4*z5+3793/8*
         z4^2-12458*z3*z7+4480*z3*z6-1824*z3*z5+492*z3^2*z4-1312/3*z3^3
         )
      +ep^6*(-21824/5*z5z3z3-37104/7*z7z3+10409948/15*z11-6795857/42*
         z10+569848/9*z9-196416*z9*z2-18515/16*z8-43848*z5*z6+210800/7*
         z5^2-298047/5*z4*z7-50095/3*z4*z6-6624*z4*z5+7935/8*z4^2-9072/
         5*z3*z5z3-7177093/240*z3*z8+49832*z3*z7-4480*z3*z6-31177/8*z3*
         z4^2+8176*z3^2*z5-1968*z3^2*z4+1312/3*z3^3)
      +ep^7*(484088/9*z9z3+27136/3*z6z4z1z1+87296/5*z5z3z3+37104/7*z7z3
         -27136*z7z3*z2+3997436275537/3980160*z12-41639792/15*z11+
         12640687/84*z10+785664*z9*z2-107387/16*z8+2122175/36*z6^2-
         1205698/3*z5*z7+175392*z5*z6-210800/7*z5^2-94976/3*z5^2*z2-
         114184/5*z4*z5z3+1616643/16*z4*z8+1192188/5*z4*z7+161945/6*z4*
         z6+46023/8*z4^2-31177/16*z4^3+36288/5*z3*z5z3-5186956/27*z3*z9
         +7177093/60*z3*z8-49832*z3*z7-271360/3*z3*z7*z2+127976/3*z3*z4
         *z5+31177/2*z3*z4^2+39972*z3^2*z6-32704*z3^2*z5+1968*z3^2*z4-
         21064/9*z3^4)
      +ep^8*(ALARMfastar2);

id	Master(nostar5)=
      +20*z5
      +ep*(50*z6-80*z5+86*z3^2)
      +ep^2*(5777/8*z7-200*z6+80*z5+258*z3*z4-344*z3^2)
      +ep^3*(-22977/5*z5z3+6622129/480*z8-5777/2*z7+200*z6-1541/16*z4^2
         -6646*z3*z5-1032*z3*z4+344*z3^2)
      +ep^4*(91908/5*z5z3+198659/8*z9-6571099/120*z8+5777/2*z7+48993/2*
         z4*z5+83/4*z4^2-17045*z3*z6+26584*z3*z5+1032*z3*z4-4314*z3^3)
      +ep^5*(-868257/16*z7z3-91908/5*z5z3+56482267/96*z10-198659/2*z9+
         13639583/240*z8-1689475/16*z5^2-276415/12*z4*z6-97986*z4*z5-
         14377/8*z4^2-1042227/4*z3*z7+68180*z3*z6-26584*z3*z5-19413*
         z3^2*z4+17256*z3^3)
      +ep^6*(272556/5*z5z3z3+868257/4*z7z3-2166134937/640*z11-55969051/
         24*z10+198659/2*z9+2453004*z9*z2+32123/4*z8+217849/2*z5*z6+
         1689475/4*z5^2+72982863/80*z4*z7+218095/3*z4*z6+97986*z4*z5-
         13767/2*z4^2+581958/5*z3*z5z3-140000509/120*z3*z8+1042227*z3*
         z7-68180*z3*z6-490*z3*z4^2+45786*z3^2*z5+77652*z3^2*z4-17256*
         z3^3)
      +ep^7*(-2327797/24*z9z3+143882*z6z4z1z1-1090224/5*z5z3z3-868257/4
         *z7z3-431646*z7z3*z2+153044931672229/7960320*z12+2166134937/
         160*z11+58421677/24*z10-9812016*z9*z2+1259447/32*z8-18510725/
         36*z6^2-22164529/4*z5*z7-435698*z5*z6-1689475/4*z5^2-503587*
         z5^2*z2+202656/5*z4*z5z3-22801077/32*z4*z8-72982863/20*z4*z7-
         993605/6*z4*z6-539763/16*z4^2-21487/8*z4^3-2327832/5*z3*z5z3-
         49096382/9*z3*z9+139541239/30*z3*z8-1042227*z3*z7-1438820*z3*
         z7*z2-663638*z3*z4*z5+15082*z3*z4^2+941109/2*z3^2*z6-183144*
         z3^2*z5-77652*z3^2*z4+539969/6*z3^4)
      +ep^8*(ALARMnostar5);

id	Master(nostar6)=
      +20*z5
      +ep*(50*z6-80*z5+80*z3^2)
      +ep^2*(625*z7-200*z6+80*z5+240*z3*z4-320*z3^2)
      +ep^3*(-3240*z5z3+144241/12*z8-2500*z7+200*z6-3373/2*z4^2-4480*z3
         *z5-960*z3*z4+320*z3^2)
      +ep^4*(12960*z5z3+109895/6*z9-1146935/24*z8+2500*z7+17580*z4*z5+
         25985/4*z4^2-11600*z3*z6+17920*z3*z5+960*z3*z4-2920*z3^3)
      +ep^5*(-907155/28*z7z3-12960*z5z3+75774169/168*z10-219790/3*z9+
         2506579/48*z8-1960705/28*z5^2-276190/3*z4*z6-70320*z4*z5-82357/
         8*z4^2-146055*z3*z7+46400*z3*z6-17920*z3*z5-13140*z3^2*z4+
         11680*z3^3)
      +ep^6*(45672*z5z3z3+907155/7*z7z3-95731961/32*z11-75262735/42*z10
         +219790/3*z9+2055240*z9*z2+491617/32*z8-7630*z5*z6+1960705/7*
         z5^2+2393199/4*z4*z7+1071550/3*z4*z6+70320*z4*z5-210693/16*
         z4^2+69336*z3*z5z3-4448819/6*z3*z8+584220*z3*z7-46400*z3*z6+
         69086*z3*z4^2+42360*z3^2*z5+52560*z3^2*z4-11680*z3^3)
      +ep^7*(-6730525/6*z9z3-182440*z6z4z1z1-182688*z5z3z3-907155/7*
         z7z3+547320*z7z3*z2+3684933047003/398016*z12+95731961/8*z11+
         84049051/42*z10-8220960*z9*z2+4633853/64*z8-11070350/9*z6^2-
         3252395/2*z5*z7+30520*z5*z6-1960705/7*z5^2+638540*z5^2*z2+
         446172*z4*z5z3-4237653/2*z4*z8-2393199*z4*z7-1642090/3*z4*z6-
         1985937/32*z4^2+34543*z4^3-277344*z3*z5z3-49890065/9*z3*z9+
         17743679/6*z3*z8-584220*z3*z7+1824400*z3*z7*z2-484160*z3*z4*z5
         -268973*z3*z4^2-282690*z3^2*z6-169440*z3^2*z5-52560*z3^2*z4+
         214090/3*z3^4)
      +ep^8*(ALARMnostar6);

id	Master(no)=
      +20*z5
      +ep*(50*z6-80*z5+68*z3^2)
      +ep^2*(450*z7-200*z6+80*z5+204*z3*z4-272*z3^2)
      +ep^3*(-9072/5*z5z3+59633/10*z8-1800*z7+200*z6-2448*z3*z5-816*z3*
         z4+272*z3^2)
      +ep^4*(36288/5*z5z3+88036/9*z9-119266/5*z8+1800*z7+9936*z4*z5-
         6460*z3*z6+9792*z3*z5+816*z3*z4-4640/3*z3^3)
      +ep^5*(-85026/7*z7z3-36288/5*z5z3+991604/7*z10-352144/9*z9+119266/
         5*z8-171050/7*z5^2-39744*z4*z5-57152*z3*z7+25840*z3*z6-9792*z3
         *z5-6960*z3^2*z4+18560/3*z3^3)
      +ep^6*(81376/5*z5z3z3+340104/7*z7z3-31418849/30*z11-3966416/7*z10
         +352144/9*z9+732384*z9*z2+2772*z5*z6+684200/7*z5^2+1090878/5*
         z4*z7+39744*z4*z5+72576/5*z3*z5z3-1122212/5*z3*z8+228608*z3*z7
         -25840*z3*z6-9800*z3^2*z5+27840*z3^2*z4-18560/3*z3^3)
      +ep^7*(-1393864/9*z9z3-46400/3*z6z4z1z1-325504/5*z5z3z3-340104/7*
         z7z3+46400*z7z3*z2+29283947297/13820*z12+62837698/15*z11+
         3966416/7*z10-2929536*z9*z2-1687480/3*z5*z7-11088*z5*z6-684200/
         7*z5^2+162400/3*z5^2*z2+346928/5*z4*z5z3-4363512/5*z4*z7-
         290304/5*z3*z5z3-29983336/27*z3*z9+4488848/5*z3*z8-228608*z3*
         z7+464000/3*z3*z7*z2-437992/3*z3*z4*z5-47700*z3^2*z6+39200*
         z3^2*z5-27840*z3^2*z4+147908/9*z3^4)
      +ep^8*(ALARMno);

id	Master(t155)=
      +6*z3
      +ep*(9*z4-12*z3)
      +ep^2*(192*z5-18*z4)
      +ep^3*(465*z6-384*z5-168*z3^2)
      +ep^4*(4509*z7-930*z6-504*z3*z4+336*z3^2)
      +ep^5*(648*z5z3+295483/24*z8-9018*z7-529/4*z4^2-6492*z3*z5+1008*
         z3*z4)
      +ep^6*(-1296*z5z3+98490*z9-295483/12*z8-14598*z4*z5+529/2*z4^2-
         15390*z3*z6+12984*z3*z5+2676*z3^3)
      +ep^7*(47790/7*z7z3+5873824/21*z10-196980*z9-3703/4*z8-469494/7*
         z5^2-20585/3*z4*z6+29196*z4*z5+1587/2*z4^2-123894*z3*z7+30780*
         z3*z6+12042*z3^2*z4-5352*z3^3)
      +ep^8*(-23328*z5z3z3-95580/7*z7z3+3887580*z11-11747648/21*z10-
         1049760*z9*z2-25921/4*z8-355110*z5*z6+938988/7*z5^2-399195*z4*
         z7+41170/3*z4*z6+11109/2*z4^2-6480*z3*z5z3-4208591/12*z3*z8+
         247788*z3*z7+12167/2*z3*z4^2+137616*z3^2*z5-24084*z3^2*z4)
      +ep^9*(189720*z9z3+25920*z6z4z1z1+46656*z5z3z3-77760*z7z3*z2+
         1286567660543/199008*z12-7775160*z11-45287*z10+2099520*z9*z2-
         159229/4*z8-801025/9*z6^2-2811438*z5*z7+710220*z5*z6-90720*
         z5^2*z2-83592*z4*z5z3-610029/4*z4*z8+798390*z4*z7+41170*z4*z6+
         68241/2*z4^2+12167/4*z4^3+12960*z3*z5z3-2159960*z3*z9+4208591/
         6*z3*z8-259200*z3*z7*z2+474408*z3*z4*z5-12167*z3*z4^2+382290*
         z3^2*z6-275232*z3^2*z5-33184*z3^4)
      +ep^10*(ALARMt155);

id	Master(t124)=
      +6*z3
      +ep*(9*z4-12*z3)
      +ep^2*(127*z5-18*z4)
      +ep^3*(605/2*z6-254*z5-173*z3^2)
      +ep^4*(18989/8*z7-605*z6-519*z3*z4+346*z3^2)
      +ep^5*(243/5*z5z3+549939/80*z8-18989/4*z7-639/4*z4^2-6082*z3*z5+
         1038*z3*z4)
      +ep^6*(-486/5*z5z3+1084927/24*z9-1100823/80*z8-18975/2*z4*z5+2637/
         8*z4^2-14340*z3*z6+12164*z3*z5+8554/3*z3^3)
      +ep^7*(40851/112*z7z3+32125953/224*z10-1084927/12*z9-6909/16*z8-
         5959047/112*z5^2-17115/2*z4*z6+18975*z4*z5+2961/8*z4^2-426805/
         4*z3*z7+28680*z3*z6+12831*z3^2*z4-17108/3*z3^3)
      +ep^8*(-1764/5*z5z3z3-40851/56*z7z3+591012973/640*z11-32150901/
         112*z10-15876*z9*z2-34545/16*z8-509611/2*z5*z6+5959047/56*z5^2
         -13501587/80*z4*z7+34635/2*z4*z6+14805/8*z4^2-8262/5*z3*z5z3-
         12341253/40*z3*z8+426805/2*z3*z7+9522*z3*z4^2+142118*z3^2*z5-
         25662*z3^2*z4)
      +ep^9*(64531/8*z9z3+1182*z6z4z1z1+3528/5*z5z3z3-3546*z7z3*z2+
         2631913789281/884480*z12-591012973/320*z11-79761/4*z10+31752*
         z9*z2-159285/16*z8-214825/2*z6^2-3745875/2*z5*z7+509611*z5*z6-
         4137*z5^2*z2-23904/5*z4*z5z3-192591*z4*z8+13501587/40*z4*z7+
         36255/2*z4*z6+68265/8*z4^2+4761*z4^3+16524/5*z3*z5z3-5916949/3
         *z3*z9+3086022/5*z3*z8-11820*z3*z7*z2+439338*z3*z4*z5-38331/2*
         z3*z4^2+673139/2*z3^2*z6-284236*z3^2*z5-69787/2*z3^4)
      +ep^10*(ALARMt124);

id	Master(t145)=
      +6*z3
      +ep*(9*z4-12*z3)
      +ep^2*(157*z5-18*z4)
      +ep^3*(755/2*z6-314*z5-179*z3^2)
      +ep^4*(26657/8*z7-755*z6-537*z3*z4+358*z3^2)
      +ep^5*(243*z5z3+38195/4*z8-26657/4*z7-1743/8*z4^2-6736*z3*z5+1074
         *z3*z4)
      +ep^6*(-486*z5z3+1657525/24*z9-616223/32*z8-23853/2*z4*z5+9159/16
         *z4^2-15945*z3*z6+13472*z3*z5+8776/3*z3^3)
      +ep^7*(242325/112*z7z3+48355103/224*z10-1657525/12*z9-88515/64*z8
         -7112577/112*z5^2-10970*z4*z6+23853*z4*z5+37935/32*z4^2-126682
         *z3*z7+31890*z3*z6+13164*z3^2*z4-17552/3*z3^3)
      +ep^8*(-7488*z5z3z3-242325/56*z7z3+258270245/128*z11-49253231/112
         *z10-336960*z9*z2-999831/128*z8-622765/2*z5*z6+7112577/56*z5^2
         -4126767/16*z4*z7+29230*z4*z6+428499/64*z4^2-3888*z3*z5z3-
         1469159/4*z3*z8+253364*z3*z7+19743/2*z3*z4^2+148412*z3^2*z5-
         26328*z3^2*z4)
      +ep^9*(748115/8*z9z3+17070*z6z4z1z1+14976*z5z3z3-51210*z7z3*z2+
         2654003764111/530688*z12-258270245/64*z11-66330*z10+673920*z9*
         z2-10685283/256*z8-415300/3*z6^2-9941391/4*z5*z7+622765*z5*z6-
         59745*z5^2*z2-42669*z4*z5z3-1970073/8*z4*z8+4126767/8*z4*z7+
         60300*z4*z6+4579407/128*z4^2+19743/4*z4^3+7776*z3*z5z3-
         27604805/12*z3*z9+5922563/8*z3*z8-170700*z3*z7*z2+482931*z3*z4
         *z5-98655/4*z3*z4^2+774995/2*z3^2*z6-296824*z3^2*z5-72085/2*
         z3^4)
      +ep^10*(ALARMt145);
*
*	Note that this integral differs from its definition in the old Mincer
*	by two powers of ep.
*
id	Master(t105) =
      +6*z3
      +ep*(9*z4-12*z3)
      +ep^2*(102*z5-18*z4)
      +ep^3*(240*z6-204*z5-78*z3^2)
      +ep^4*(1413*z7-480*z6-234*z3*z4+156*z3^2)
      +ep^5*(648/5*z5z3+148157/40*z8-2826*z7-363/4*z4^2-1812*z3*z5+468*
         z3*z4)
      +ep^6*(-1296/5*z5z3+18918*z9-148157/20*z8-3690*z4*z5+363/2*z4^2-
         4140*z3*z6+3624*z3*z5+588*z3^3)
      +ep^7*(5751/7*z7z3+349078/7*z10-37836*z9-847/4*z8-79137/7*z5^2-
         2915*z4*z6+7380*z4*z5+363/2*z4^2-21240*z3*z7+8280*z3*z6+2646*
         z3^2*z4-1176*z3^3)
      +ep^8*(-11664/5*z5z3z3-11502/7*z7z3+8614689/20*z11-698156/7*z10-
         104976*z9*z2-4235/4*z8-56868*z5*z6+158274/7*z5^2-280557/5*z4*
         z7+5830*z4*z6+1815/2*z4^2-2592/5*z3*z5z3-1131379/20*z3*z8+
         42480*z3*z7+3993/2*z3*z4^2+19068*z3^2*z5-5292*z3^2*z4)
      +ep^9*(16812*z9z3+2592*z6z4z1z1+23328/5*z5z3z3-7776*z7z3*z2+
         228788947591/331680*z12-8614689/10*z11-6413*z10+209952*z9*z2-
         19481/4*z8-70225/3*z6^2-290160*z5*z7+113736*z5*z6-9072*z5^2*z2
         -40824/5*z4*z5z3-160083/4*z4*z8+561114/5*z4*z7+5830*z4*z6+8349/
         2*z4^2+3993/4*z4^3+5184/5*z3*z5z3-233768*z3*z9+1131379/10*z3*
         z8-25920*z3*z7*z2+62388*z3*z4*z5-3993*z3*z4^2+49092*z3^2*z6-
         38136*z3^2*z5-3466*z3^4)
      +ep^10*(ALARMt105);
*
*	The expansions for the Gscheme constants are made in the program
*	gzeta.frm.
*
.sort:Masters-1;
CF	InvGschemeConstants;
Symbols InvG10,InvG20,InvG30,InvG40,InvG50;
id	GschemeConstants(2,2) = GschemeConstants(3,1)*GschemeConstants(2,0)
			*InvGschemeConstants(1,0)*rat(1-4*ep,1-3*ep);
id	GschemeConstants(3,1)*GschemeConstants(0,0) = 
		GschemeConstants(4,0)*GschemeConstants(3,0)*rat(1-5*ep,1-2*ep);
id	GschemeConstants(?a)*InvGschemeConstants(?a) = 1;

#do i = 1,4
id	GschemeConstants(`i',0) = G`i'0*GschemeConstants(0,0)*
						rat(1-2*ep,1-{`i'+2}*ep);
id	InvGschemeConstants(`i',0) = InvG`i'0*InvGschemeConstants(0,0)*
						rat(1-{`i'+2}*ep,1-2*ep);
#enddo
id	GschemeConstants(?a)*InvGschemeConstants(?a) = 1;
id	GschemeConstants(0,0) = rat(1,ep);
.sort
PolyRatFun rat(expand,ep,16);
.sort
PolyRatFun;
id	rat(x?) = x;
if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;

id	G10=
      +1
      +ep^3*(-6*z3)
      +ep^4*(-9*z4)
      +ep^5*(-42*z5)
      +ep^6*(18*z3^2-90*z6)
      +ep^7*(54*z4*z3-294*z7)
      +ep^8*(81/2*z4^2+252*z5*z3-1449/2*z8)
      +ep^9*(-36*z3^3+378*z5*z4+540*z6*z3-2130*z9)
      +ep^10*(-162*z4*z3^2+882*z5^2+810*z6*z4+1764*z7*z3-5598*z10)
      +ep^11*(-243*z4^2*z3-756*z5*z3^2+3780*z6*z5+2646*z7*z4+4347*z8*z3
         -15918*z11)
      +ep^12*(54*z3^4-243/2*z4^3-2268*z5*z4*z3-1620*z6*z3^2+4050*z6^2+
         12348*z7*z5+13041/2*z8*z4+12780*z9*z3-43263*z12);

if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;

id	G20=
      +1
      +ep^3*(-16*z3)
      +ep^4*(-24*z4)
      +ep^5*(-192*z5)
      +ep^6*(128*z3^2-440*z6)
      +ep^7*(384*z4*z3-2304*z7)
      +ep^8*(288*z4^2+3072*z5*z3-6552*z8)
      +ep^9*(-2048/3*z3^3+4608*z5*z4+7040*z6*z3-87040/3*z9)
      +ep^10*(-3072*z4*z3^2+18432*z5^2+10560*z6*z4+36864*z7*z3-93048*
         z10)
      +ep^11*(-4608*z4^2*z3-24576*z5*z3^2+84480*z6*z5+55296*z7*z4+
         104832*z8*z3-380928*z11)
      +ep^12*(8192/3*z3^4-2304*z4^3-73728*z5*z4*z3-56320*z6*z3^2+96800*
         z6^2+442368*z7*z5+157248*z8*z4+1392640/3*z9*z3-1309528*z12);

if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;

id	G30=
      +1
      +ep^3*(-30*z3)
      +ep^4*(-45*z4)
      +ep^5*(-570*z5)
      +ep^6*(450*z3^2-1350*z6)
      +ep^7*(1350*z4*z3-10830*z7)
      +ep^8*(2025/2*z4^2+17100*z5*z3-66465/2*z8)
      +ep^9*(-4500*z3^3+25650*z5*z4+40500*z6*z3-214770*z9)
      +ep^10*(-20250*z4*z3^2+162450*z5^2+60750*z6*z4+324900*z7*z3-
         772650*z10)
      +ep^11*(-30375*z4^2*z3-256500*z5*z3^2+769500*z6*z5+487350*z7*z4+
         996975*z8*z3-4422630*z11)
      +ep^12*(33750*z3^4-30375/2*z4^3-769500*z5*z4*z3-607500*z6*z3^2+
         911250*z6^2+6173100*z7*z5+2990925/2*z8*z4+6443100*z9*z3-
         17592795*z12);

if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;

id	G40=
      +1
      +ep^3*(-48*z3)
      +ep^4*(-72*z4)
      +ep^5*(-1344*z5)
      +ep^6*(1152*z3^2-3240*z6)
      +ep^7*(3456*z4*z3-37632*z7)
      +ep^8*(2592*z4^2+64512*z5*z3-120456*z8)
      +ep^9*(-18432*z3^3+96768*z5*z4+155520*z6*z3-1090560*z9)
      +ep^10*(-82944*z4*z3^2+903168*z5^2+233280*z6*z4+1806336*z7*z3-
         4198248*z10)
      +ep^11*(-124416*z4^2*z3-1548288*z5*z3^2+4354560*z6*z5+2709504*z7*
         z4+5781888*z8*z3-32600064*z11)
      +ep^12*(221184*z3^4-62208*z4^3-4644864*z5*z4*z3-3732480*z6*z3^2+
         5248800*z6^2+50577408*z7*z5+8672832*z8*z4+52346880*z9*z3-
         142106184*z12);

if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;

id   G50=
      +1
      +ep^3*(-70*z3)
      +ep^4*(-105*z4)
      +ep^5*(-2730*z5)
      +ep^6*(2450*z3^2-6650*z6)
      +ep^7*(7350*z4*z3-106470*z7)
      +ep^8*(11025/2*z4^2+191100*z5*z3-698985/2*z8)
      +ep^9*(-171500/3*z3^3+286650*z5*z4+465500*z6*z3-12799990/3*z9)
      +ep^10*(-257250*z4*z3^2+3726450*z5^2+698250*z6*z4+7452900*z7*z3-
         17130750*z10)
      +ep^11*(-385875*z4^2*z3-6688500*z5*z3^2+18154500*z6*z5+11179350*
         z7*z4+24464475*z8*z3-175317870*z11)
      +ep^12*(3001250/3*z3^4-385875/2*z4^3-20065500*z5*z4*z3-16292500*
         z6*z3^2+22111250*z6^2+290663100*z7*z5+73393425/2*z8*z4+
         895999300/3*z9*z3-810988255*z12)
      ;

if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;

id   InvG10 =
      +1
      +ep^3*(6*z3)
      +ep^4*(9*z4)
      +ep^5*(42*z5)
      +ep^6*(90*z6+18*z3^2)
      +ep^7*(294*z7+54*z3*z4)
      +ep^8*(1449/2*z8+81/2*z4^2+252*z3*z5)
      +ep^9*(2130*z9+378*z4*z5+540*z3*z6+36*z3^3)
      +ep^10*(5598*z10+882*z5^2+810*z4*z6+1764*z3*z7+162*z3^2*z4)
      +ep^11*(15918*z11+3780*z5*z6+2646*z4*z7+4347*z3*z8+243*z3*z4^2+
         756*z3^2*z5)
      +ep^12*(43263*z12+4050*z6^2+12348*z5*z7+13041/2*z4*z8+243/2*z4^3+
         12780*z3*z9+2268*z3*z4*z5+1620*z3^2*z6+54*z3^4)
      ;
		
if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;
*
*	Now the MSbar conversion.
*	This is done by multiplying by ep*G(1,1,0,0). We cal this GMSbar.
*	We needs as many powers of it as there are loops.
*	There is also the option to keep the zeta(2)=z2
*
#ifdef `MSBAR'
#ifdef `KEEPZETA2'
if ( count(`ORDER',1) == 1 );
	Multiply
      +1
      +ep^2*(-1/2*z2)
      +ep^3*(-7/3*z3)
      +ep^4*(1/8*z2^2-13/4*z4)
      +ep^5*(7/6*z3*z2-31/5*z5)
      +ep^6*(-1/48*z2^3+49/18*z3^2+13/8*z4*z2-61/6*z6)
      +ep^7*(-7/24*z3*z2^2+91/12*z4*z3+31/10*z5*z2-127/7*z7)
      +ep^8*(1/384*z2^4-49/36*z3^2*z2-13/32*z4*z2^2+169/32*z4^2+217/15*
         z5*z3+61/12*z6*z2-253/8*z8)
      +ep^9*(7/144*z3*z2^3-343/162*z3^3-91/24*z4*z3*z2-31/40*z5*z2^2+
         403/20*z5*z4+427/18*z6*z3+127/14*z7*z2-511/9*z9)
      +ep^10*(49/144*z3^2*z2^2+13/192*z4*z2^3-637/72*z4*z3^2-169/64*
         z4^2*z2-217/30*z5*z3*z2+961/50*z5^2-61/48*z6*z2^2+793/24*z6*z4
         +127/3*z7*z3+253/16*z8*z2-1021/10*z10)
      +ep^11*(343/324*z3^3*z2+91/96*z4*z3*z2^2-1183/96*z4^2*z3+31/240*
         z5*z2^3-1519/90*z5*z3^2-403/40*z5*z4*z2-427/36*z6*z3*z2+1891/
         30*z6*z5-127/56*z7*z2^2+1651/28*z7*z4+1771/24*z8*z3+511/18*z9*
         z2-2047/11*z11)
      +ep^12*(2401/1944*z3^4+637/144*z4*z3^2*z2+169/256*z4^2*z2^2-2197/
         384*z4^3+217/120*z5*z3*z2^2-2821/60*z5*z4*z3-961/100*z5^2*z2+
         61/288*z6*z2^3-2989/108*z6*z3^2-793/48*z6*z4*z2+3721/72*z6^2-
         127/6*z7*z3*z2+3937/35*z7*z5-253/64*z8*z2^2+3289/32*z8*z4+3577/
         27*z9*z3+1021/20*z10*z2-4093/12*z12);
elseif ( count(`ORDER',1) == 2 );
	Multiply
      +1
      +ep^2*(-z2)
      +ep^3*(-14/3*z3)
      +ep^4*(1/2*z2^2-13/2*z4)
      +ep^5*(14/3*z3*z2-62/5*z5)
      +ep^6*(-1/6*z2^3+98/9*z3^2+13/2*z4*z2-61/3*z6)
      +ep^7*(-7/3*z3*z2^2+91/3*z4*z3+62/5*z5*z2-254/7*z7)
      +ep^8*(1/24*z2^4-98/9*z3^2*z2-13/4*z4*z2^2+169/8*z4^2+868/15*z5*
         z3+61/3*z6*z2-253/4*z8)
      +ep^9*(7/9*z3*z2^3-1372/81*z3^3-91/3*z4*z3*z2-31/5*z5*z2^2+403/5*
         z5*z4+854/9*z6*z3+254/7*z7*z2-1022/9*z9)
      +ep^10*(-1/128*z2^5+49/9*z3^2*z2^2+13/12*z4*z2^3-637/9*z4*z3^2-
         169/8*z4^2*z2-868/15*z5*z3*z2+1922/25*z5^2-61/6*z6*z2^2+793/6*
         z6*z4+508/3*z7*z3+253/4*z8*z2-1021/5*z10)
      +ep^11*(-35/192*z3*z2^4+1372/81*z3^3*z2+91/6*z4*z3*z2^2-1183/12*
         z4^2*z3+31/15*z5*z2^3-6076/45*z5*z3^2-403/5*z5*z4*z2-854/9*z6*
         z3*z2+3782/15*z6*z5-127/7*z7*z2^2+1651/7*z7*z4+1771/6*z8*z3+
         1022/9*z9*z2-4094/11*z11)
      +ep^12*(5/4608*z2^6-245/144*z3^2*z2^3+4802/243*z3^4-65/256*z4*
         z2^4+637/9*z4*z3^2*z2+169/16*z4^2*z2^2-2197/48*z4^3+434/15*z5*
         z3*z2^2-5642/15*z5*z4*z3-1922/25*z5^2*z2+61/18*z6*z2^3-5978/27
         *z6*z3^2-793/6*z6*z4*z2+3721/18*z6^2-508/3*z7*z3*z2+15748/35*
         z7*z5-253/8*z8*z2^2+3289/8*z8*z4+14308/27*z9*z3+1021/5*z10*z2-
         4093/6*z12);
elseif ( count(`ORDER',1) == 3 );
	Multiply
      +1
      +ep^2*(-3/2*z2)
      +ep^3*(-7*z3)
      +ep^4*(9/8*z2^2-39/4*z4)
      +ep^5*(21/2*z3*z2-93/5*z5)
      +ep^6*(-9/16*z2^3+49/2*z3^2+117/8*z4*z2-61/2*z6)
      +ep^7*(-63/8*z3*z2^2+273/4*z4*z3+279/10*z5*z2-381/7*z7)
      +ep^8*(27/128*z2^4-147/4*z3^2*z2-351/32*z4*z2^2+1521/32*z4^2+651/
         5*z5*z3+183/4*z6*z2-759/8*z8)
      +ep^9*(63/16*z3*z2^3-343/6*z3^3-819/8*z4*z3*z2-837/40*z5*z2^2+
         3627/20*z5*z4+427/2*z6*z3+1143/14*z7*z2-511/3*z9)
      +ep^10*(-1/16*z2^5+441/16*z3^2*z2^2+351/64*z4*z2^3-1911/8*z4*z3^2
         -4563/64*z4^2*z2-1953/10*z5*z3*z2+8649/50*z5^2-549/16*z6*z2^2+
         2379/8*z6*z4+381*z7*z3+2277/16*z8*z2-3063/10*z10)
      +ep^11*(-35/24*z3*z2^4+343/4*z3^3*z2+2457/32*z4*z3*z2^2-10647/32*
         z4^2*z3+837/80*z5*z2^3-4557/10*z5*z3^2-10881/40*z5*z4*z2-1281/
         4*z6*z3*z2+5673/10*z6*z5-3429/56*z7*z2^2+14859/28*z7*z4+5313/8
         *z8*z3+511/2*z9*z2-6141/11*z11)
      +ep^12*(23/1536*z2^6-245/18*z3^2*z2^3+2401/24*z3^4-65/32*z4*z2^4+
         5733/16*z4*z3^2*z2+13689/256*z4^2*z2^2-19773/128*z4^3+5859/40*
         z5*z3*z2^2-25389/20*z5*z4*z3-25947/100*z5^2*z2+549/32*z6*z2^3-
         2989/4*z6*z3^2-7137/16*z6*z4*z2+3721/8*z6^2-1143/2*z7*z3*z2+
         35433/35*z7*z5-6831/64*z8*z2^2+29601/32*z8*z4+3577/3*z9*z3+
         9189/20*z10*z2-4093/4*z12);
elseif ( count(`ORDER',1) == 4 );
	Multiply
      +1
      +ep^2*(-2*z2)
      +ep^3*(-28/3*z3)
      +ep^4*(2*z2^2-13*z4)
      +ep^5*(56/3*z3*z2-124/5*z5)
      +ep^6*(-4/3*z2^3+392/9*z3^2+26*z4*z2-122/3*z6)
      +ep^7*(-56/3*z3*z2^2+364/3*z4*z3+248/5*z5*z2-508/7*z7)
      +ep^8*(2/3*z2^4-784/9*z3^2*z2-26*z4*z2^2+169/2*z4^2+3472/15*z5*z3
         +244/3*z6*z2-253/2*z8)
      +ep^9*(112/9*z3*z2^3-10976/81*z3^3-728/3*z4*z3*z2-248/5*z5*z2^2+
         1612/5*z5*z4+3416/9*z6*z3+1016/7*z7*z2-2044/9*z9)
      +ep^10*(-17/64*z2^5+784/9*z3^2*z2^2+52/3*z4*z2^3-5096/9*z4*z3^2-
         169*z4^2*z2-6944/15*z5*z3*z2+7688/25*z5^2-244/3*z6*z2^2+1586/3
         *z6*z4+2032/3*z7*z3+253*z8*z2-2042/5*z10)
      +ep^11*(-595/96*z3*z2^4+21952/81*z3^3*z2+728/3*z4*z3*z2^2-2366/3*
         z4^2*z3+496/15*z5*z2^3-48608/45*z5*z3^2-3224/5*z5*z4*z2-6832/9
         *z6*z3*z2+15128/15*z6*z5-1016/7*z7*z2^2+6604/7*z7*z4+3542/3*z8
         *z3+4088/9*z9*z2-8188/11*z11)
      +ep^12*(67/768*z2^6-4165/72*z3^2*z2^3+76832/243*z3^4-1105/128*z4*
         z2^4+10192/9*z4*z3^2*z2+169*z4^2*z2^2-2197/6*z4^3+6944/15*z5*
         z3*z2^2-45136/15*z5*z4*z3-15376/25*z5^2*z2+488/9*z6*z2^3-47824/
         27*z6*z3^2-3172/3*z6*z4*z2+7442/9*z6^2-4064/3*z7*z3*z2+62992/
         35*z7*z5-253*z8*z2^2+3289/2*z8*z4+57232/27*z9*z3+4084/5*z10*z2
         -4093/3*z12);
elseif ( count(`ORDER',1) == 5 );
	Multiply
      +1
      +ep^2*(-5/2*z2)
      +ep^3*(-35/3*z3)
      +ep^4*(25/8*z2^2-65/4*z4)
      +ep^5*(175/6*z3*z2-31*z5)
      +ep^6*(-125/48*z2^3+1225/18*z3^2+325/8*z4*z2-305/6*z6)
      +ep^7*(-875/24*z3*z2^2+2275/12*z4*z3+155/2*z5*z2-635/7*z7)
      +ep^8*(625/384*z2^4-6125/36*z3^2*z2-1625/32*z4*z2^2+4225/32*z4^2+
         1085/3*z5*z3+1525/12*z6*z2-1265/8*z8)
      +ep^9*(4375/144*z3*z2^3-42875/162*z3^3-11375/24*z4*z3*z2-775/8*z5
         *z2^2+2015/4*z5*z4+10675/18*z6*z3+3175/14*z7*z2-2555/9*z9)
      +ep^10*(-13/16*z2^5+30625/144*z3^2*z2^2+8125/192*z4*z2^3-79625/72
         *z4*z3^2-21125/64*z4^2*z2-5425/6*z5*z3*z2+961/2*z5^2-7625/48*
         z6*z2^2+19825/24*z6*z4+3175/3*z7*z3+6325/16*z8*z2-1021/2*z10)
      +ep^11*(-455/24*z3*z2^4+214375/324*z3^3*z2+56875/96*z4*z3*z2^2-
         147875/96*z4^2*z3+3875/48*z5*z2^3-37975/18*z5*z3^2-10075/8*z5*
         z4*z2-53375/36*z6*z3*z2+9455/6*z6*z5-15875/56*z7*z2^2+41275/28
         *z7*z4+44275/24*z8*z3+12775/18*z9*z2-10235/11*z11)
      +ep^12*(775/2304*z2^6-3185/18*z3^2*z2^3+1500625/1944*z3^4-845/32*
         z4*z2^4+398125/144*z4*z3^2*z2+105625/256*z4^2*z2^2-274625/384*
         z4^3+27125/24*z5*z3*z2^2-70525/12*z5*z4*z3-4805/4*z5^2*z2+
         38125/288*z6*z2^3-373625/108*z6*z3^2-99125/48*z6*z4*z2+93025/
         72*z6^2-15875/6*z7*z3*z2+19685/7*z7*z5-31625/64*z8*z2^2+82225/
         32*z8*z4+89425/27*z9*z3+5105/4*z10*z2-20465/12*z12);
endif;
#else
if ( count(`ORDER',1) == 1 );
	Multiply
      +1
      +ep^3*(-7/3*z3)
      +ep^4*(-13/4*z4)
      +ep^5*(-31/5*z5)
      +ep^6*(49/18*z3^2-61/6*z6)
      +ep^7*(91/12*z4*z3-127/7*z7)
      +ep^8*(169/32*z4^2+217/15*z5*z3-253/8*z8)
      +ep^9*(-343/162*z3^3+403/20*z5*z4+427/18*z6*z3-511/9*z9)
      +ep^10*(-637/72*z4*z3^2+961/50*z5^2+793/24*z6*z4+127/3*z7*z3-1021/
         10*z10)
      +ep^11*(-1183/96*z4^2*z3-1519/90*z5*z3^2+1891/30*z6*z5+1651/28*z7
         *z4+1771/24*z8*z3-2047/11*z11)
      +ep^12*(2401/1944*z3^4-2197/384*z4^3-2821/60*z5*z4*z3-2989/108*z6
         *z3^2+3721/72*z6^2+3937/35*z7*z5+3289/32*z8*z4+3577/27*z9*z3-
         4093/12*z12);
elseif ( count(`ORDER',1) == 2 );
	Multiply
      +1
      +ep^3*(-14/3*z3)
      +ep^4*(-13/2*z4)
      +ep^5*(-62/5*z5)
      +ep^6*(98/9*z3^2-61/3*z6)
      +ep^7*(91/3*z4*z3-254/7*z7)
      +ep^8*(169/8*z4^2+868/15*z5*z3-253/4*z8)
      +ep^9*(-1372/81*z3^3+403/5*z5*z4+854/9*z6*z3-1022/9*z9)
      +ep^10*(-637/9*z4*z3^2+1922/25*z5^2+793/6*z6*z4+508/3*z7*z3-1021/
         5*z10)
      +ep^11*(-1183/12*z4^2*z3-6076/45*z5*z3^2+3782/15*z6*z5+1651/7*z7*
         z4+1771/6*z8*z3-4094/11*z11)
      +ep^12*(4802/243*z3^4-2197/48*z4^3-5642/15*z5*z4*z3-5978/27*z6*
         z3^2+3721/18*z6^2+15748/35*z7*z5+3289/8*z8*z4+14308/27*z9*z3-
         4093/6*z12);
elseif ( count(`ORDER',1) == 3 );
	Multiply
      +1
      +ep^3*(-7*z3)
      +ep^4*(-39/4*z4)
      +ep^5*(-93/5*z5)
      +ep^6*(49/2*z3^2-61/2*z6)
      +ep^7*(273/4*z4*z3-381/7*z7)
      +ep^8*(1521/32*z4^2+651/5*z5*z3-759/8*z8)
      +ep^9*(-343/6*z3^3+3627/20*z5*z4+427/2*z6*z3-511/3*z9)
      +ep^10*(-1911/8*z4*z3^2+8649/50*z5^2+2379/8*z6*z4+381*z7*z3-3063/
         10*z10)
      +ep^11*(-10647/32*z4^2*z3-4557/10*z5*z3^2+5673/10*z6*z5+14859/28*
         z7*z4+5313/8*z8*z3-6141/11*z11)
      +ep^12*(2401/24*z3^4-19773/128*z4^3-25389/20*z5*z4*z3-2989/4*z6*
         z3^2+3721/8*z6^2+35433/35*z7*z5+29601/32*z8*z4+3577/3*z9*z3-
         4093/4*z12);
elseif ( count(`ORDER',1) == 4 );
	Multiply
      +1
      +ep^3*(-28/3*z3)
      +ep^4*(-13*z4)
      +ep^5*(-124/5*z5)
      +ep^6*(392/9*z3^2-122/3*z6)
      +ep^7*(364/3*z4*z3-508/7*z7)
      +ep^8*(169/2*z4^2+3472/15*z5*z3-253/2*z8)
      +ep^9*(-10976/81*z3^3+1612/5*z5*z4+3416/9*z6*z3-2044/9*z9)
      +ep^10*(-5096/9*z4*z3^2+7688/25*z5^2+1586/3*z6*z4+2032/3*z7*z3-
         2042/5*z10)
      +ep^11*(-2366/3*z4^2*z3-48608/45*z5*z3^2+15128/15*z6*z5+6604/7*z7
         *z4+3542/3*z8*z3-8188/11*z11)
      +ep^12*(76832/243*z3^4-2197/6*z4^3-45136/15*z5*z4*z3-47824/27*z6*
         z3^2+7442/9*z6^2+62992/35*z7*z5+3289/2*z8*z4+57232/27*z9*z3-
         4093/3*z12);
elseif ( count(`ORDER',1) == 5 );
	Multiply
      +1
      +ep^3*(-35/3*z3)
      +ep^4*(-65/4*z4)
      +ep^5*(-31*z5)
      +ep^6*(1225/18*z3^2-305/6*z6)
      +ep^7*(2275/12*z4*z3-635/7*z7)
      +ep^8*(4225/32*z4^2+1085/3*z5*z3-1265/8*z8)
      +ep^9*(-42875/162*z3^3+2015/4*z5*z4+10675/18*z6*z3-2555/9*z9)
      +ep^10*(-79625/72*z4*z3^2+961/2*z5^2+19825/24*z6*z4+3175/3*z7*z3-
         1021/2*z10)
      +ep^11*(-147875/96*z4^2*z3-37975/18*z5*z3^2+9455/6*z6*z5+41275/28
         *z7*z4+44275/24*z8*z3-10235/11*z11)
      +ep^12*(1500625/1944*z3^4-274625/384*z4^3-70525/12*z5*z4*z3-
         373625/108*z6*z3^2+93025/72*z6^2+19685/7*z7*z5+82225/32*z8*z4+
         89425/27*z9*z3-20465/12*z12);
endif;
#endif
if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;
.sort:Masters-2;
PolyRatFun,rat(expand,ep,16);
id	`ORDER' = `ORDER'*rat(1,1-2*ep);
.sort:Masters-3;
PolyRatFun;
id	rat(x?) = x;
id	rat(x1?,x2?) = x1/x2;
#endif
if ( count(`ORDER',1,ep,1) > `DEPTH' ) Discard;
#endprocedure


==> anc/expandMSbar.frm <==
#-
* Expand an expression in ep (D=4-2*ep) with the MSbar convention.
*
* Example:
*   form -D PROCESS=gluon expandMSbar.frm
* which expands the expression in "gluonB.h" and writes the result into
* "gluonBMSbar.out".
*
* By default, the expansion also factors out z2, which does not change our
* result in ep^0. If you want to keep z2, use the option "-D KEEPZETA2".
*
#ifndef `PROCESS'
	#write "Error: define a PROCESS as \"form -D PROCESS=gluon expandMSbar.frm\""
	#terminate
#endif

#ifndef `EXPANSIONDEPTH'
	#define EXPANSIONDEPTH "5"
#endif

S	a,ep,xi,x,xl,x1,x2;
S   tf,nf,cf,ca,[d4AA/na],[d4FA/na],[d4FF/na],[d4FA/nr],[d4FF/nr];
Auto S z,ALARM;
S haha,no1,no2,no3,no6,lala,nono,bebe,cross,fastar2,nostar5,nostar6,
	no,t105,t155,t124,t145;
S G10,G20,G30,G40,G50;
CF GschemeConstants, Master,rat;
PolyRatFun rat;

#include `PROCESS'B.h
.sort

PolyRatFun rat(expand,ep,20);
.sort
PolyRatFun;
id	rat(x?) = x;
.sort
#define MSBAR "1"
#call Masters(a,`EXPANSIONDEPTH')
.sort
PolyRatFun;
id	rat(x?) = x;
B a;
.sort

#do i=0,4
	L P`i' = `PROCESS'B[a^`i'];
#enddo
.sort

#write <`PROCESS'BMSbar.out> "L `PROCESS'B ="
#do i=0,4
	#write <`PROCESS'BMSbar.out> "\t+a^`i' * (%E)",P`i'
#enddo
#write <`PROCESS'BMSbar.out> ";"

Print +f +s;
.end



==> anc/ghghglgB.h <==
* Unrenormalized ghost-ghost-gluon vertex with gluon=0

L ghghglgB =
      1+
      +a*(
         +ca*rat(-2*ep+3,4)
         +xi*ca*rat(2*ep^2-3*ep+2,4*ep)
         )
      +a^2*(
         +ca^2*rat(-8*ep^3+8*ep^2+11*ep-8,16*ep^2)
         +ca^2*G10*rat(48*ep^7+76*ep^6-396*ep^5-49*ep^4+819*ep^3-554*
         ep^2+36*ep+32,144*ep^6+288*ep^5-112*ep^4-192*ep^3+64*ep^2)
         +tf*nf*ca*G10*rat(6*ep^4-7*ep^3-8*ep^2+13*ep-4,9*ep^5+18*ep^4-
         7*ep^3-12*ep^2+4*ep)
         +xi*ca^2*rat(32*ep^4-48*ep^3+20*ep^2+2*ep-3,32*ep^3)
         +xi*ca^2*G10*rat(-192*ep^8-160*ep^7+924*ep^6-120*ep^5-1007*
         ep^4+876*ep^3-277*ep^2+4*ep+12,288*ep^7+576*ep^6-224*ep^5-384*
         ep^4+128*ep^3)
         +xi^2*ca^2*rat(-16*ep^4+32*ep^3-26*ep^2+6*ep+1,32*ep^3)
         +xi^2*ca^2*G10*rat(32*ep^6-40*ep^5+12*ep^4+14*ep^3-3*ep^2-4*ep
         +1,96*ep^5+64*ep^4-32*ep^3)
         )
      +a^3*(
         +ca^3*rat(-96*ep^6+80*ep^5+254*ep^4-183*ep^3-102*ep^2+24*ep-2,
         256*ep^5)
         +ca^3*G20*rat(1728*ep^11+15480*ep^10-13560*ep^9-103590*ep^8+
         71768*ep^7+213253*ep^6-174328*ep^5-105318*ep^4+103468*ep^3+
         3392*ep^2-7004*ep-825,36864*ep^10+27648*ep^9-73728*ep^8-76032*
         ep^7-4608*ep^6+6912*ep^5)
         +ca^3*G10*rat(221184*ep^14+153600*ep^13-2671104*ep^12+437248*
         ep^11+9112640*ep^10-5508672*ep^9-9318840*ep^8+8824732*ep^7+
         582094*ep^6-3674255*ep^5+1682897*ep^4+19259*ep^3-156299*ep^2+
         10456*ep+3396,442368*ep^13+774144*ep^12-1339392*ep^11-2190336*
         ep^10+752640*ep^9+1256448*ep^8-224256*ep^7-172032*ep^6+36864*
         ep^5)
         +ca^3*G10*G20*rat(-456192*ep^15-1449792*ep^14+8747712*ep^13+
         1033440*ep^12-37018560*ep^11+30123756*ep^10+42225348*ep^9-
         73254464*ep^8+22512022*ep^7+19536425*ep^6-14673706*ep^5+
         2171876*ep^4+383036*ep^3-42773*ep^2-1868*ep-3876,3981312*ep^14
         +5640192*ep^13-14376960*ep^12-15694848*ep^11+13344768*ep^10+
         9050112*ep^9-5787648*ep^8-875520*ep^7+847872*ep^6-110592*ep^5)
         +[d4AA/na]*ca^-1*G20*rat(432*ep^9-2340*ep^8+4668*ep^7-811*ep^6
         -5744*ep^5+2450*ep^4+1161*ep^3-359*ep^2-121*ep+16,768*ep^9+
         1728*ep^8+1056*ep^7-96*ep^5)
         +[d4AA/na]*ca^-1*G10*rat(5248*ep^9-12960*ep^8+5040*ep^7+8256*
         ep^6-3488*ep^5-490*ep^4-2925*ep^3+2639*ep^2-635*ep+35,3072*
         ep^10+5888*ep^9+1920*ep^8-1408*ep^7-384*ep^6+128*ep^5)
         +[d4AA/na]*ca^-1*G10*G20*rat(-8160*ep^10+22128*ep^9-31704*ep^8
         +10836*ep^7+44348*ep^6-42776*ep^5-2662*ep^4+17727*ep^3-7901*
         ep^2+1229*ep-41,9216*ep^10+17664*ep^9+5760*ep^8-4224*ep^7-1152
         *ep^6+384*ep^5)
         +tf*nf*ca^2*G20*rat(144*ep^8+600*ep^7-1930*ep^6-105*ep^5+1740*
         ep^4+748*ep^3-914*ep^2-19*ep+24,768*ep^9+576*ep^8-1536*ep^7-
         1584*ep^6-96*ep^5+144*ep^4)
         +tf*nf*ca^2*G10*rat(512*ep^10-1152*ep^9-1544*ep^8+4276*ep^7+42
         *ep^6-4297*ep^5+742*ep^4+2165*ep^3-988*ep^2-20*ep+48,576*ep^11
         +1152*ep^10-1456*ep^9-3216*ep^8+176*ep^7+1680*ep^6+128*ep^5-
         192*ep^4)
         +tf*nf*ca^2*G10*G20*rat(-12960*ep^12+42264*ep^11+31692*ep^10-
         185046*ep^9+51999*ep^8+257788*ep^7-237682*ep^6+6360*ep^5+71483
         *ep^4-30318*ep^3+3284*ep^2+320*ep-48,20736*ep^13+29376*ep^12-
         74880*ep^11-81744*ep^10+69504*ep^9+47136*ep^8-30144*ep^7-4560*
         ep^6+4416*ep^5-576*ep^4)
         +tf*nf*cf*ca*G20*rat(-6*ep^5+11*ep^4-8*ep^3+3*ep^2+4*ep-4,16*
         ep^6+20*ep^5+2*ep^4-2*ep^3)
         +tf*nf*cf*ca*G10*G20*rat(12*ep^7-52*ep^6+95*ep^5-78*ep^4+5*
         ep^3+36*ep^2-22*ep+4,72*ep^8+18*ep^7-65*ep^6+2*ep^5+11*ep^4-2*
         ep^3)
         +tf^2*nf^2*ca*G20*rat(-6*ep^4+14*ep^3-6*ep^2-6*ep+4,16*ep^6-4*
         ep^5-28*ep^4-5*ep^3+3*ep^2)
         +xi*ca^3*rat(288*ep^6-432*ep^5-90*ep^4+349*ep^3-168*ep^2-6*ep+
         4,256*ep^5)
         +xi*ca^3*G20*rat(-5184*ep^11-21936*ep^10+26600*ep^9+106316*
         ep^8-76422*ep^7-125876*ep^6+81844*ep^5+37275*ep^4-40484*ep^3+
         16881*ep^2-2614*ep-120,36864*ep^10+27648*ep^9-73728*ep^8-76032
         *ep^7-4608*ep^6+6912*ep^5)
         +xi*ca^3*G10*rat(-331776*ep^14-116736*ep^13+2915328*ep^12-
         892544*ep^11-7358640*ep^10+5611216*ep^9+4518176*ep^8-6177588*
         ep^7+738307*ep^6+1493226*ep^5-657908*ep^4+128118*ep^3-49075*
         ep^2+15220*ep-1500,221184*ep^13+387072*ep^12-669696*ep^11-
         1095168*ep^10+376320*ep^9+628224*ep^8-112128*ep^7-86016*ep^6+
         18432*ep^5)
         +xi*ca^3*G10*G20*rat(684288*ep^15+1168128*ep^14-9564768*ep^13+
         2409984*ep^12+29676960*ep^11-28602808*ep^10-18439194*ep^9+
         34692358*ep^8-8419955*ep^7-7585845*ep^6+4297832*ep^5-340328*
         ep^4-83155*ep^3-71677*ep^2+37048*ep-4596,1990656*ep^14+2820096
         *ep^13-7188480*ep^12-7847424*ep^11+6672384*ep^10+4525056*ep^9-
         2893824*ep^8-437760*ep^7+423936*ep^6-55296*ep^5)
         +xi*[d4AA/na]*ca^-1*G20*rat(-1056*ep^9+2936*ep^8-3304*ep^7-
         3834*ep^6+4960*ep^5+529*ep^4-1896*ep^3+541*ep^2+12*ep-16,768*
         ep^9+1728*ep^8+1056*ep^7-96*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*rat(-2240*ep^9+4912*ep^8-544*ep^7-5048
         *ep^6+2716*ep^5+1055*ep^4-1360*ep^3+474*ep^2-60*ep-1,1536*
         ep^10+2944*ep^9+960*ep^8-704*ep^7-192*ep^6+64*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*G20*rat(9312*ep^10-19152*ep^9+13288*
         ep^8+20380*ep^7-24132*ep^6-1066*ep^5+9269*ep^4-2958*ep^3-412*
         ep^2+300*ep-29,4608*ep^10+8832*ep^9+2880*ep^8-2112*ep^7-576*
         ep^6+192*ep^5)
         +xi*tf*nf*ca^2*G20*rat(24*ep^6-78*ep^5+81*ep^4+23*ep^3-65*ep^2
         +13*ep+2,768*ep^8-192*ep^7-1344*ep^6-240*ep^5+144*ep^4)
         +xi*tf*nf*ca^2*G10*rat(-256*ep^8+832*ep^7-456*ep^6-1316*ep^5+
         2230*ep^4-1367*ep^3+377*ep^2-48*ep+4,288*ep^9+144*ep^8-1088*
         ep^7-48*ep^6+704*ep^5-192*ep^4)
         +xi*tf*nf*ca^2*G10*G20*rat(12096*ep^12-42408*ep^11-14628*ep^10
         +131274*ep^9-76199*ep^8-71400*ep^7+82455*ep^6-11906*ep^5-17863
         *ep^4+11068*ep^3-2777*ep^2+292*ep-4,20736*ep^13+29376*ep^12-
         74880*ep^11-81744*ep^10+69504*ep^9+47136*ep^8-30144*ep^7-4560*
         ep^6+4416*ep^5-576*ep^4)
         +xi^2*ca^3*rat(-288*ep^6+624*ep^5-454*ep^4+27*ep^3+74*ep^2-12*
         ep-2,256*ep^5)
         +xi^2*ca^3*G20*rat(2592*ep^9+12*ep^8-3342*ep^7+10256*ep^6-1763
         *ep^5-4983*ep^4+1965*ep^3+877*ep^2-355*ep+33,18432*ep^8+23040*
         ep^7+2304*ep^6-2304*ep^5)
         +xi^2*ca^3*G10*rat(82944*ep^11+62976*ep^10-350976*ep^9+46176*
         ep^8+415200*ep^7-291532*ep^6-17848*ep^5+59209*ep^4-11376*ep^3+
         4083*ep^2-2588*ep+492,55296*ep^10+138240*ep^9+12288*ep^8-95232
         *ep^7-12288*ep^6+12288*ep^5)
         +xi^2*ca^3*G10*G20*rat(-684288*ep^14-1188000*ep^13+4269168*
         ep^12+2327832*ep^11-8810460*ep^10+2448516*ep^9+4326616*ep^8-
         2510116*ep^7-359371*ep^6+402466*ep^5+2972*ep^4-1670*ep^3-22265
         *ep^2+7484*ep-660,1990656*ep^13+5806080*ep^12+1520640*ep^11-
         5566464*ep^10-1677312*ep^9+2009088*ep^8+119808*ep^7-258048*
         ep^6+36864*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G20*rat(816*ep^7-1716*ep^6+1120*ep^5-235
         *ep^4-69*ep^3+39*ep^2+20*ep-11,768*ep^7+960*ep^6+96*ep^5-96*
         ep^4)
         +xi^2*[d4AA/na]*ca^-1*G10*rat(96*ep^7-1200*ep^6+832*ep^5+128*
         ep^4-110*ep^3-65*ep^2+34*ep-3,768*ep^8+896*ep^7-128*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*G20*rat(-12768*ep^10+17136*ep^9+
         17064*ep^8-13868*ep^7-4596*ep^6+1712*ep^5+1326*ep^4-25*ep^3-
         297*ep^2+85*ep-9,9216*ep^10+17664*ep^9+5760*ep^8-4224*ep^7-
         1152*ep^6+384*ep^5)
         +xi^3*ca^3*rat(96*ep^5-272*ep^4+290*ep^3-129*ep^2+4*ep+10,256*
         ep^4)
         +xi^3*ca^3*G20*rat(-864*ep^9+4080*ep^8+164*ep^7-3982*ep^6+1224
         *ep^5+1480*ep^4-619*ep^3-177*ep^2+98*ep-12,18432*ep^8+23040*
         ep^7+2304*ep^6-2304*ep^5)
         +xi^3*ca^3*G10*rat(-2304*ep^8+3264*ep^7-1632*ep^6-324*ep^5+236
         *ep^4+203*ep^3-98*ep^2-17*ep+12,4608*ep^7+3072*ep^6-1536*ep^5)
         +xi^3*ca^3*G10*G20*rat(38016*ep^12-40608*ep^11-13056*ep^10+
         28656*ep^9+9896*ep^8-2654*ep^7-15388*ep^6+7267*ep^5+1140*ep^4-
         1336*ep^3+164*ep^2+59*ep-12,331776*ep^11+525312*ep^10-4608*
         ep^9-221184*ep^8+9216*ep^7+27648*ep^6-4608*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G20*rat(-48*ep^6+112*ep^5-40*ep^4-40*
         ep^3+13*ep^2+11*ep-4,192*ep^6+288*ep^5+96*ep^4)
         +xi^3*[d4AA/na]*ca^-1*G10*rat(-24*ep^4+20*ep^3+2*ep^2-5*ep+1,
         64*ep^5+64*ep^4)
         +xi^3*[d4AA/na]*ca^-1*G10*G20*rat(96*ep^6-80*ep^5+32*ep^4+8*
         ep^3-2*ep^2-13*ep+5,384*ep^6+576*ep^5+192*ep^4)
         +Master(no)*ca^3*rat(-16*ep^3+30*ep^2-15*ep+4,3072*ep-768)
         +Master(no)*[d4AA/na]*ca^-1*rat(16*ep^3-30*ep^2+15*ep-4,128*ep
         -32)
         +Master(no)*xi*ca^3*rat(16*ep^3+4*ep^2-10*ep+3,3072*ep-768)
         +Master(no)*xi*[d4AA/na]*ca^-1*rat(-16*ep^3-4*ep^2+10*ep-3,128
         *ep-32)
         +Master(no)*xi^2*ca^3*rat(ep+1,768)
         +Master(no)*xi^2*[d4AA/na]*ca^-1*rat(-ep-1,32)
         +Master(t105)*ca^3*rat(1728*ep^10-19440*ep^9+61584*ep^8-20400*
         ep^7-152168*ep^6+106023*ep^5+100942*ep^4-49209*ep^3-6719*ep^2+
         2058*ep+225,36864*ep^7-21504*ep^6-61440*ep^5+9984*ep^4+10752*
         ep^3-2304*ep^2)
         +Master(t105)*[d4AA/na]*ca^-1*rat(192*ep^7+432*ep^6-712*ep^5-
         1080*ep^4+794*ep^3+489*ep^2-295*ep+18,256*ep^5+320*ep^4+32*
         ep^3-32*ep^2)
         +Master(t105)*tf*nf*ca^2*rat(-72*ep^6+36*ep^5+154*ep^4-23*ep^3
         -97*ep^2+14*ep+6,48*ep^5-16*ep^4-84*ep^3-8*ep^2+12*ep)
         +Master(t105)*xi*ca^3*rat(-5184*ep^10+41040*ep^9-62544*ep^8-
         52624*ep^7+116880*ep^6+21539*ep^5-27342*ep^4+7527*ep^3-9672*
         ep^2+3848*ep-408,36864*ep^7-21504*ep^6-61440*ep^5+9984*ep^4+
         10752*ep^3-2304*ep^2)
         +Master(t105)*xi*[d4AA/na]*ca^-1*rat(-96*ep^7-56*ep^6+12*ep^5-
         14*ep^4+30*ep^3+24*ep^2-21*ep+1,64*ep^5+80*ep^4+8*ep^3-8*ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(36*ep^4-60*ep^3+33*ep^2-11*ep+
         2,24*ep^3-44*ep^2+12*ep)
         +Master(t105)*xi^2*ca^3*rat(648*ep^7-2484*ep^6-1422*ep^5+533*
         ep^4+1591*ep^3+114*ep^2-325*ep+49,4608*ep^4+768*ep^3-768*ep^2)
         +Master(t105)*xi^2*[d4AA/na]*ca^-1*rat(48*ep^5-88*ep^4-32*ep^3
         +18*ep^2+11*ep-2,64*ep^3+32*ep^2)
         +Master(t105)*xi^3*ca^3*rat(-36*ep^6+36*ep^5+41*ep^4-19*ep^3-
         20*ep^2+16*ep-4,768*ep^3-256*ep^2)
         )
      +a^4*(
         +ca^4*rat(-256*ep^8+192*ep^7+960*ep^6-648*ep^5-906*ep^4+383*
         ep^3+220*ep^2+14*ep+6,1024*ep^7)
         +ca^4*G30*rat(1105920*ep^16-4356096*ep^15+102973696*ep^14+
         305335232*ep^13-2680638496*ep^12+1835635168*ep^11+7086975672*
         ep^10-7300899168*ep^9-4753569976*ep^8+4841442507*ep^7+
         2117949208*ep^6-1483397601*ep^5-437924215*ep^4+216651318*ep^3+
         23974339*ep^2-14040336*ep+1064052,265420800*ep^15-291962880*
         ep^14-702775296*ep^13+416268288*ep^12+661929984*ep^11-11059200
         *ep^10-123715584*ep^9-7077888*ep^8+5308416*ep^7)
         +ca^4*G20*rat(67184640000*ep^23+594506304000*ep^22-
         1055320920000*ep^21-14681308706928*ep^20+24801832924248*ep^19+
         92106454894364*ep^18-145723969593906*ep^17-220660138189868*
         ep^16+314445564370500*ep^15+252349388212718*ep^14-
         307919145462475*ep^13-152246350957353*ep^12+157252717197786*
         ep^11+52654747012509*ep^10-46069394763692*ep^9-10002283786207*
         ep^8+7773805141510*ep^7+961631999281*ep^6-736071952203*ep^5-
         33992549956*ep^4+34713319016*ep^3-342000112*ep^2-653054064*ep+
         34414272,1074954240000*ep^22+1182449664000*ep^21-5920907673600
         *ep^20-5803528642560*ep^19+9782509916160*ep^18+9697290762240*
         ep^17-5322081853440*ep^16-5642473789440*ep^15+1136699412480*
         ep^14+1350637701120*ep^13-111052062720*ep^12-146297456640*
         ep^11+4930191360*ep^10+7013744640*ep^9-79626240*ep^8-119439360
         *ep^7)
         +ca^4*G20*G30*rat(-32965263360000*ep^29+106876971417600*ep^28-
         606381344686080*ep^27+5612727731404800*ep^26-7353713674877952*
         ep^25-46367773293066368*ep^24+101091611410432704*ep^23+
         112816559119523808*ep^22-357518096586322384*ep^21-
         50972590145804240*ep^20+526003761179657488*ep^19-
         131542305777786800*ep^18-370305974059766790*ep^17+
         198521373163638576*ep^16+119959811486391619*ep^15-
         121618951622408384*ep^14-4224002283957449*ep^13+
         37227898604420107*ep^12-7588175339828415*ep^11-
         5776792605261093*ep^10+2013463768893967*ep^9+420184945949653*
         ep^8-217919718225944*ep^7-8189801426727*ep^6+10477197633780*
         ep^5-641368808148*ep^4-61679987872*ep^3+26176582896*ep^2-
         6461364672*ep-251743680,825564856320000*ep^28-2256543940608000
         *ep^27-7667204279500800*ep^26+17972149427896320*ep^25+
         29295346333777920*ep^24-47130984748154880*ep^23-
         63546677249310720*ep^22+49089523132661760*ep^21+
         74045878406922240*ep^20-14268414998200320*ep^19-
         39298037341962240*ep^18-2566438749388800*ep^17+
         9851984626728960*ep^16+1759259936931840*ep^15-1268003301212160
         *ep^14-298833118248960*ep^13+85911298375680*ep^12+
         23006276812800*ep^11-2900412334080*ep^10-833527480320*ep^9+
         38220595200*ep^8+11466178560*ep^7)
         +ca^4*G10*rat(19906560000*ep^21+20238336000*ep^20-261807206400
         *ep^19+20583590400*ep^18+1051597888896*ep^17-928583245536*
         ep^16-1804594037176*ep^15+2487904261840*ep^14+1407435349654*
         ep^13-2451646109492*ep^12-323109159891*ep^11+1187684521540*
         ep^10-118038215474*ep^9-309334713265*ep^8+73846400561*ep^7+
         39754738106*ep^6-12176037282*ep^5-2362276369*ep^4+771048696*
         ep^3+56923704*ep^2-18357504*ep+127152,39813120000*ep^20+
         90243072000*ep^19-94102732800*ep^18-279610490880*ep^17-
         10948423680*ep^16+206580510720*ep^15+38422241280*ep^14-
         60864307200*ep^13-9697259520*ep^12+8277995520*ep^11+695992320*
         ep^10-467435520*ep^9-14745600*ep^8+8847360*ep^7)
         +ca^4*G10*G30*rat(-970974650419200*ep^28+10744901925327360*
         ep^27-49812418959207552*ep^26+89465117722838880*ep^25+
         189867579650082896*ep^24-1175881088165356680*ep^23+
         1064571582326944804*ep^22+3349166342318271172*ep^21-
         6260776846085374644*ep^20-2983179112262045464*ep^19+
         11714751193693617512*ep^18-565733008825698488*ep^17-
         11109554601030188492*ep^16+2862003930761544102*ep^15+
         5919611620133766309*ep^14-2197383429923918734*ep^13-
         1754623049121312034*ep^12+763055862736559998*ep^11+
         307541974964978056*ep^10-151176857769327810*ep^9-
         29360992628879586*ep^8+17676945010133444*ep^7+1063683968307255
         *ep^6-1163217745952516*ep^5+29514371336436*ep^4+40185733910240
         *ep^3-3363044550384*ep^2-567435645504*ep+70506258624,
         3302259425280000*ep^28-13979564900352000*ep^27-
         14652858905395200*ep^26+109883844282286080*ep^25-
         9649134517616640*ep^24-300880757068922880*ep^23+
         84777608529838080*ep^22+408155997262970880*ep^21-
         104252577534443520*ep^20-301130884853268480*ep^19+
         50446953051586560*ep^18+121702917844500480*ep^17-
         11177765417779200*ep^16-26782016050298880*ep^15+
         1281955072573440*ep^14+3235703195566080*ep^13-78873931284480*
         ep^12-212183120609280*ep^11+2464803717120*ep^10+7035137556480*
         ep^9-30576476160*ep^8-91729428480*ep^7)
         +ca^4*G10*G20*rat(-69334548480000*ep^30+220628385792000*ep^29+
         1968699518438400*ep^28-9864268886301696*ep^27-396887680063296*
         ep^26+66075622639974144*ep^25-58210501587322712*ep^24-
         192312916268720420*ep^23+218550999324566074*ep^22+
         351787978562972465*ep^21-329790564061530838*ep^20-
         591080778269676487*ep^19+364136943144084385*ep^18+
         711508183637836692*ep^17-358859012530842741*ep^16-
         504573700691605424*ep^15+255257080384695293*ep^14+
         200013366586573565*ep^13-110295634102012928*ep^12-
         43359971636978031*ep^11+28495137557185311*ep^10+
         4270860251344378*ep^9-4283665021283185*ep^8+42363920683658*
         ep^7+340881653724465*ep^6-41065300301308*ep^5-11802031151620*
         ep^4+2758429654400*ep^3+45956982768*ep^2-58800735936*ep+
         4510050624,464380231680000*ep^29-2004574666752000*ep^28-
         1964457374515200*ep^27+15927749617582080*ep^26-
         2420017964974080*ep^25-44507906162196480*ep^24+
         16223086586511360*ep^23+62380033412198400*ep^22-
         22676346082897920*ep^21-48687020133580800*ep^20+
         14651522478489600*ep^19+21691697778155520*ep^18-
         5324736031580160*ep^17-5549428013137920*ep^16+1201907311165440
         *ep^15+812293257277440*ep^14-168373989273600*ep^13-
         65430155427840*ep^12+13579717754880*ep^11+2625197506560*ep^10-
         553481994240*ep^9-40131624960*ep^8+8599633920*ep^7)
         +ca^4*G10*G20*G30*rat(4581884952576000*ep^32-5146868733235200*
         ep^31-183206133853332480*ep^30+610727396592533760*ep^29+
         1057561910356175424*ep^28-8618937022723731264*ep^27+
         13783680935598005184*ep^26+9468129401149590400*ep^25-
         58621344076123085476*ep^24+54900256299721017296*ep^23+
         52781162127788775240*ep^22-129810594142945826396*ep^21+
         28807438611353913016*ep^20+107181266414502150504*ep^19-
         70862792996982455696*ep^18-41042874122031341016*ep^17+
         49533332301427356409*ep^16+5055534258857220789*ep^15-
         19131856895604173186*ep^14+1906635187698396384*ep^13+
         4636010554524972634*ep^12-1005389781385760766*ep^11-
         715151253989194796*ep^10+214587932343843144*ep^9+
         66420838830127945*ep^8-25289585695887847*ep^7-3123483648669010
         *ep^6+1664327916812884*ep^5+10137644469880*ep^4-48988804658512
         *ep^3+3256025859744*ep^2+381984315840*ep-50082440832,
         178322008965120000*ep^31-844057509101568000*ep^30-
         463340019961036800*ep^29+6558861811746078720*ep^28-
         3352001565394206720*ep^27-17723209067412848640*ep^26+
         13505811384930140160*ep^25+24206744970822942720*ep^24-
         19726799783321272320*ep^23-19059922496412057600*ep^22+
         14867394002418401280*ep^21+9101337638802554880*ep^20-
         6453067719254999040*ep^19-2667291249794088960*ep^18+
         1690223995610726400*ep^17+474778833848893440*ep^16-
         271544600960040960*ep^15-50172109866270720*ep^14+
         26459371799838720*ep^13+3022850949120000*ep^12-
         1501670623150080*ep^11-94866065326080*ep^10+45146167050240*
         ep^9+1192482570240*ep^8-550376570880*ep^7)
         +ca^4*G10^2*rat(-540057010176000*ep^32+3705372640051200*ep^31+
         345325526138880*ep^30-32361172662472704*ep^29-
         89321768581957632*ep^28+601143179082127488*ep^27-
         23533166883190464*ep^26-3184207083406371264*ep^25+
         2751589382670992736*ep^24+6179920398421453928*ep^23-
         7115948132962480092*ep^22-7884002635406447680*ep^21+
         10155861283331084324*ep^20+6665233469476025308*ep^19-
         9341201113029259992*ep^18-3353454653746786142*ep^17+
         5499951275705783633*ep^16+882193763448712733*ep^15-
         2049549223014129502*ep^14-74862391174268852*ep^13+
         490806186064372938*ep^12-22570990159371422*ep^11-
         75586317331125592*ep^10+8336509598579702*ep^9+7138125922135505
         *ep^8-1202959254302555*ep^7-366667457131758*ep^6+
         86329703936132*ep^5+7654413273032*ep^4-3060129361680*ep^3+
         61805063520*ep^2+43345775808*ep-3708913536,4953389137920000*
         ep^31-23446041919488000*ep^30-12870556110028800*ep^29+
         182190605881835520*ep^28-93111154594283520*ep^27-
         492311362983690240*ep^26+375161427359170560*ep^25+
         672409582522859520*ep^24-547966660647813120*ep^23-
         529442291567001600*ep^22+412983166733844480*ep^21+
         252814934411182080*ep^20-179251881090416640*ep^19-
         74091423605391360*ep^18+46950666544742400*ep^17+
         13188300940247040*ep^16-7542905582223360*ep^15-
         1393669718507520*ep^14+734982549995520*ep^13+83968081920000*
         ep^12-41713072865280*ep^11-2635168481280*ep^10+1254060195840*
         ep^9+33124515840*ep^8-15288238080*ep^7)
         +[d4AA/na]*G30*rat(2211840*ep^16-7735296*ep^15-22584832*ep^14+
         484572160*ep^13-1651321856*ep^12+583241984*ep^11+3982701408*
         ep^10-3392641200*ep^9-2579342528*ep^8+2355788760*ep^7+
         975333008*ep^6-806152269*ep^5-153621998*ep^4+126244101*ep^3+
         5875070*ep^2-7291392*ep+438336,11059200*ep^15-12165120*ep^14-
         29282304*ep^13+17344512*ep^12+27580416*ep^11-460800*ep^10-
         5154816*ep^9-294912*ep^8+221184*ep^7)
         +[d4AA/na]*G20*rat(30067200000*ep^21-47117606400*ep^20-
         1613291674368*ep^19+2978093273888*ep^18+14264724826512*ep^17-
         17800755785960*ep^16-44976956414724*ep^15+35989309418792*ep^14
         +61887083388404*ep^13-28253044565070*ep^12-39331128995520*
         ep^11+10605623215995*ep^10+13440952948510*ep^9-2216578758439*
         ep^8-2595865036904*ep^7+273745775989*ep^6+286231519722*ep^5-
         23525401075*ep^4-15867143104*ep^3+1175558216*ep^2+319163232*ep
         -18544176,29859840000*ep^21+52752384000*ep^20-129301401600*
         ep^19-247410063360*ep^18+106796344320*ep^17+340566750720*ep^16
         +79208893440*ep^15-103929454080*ep^14-37711319040*ep^13+
         12376834560*ep^12+5166443520*ep^11-619522560*ep^10-276065280*
         ep^9+10782720*ep^8+4976640*ep^7)
         +[d4AA/na]*G20*G30*rat(-17199267840000*ep^29+102135671193600*
         ep^28+171039146065920*ep^27-2403696043094016*ep^26+
         3149171964604416*ep^25+13476888691654784*ep^24-
         33608365422539328*ep^23-29604609327161856*ep^22+
         123302183928934720*ep^21+7559019527248424*ep^20-
         220842415579167508*ep^19+63000100592348708*ep^18+
         217863217122906066*ep^17-87851259830406648*ep^16-
         121169206502997994*ep^15+46627128464897492*ep^14+
         41840083881844760*ep^13-11683591227449539*ep^12-
         10131250648003800*ep^11+1554907348185141*ep^10+
         1733981881948874*ep^9-143878447038205*ep^8-184079470566466*
         ep^7+11315980575711*ep^6+10772655149412*ep^5-544393051980*ep^4
         -371254101824*ep^3+27034450320*ep^2+5994130752*ep-706383936,
         34398535680000*ep^28-94022664192000*ep^27-319466844979200*
         ep^26+748839559495680*ep^25+1220639430574080*ep^24-
         1963791031173120*ep^23-2647778218721280*ep^22+2045396797194240
         *ep^21+3085244933621760*ep^20-594517291591680*ep^19-
         1637418222581760*ep^18-106934947891200*ep^17+410499359447040*
         ep^16+73302497372160*ep^15-52833470883840*ep^14-12451379927040
         *ep^13+3579637432320*ep^12+958594867200*ep^11-120850513920*
         ep^10-34730311680*ep^9+1592524800*ep^8+477757440*ep^7)
         +[d4AA/na]*G10*rat(1267200000*ep^16+1331354112*ep^15-
         13936132224*ep^14-31247373728*ep^13+7580037384*ep^12+
         34957000172*ep^11-1551431786*ep^10-15065819609*ep^9-138723252*
         ep^8+3289053734*ep^7+136962483*ep^6-400919189*ep^5-27629494*
         ep^4+32169152*ep^3-248283*ep^2-845124*ep+40692,552960000*ep^17
         +1345536000*ep^16+760473600*ep^15-377533440*ep^14-371143680*
         ep^13+27924480*ep^12+56217600*ep^11-599040*ep^10-3240960*ep^9+
         61440*ep^7)
         +[d4AA/na]*G10*G30*rat(-166305535948800*ep^28+153240353072640*
         ep^27-6450249909651840*ep^26+77290029171128352*ep^25-
         164309636236469936*ep^24-401499792275832552*ep^23+
         1642666736095698692*ep^22-224779059019958464*ep^21-
         4472545264888833384*ep^20+3543395810880263440*ep^19+
         4565977779436528240*ep^18-5827108421260042312*ep^17-
         1703775175217387068*ep^16+4100678172579892482*ep^15-
         62788854082414821*ep^14-1555575488862256814*ep^13+
         257960999930047078*ep^12+331932129186227594*ep^11-
         89109018224378752*ep^10-35099594171894886*ep^9+
         12439501525539234*ep^8+1446751157223076*ep^7-727937908668063*
         ep^6+14534767335620*ep^5+10911584413356*ep^4-3556380867680*
         ep^3+710079794544*ep^2+93597309504*ep-24545868480,
         137594142720000*ep^28-582481870848000*ep^27-610535787724800*
         ep^26+4578493511761920*ep^25-402047271567360*ep^24-
         12536698211205120*ep^23+3532400355409920*ep^22+
         17006499885957120*ep^21-4343857397268480*ep^20-
         12547120202219520*ep^19+2101956377149440*ep^18+
         5070954910187520*ep^17-465740225740800*ep^16-1115917335429120*
         ep^15+53414794690560*ep^14+134820966481920*ep^13-3286413803520
         *ep^12-8840963358720*ep^11+102700154880*ep^10+293130731520*
         ep^9-1274019840*ep^8-3822059520*ep^7)
         +[d4AA/na]*G10*G20*rat(6449725440000*ep^29-61533167616000*
         ep^28+230325111705600*ep^27+429730317527040*ep^26-
         6086201333484288*ep^25+10651426399704704*ep^24+
         28666283531432672*ep^23-95710596963638848*ep^22-
         12483804369272528*ep^21+272042364686025544*ep^20-
         146268260089895210*ep^19-329870441181116512*ep^18+
         295044343737092727*ep^17+188490364134779790*ep^16-
         242103188706536878*ep^15-46550984457009665*ep^14+
         104325879337646584*ep^13-578937246773638*ep^12-
         25043702638244496*ep^11+2852790633938712*ep^10+
         3209465365281221*ep^9-574448545447676*ep^8-175801414793144*
         ep^7+36942199868169*ep^6-603120993284*ep^5+540475260412*ep^4+
         321237511456*ep^3-111389770896*ep^2-8064666432*ep+2748492864,
         12899450880000*ep^28-51382812672000*ep^27-71695864627200*ep^26
         +418538867834880*ep^25+72290234695680*ep^24-1212233981829120*
         ep^23+46563300126720*ep^22+1748299805936640*ep^21-
         47131900323840*ep^20-1368127859374080*ep^19-49055884277760*
         ep^18+586195199078400*ep^17+47489065482240*ep^16-
         138321089648640*ep^15-12720715683840*ep^14+18323463029760*
         ep^13+1430765752320*ep^12-1340582400000*ep^11-69646417920*
         ep^10+49706680320*ep^9+1194393600*ep^8-716636160*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(2779671740313600*ep^30-
         21664045763527680*ep^29+58886380595904768*ep^28-
         26444196161984448*ep^27-400601502804958848*ep^26+
         1553360896340407232*ep^25-1414791712891258784*ep^24-
         4898484702194501252*ep^23+11786131764732726588*ep^22-
         790794957326474872*ep^21-19127006536356990712*ep^20+
         12370571072926217760*ep^19+12207537360705557168*ep^18-
         13688448930879943848*ep^17-2492667377659541536*ep^16+
         6780154270497902805*ep^15-775821036539433637*ep^14-
         1736272069429048128*ep^13+522969660193003364*ep^12+
         221332499212445490*ep^11-117409326098041882*ep^10-
         8477110264090608*ep^9+13923745758064376*ep^8-1320226469024987*
         ep^7-918781249070549*ep^6+216442947425720*ep^5+19668516099188*
         ep^4-10158220920368*ep^3+346667572560*ep^2+143404637184*ep-
         10593785664,2476694568960000*ep^30-10071891247104000*ep^29-
         13149872219750400*ep^28+82328721461084160*ep^27+
         8330237010247680*ep^26-240602190151680000*ep^25+
         27179253578465280*ep^24+354324293647073280*ep^23-
         37767134559191040*ep^22-289899235489628160*ep^21+
         13225426373836800*ep^20+135224418121482240*ep^19+
         523671535779840*ep^18-36696597445509120*ep^17-989065024634880*
         ep^16+5934773787033600*ep^15+185063066910720*ep^14-
         573459481313280*ep^13-14815045877760*ep^12+32107343708160*
         ep^11+548359372800*ep^10-952011325440*ep^9-7644119040*ep^8+
         11466178560*ep^7)
         +[d4AA/na]*G10^2*rat(-6879707136000*ep^30+34108596633600*ep^29
         -41352474378240*ep^28+1630784464975872*ep^27-9408015399831552*
         ep^26-696842828404416*ep^25+79940591661034560*ep^24-
         76374009496584672*ep^23-242388437898775360*ep^22+
         289997612656580292*ep^21+352248329930758124*ep^20-
         465110232729156640*ep^19-286917538988289128*ep^18+
         401385253235502972*ep^17+141310501395958318*ep^16-
         206771917241586085*ep^15-43416444139891933*ep^14+
         66944645219500292*ep^13+8485624635889048*ep^12-
         13997806210730190*ep^11-1091093787204278*ep^10+
         1928705782091312*ep^9+91508944594298*ep^8-176334459092677*ep^7
         -3560000735021*ep^6+10140278232948*ep^5-73084169812*ep^4-
         314913650608*ep^3+8098048272*ep^2+3792888000*ep-95311296,
         34398535680000*ep^29-88289574912000*ep^28-315071476531200*
         ep^27+670847249940480*ep^26+1121968611164160*ep^25-
         1658744168693760*ep^24-2110626620006400*ep^23+1755230815088640
         *ep^22+2108302687088640*ep^21-863924240056320*ep^20-
         1112199882670080*ep^19+209817094348800*ep^18+321998857297920*
         ep^17-26676678574080*ep^16-53752032092160*ep^15+1799365570560*
         ep^14+5269368729600*ep^13-60661923840*ep^12-296757411840*ep^11
         +799211520*ep^10+8814919680*ep^9-106168320*ep^7)
         +nf*[d4FA/na]*G30*rat(24208*ep^10-51904*ep^9+1640*ep^8+16564*
         ep^7+77669*ep^6-97937*ep^5+16532*ep^4+19595*ep^3-7383*ep^2-200
         *ep+252,1800*ep^13-1980*ep^12-3416*ep^11+2688*ep^10+1792*ep^9-
         756*ep^8-176*ep^7+48*ep^6)
         +nf*[d4FA/na]*G20*rat(-74361600*ep^14+238315008*ep^13+17925648
         *ep^12-412187832*ep^11-140773796*ep^10+588248090*ep^9-
         147946356*ep^8-172505909*ep^7+74131795*ep^6+13972468*ep^5-
         9355074*ep^4-176629*ep^3+434851*ep^2-6156*ep-7308,4860000*
         ep^17-5994000*ep^16-9138150*ep^15+9218385*ep^14+5037750*ep^13-
         3722895*ep^12-805950*ep^11+527175*ep^10+47250*ep^9-29205*ep^8-
         900*ep^7+540*ep^6)
         +nf*[d4FA/na]*G20*G30*rat(3113680896*ep^20-88688321536*ep^19+
         599754647808*ep^18-1667902234368*ep^17+2045745149248*ep^16-
         636003449632*ep^15-815123142624*ep^14+569697850320*ep^13+
         164531295004*ep^12-194485487258*ep^11-15812262451*ep^10+
         41583963678*ep^9-3796592945*ep^8-3809758844*ep^7+680278667*
         ep^6+109460606*ep^5-18335619*ep^4-2475230*ep^3-96400*ep^2+
         96264*ep-1584,1244160000*ep^23-7133184000*ep^22+8842521600*
         ep^21+11694735360*ep^20-22678607520*ep^19-6218032320*ep^18+
         17058563640*ep^17+1941375240*ep^16-5156273880*ep^15-308322360*
         ep^14+741652920*ep^13+24328440*ep^12-53896680*ep^11-913320*
         ep^10+1905840*ep^9+12960*ep^8-25920*ep^7)
         +nf*[d4FA/na]*G10*rat(-7488*ep^10-318192*ep^9-382144*ep^8+
         195048*ep^7+434000*ep^6-141731*ep^5-105949*ep^4+31017*ep^3+
         7973*ep^2-1462*ep-272,30000*ep^13+15500*ep^12-37200*ep^11-
         18120*ep^10+7440*ep^9+2700*ep^8-240*ep^7-80*ep^6)
         +nf*[d4FA/na]*G10*G30*rat(-452679868416*ep^20+3333678168064*
         ep^19-8160019198464*ep^18+5988632535424*ep^17+1648129898368*
         ep^16+4614408629120*ep^15-15447807751728*ep^14+6548031138424*
         ep^13+6117320521440*ep^12-4477854986276*ep^11-603441380045*
         ep^10+981198888572*ep^9-57313733031*ep^8-91453067594*ep^7+
         12069868485*ep^6+3493733008*ep^5-555398945*ep^4-3172414*ep^3-
         3765648*ep^2-1821528*ep+491184,9953280000*ep^23-57065472000*
         ep^22+70740172800*ep^21+93557882880*ep^20-181428860160*ep^19-
         49744258560*ep^18+136468509120*ep^17+15531001920*ep^16-
         41250191040*ep^15-2466578880*ep^14+5933223360*ep^13+194627520*
         ep^12-431173440*ep^11-7306560*ep^10+15246720*ep^9+103680*ep^8-
         207360*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(16366147584*ep^19-108278054912*ep^18
         +195211846016*ep^17+75295163072*ep^16-458690694880*ep^15+
         71215265232*ep^14+608668695432*ep^13-422195737820*ep^12-
         136216534186*ep^11+198400563875*ep^10-15076874194*ep^9-
         35639613633*ep^8+9281090226*ep^7+1722990697*ep^6-779402302*
         ep^5+16983473*ep^4+12162656*ep^3-588192*ep^2+286848*ep-56592,
         466560000*ep^22-2791584000*ep^21+4013841600*ep^20+3382065360*
         ep^19-9349994160*ep^18+5736420*ep^17+6395527260*ep^16-
         870866100*ep^15-1715886180*ep^14+313350660*ep^13+199782180*
         ep^12-40822380*ep^11-10005660*ep^10+2158920*ep^9+174960*ep^8-
         38880*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(74195410944*ep^20-9568792576*
         ep^19-2909136921600*ep^18+11172447818624*ep^17-14368752779776*
         ep^16+1290028812928*ep^15+10991986243824*ep^14-5783976751336*
         ep^13-2820520731528*ep^12+2764330661924*ep^11-3188692189*ep^10
         -529411215524*ep^9+115680975633*ep^8+33251922062*ep^7-
         15630130059*ep^6+1063923200*ep^5+451094687*ep^4-115036238*ep^3
         +6909024*ep^2+1613736*ep-239760,29859840000*ep^23-171196416000
         *ep^22+212220518400*ep^21+280673648640*ep^20-544286580480*
         ep^19-149232775680*ep^18+409405527360*ep^17+46593005760*ep^16-
         123750573120*ep^15-7399736640*ep^14+17799670080*ep^13+
         583882560*ep^12-1293520320*ep^11-21919680*ep^10+45740160*ep^9+
         311040*ep^8-622080*ep^7)
         +nf*[d4FA/na]*G10^2*rat(3077781504*ep^19-18967867136*ep^18+
         14452785088*ep^17+98751009952*ep^16-134178964000*ep^15-
         102651732112*ep^14+159350245340*ep^13+24592948474*ep^12-
         68231020980*ep^11+2077155371*ep^10+13907740370*ep^9-1485303509
         *ep^8-1455231498*ep^7+186286405*ep^6+81015626*ep^5-8796345*
         ep^4-2245186*ep^3+85332*ep^2+24616*ep+2688,414720000*ep^22-
         1755648000*ep^21+314035200*ep^20+4369297920*ep^19-1005588960*
         ep^18-3581060880*ep^17+314596560*ep^16+1119019920*ep^15-
         40228080*ep^14-163116240*ep^13+2543280*ep^12+11924400*ep^11-
         78960*ep^10-422880*ep^9+960*ep^8+5760*ep^7)
         +tf*nf*ca^3*G30*rat(165888*ep^14-418176*ep^13+1813008*ep^12-
         5677408*ep^11+4121436*ep^10+2075824*ep^9+6569770*ep^8-16288913
         *ep^7+2889823*ep^6+8049338*ep^5-2841764*ep^4-1079463*ep^3+
         473634*ep^2+16575*ep-12438,2073600*ep^15-4354560*ep^14-3209472
         *ep^13+8742528*ep^12+1919232*ep^11-5257728*ep^10-880128*ep^9+
         911232*ep^8+96768*ep^7-41472*ep^6)
         +tf*nf*ca^3*G20*rat(15396480000*ep^22+29066688000*ep^21-
         395467323840*ep^20+349340151888*ep^19+2157323915124*ep^18-
         2428879837224*ep^17-4105408378259*ep^16+3541784206020*ep^15+
         5542311932812*ep^14-3678021070214*ep^13-3965649504428*ep^12+
         2683145775094*ep^11+1146825929066*ep^10-945722553770*ep^9-
         110847812377*ep^8+156359711750*ep^7-1939268194*ep^6-
         12275181112*ep^5+587505264*ep^4+463509248*ep^3-12995808*ep^2-
         6727680*ep-207360,67184640000*ep^23+6718464000*ep^22-
         443959833600*ep^21+7336189440*ep^20+974127409920*ep^19-
         5326197120*ep^18-938710788480*ep^17-20024496000*ep^16+
         423698325120*ep^15+13371143040*ep^14-91355610240*ep^13-
         2202837120*ep^12+9451728000*ep^11+130222080*ep^10-443335680*
         ep^9-2488320*ep^8+7464960*ep^7)
         +tf*nf*ca^3*G20*G30*rat(-7690656153600*ep^28-24911173509120*
         ep^27+494704910628864*ep^26-1115168077734912*ep^25-
         1898077788642048*ep^24+8340734922204576*ep^23-1395009231451176
         *ep^22-19827727785972856*ep^21+14421231548191674*ep^20+
         20189416956898818*ep^19-23815968387592967*ep^18-
         8674351664066027*ep^17+18112287422295818*ep^16-125748923935222
         *ep^15-6915612959432682*ep^14+1321547004337578*ep^13+
         1243509366835018*ep^12-411116415382502*ep^11-52762735172227*
         ep^10+45054873783593*ep^9-14328319033182*ep^8-466462862262*
         ep^7+2177505907564*ep^6-204578958560*ep^5-117836009344*ep^4+
         10926695712*ep^3+2076882624*ep^2-129378816*ep+10865664,
         25798901760000*ep^29-96315899904000*ep^28-169083135590400*
         ep^27+801229803356160*ep^26+353849903308800*ep^25-
         2388322846310400*ep^24-512990390661120*ep^23+3519881261936640*
         ep^22+779886102320640*ep^21-2759821668910080*ep^20-
         782175698242560*ep^19+1147862456017920*ep^18+388075730503680*
         ep^17-252897646556160*ep^16-94601976192000*ep^15+
         30286568217600*ep^14+12023263019520*ep^13-1965781923840*ep^12-
         809584035840*ep^11+64590151680*ep^10+27242127360*ep^9-
         836075520*ep^8-358318080*ep^7)
         +tf*nf*ca^3*G10*rat(259200000*ep^18-773280000*ep^17-700603776*
         ep^16+3384228672*ep^15-2441549712*ep^14-6044683520*ep^13+
         6300445482*ep^12+6292724887*ep^11-6861787036*ep^10-2716468467*
         ep^9+3643443178*ep^8+174193725*ep^7-858130212*ep^6+97416839*
         ep^5+85230172*ep^4-12574584*ep^3-4147840*ep^2+396848*ep+78144,
         311040000*ep^19+471744000*ep^18-1322265600*ep^17-1779845760*
         ep^16+1653960960*ep^15+2112935040*ep^14-785502720*ep^13-
         972051840*ep^12+156729600*ep^11+179614080*ep^10-14330880*ep^9-
         12672000*ep^8+368640*ep^7+276480*ep^6)
         +tf*nf*ca^3*G10*G30*rat(8734512268800*ep^28+10919588261760*
         ep^27-191571253107552*ep^26-719385800309784*ep^25+
         4486289345651664*ep^24+50895584206530*ep^23-30055974283025142*
         ep^22+35799285862175185*ep^21+47874026430414661*ep^20-
         105027570978898562*ep^19+1477115379932182*ep^18+
         111927333075311806*ep^17-54110129446245734*ep^16-
         43161886567233290*ep^15+30890586275473846*ep^14+
         11291555495222389*ep^13-9266117943174743*ep^12-
         3027306420109838*ep^11+2420947280680210*ep^10+416599137258412*
         ep^9-438575596237952*ep^8+1230178060384*ep^7+39875841139936*
         ep^6-4090821016736*ep^5-1633154169920*ep^4+276368246016*ep^3+
         18995627520*ep^2-5404534272*ep+238132224,103195607040000*ep^29
         -540057010176000*ep^28-21040437657600*ep^27+3891771974615040*
         ep^26-3735405587496960*ep^25-9100988204728320*ep^24+
         12051823924961280*ep^23+10105574647910400*ep^22-
         16012767962419200*ep^21-6152447103713280*ep^20+
         10986807434526720*ep^19+2226748899778560*ep^18-
         4152521351946240*ep^17-487632832266240*ep^16+876999097589760*
         ep^15+61054628843520*ep^14-103580535214080*ep^13-4165912166400
         *ep^12+6707747635200*ep^11+142822932480*ep^10-220803563520*
         ep^9-1911029760*ep^8+2866544640*ep^7)
         +tf*nf*ca^3*G10*G20*rat(-55937433600000*ep^29+622988122752000*
         ep^28-2439879669010944*ep^27+2390160552625728*ep^26+
         9835460661744288*ep^25-29850112060781256*ep^24+
         12788871127409352*ep^23+59315668130177214*ep^22-
         86666729649820702*ep^21-9502754680431227*ep^20+
         102895350424743887*ep^19-56960573518689203*ep^18-
         39675888430347703*ep^17+49386684404730082*ep^16-
         1183144781600188*ep^15-17735345808439928*ep^14+
         5231045638684172*ep^13+3160475985292537*ep^12-1698633677005273
         *ep^11-226514406041603*ep^10+268849730288897*ep^9-
         15298800991688*ep^8-22335574998034*ep^7+4453733392864*ep^6+
         662605813784*ep^5-299235723392*ep^4+14469943200*ep^3+
         6069212928*ep^2-788420736*ep+10450944,58047528960000*ep^30-
         308619362304000*ep^29+5014661529600*ep^28+2236525874012160*
         ep^27-2293470947819520*ep^26-5260986024652800*ep^25+
         7591374093588480*ep^24+5769618353210880*ep^23-
         10632047436887040*ep^22-3251334256335360*ep^21+
         7917317826508800*ep^20+880021912458240*ep^19-3377054226216960*
         ep^18-28086497694720*ep^17+843916915537920*ep^16-
         48701756736000*ep^15-122583405818880*ep^14+12867979230720*
         ep^13+9876234147840*ep^12-1369315031040*ep^11-397334937600*
         ep^10+64168796160*ep^9+6091407360*ep^8-1074954240*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(1370347466112000*ep^31-
         9336869352518400*ep^30-311197467468096*ep^29+
         177438714552474480*ep^28-648842772774675528*ep^27+
         799694257125340188*ep^26+676120145403107322*ep^25-
         3058727557467884442*ep^24+2295221752051342035*ep^23+
         2666867354136777650*ep^22-5266424508054326097*ep^21+
         1128227487684098550*ep^20+3586558627981113300*ep^19-
         2661839026843804440*ep^18-659154056753541480*ep^17+
         1396280593727533770*ep^16-238898532452557005*ep^15-
         330199626767205990*ep^14+130674366681920055*ep^13+
         40070578679856570*ep^12-26106819843525090*ep^11-
         2874583244136960*ep^10+3134018271340296*ep^9+151855294672320*
         ep^8-266852714590512*ep^7-4715007272928*ep^6+16360157421888*
         ep^5-457050965888*ep^4-547286419200*ep^3+35233850880*ep^2+
         6763226112*ep-554895360,5572562780160000*ep^32-
         31949359939584000*ep^31+11897421535641600*ep^30+
         219443807240847360*ep^29-309714480535633920*ep^28-
         449100234438082560*ep^27+975906889135718400*ep^26+
         334404174559150080*ep^25-1372923273567006720*ep^24+
         20839915215912960*ep^23+1060228640588451840*ep^22-
         180189261362995200*ep^21-486075167439298560*ep^20+
         118305514670653440*ep^19+136172351418900480*ep^18-
         37982661305057280*ep^17-23322607337779200*ep^16+
         6917890346680320*ep^15+2394733802065920*ep^14-732391276584960*
         ep^13-141391299133440*ep^12+43962642432000*ep^11+4375382261760
         *ep^10-1373552640000*ep^9-54464348160*ep^8+17199267840*ep^7)
         +tf*nf*ca^3*G10^2*rat(-58981619404800*ep^31+535406668554240*
         ep^30-1357144428621312*ep^29-2091641685258240*ep^28+
         16970927822600688*ep^27-26263825997323104*ep^26-
         10803525255764208*ep^25+73935728925968820*ep^24-
         74227184357532919*ep^23+6709280071188357*ep^22+
         50882254569370427*ep^21-80631269593620937*ep^20+
         60105289300726240*ep^19+26085674643605680*ep^18-
         71335316067381690*ep^17+21026897505490890*ep^16+
         26676815107389245*ep^15-16893158015869315*ep^14-
         3556134573318905*ep^13+4949388992773915*ep^12-264158527934130*
         ep^11-737455350221010*ep^10+134814505716632*ep^9+
         59109116579600*ep^8-16091147188868*ep^7-2603586608096*ep^6+
         918720281008*ep^5+65741677440*ep^4-26874315456*ep^3-1016266752
         *ep^2+335778048*ep+8128512,154793410560000*ep^32-
         887482220544000*ep^31+330483931545600*ep^30+6095661312245760*
         ep^29-8603180014878720*ep^28-12475006512168960*ep^27+
         27108524698214400*ep^26+9289004848865280*ep^25-
         38136757599083520*ep^24+578886533775360*ep^23+
         29450795571901440*ep^22-5005257260083200*ep^21-
         13502087984424960*ep^20+3286264296407040*ep^19+
         3782565317191680*ep^18-1055073925140480*ep^17-647850203827200*
         ep^16+192163620741120*ep^15+66520383390720*ep^14-
         20344202127360*ep^13-3927536087040*ep^12+1221184512000*ep^11+
         121538396160*ep^10-38154240000*ep^9-1512898560*ep^8+477757440*
         ep^7)
         +tf*nf*cf*ca^2*G30*rat(-4608*ep^10+9408*ep^9-3416*ep^8+4088*
         ep^7-5306*ep^6-3060*ep^5+3333*ep^4-11652*ep^3+8033*ep^2+1612*
         ep-1420,14400*ep^11-1440*ep^10-28768*ep^9-7264*ep^8+7072*ep^7+
         1024*ep^6-384*ep^5)
         +tf*nf*cf*ca^2*G20*rat(-4752*ep^11+19044*ep^10-22212*ep^9-137*
         ep^8+19514*ep^7-17688*ep^6+6453*ep^5+13287*ep^4-3243*ep^3-2314
         *ep^2+892*ep+120,10368*ep^12+7776*ep^11-18432*ep^10-21960*ep^9
         -5328*ep^8+1224*ep^7+432*ep^6)
         +tf*nf*cf*ca^2*G20*G30*rat(45785088*ep^16-67924224*ep^15-
         400503648*ep^14+1196216976*ep^13-1020730824*ep^12-222564588*
         ep^11+1060979128*ep^10-853052870*ep^9+225977044*ep^8+149799093
         *ep^7-158068899*ep^6+44951265*ep^5+8342483*ep^4-8464264*ep^3+
         1984136*ep^2-159024*ep-144,37324800*ep^17-41057280*ep^16-
         69538176*ep^15+63773568*ep^14+31031712*ep^13-32110272*ep^12-
         1720512*ep^11+5952384*ep^10-921312*ep^9-283968*ep^8+91008*ep^7
         -6912*ep^6)
         +tf*nf*cf*ca^2*G10*G30*rat(-1783296*ep^15-3307104*ep^14+
         32967504*ep^13-57859632*ep^12+19888280*ep^11+52462634*ep^10-
         70723515*ep^9+36282138*ep^8-3004350*ep^7-10255890*ep^6+7937395
         *ep^5-1629722*ep^4-696054*ep^3+382620*ep^2-51744*ep+576,
         3110400*ep^16-2643840*ep^15-6455808*ep^14+3700512*ep^13+
         3511104*ep^12-1798080*ep^11-592896*ep^10+347808*ep^9+10176*
         ep^8-21120*ep^7+2304*ep^6)
         +tf*nf*cf*ca^2*G10*G20*rat(142560*ep^15-948888*ep^14+3658140*
         ep^13-5911530*ep^12+2191959*ep^11+3757472*ep^10-4852525*ep^9+
         1512948*ep^8+1307263*ep^7-1295267*ep^6+222614*ep^5+187175*ep^4
         -99231*ep^3+13594*ep^2+1132*ep-312,699840*ep^16-688176*ep^15-
         1391904*ep^14+1038420*ep^13+720144*ep^12-523872*ep^11-103320*
         ep^10+102060*ep^9-3384*ep^8-6192*ep^7+864*ep^6)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(-105504768*ep^18+506825856*
         ep^17-809650656*ep^16+26838672*ep^15+2099704032*ep^14-
         4476555360*ep^13+5061251146*ep^12-2814340371*ep^11-228524593*
         ep^10+1352735216*ep^9-696624110*ep^8-13554111*ep^7+144806855*
         ep^6-53184438*ep^5+3056446*ep^4+2594224*ep^3-688552*ep^2+60960
         *ep-1152,335923200*ep^19-705438720*ep^18-181678464*ep^17+
         1117691136*ep^16-433753056*ep^15-440730720*ep^14+335571264*
         ep^13+4835520*ep^12-65304288*ep^11+17640864*ep^10+1532160*ep^9
         -1449216*ep^8+244224*ep^7-13824*ep^6)
         +tf*nf*cf*ca^2*G10^2*rat(-82944*ep^12+425952*ep^11-299448*
         ep^10-7212*ep^9+345518*ep^8-316683*ep^7-28058*ep^6+120357*ep^5
         -20937*ep^4-17106*ep^3+6541*ep^2-432*ep-52,194400*ep^14+239760
         *ep^13-68688*ep^12-121248*ep^11+15168*ep^10+20880*ep^9-2832*
         ep^8-1152*ep^7+192*ep^6)
         +tf*nf*cf^2*ca*G30*rat(72*ep^8-220*ep^7+374*ep^6-441*ep^5+320*
         ep^4-133*ep^3+44*ep-16,225*ep^9+90*ep^8-67*ep^7-12*ep^6+4*ep^5
         )
         +tf*nf*cf^2*ca*G20*G30*rat(-1764*ep^9-874*ep^8+16394*ep^7-
         29254*ep^6+23460*ep^5-9208*ep^4-38*ep^3+2156*ep^2-1032*ep+160,
         2700*ep^10+405*ep^9-1074*ep^8+57*ep^7+84*ep^6-12*ep^5)
         +tf*nf*cf^2*ca*G10*G30*rat(648*ep^10+3780*ep^9-22370*ep^8+
         41901*ep^7-40093*ep^6+21493*ep^5-4547*ep^4-2476*ep^3+2270*ep^2
         -678*ep+72,2700*ep^11-495*ep^10-1209*ep^9+415*ep^8+65*ep^7-40*
         ep^6+4*ep^5)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(39528*ep^13-142596*ep^12+169584
         *ep^11-16652*ep^10-137346*ep^9+116645*ep^8-6899*ep^7-46273*
         ep^6+30927*ep^5-5444*ep^4-2986*ep^3+1888*ep^2-408*ep+32,218700
         *ep^14-404595*ep^13+163296*ep^12+128790*ep^11-131868*ep^10+
         32373*ep^9+5424*ep^8-4200*ep^7+768*ep^6-48*ep^5)
         +tf*nf*[d4AA/na]*ca^-1*G30*rat(1152*ep^11-336*ep^10-12448*ep^9
         +13920*ep^8+38796*ep^7-101711*ep^6+101509*ep^5-65317*ep^4+
         41016*ep^3-25044*ep^2+9480*ep-1440,43200*ep^13-155520*ep^12+
         144816*ep^11+42672*ep^10-96432*ep^9+13776*ep^8+9216*ep^7-1728*
         ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G20*rat(-275063040*ep^17+762952896*
         ep^16+11915232*ep^15-1279810120*ep^14-896063204*ep^13+
         3781264834*ep^12-744172229*ep^11-3658219823*ep^10+2843411431*
         ep^9+7447893*ep^8-780247768*ep^7+311689691*ep^6-17186335*ep^5-
         22333417*ep^4+7817165*ep^3-521498*ep^2-237252*ep+37944,
         233280000*ep^20-54432000*ep^19-1367863200*ep^18+445139280*
         ep^17+2322098280*ep^16-495766980*ep^15-1546091280*ep^14+
         115322940*ep^13+402006240*ep^12-10692540*ep^11-45638640*ep^10+
         435780*ep^9+2247480*ep^8-6480*ep^7-38880*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-15541862400*ep^26+
         67813355520*ep^25-390498306048*ep^24+4097144524800*ep^23-
         17279220571008*ep^22+10725678038736*ep^21+37778612099744*ep^20
         -68076370422616*ep^19-26128698373720*ep^18+130481132850033*
         ep^17+40658814698086*ep^16-146186677920084*ep^15-
         23476194471508*ep^14+84938034724280*ep^13+1237488266678*ep^12-
         25633237339662*ep^11+2025799337014*ep^10+4170033022767*ep^9-
         526344100780*ep^8-394715097310*ep^7+56803574966*ep^6+
         22804843344*ep^5-3142319600*ep^4-782404128*ep^3+83602656*ep^2+
         12856320*ep-622080,89579520000*ep^27-371755008000*ep^26-
         417266380800*ep^25+2893949752320*ep^24-46711296000*ep^23-
         7790999662080*ep^22+1457248008960*ep^21+10316123323200*ep^20-
         1347572194560*ep^19-7301871826560*ep^18+101963387520*ep^17+
         2726170145280*ep^16+228574846080*ep^15-518994656640*ep^14-
         74135502720*ep^13+49552378560*ep^12+8744699520*ep^11-
         2210526720*ep^10-432552960*ep^9+36080640*ep^8+7464960*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10*rat(8192*ep^7-23104*ep^6+22760*ep^5
         -10860*ep^4+2794*ep^3-193*ep^2-149*ep+38,30000*ep^10-4500*ep^9
         -4200*ep^8+180*ep^7+120*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-51463036800*ep^25+
         495028506240*ep^24-6992848130616*ep^23+27594895696164*ep^22+
         43490598451986*ep^21-366400181091273*ep^20+657621196103905*
         ep^19+283305148265780*ep^18-2149082772417732*ep^17+
         1611541591872466*ep^16+1365881690081918*ep^15-2467291072888524
         *ep^14+294205538223610*ep^13+1325653040808395*ep^12-
         582949635344859*ep^11-256550367069068*ep^10+180474530741912*
         ep^9+11424152444244*ep^8-19559919626276*ep^7+203604933368*ep^6
         +865061860344*ep^5+45437464288*ep^4-13529347072*ep^3-
         6033678720*ep^2+27319680*ep+151856640,358318080000*ep^26-
         2024497152000*ep^25+830203084800*ep^24+12829762990080*ep^23-
         18177525688320*ep^22-21888390620160*ep^21+47937185994240*ep^20
         +11466908259840*ep^19-52388236200960*ep^18+2376919572480*ep^17
         +28426881070080*ep^16-3716613504000*ep^15-8132074444800*ep^14+
         1075759211520*ep^13+1241557009920*ep^12-126026979840*ep^11-
         100217226240*ep^10+6287708160*ep^9+3968040960*ep^8-109486080*
         ep^7-59719680*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(4423680000*ep^26-
         71070912000*ep^25+1206520569216*ep^24-6255282377088*ep^23+
         5948066821584*ep^22+39012737512656*ep^21-112556229851168*ep^20
         +20754839146848*ep^19+259934314231093*ep^18-267410047304949*
         ep^17-164660947305254*ep^16+392881561627542*ep^15-
         45306332642948*ep^14-232199955851910*ep^13+88175253244300*
         ep^12+59019289306956*ep^11-33381965099579*ep^10-5396885008161*
         ep^9+5091115542034*ep^8-91196395290*ep^7-306340310990*ep^6+
         29429797668*ep^5+4572034192*ep^4-757915968*ep^3+122199840*ep^2
         -3962304*ep-2488320,67184640000*ep^27-362797056000*ep^26+
         56565734400*ep^25+2469270666240*ep^24-2822813452800*ep^23-
         5102512911360*ep^22+8211813981120*ep^21+4591202990400*ep^20-
         9895572385920*ep^19-1991831627520*ep^18+6050834317440*ep^17+
         455446488960*ep^16-1987058096640*ep^15-63912602880*ep^14+
         349622516160*ep^13+5360281920*ep^12-31945829760*ep^11-
         229962240*ep^10+1390970880*ep^9+3732480*ep^8-22394880*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(308139552000*ep^27+
         620746416000*ep^26-17604278778672*ep^25+60478817774544*ep^24-
         52253848035672*ep^23-174955118008512*ep^22+395065284556357*
         ep^21-630137058462971*ep^20+1495664192505100*ep^19-
         943741307423612*ep^18-2498283915324818*ep^17+3480996554165614*
         ep^16+568034351730160*ep^15-2591368307696672*ep^14+
         465964161976057*ep^13+802588639864849*ep^12-265983802783700*
         ep^11-107511861109892*ep^10+49953067335292*ep^9+4549477395364*
         ep^8-3940749143720*ep^7+164350738408*ep^6+131963373664*ep^5-
         17209783040*ep^4-1848183168*ep^3+272177280*ep^2+27717120*ep+
         4976640,2149908480000*ep^28-11072028672000*ep^27-1092272947200
         *ep^26+79469187194880*ep^25-70575865159680*ep^24-
         185862920785920*ep^23+221957944104960*ep^22+212613007541760*
         ep^21-279928692426240*ep^20-142903191168000*ep^19+
         177692045137920*ep^18+62980962186240*ep^17-59942287180800*
         ep^16-17941668065280*ep^15+10676619694080*ep^14+2968509150720*
         ep^13-979384296960*ep^12-262925429760*ep^11+42671370240*ep^10+
         11247206400*ep^9-686776320*ep^8-179159040*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10^2*rat(-1065830400*ep^24+
         202290766848*ep^23-804743536896*ep^22-687041844864*ep^21+
         1987731689144*ep^20-1666539541804*ep^19-11902931640422*ep^18+
         239927249427*ep^17+10132384730218*ep^16-7228480152400*ep^15+
         291177864014*ep^14+10806897063116*ep^13-4876025159306*ep^12-
         4891593300666*ep^11+2511179645920*ep^10+872840142005*ep^9-
         503874661240*ep^8-55567284442*ep^7+43277614336*ep^6-15766596*
         ep^5-1486981544*ep^4+115950464*ep^3+10410048*ep^2-2945088*ep+
         160128,29859840000*ep^26-108988416000*ep^25-178653081600*ep^24
         +835759088640*ep^23+273418283520*ep^22-2171302030080*ep^21-
         174203821440*ep^20+2691652705920*ep^19+149580552960*ep^18-
         1760395714560*ep^17-172648500480*ep^16+615762835200*ep^15+
         91112486400*ep^14-112521104640*ep^13-20495272320*ep^12+
         10486385280*ep^11+2127018240*ep^10-461214720*ep^9-99164160*
         ep^8+7464960*ep^7+1658880*ep^6)
         +tf^2*nf^2*ca^2*G30*rat(-2304*ep^9+5856*ep^8-1180*ep^7-2550*
         ep^6-4728*ep^5+1345*ep^4+8721*ep^3-4501*ep^2-1161*ep+710,7200*
         ep^11-11520*ep^10-13304*ep^9+17944*ep^8+8984*ep^7-4792*ep^6-
         960*ep^5+288*ep^4)
         +tf^2*nf^2*ca^2*G20*rat(-2376*ep^10+10710*ep^9-12897*ep^8-6121
         *ep^7+19662*ep^6-2649*ep^5-8916*ep^4+1608*ep^3+1455*ep^2-416*
         ep-60,5184*ep^12-3888*ep^11-15048*ep^10+2844*ep^9+13806*ep^8+
         4608*ep^7-702*ep^6-324*ep^5)
         +tf^2*nf^2*ca^2*G20*G30*rat(525312*ep^13-3397248*ep^12+5215440
         *ep^11+2780592*ep^10-12756092*ep^9+8660108*ep^8+1749330*ep^7-
         3967410*ep^6+1081341*ep^5+267537*ep^4-171337*ep^3+23761*ep^2+
         42*ep-144,2073600*ep^15-3317760*ep^14-4220352*ep^13+5854752*
         ep^12+3202128*ep^11-2468808*ep^10-600120*ep^9+422568*ep^8+8712
         *ep^7-24192*ep^6+2592*ep^5)
         +tf^2*nf^2*ca^2*G10*G30*rat(221184*ep^15-1680420*ep^14+3093168
         *ep^13+4028643*ep^12-16160181*ep^11+8359370*ep^10+15267056*
         ep^9-19223841*ep^8+2963645*ep^7+5730804*ep^6-2820102*ep^5-
         110876*ep^4+326914*ep^3-66732*ep^2+4120*ep-144,3110400*ep^17-
         1088640*ep^16-17108928*ep^15+8404128*ep^14+24728784*ep^13-
         11144064*ep^12-12025248*ep^11+5445600*ep^10+1962768*ep^9-
         1059456*ep^8-38784*ep^7+64512*ep^6-6912*ep^5)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(-580608*ep^17+11688372*ep^16-
         44350068*ep^15+68362689*ep^14-11674920*ep^13-84825219*ep^12+
         61572935*ep^11+55930285*ep^10-83711047*ep^9+13237493*ep^8+
         30955511*ep^7-21180942*ep^6+4168135*ep^5+762938*ep^4-464570*
         ep^3+66016*ep^2-1832*ep-96,27993600*ep^19+8864640*ep^18-
         169843392*ep^17-23750496*ep^16+324310608*ep^15+22863744*ep^14-
         249277968*ep^13+10291104*ep^12+86414256*ep^11-14095296*ep^10-
         12594096*ep^9+3526272*ep^8+441216*ep^7-235008*ep^6+20736*ep^5)
         +tf^2*nf^2*ca^2*G10^2*rat(-7346700*ep^16+28563732*ep^15-
         4056579*ep^14-95059518*ep^13+90477642*ep^12+74799114*ep^11-
         130310668*ep^10+4703666*ep^9+68589262*ep^8-26925002*ep^7-
         10733265*ep^6+7911204*ep^5+335452*ep^4-1236764*ep^3+304472*
         ep^2-14032*ep-2016,6998400*ep^19-699840*ep^18-44113248*ep^17+
         11341296*ep^16+87871392*ep^15-26367984*ep^14-72722112*ep^13+
         25938576*ep^12+26373024*ep^11-11332944*ep^10-3632544*ep^9+
         2072448*ep^8+40704*ep^7-122112*ep^6+13824*ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(288*ep^7-1024*ep^6+1576*ep^5-1448*
         ep^4+744*ep^3+8*ep^2-208*ep+64,450*ep^9-495*ep^8-404*ep^7+177*
         ep^6+44*ep^5-12*ep^4)
         +tf^2*nf^2*cf*ca*G10*G30*rat(-1152*ep^9+6976*ep^8-18848*ep^7+
         28592*ep^6-24816*ep^5+10320*ep^4+624*ep^3-2560*ep^2+992*ep-128
         ,4050*ep^11-8505*ep^10+1719*ep^9+4239*ep^8-2005*ep^7-150*ep^6+
         196*ep^5-24*ep^4)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(15552*ep^10-82080*ep^9+175440
         *ep^8-185464*ep^7+82896*ep^6+15888*ep^5-33120*ep^4+10968*ep^3+
         960*ep^2-1232*ep+192,437400*ep^12-1465290*ep^11+1540377*ep^10-
         232308*ep^9-650106*ep^8+460350*ep^7-86271*ep^6-24672*ep^5+
         14136*ep^4-2400*ep^3+144*ep^2)
         +tf^3*nf^3*ca*G30*rat(288*ep^6-1168*ep^5+1728*ep^4-992*ep^3-32
         *ep^2+240*ep-64,900*ep^9-2340*ep^8+677*ep^7+1566*ep^6-443*ep^5
         -156*ep^4+36*ep^3)
         +xi*ca^4*rat(2048*ep^8-3072*ep^7-2752*ep^6+5600*ep^5-1152*ep^4
         -1378*ep^3+571*ep^2+18*ep-4,2048*ep^7)
         +xi*ca^4*G30*rat(-4423680*ep^16+16813056*ep^15-135978496*ep^14
         -292775104*ep^13+1466070816*ep^12+97418592*ep^11-2919071352*
         ep^10+749962456*ep^9+1829191364*ep^8-562601053*ep^7-514946466*
         ep^6+175050271*ep^5+78144591*ep^4-40110780*ep^3-255199*ep^2+
         2733492*ep-404604,265420800*ep^15-291962880*ep^14-702775296*
         ep^13+416268288*ep^12+661929984*ep^11-11059200*ep^10-123715584
         *ep^9-7077888*ep^8+5308416*ep^7)
         +xi*ca^4*G20*rat(-268738560000*ep^23-1431919296000*ep^22+
         2998777896000*ep^21+21458021913360*ep^20-14762591564520*ep^19-
         100856382875396*ep^18+52059133332254*ep^17+195638556502820*
         ep^16-104754797626132*ep^15-164693081077042*ep^14+
         101396193124211*ep^13+58722955390191*ep^12-45072265809574*
         ep^11-7427414151877*ep^10+9758363824653*ep^9-130399750488*ep^8
         -1287309379604*ep^7+168588274601*ep^6+110236448192*ep^5-
         23988677905*ep^4-4950176840*ep^3+1332002344*ep^2+79141920*ep-
         24324048,1074954240000*ep^22+1182449664000*ep^21-5920907673600
         *ep^20-5803528642560*ep^19+9782509916160*ep^18+9697290762240*
         ep^17-5322081853440*ep^16-5642473789440*ep^15+1136699412480*
         ep^14+1350637701120*ep^13-111052062720*ep^12-146297456640*
         ep^11+4930191360*ep^10+7013744640*ep^9-79626240*ep^8-119439360
         *ep^7)
         +xi*ca^4*G20*G30*rat(131861053440000*ep^29-535543463116800*
         ep^28+1221944646205440*ep^27-7922475223326720*ep^26+
         9894542206571520*ep^25+64708799461289344*ep^24-
         132307129026504384*ep^23-118595848308213536*ep^22+
         375684067628457904*ep^21+16888893696552528*ep^20-
         442493609960515576*ep^19+149867947097208064*ep^18+
         239356071244349194*ep^17-174462509606436748*ep^16-
         45498568738492635*ep^15+86648413494784740*ep^14-
         9979717222765420*ep^13-21925654902109832*ep^12+
         6502033195526236*ep^11+2893804927119566*ep^10-1296444059945034
         *ep^9-188648129565696*ep^8+131232013489067*ep^7+4981811501442*
         ep^6-7386308885288*ep^5-45900061424*ep^4+231566194352*ep^3+
         2759398944*ep^2-3292805376*ep-105103872,825564856320000*ep^28-
         2256543940608000*ep^27-7667204279500800*ep^26+
         17972149427896320*ep^25+29295346333777920*ep^24-
         47130984748154880*ep^23-63546677249310720*ep^22+
         49089523132661760*ep^21+74045878406922240*ep^20-
         14268414998200320*ep^19-39298037341962240*ep^18-
         2566438749388800*ep^17+9851984626728960*ep^16+1759259936931840
         *ep^15-1268003301212160*ep^14-298833118248960*ep^13+
         85911298375680*ep^12+23006276812800*ep^11-2900412334080*ep^10-
         833527480320*ep^9+38220595200*ep^8+11466178560*ep^7)
         +xi*ca^4*G10*rat(-31850496000*ep^20-33177600000*ep^19+
         320912547840*ep^18+94066329600*ep^17-1179789000960*ep^16+
         126691445632*ep^15+1804667568496*ep^14-510587317344*ep^13-
         1203337009348*ep^12+507833676908*ep^11+351938527844*ep^10-
         193496305938*ep^9-41250841383*ep^8+27897995525*ep^7+2171315956
         *ep^6-1738310120*ep^5+50789257*ep^4+42018365*ep^3-9809806*ep^2
         -85268*ep+223464,15925248000*ep^19+42467328000*ep^18-
         20654161920*ep^17-120105861120*ep^16-52421713920*ep^15+
         61663518720*ep^14+40034304000*ep^13-8332001280*ep^12-
         7211704320*ep^11+426516480*ep^10+449003520*ep^9-7372800*ep^8-
         8847360*ep^7)
         +xi*ca^4*G10*G30*rat(2917893955737600*ep^28-28666287537108480*
         ep^27+98614172828016000*ep^26-40577726618533920*ep^25-
         601204726370936944*ep^24+1292548092109245944*ep^23+
         369690674097829140*ep^22-3646662179670632196*ep^21+
         2068716839267856356*ep^20+3906987577274628560*ep^19-
         3914074766836944344*ep^18-1878005512874814136*ep^17+
         3122199166526572316*ep^16+122475714936526954*ep^15-
         1293204287053557751*ep^14+239794353205603970*ep^13+
         306341773571276278*ep^12-110900115736168762*ep^11-
         44362836195318208*ep^10+26227944085346566*ep^9+
         2980277502818870*ep^8-3496185642985168*ep^7+73831659511595*
         ep^6+251041922514252*ep^5-23468634689404*ep^4-8831159150048*
         ep^3+1215041231568*ep^2+117507766464*ep-19913643072,
         3302259425280000*ep^28-13979564900352000*ep^27-
         14652858905395200*ep^26+109883844282286080*ep^25-
         9649134517616640*ep^24-300880757068922880*ep^23+
         84777608529838080*ep^22+408155997262970880*ep^21-
         104252577534443520*ep^20-301130884853268480*ep^19+
         50446953051586560*ep^18+121702917844500480*ep^17-
         11177765417779200*ep^16-26782016050298880*ep^15+
         1281955072573440*ep^14+3235703195566080*ep^13-78873931284480*
         ep^12-212183120609280*ep^11+2464803717120*ep^10+7035137556480*
         ep^9-30576476160*ep^8-91729428480*ep^7)
         +xi*ca^4*G10*G20*rat(554676387840000*ep^30-2345586978816000*
         ep^29-9977573057587200*ep^28+66465186048875520*ep^27-
         54030584965161600*ep^26-280501450660919232*ep^25+
         539340541152652112*ep^24+227101434250831768*ep^23-
         1195663283804633484*ep^22+438294067175836398*ep^21+
         947864789312155100*ep^20-715189003866222440*ep^19-
         193079163156169478*ep^18+292244162306101236*ep^17-
         75167405170426689*ep^16+26113961057592389*ep^15+
         12483845628247286*ep^14-46782800186291630*ep^13+
         20094554757473050*ep^12+10293160213321458*ep^11-
         9357753070832370*ep^10+96825950972864*ep^9+1696332780514859*
         ep^8-327645568911983*ep^7-137520410286586*ep^6+46480158104420*
         ep^5+3222154716216*ep^4-2461102917712*ep^3+114522803232*ep^2+
         43251850944*ep-4270520448,928760463360000*ep^29-
         4009149333504000*ep^28-3928914749030400*ep^27+
         31855499235164160*ep^26-4840035929948160*ep^25-
         89015812324392960*ep^24+32446173173022720*ep^23+
         124760066824396800*ep^22-45352692165795840*ep^21-
         97374040267161600*ep^20+29303044956979200*ep^19+
         43383395556311040*ep^18-10649472063160320*ep^17-
         11098856026275840*ep^16+2403814622330880*ep^15+
         1624586514554880*ep^14-336747978547200*ep^13-130860310855680*
         ep^12+27159435509760*ep^11+5250395013120*ep^10-1106963988480*
         ep^9-80263249920*ep^8+17199267840*ep^7)
         +xi*ca^4*G10*G20*G30*rat(-6109179936768000*ep^31+
         12857321208729600*ep^30+196290962552816640*ep^29-
         802672008051513600*ep^28-316655221375517760*ep^27+
         6458420624646575808*ep^26-9259395822711982976*ep^25-
         8693867399065719456*ep^24+30734920761028312628*ep^23-
         10649629321122763680*ep^22-33169541599311242024*ep^21+
         27541770867415265148*ep^20+16161797355394040968*ep^19-
         22953264375646170856*ep^18-3432719780314730928*ep^17+
         10780095997244924716*ep^16+26934173399075543*ep^15-
         3409270610901316791*ep^14+151420477445620792*ep^13+
         784066893730209776*ep^12-45188078729536842*ep^11-
         127821865592847086*ep^10+7460868238820432*ep^9+
         13929928327509636*ep^8-583171677436497*ep^7-1016517754417579*
         ep^6+15731008115368*ep^5+49761509852332*ep^4-38328913040*ep^3-
         1437134926416*ep^2+1730589696*ep+17478704448,59440669655040000
         *ep^30-241725389930496000*ep^29-315596933274009600*ep^28+
         1975889315066019840*ep^27+199925688245944320*ep^26-
         5774452563640320000*ep^25+652302085883166720*ep^24+
         8503783047529758720*ep^23-906411229420584960*ep^22-
         6957581651751075840*ep^21+317410232972083200*ep^20+
         3245386034915573760*ep^19+12568116858716160*ep^18-
         880718338692218880*ep^17-23737560591237120*ep^16+
         142434570888806400*ep^15+4441513605857280*ep^14-
         13763027551518720*ep^13-355561101066240*ep^12+770576248995840*
         ep^11+13160624947200*ep^10-22848271810560*ep^9-183458856960*
         ep^8+275188285440*ep^7)
         +xi*ca^4*G10^2*rat(540057010176000*ep^31-2898818797363200*
         ep^30-2945099369594880*ep^29+34084621995125760*ep^28-
         11588769446952960*ep^27-146760605630333280*ep^26+
         130955995994306112*ep^25+224031248922772224*ep^24-
         290110190031507032*ep^23-4715396385838626*ep^22+
         57554516256921682*ep^21-91897727524283182*ep^20+
         217835787220892052*ep^19-29514960307528022*ep^18-
         178147026376044929*ep^17+74787138350544970*ep^16+
         52538493124867057*ep^15-36522571171958202*ep^14-
         3731674447151304*ep^13+8449428811261570*ep^12-1552836452992238
         *ep^11-1023163023060902*ep^10+470450612799091*ep^9+
         52167841549170*ep^8-60719949745983*ep^7+2106628923208*ep^6+
         4141008925524*ep^5-425949121184*ep^4-141646546896*ep^3+
         20119729024*ep^2+1875328704*ep-314339328,1238347284480000*
         ep^30-4003989553152000*ep^29-9223623357235200*ep^28+
         31712216434606080*ep^27+24290536003338240*ep^26-
         86642036740915200*ep^25-36172698271580160*ep^24+
         113843348223344640*ep^23+33773357173063680*ep^22-
         81700537132154880*ep^21-19305014014771200*ep^20+
         34246212580638720*ep^19+6556348598353920*ep^18-
         8688333003816960*ep^17-1294832869539840*ep^16+1354825930752000
         *ep^15+146512500572160*ep^14-128648678768640*ep^13-
         9227380654080*ep^12+7150949498880*ep^11+298156032000*ep^10-
         211558072320*ep^9-3822059520*ep^8+2548039680*ep^7)
         +xi*[d4AA/na]*G30*rat(-2211840*ep^15+4125696*ep^14+17401216*
         ep^13-127022720*ep^12+59215584*ep^11+267815952*ep^10-145006152
         *ep^9-160621024*ep^8+110593018*ep^7+27369841*ep^6-31115415*
         ep^5+2407655*ep^4+2441457*ep^3-561480*ep^2+21520*ep+4008,
         2764800*ep^14+1105920*ep^13-5661696*ep^12-4156416*ep^11+660480
         *ep^10+875520*ep^9+24576*ep^8-36864*ep^7)
         +xi*[d4AA/na]*G20*rat(-24416640000*ep^20+1516118400*ep^19+
         439701602880*ep^18+878644066600*ep^17-1020049556224*ep^16-
         3405834792322*ep^15+667787221016*ep^14+3756492232070*ep^13-
         580004825152*ep^12-1909537086555*ep^11+411350383877*ep^10+
         475923494234*ep^9-135691804431*ep^8-53670731352*ep^7+
         19416902125*ep^6+2059858544*ep^5-1150337929*ep^4+23108609*ep^3
         +24332182*ep^2-1939268*ep-117384,7464960000*ep^20+24385536000*
         ep^19+4252953600*ep^18-55473085440*ep^17-56510542080*ep^16+
         375874560*ep^15+20366035200*ep^14+4566689280*ep^13-2577795840*
         ep^12-772485120*ep^11+132883200*ep^10+44444160*ep^9-2350080*
         ep^8-829440*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(68797071360000*ep^29-381552950476800
         *ep^28-469156321935360*ep^27+6047105400852480*ep^26-
         4498118996398080*ep^25-30800490964492672*ep^24+
         40170141914322624*ep^23+72276923441492864*ep^22-
         120225641867829568*ep^21-81159719901468696*ep^20+
         170447561494274236*ep^19+45025361783812268*ep^18-
         130710942992662726*ep^17-10069154180132426*ep^16+
         58041384740357820*ep^15-1347441688047228*ep^14-
         15320726342909957*ep^13+1370448409434953*ep^12+
         2348040442353899*ep^11-348620850928799*ep^10-194716080346053*
         ep^9+48581646313377*ep^8+7639481340913*ep^7-4975086150165*ep^6
         -62426892724*ep^5+395302642028*ep^4-9649791632*ep^3-
         16781143920*ep^2+321196608*ep+260732736,34398535680000*ep^28-
         94022664192000*ep^27-319466844979200*ep^26+748839559495680*
         ep^25+1220639430574080*ep^24-1963791031173120*ep^23-
         2647778218721280*ep^22+2045396797194240*ep^21+3085244933621760
         *ep^20-594517291591680*ep^19-1637418222581760*ep^18-
         106934947891200*ep^17+410499359447040*ep^16+73302497372160*
         ep^15-52833470883840*ep^14-12451379927040*ep^13+3579637432320*
         ep^12+958594867200*ep^11-120850513920*ep^10-34730311680*ep^9+
         1592524800*ep^8+477757440*ep^7)
         +xi*[d4AA/na]*G10*rat(-502272000*ep^15-223411200*ep^14-
         1337015168*ep^13+38011904*ep^12+2435326568*ep^11-205373492*
         ep^10-1217898498*ep^9+181611017*ep^8+246201308*ep^7-43772497*
         ep^6-22945166*ep^5+4554323*ep^4+761664*ep^3-169211*ep^2-4788*
         ep+2276,110592000*ep^16+313344000*ep^15+277432320*ep^14+
         35466240*ep^13-60042240*ep^12-18432000*ep^11+3870720*ep^10+
         1428480*ep^9-76800*ep^8-30720*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(245987926963200*ep^27-
         224512713480960*ep^26-415714597254720*ep^25-10067558719443600*
         ep^24-11187534715918096*ep^23+133972064829982340*ep^22+
         1320430209156624*ep^21-483446838420509832*ep^20+
         232461107663918864*ep^19+628315213124784656*ep^18-
         475201507140172616*ep^17-349544617778767756*ep^16+
         389655731420216600*ep^15+63146591097012763*ep^14-
         160198982975634202*ep^13+17480881313500082*ep^12+
         33660817338903826*ep^11-9662620248650500*ep^10-
         3296678723258338*ep^9+1668569721800710*ep^8+70818446683022*
         ep^7-132400391609803*ep^6+10524205900796*ep^5+4711076359068*
         ep^4-697412732416*ep^3-55121068496*ep^2+12010827456*ep-
         179508672,68797071360000*ep^27-188045328384000*ep^26-
         587335886438400*ep^25+1408242926223360*ep^24+1911340753551360*
         ep^23-3401337975275520*ep^22-3335806785208320*ep^21+
         3499539765166080*ep^20+3077380949114880*ep^19-1657488677437440
         *ep^18-1435254827581440*ep^17+382595213721600*ep^16+
         341022707712000*ep^15-46424606146560*ep^14-42929511874560*
         ep^13+3016215429120*ep^12+2881116241920*ep^11-98807316480*
         ep^10-96860897280*ep^9+1274019840*ep^8+1274019840*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(-12899450880000*ep^28+93785444352000
         *ep^27-196023079987200*ep^26-452087340456960*ep^25+
         2295182633566080*ep^24+776081387816896*ep^23-10557612521635408
         *ep^22-1358668422411528*ep^21+30149514716864580*ep^20-
         5985619439234354*ep^19-41672697194950222*ep^18+
         17526542049298292*ep^17+29214820774277706*ep^16-
         17904431938488417*ep^15-10257536307637025*ep^14+
         9185370489449224*ep^13+1257623152701128*ep^12-2532776725721380
         *ep^11+243259166735772*ep^10+360958332863916*ep^9-
         96616804743650*ep^8-21374159910353*ep^7+11434473823259*ep^6-
         152590438472*ep^5-564515428988*ep^4+60043066608*ep^3+
         9716495824*ep^2-1461065472*ep-8225856,6449725440000*ep^27-
         16016818176000*ep^26-59873159577600*ep^25+119459694551040*
         ep^24+215334659174400*ep^23-283115002152960*ep^22-
         401390853166080*ep^21+272063623219200*ep^20+384529484666880*
         ep^19-107269702686720*ep^18-185432496168960*ep^17+
         14948855285760*ep^16+46167815669760*ep^15+91178680320*ep^14-
         6223589821440*ep^13-173653217280*ep^12+454903050240*ep^11+
         12063375360*ep^10-16728145920*ep^9-238878720*ep^8+238878720*
         ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(-8404866121420800*ep^30+
         61680633756503040*ep^29-105052545772450560*ep^28-
         308884072132451520*ep^27+1461976361613127296*ep^26-
         1409157070485216448*ep^25-3382534791771595872*ep^24+
         9350719037472594220*ep^23-3693020660026799700*ep^22-
         11689752702878130904*ep^21+12851915304774139848*ep^20+
         3551640639551192336*ep^19-11078267707907114552*ep^18+
         2392810479846271944*ep^17+4314392514194043812*ep^16-
         2233401097546380599*ep^15-718621415873059557*ep^14+
         755960070313747784*ep^13-17894341907260508*ep^12-
         133348929661163694*ep^11+27032219685066518*ep^10+
         12647478490293304*ep^9-4490624645568588*ep^8-581444203818639*
         ep^7+345651339327667*ep^6+10830425483192*ep^5-14643043474636*
         ep^4+54670122896*ep^3+330273778128*ep^2-4266726912*ep-
         2866418496,2476694568960000*ep^30-10071891247104000*ep^29-
         13149872219750400*ep^28+82328721461084160*ep^27+
         8330237010247680*ep^26-240602190151680000*ep^25+
         27179253578465280*ep^24+354324293647073280*ep^23-
         37767134559191040*ep^22-289899235489628160*ep^21+
         13225426373836800*ep^20+135224418121482240*ep^19+
         523671535779840*ep^18-36696597445509120*ep^17-989065024634880*
         ep^16+5934773787033600*ep^15+185063066910720*ep^14-
         573459481313280*ep^13-14815045877760*ep^12+32107343708160*
         ep^11+548359372800*ep^10-952011325440*ep^9-7644119040*ep^8+
         11466178560*ep^7)
         +xi*[d4AA/na]*G10^2*rat(27518828544000*ep^30-136069797888000*
         ep^29+59465254256640*ep^28-1029210611558400*ep^27+
         4858482170419200*ep^26+12421096074321984*ep^25-
         52185023723547840*ep^24-29030983357596704*ep^23+
         173901724316001984*ep^22+1237013286931540*ep^21-
         263039925978290596*ep^20+65360554559450868*ep^19+
         209842521273623560*ep^18-87482655204654224*ep^17-
         92834144842158416*ep^16+53623833350182963*ep^15+
         21759238255520535*ep^14-18099397025403624*ep^13-
         1895369951961536*ep^12+3489897660750418*ep^11-231064553632730*
         ep^10-372504546647144*ep^9+69975027297024*ep^8+19284180524223*
         ep^7-6343805997005*ep^6-242396923548*ep^5+250823318764*ep^4-
         13732048368*ep^3-3796834544*ep^2+356078016*ep+8400960,
         34398535680000*ep^29-88289574912000*ep^28-315071476531200*
         ep^27+670847249940480*ep^26+1121968611164160*ep^25-
         1658744168693760*ep^24-2110626620006400*ep^23+1755230815088640
         *ep^22+2108302687088640*ep^21-863924240056320*ep^20-
         1112199882670080*ep^19+209817094348800*ep^18+321998857297920*
         ep^17-26676678574080*ep^16-53752032092160*ep^15+1799365570560*
         ep^14+5269368729600*ep^13-60661923840*ep^12-296757411840*ep^11
         +799211520*ep^10+8814919680*ep^9-106168320*ep^7)
         +xi*tf*nf*ca^3*G30*rat(20480*ep^13-42592*ep^12-78816*ep^11+
         284944*ep^10-196084*ep^9-106198*ep^8+35797*ep^7+142303*ep^6-
         48126*ep^5-83620*ep^4+39709*ep^3+5323*ep^2-3540*ep+180,1382400
         *ep^15-2903040*ep^14-2139648*ep^13+5828352*ep^12+1279488*ep^11
         -3505152*ep^10-586752*ep^9+607488*ep^8+64512*ep^7-27648*ep^6)
         +xi*tf*nf*ca^3*G20*rat(-25660800*ep^17-16446240*ep^16+
         668483280*ep^15-1586905560*ep^14+737059644*ep^13+1505265996*
         ep^12-1602506014*ep^11-638429123*ep^10+1447497987*ep^9-
         286438295*ep^8-408105997*ep^7+212201731*ep^6-9285991*ep^5-
         12223113*ep^4+2173231*ep^3-233748*ep^2+85460*ep-10848,
         111974400*ep^18-218350080*ep^17-288956160*ep^16+629389440*
         ep^15+267969600*ep^14-628974720*ep^13-102409920*ep^12+
         257904000*ep^11+8994240*ep^10-42249600*ep^9+2738880*ep^8+
         2280960*ep^7-311040*ep^6)
         +xi*tf*nf*ca^3*G20*G30*rat(-3054059520*ep^23+36321507840*ep^22
         -205897933440*ep^21+517008505440*ep^20+33885994536*ep^19-
         2555887652192*ep^18+3748193751010*ep^17+626309570372*ep^16-
         5073562600106*ep^15+2313295926271*ep^14+2800272817223*ep^13-
         2866012326310*ep^12-71374215318*ep^11+1188311141904*ep^10-
         468853334394*ep^9-119870888362*ep^8+138770317360*ep^7-
         29905069863*ep^6-7037453791*ep^5+5035687636*ep^4-1031711992*
         ep^3+63186000*ep^2+6758352*ep-858816,17915904000*ep^24-
         91371110400*ep^23-3817082880*ep^22+616949084160*ep^21-
         584141690880*ep^20-1247171696640*ep^19+1641230933760*ep^18+
         1051467782400*ep^17-1772458433280*ep^16-343653753600*ep^15+
         900925044480*ep^14-12512206080*ep^13-223939641600*ep^12+
         32301745920*ep^11+25058004480*ep^10-6373140480*ep^9-743178240*
         ep^8+363294720*ep^7-29859840*ep^6)
         +xi*tf*nf*ca^3*G10*rat(-7680*ep^13+27136*ep^12-5408*ep^11-
         92496*ep^10+111596*ep^9+28070*ep^8-121746*ep^7+46589*ep^6+
         42024*ep^5-39528*ep^4+10550*ep^3-827*ep^2+76*ep-12,4608*ep^14+
         4608*ep^13-20864*ep^12-14080*ep^11+27136*ep^10+12032*ep^9-
         12416*ep^8-2560*ep^7+1536*ep^6)
         +xi*tf*nf*ca^3*G10*G30*rat(2544529860*ep^22-16199596800*ep^21+
         11343932595*ep^20+105622672950*ep^19-123459783756*ep^18-
         552816765176*ep^17+1204670362548*ep^16+157450889599*ep^15-
         2380176151103*ep^14+1776905141875*ep^13+880246655890*ep^12-
         1495969951657*ep^11+62364947365*ep^10+613259100161*ep^9-
         194107595653*ep^8-120342343768*ep^7+88356743918*ep^6-
         17681887728*ep^5-73712416*ep^4+506237376*ep^3-140810784*ep^2+
         33447168*ep-3262464,8957952000*ep^23-56882995200*ep^22+
         59117506560*ep^21+288493332480*ep^20-665279032320*ep^19-
         129133578240*ep^18+1393324830720*ep^17-659354480640*ep^16-
         1072958883840*ep^15+900222750720*ep^14+263113850880*ep^13-
         409969244160*ep^12+29667824640*ep^11+69457582080*ep^10-
         17277788160*ep^9-2713927680*ep^8+1333739520*ep^7-119439360*
         ep^6)
         +xi*tf*nf*ca^3*G10*G20*rat(15127603200*ep^23-162364069440*
         ep^22+638741576160*ep^21-804848285160*ep^20-1585743571872*
         ep^19+6056215594218*ep^18-4425537040912*ep^17-7073459762622*
         ep^16+13663880793083*ep^15-3598522869967*ep^14-8777581870597*
         ep^13+7556674463243*ep^12+354498601678*ep^11-3043527123592*
         ep^10+1134783789778*ep^9+287293386748*ep^8-299690059277*ep^7+
         55118636173*ep^6+14465124723*ep^5-8507220977*ep^4+1585792788*
         ep^3-82552992*ep^2-15999552*ep+2073168,8062156800*ep^24-
         46626140160*ep^23+24679157760*ep^22+286915737600*ep^21-
         449578460160*ep^20-439117459200*ep^19+1158767182080*ep^18+
         98456601600*ep^17-1234182251520*ep^16+254486914560*ep^15+
         634574476800*ep^14-210708864000*ep^13-158544967680*ep^12+
         65039397120*ep^11+16434213120*ep^10-8879155200*ep^9-166717440*
         ep^8+432967680*ep^7-44789760*ep^6)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(-222614088480*ep^25+
         2588012023320*ep^24-10512826294140*ep^23+8804001783510*ep^22+
         64874800404081*ep^21-227598999397983*ep^20+249140760293312*
         ep^19+148426603428662*ep^18-649916689478438*ep^17+
         540361707067027*ep^16+125849881131012*ep^15-499215399329358*
         ep^14+264948907668167*ep^13+67345983822137*ep^12-
         127918849323938*ep^11+41093501016592*ep^10+10306168088202*ep^9
         -11042083466313*ep^8+2684724477722*ep^7+204254258522*ep^6-
         281636002748*ep^5+79525163932*ep^4-12776107968*ep^3+1391595072
         *ep^2-111374784*ep+5330880,644972544000*ep^26-4149323366400*
         ep^25+4463389163520*ep^24+21296933683200*ep^23-50688461905920*
         ep^22-9455990906880*ep^21+111938854763520*ep^20-55892305013760
         *ep^19-94584185948160*ep^18+85324083056640*ep^17+
         27659180574720*ep^16-47818686597120*ep^15+3349859328000*ep^14+
         11761819176960*ep^13-3335671342080*ep^12-1044596321280*ep^11+
         579852380160*ep^10-27726520320*ep^9-27431239680*ep^8+
         5792808960*ep^7-358318080*ep^6)
         +xi*tf*nf*ca^3*G10^2*rat(2559966120*ep^23-22365585540*ep^22+
         59619667410*ep^21+15882391485*ep^20-363045328605*ep^19+
         602181598968*ep^18+49283662920*ep^17-1216909322922*ep^16+
         1246647953630*ep^15+108159426338*ep^14-982438809490*ep^13+
         492973497623*ep^12+188387791845*ep^11-230600624482*ep^10+
         26975074130*ep^9+34369131178*ep^8-11222439310*ep^7-466310372*
         ep^6+399185430*ep^5-83948612*ep^4+93126320*ep^3-28650912*ep^2+
         1589600*ep+205248,3359232000*ep^24-17132083200*ep^23+660648960
         *ep^22+110979694080*ep^21-118133614080*ep^20-199624642560*
         ep^19+322986792960*ep^18+117311247360*ep^17-345074549760*ep^16
         +17629102080*ep^15+174423260160*ep^14-42922344960*ep^13-
         42426570240*ep^12+16001464320*ep^11+4237608960*ep^10-
         2361876480*ep^9-19537920*ep^8+119439360*ep^7-13271040*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-448*ep^10+1696*ep^9-3020*ep^8+1836*
         ep^7+345*ep^6-1736*ep^5+1635*ep^4+30*ep^3-410*ep^2+64*ep+8,
         14400*ep^12-1440*ep^11-28768*ep^10-7264*ep^9+7072*ep^8+1024*
         ep^7-384*ep^6)
         +xi*tf*nf*cf*ca^2*G20*rat(176*ep^9-708*ep^8+1136*ep^7-899*ep^6
         +217*ep^5+421*ep^4-509*ep^3+179*ep^2-15*ep+2,384*ep^10-96*ep^9
         -672*ep^8-120*ep^7+72*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(-350208*ep^14+2094336*ep^13-
         3233888*ep^12+1765712*ep^11+795496*ep^10-2572940*ep^9+1794424*
         ep^8+158090*ep^7-678963*ep^6+226738*ep^5+26111*ep^4-31882*ep^3
         +7670*ep^2-704*ep+8,1382400*ep^15-138240*ep^14-3020928*ep^13-
         628224*ep^12+1192416*ep^11+142752*ep^10-185952*ep^9+2784*ep^8+
         9984*ep^7-1152*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(896*ep^12-5632*ep^11+16312*ep^10
         -24660*ep^9+16282*ep^8+5941*ep^7-17730*ep^6+9589*ep^5+602*ep^4
         -2220*ep^3+656*ep^2-28*ep-8,64800*ep^14-71280*ep^13-108576*
         ep^12+95328*ep^11+35744*ep^10-34480*ep^9+736*ep^8+2752*ep^7-
         384*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(-352*ep^11+2296*ep^10-6516*ep^9+
         9958*ep^8-7705*ep^7+679*ep^6+4113*ep^5-3629*ep^4+1391*ep^3-257
         *ep^2+24*ep-2,1728*ep^12-2160*ep^11-2208*ep^10+2388*ep^9+192*
         ep^8-444*ep^7+72*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(700416*ep^16-5939712*ep^15+
         18340288*ep^14-27377792*ep^13+15284032*ep^12+11666336*ep^11-
         23176620*ep^10+11277476*ep^9+2209024*ep^8-4498923*ep^7+1616932
         *ep^6+47641*ep^5-209034*ep^4+70084*ep^3-10880*ep^2+740*ep-8,
         6220800*ep^17-6842880*ep^16-11589696*ep^15+10628928*ep^14+
         5171952*ep^13-5351712*ep^12-286752*ep^11+992064*ep^10-153552*
         ep^9-47328*ep^8+15168*ep^7-1152*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(-256*ep^8+1288*ep^7-2652*
         ep^6+3006*ep^5-2273*ep^4+1302*ep^3-517*ep^2+110*ep-8,7200*
         ep^10-7920*ep^9-6464*ep^8+2832*ep^7+704*ep^6-192*ep^5)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*rat(-71280*ep^10+161388*ep^9-
         91844*ep^8-59785*ep^7+87385*ep^6-8681*ep^5-32692*ep^4+19245*
         ep^3-3915*ep^2+153*ep+26,388800*ep^14+84240*ep^13-820800*ep^12
         -435420*ep^11+193320*ep^10+97560*ep^9-21600*ep^8-5580*ep^7+
         1080*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(64757760*ep^22-463395840
         *ep^21+2481314880*ep^20-10459599120*ep^19+17910045216*ep^18+
         8108823272*ep^17-64683643172*ep^16+61720808759*ep^15+
         1164682780*ep^14-5838167739*ep^13-1009066553*ep^12-35341959517
         *ep^11+30006938489*ep^10+10488022895*ep^9-17416282189*ep^8+
         2475542802*ep^7+3132278783*ep^6-1276341496*ep^5-23252010*ep^4+
         113173376*ep^3-28681728*ep^2+3230208*ep-154656,186624000*ep^23
         -905126400*ep^22-266042880*ep^21+6360042240*ep^20-4494798720*
         ep^19-14115071520*ep^18+13567387680*ep^17+14344636320*ep^16-
         14876949600*ep^15-7298964000*ep^14+7559894880*ep^13+1759638240
         *ep^12-1892795040*ep^11-136722240*ep^10+226840320*ep^9-9676800
         *ep^8-10160640*ep^7+1244160*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(107214660*ep^21-
         671381820*ep^20-1255871025*ep^19+18486565875*ep^18-51331139814
         *ep^17+47595777350*ep^16+140422295592*ep^15-425313015316*ep^14
         +390980575994*ep^13+45327690386*ep^12-309136390831*ep^11+
         147707302573*ep^10+34037031392*ep^9-35823454868*ep^8+
         3002655736*ep^7-2482490348*ep^6+4482424840*ep^5-1454892072*
         ep^4-156073472*ep^3+172809216*ep^2-34323072*ep+2289024,
         373248000*ep^22-1810252800*ep^21-252149760*ep^20+11642330880*
         ep^19-10256463360*ep^18-20765260800*ep^17+26907310080*ep^16+
         12887861760*ep^15-25374827520*ep^14-552960000*ep^13+
         10133637120*ep^12-1881596160*ep^11-1586234880*ep^10+514713600*
         ep^9+52162560*ep^8-34836480*ep^7+3317760*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-7372800*ep^21+67844160*
         ep^20-410094720*ep^19+969605640*ep^18+1765203492*ep^17-
         8326267106*ep^16-2405228385*ep^15+27999948325*ep^14-
         14782067558*ep^13-27192638981*ep^12+18463009360*ep^11+
         13386640280*ep^10-8507432798*ep^9-4736635366*ep^8+2408948585*
         ep^7+1195696235*ep^6-608766928*ep^5-99093771*ep^4+81880760*
         ep^3-8695080*ep^2-1163808*ep+184464,55987200*ep^22-221149440*
         ep^21-262051200*ep^20+1622617920*ep^19-16247520*ep^18-
         3890522880*ep^17+922492800*ep^16+4320224640*ep^15-1111544640*
         ep^14-2430673920*ep^13+506304000*ep^12+680304960*ep^11-
         106932960*ep^10-84533760*ep^9+12614400*ep^8+3732480*ep^7-
         622080*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(-1283914800*ep^23+
         2720252160*ep^22+44714648160*ep^21-246354137100*ep^20+
         451633748259*ep^19-1122431093*ep^18-1603231727662*ep^17+
         3299072372890*ep^16-2375873550396*ep^15-1565897895408*ep^14+
         3924323706378*ep^13-1717015922930*ep^12-1243354436911*ep^11+
         1385231951377*ep^10-209869225332*ep^9-253263045780*ep^8+
         132328028424*ep^7-14035238108*ep^6-8014886872*ep^5+4204147240*
         ep^4-1209144576*ep^3+246675072*ep^2-33132672*ep+2263680,
         4478976000*ep^24-26202009600*ep^23+15338004480*ep^22+
         159026042880*ep^21-260516183040*ep^20-230886547200*ep^19+
         664379020800*ep^18+18653967360*ep^17-701318062080*ep^16+
         181871654400*ep^15+356612613120*ep^14-139206159360*ep^13-
         87658398720*ep^12+42145747200*ep^11+8725501440*ep^10-
         5676410880*ep^9-11612160*ep^8+273715200*ep^7-29859840*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(1237680*ep^19+15410520*
         ep^18-106815600*ep^17+114109530*ep^16-17863437*ep^15+6271937*
         ep^14-475924337*ep^13+536606667*ep^12-102062329*ep^11-
         148319581*ep^10+291925891*ep^9-187915851*ep^8-76874126*ep^7+
         118193496*ep^6-19544246*ep^5-17165294*ep^4+6949112*ep^3-210272
         *ep^2-247808*ep+30048,15552000*ep^21-94867200*ep^20+125573760*
         ep^19+212656320*ep^18-494165760*ep^17-107777280*ep^16+
         630055680*ep^15-58922880*ep^14-370644480*ep^13+67484160*ep^12+
         107295360*ep^11-21307200*ep^10-14357760*ep^9+2872320*ep^8+
         691200*ep^7-138240*ep^6)
         +xi*tf^2*nf^2*ca^2*G30*rat(-224*ep^9+960*ep^8-1654*ep^7+641*
         ep^6+1229*ep^5-1067*ep^4-77*ep^3+226*ep^2-30*ep-4,7200*ep^12-
         11520*ep^11-13304*ep^10+17944*ep^9+8984*ep^8-4792*ep^7-960*
         ep^6+288*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*rat(88*ep^8-398*ep^7+635*ep^6-302*ep^5-
         228*ep^4+290*ep^3-92*ep^2+8*ep-1,192*ep^10-336*ep^9-264*ep^8+
         444*ep^7+126*ep^6-54*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(-175104*ep^13+1134720*ep^12-
         1921648*ep^11+404256*ep^10+1638668*ep^9-1269140*ep^8-89556*
         ep^7+406195*ep^6-125873*ep^5-16281*ep^4+17419*ep^3-4006*ep^2+
         354*ep-4,691200*ep^15-1105920*ep^14-1406784*ep^13+1951584*
         ep^12+1067376*ep^11-822936*ep^10-200040*ep^9+140856*ep^8+2904*
         ep^7-8064*ep^6+864*ep^5)
         +xi^2*ca^4*rat(-3072*ep^7+6912*ep^6-3008*ep^5-3968*ep^4+4024*
         ep^3-662*ep^2-247*ep-6,2048*ep^6)
         +xi^2*ca^4*G30*rat(3317760*ep^15-7174656*ep^14-22932864*ep^13+
         45255392*ep^12+130565024*ep^11-122591120*ep^10-230764228*ep^9+
         45884994*ep^8+165585347*ep^7+7011796*ep^6-41422329*ep^5+90489*
         ep^4+3249568*ep^3-139645*ep^2-69460*ep+780,132710400*ep^14+
         53084160*ep^13-271761408*ep^12-199507968*ep^11+31703040*ep^10+
         42024960*ep^9+1179648*ep^8-1769472*ep^7)
         +xi^2*ca^4*G20*rat(201553920000*ep^22+666690912000*ep^21-
         465152608800*ep^20-2502941105880*ep^19-1540677294000*ep^18-
         247997830230*ep^17+5027787148136*ep^16+7828830012976*ep^15-
         1363192426748*ep^14-8202981865051*ep^13-2647160063708*ep^12+
         4624182040059*ep^11+1481120264230*ep^10-1505781486562*ep^9-
         198245949503*ep^8+223767446875*ep^7+7164945200*ep^6-
         15286758987*ep^5-31225263*ep^4+483951360*ep^3+9118408*ep^2-
         6673680*ep-225072,537477120000*ep^21+1397440512000*ep^20-
         864293068800*ep^19-4198203924480*ep^18-1406050928640*ep^17+
         2739568988160*ep^16+1448312555520*ep^15-648768061440*ep^14-
         404802385920*ep^13+68115271680*ep^12+46646876160*ep^11-
         3178414080*ep^10-2302525440*ep^9+53084160*ep^8+39813120*ep^7)
         +xi^2*ca^4*G20*G30*rat(-32965263360000*ep^27+133423707340800*
         ep^26+5904311132160*ep^25-451737059205120*ep^24+
         361047523441152*ep^23+29307992286912*ep^22+714688088002368*
         ep^21-2548178525471344*ep^20-1575863001015376*ep^19+
         7805386465115584*ep^18+899971101609188*ep^17-7342000909960382*
         ep^16+317258437086806*ep^15+2821963824680275*ep^14-
         377554562097592*ep^13-395977388505698*ep^12+82883201973494*
         ep^11-19188135084758*ep^10+2317650807164*ep^9+10591834027012*
         ep^8-2586818537272*ep^7-998285419265*ep^6+289624744436*ep^5+
         37457160928*ep^4-12734593504*ep^3-573719248*ep^2+202752576*ep+
         5099904,137594142720000*ep^26-261428871168000*ep^25-
         1358130629836800*ep^24+1602153841950720*ep^23+4859555294085120
         *ep^22-2203380871004160*ep^21-7567708306636800*ep^20-
         328217271091200*ep^19+4499757035274240*ep^18+1043511091937280*
         ep^17-1180323278438400*ep^16-367831431659520*ep^15+
         155147966300160*ep^14+54668529745920*ep^13-10628809113600*
         ep^12-3994330890240*ep^11+361131540480*ep^10+140991528960*ep^9
         -4777574400*ep^8-1911029760*ep^7)
         +xi^2*ca^4*G10*rat(15925248000*ep^19-127458385920*ep^17+
         65033856000*ep^16+309807630080*ep^15-272168677312*ep^14-
         211949407088*ep^13+288947859760*ep^12-13190440492*ep^11-
         84051712268*ep^10+28499554700*ep^9-3224486032*ep^8+2541427243*
         ep^7+267774239*ep^6-642147386*ep^5+52443422*ep^4+30278591*ep^3
         -2964637*ep^2-495584*ep+48972,5308416000*ep^18+10616832000*
         ep^17-13962608640*ep^16-30726881280*ep^15+3010682880*ep^14+
         18547384320*ep^13+979845120*ep^12-3430563840*ep^11-116858880*
         ep^10+220078080*ep^9+2949120*ep^8-4423680*ep^7)
         +xi^2*ca^4*G10*G30*rat(-487972327449600*ep^26+3759985356122880
         *ep^25-7672285671261120*ep^24-8567668650013296*ep^23+
         48843585498709728*ep^22-40527208485331780*ep^21-
         47716597071832988*ep^20+78763221009334388*ep^19-
         1269077500894648*ep^18-23209659888826104*ep^17-
         15996517098617248*ep^16-8174075887793404*ep^15+
         39767974101275400*ep^14-8653217767190881*ep^13-
         17226793808766940*ep^12+7968665497375554*ep^11+
         1873711535197538*ep^10-1642145895914668*ep^9+60132469613178*
         ep^8+133409359752782*ep^7-20026054005274*ep^6-4134124774935*
         ep^5+1007373718166*ep^4+5309441976*ep^3-11231056144*ep^2+
         1242313488*ep-162726048,550376570880000*ep^26-1871280340992000
         *ep^25-3451166864179200*ep^24+13566721319239680*ep^23+
         6246245148917760*ep^22-31374867234816000*ep^21-
         5769876125122560*ep^20+31842902204743680*ep^19+
         3390446123089920*ep^18-15520206834892800*ep^17-
         1135234064056320*ep^16+3817584419143680*ep^15+183125382266880*
         ep^14-493480437350400*ep^13-14449136762880*ep^12+
         33762481274880*ep^11+540609085440*ep^10-1150864588800*ep^9-
         7644119040*ep^8+15288238080*ep^7)
         +xi^2*ca^4*G10*G20*rat(-138669096960000*ep^28+615979137024000*
         ep^27+1346661612518400*ep^26-10271163082383360*ep^25+
         9043109985309120*ep^24+30615649322255040*ep^23-
         59974618937673528*ep^22-2273183673931576*ep^21+
         85285841571293382*ep^20-55930373208638804*ep^19-
         40337961313328296*ep^18+60718695449654882*ep^17-
         1293076393906236*ep^16-29795917407289281*ep^15+
         8397051800874397*ep^14+7884407416764910*ep^13-3488091951017578
         *ep^12-1048564780924918*ep^11+640054505251290*ep^10+
         59293631748558*ep^9-55506354095120*ep^8-3007362087245*ep^7+
         2776426653953*ep^6+332542848626*ep^5-118224705912*ep^4-
         20065392992*ep^3+4725600784*ep^2+312953760*ep-72550656,
         154793410560000*ep^27-539197046784000*ep^26-949356586598400*
         ep^25+3978922336911360*ep^24+1559739372503040*ep^23-
         9557263573401600*ep^22-996951409827840*ep^21+10405288055808000
         *ep^20+115339942379520*ep^19-5727602036736000*ep^18+
         226179071262720*ep^17+1691446448701440*ep^16-139194232012800*
         ep^15-274358082355200*ep^14+32809803079680*ep^13+
         23747839303680*ep^12-3524993925120*ep^11-999707443200*ep^10+
         168489123840*ep^9+15765995520*ep^8-2866544640*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(1527294984192000*ep^29-
         4458488529254400*ep^28-33179078203292160*ep^27+
         153085470809616000*ep^26-49423779366384096*ep^25-
         685537082480534448*ep^24+1085029282870721880*ep^23+
         334668740781188644*ep^22-1912139771137097312*ep^21+
         838190959572654704*ep^20+1143695213448721764*ep^19-
         940327270303712992*ep^18-249567209373592448*ep^17+
         360147734961623220*ep^16+17475422719885406*ep^15-
         51888232715038205*ep^14-13713661161068331*ep^13-
         1133835458174158*ep^12+8546750145597688*ep^11+799214097731382*
         ep^10-2047110743890414*ep^9+37158804939784*ep^8+
         238329038731470*ep^7-21375730818661*ep^6-14132435307791*ep^5+
         1886456027834*ep^4+399727205752*ep^3-63352103968*ep^2-
         4063709808*ep+662789664,9906778275840000*ep^28-
         32031916425216000*ep^27-69385974290841600*ep^26+
         239461324176752640*ep^25+163486077230776320*ep^24-
         586709038737653760*ep^23-216721107403407360*ep^22+
         649987213014466560*ep^21+173866365205217280*ep^20-
         364721091273031680*ep^19-77166172026961920*ep^18+
         111871437857095680*ep^17+18154712330403840*ep^16-
         19786024982937600*ep^15-2289901920583680*ep^14+
         2044818564710400*ep^13+154365817651200*ep^12-120381179166720*
         ep^11-5212015165440*ep^10+3704849694720*ep^9+68797071360*ep^8-
         45864714240*ep^7)
         +xi^2*ca^4*G10^2*rat(-270028505088000*ep^30+1631194238361600*
         ep^29-438534420111360*ep^28-15627825305072640*ep^27+
         31752543744783360*ep^26+19712960580736800*ep^25-
         127633247770254624*ep^24+108139670119807344*ep^23+
         111216502881084912*ep^22-241624055466294710*ep^21+
         48799076775448126*ep^20+176159038021863122*ep^19-
         105886311524246164*ep^18-58985529350829822*ep^17+
         59331556693279599*ep^16+8320378853419227*ep^15-
         17603421399944934*ep^14+615717074629928*ep^13+3034670904389984
         *ep^12-431586386480688*ep^11-284261533898544*ep^10+
         62925784069938*ep^9+11324330114679*ep^8-3216501630373*ep^7-
         37001183374*ep^6-33076835022*ep^5+5301912228*ep^4+7258527008*
         ep^3-1056864256*ep^2-143855712*ep+24994368,412782428160000*
         ep^29-1609851469824000*ep^28-2001306805862400*ep^27+
         11904943348776960*ep^26+160216435261440*ep^25-
         28987489870479360*ep^24+7267427156459520*ep^23+
         33102831303475200*ep^22-10810768477962240*ep^21-
         20026333392076800*ep^20+6915884256460800*ep^19+
         6804814689239040*ep^18-2351093593374720*ep^17-1328715272355840
         *ep^16+454199225057280*ep^15+148809160212480*ep^14-
         50368606617600*ep^13-9303821844480*ep^12+3126754344960*ep^11+
         299146936320*ep^10-100045946880*ep^9-3822059520*ep^8+
         1274019840*ep^7)
         +xi^2*[d4AA/na]*G30*rat(3317760*ep^15-5750784*ep^14-15360768*
         ep^13+24366848*ep^12+34534976*ep^11-29837936*ep^10-43471360*
         ep^9-521544*ep^8+27669164*ep^7+6122149*ep^6-9079335*ep^5-
         1076307*ep^4+1263055*ep^3+14486*ep^2-61912*ep+4848,2764800*
         ep^14+1105920*ep^13-5661696*ep^12-4156416*ep^11+660480*ep^10+
         875520*ep^9+24576*ep^8-36864*ep^7)
         +xi^2*[d4AA/na]*G20*rat(28149120000*ep^20+5072112000*ep^19-
         16400736000*ep^18+20692393080*ep^17-584341638560*ep^16-
         101066163622*ep^15+1274262123236*ep^14+372170077018*ep^13-
         847794984712*ep^12-287454736437*ep^11+258193323005*ep^10+
         101075983624*ep^9-41386227511*ep^8-19814793826*ep^7+4070177641
         *ep^6+2186426262*ep^5-309558873*ep^4-117071055*ep^3+15852278*
         ep^2+2094876*ep-280584,7464960000*ep^20+24385536000*ep^19+
         4252953600*ep^18-55473085440*ep^17-56510542080*ep^16+375874560
         *ep^15+20366035200*ep^14+4566689280*ep^13-2577795840*ep^12-
         772485120*ep^11+132883200*ep^10+44444160*ep^9-2350080*ep^8-
         829440*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(-17199267840000*ep^27+
         74308080844800*ep^26+129780893122560*ep^25-862681546536960*
         ep^24+120478771995648*ep^23+3074523723329088*ep^22-
         2131122443789760*ep^21-4084474613140640*ep^20+3795271227235984
         *ep^19+2398397483235740*ep^18-2760923771637872*ep^17-
         551170008578278*ep^16+990049445520682*ep^15-103837879778536*
         ep^14-128712014500802*ep^13+100512389985923*ep^12-
         40497317325221*ep^11-16800588726763*ep^10+16795557998527*ep^9-
         800201455747*ep^8-1999855063745*ep^7+329981584019*ep^6+
         102039771415*ep^5-24850946518*ep^4-2094428648*ep^3+755136352*
         ep^2+8395632*ep-8218080,5733089280000*ep^26-10892869632000*
         ep^25-56588776243200*ep^24+66756410081280*ep^23+
         202481470586880*ep^22-91807536291840*ep^21-315321179443200*
         ep^20-13675719628800*ep^19+187489876469760*ep^18+
         43479628830720*ep^17-49180136601600*ep^16-15326309652480*ep^15
         +6464498595840*ep^14+2277855406080*ep^13-442867046400*ep^12-
         166430453760*ep^11+15047147520*ep^10+5874647040*ep^9-199065600
         *ep^8-79626240*ep^7)
         +xi^2*[d4AA/na]*G10*rat(81408000*ep^14-343360000*ep^13+
         141654400*ep^12+527392928*ep^11-233820024*ep^10-214475284*ep^9
         +95922654*ep^8+24662159*ep^7-7230566*ep^6-3607735*ep^5+239020*
         ep^4+426737*ep^3-56486*ep^2-11157*ep+1850,36864000*ep^15+
         79872000*ep^14+39229440*ep^13-14330880*ep^12-10460160*ep^11+
         829440*ep^10+737280*ep^9-15360*ep^8-15360*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(-79682391014400*ep^26+
         234022838411520*ep^25+1225985623853760*ep^24-5736620669834064*
         ep^23+3221457620511312*ep^22+20006562310184596*ep^21-
         37465619333979112*ep^20+1944414914752312*ep^19+
         48108154516148272*ep^18-28381444867844640*ep^17-
         26560242466675544*ep^16+27762846260874652*ep^15+
         5075511303517560*ep^14-12900491249569571*ep^13+
         1723117357133752*ep^12+3004594814952642*ep^11-1157878790947442
         *ep^10-183369796231772*ep^9+180725308120878*ep^8-
         18725365949918*ep^7-10414108300094*ep^6+2765997653067*ep^5+
         130910153314*ep^4-116326161624*ep^3+6987907792*ep^2+1654282800
         *ep-178350048,22932357120000*ep^26-77970014208000*ep^25-
         143798619340800*ep^24+565280054968320*ep^23+260260214538240*
         ep^22-1307286134784000*ep^21-240411505213440*ep^20+
         1326787591864320*ep^19+141268588462080*ep^18-646675284787200*
         ep^17-47301419335680*ep^16+159066017464320*ep^15+7630224261120
         *ep^14-20561684889600*ep^13-602047365120*ep^12+1406770053120*
         ep^11+22525378560*ep^10-47952691200*ep^9-318504960*ep^8+
         637009920*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(6449725440000*ep^27-46226681856000
         *ep^26+85300855142400*ep^25+98770324055040*ep^24-
         462984027699840*ep^23+346703305951680*ep^22+10495768124528*
         ep^21+360447654962136*ep^20-56266731218012*ep^19-
         1580808110446018*ep^18+1068976234195814*ep^17+1507762112308842
         *ep^16-1552782841937826*ep^15-465940452683447*ep^14+
         915039966101185*ep^13-64530365352982*ep^12-259690422078040*
         ep^11+70852413004284*ep^10+35729141793576*ep^9-17306310020366*
         ep^8-1453372419434*ep^7+1916224514405*ep^6-186082556743*ep^5-
         78090104550*ep^4+16324608952*ep^3+500240896*ep^2-341886960*ep+
         21883680,2149908480000*ep^26-6772211712000*ep^25-
         15442912051200*ep^24+50115172884480*ep^23+38368104468480*ep^22
         -119950403696640*ep^21-53830015257600*ep^20+126574551244800*
         ep^19+43793460725760*ep^18-64952208046080*ep^17-18509360025600
         *ep^16+17322525112320*ep^15+3840921815040*ep^14-2530221649920*
         ep^13-387715507200*ep^12+200592599040*ep^11+17905950720*ep^10-
         7916175360*ep^9-298598400*ep^8+119439360*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(474253773465600*ep^27-
         2706658832724480*ep^26+1106806192755840*ep^25+
         19221675137683872*ep^24-33195718492297200*ep^23-
         27387491308996328*ep^22+104474280736723828*ep^21-
         34459194793902424*ep^20-102150936489491160*ep^19+
         73624993164794192*ep^18+46439146511768368*ep^17-
         51726794960690928*ep^16-10698514972965556*ep^15+
         20694808316810506*ep^14+481409615595477*ep^13-5444499245584924
         *ep^12+635424243613558*ep^11+878640943847550*ep^10-
         215268396801064*ep^9-71490339424310*ep^8+28436677754142*ep^7+
         1980626670584*ep^6-1776592623905*ep^5+59250565442*ep^4+
         51812700616*ep^3-4095859024*ep^2-546278544*ep+49066272,
         137594142720000*ep^27-399023013888000*ep^26-1096701758668800*
         ep^25+2960284471787520*ep^24+3257401452134400*ep^23-
         7062936165089280*ep^22-5364327435632640*ep^21+7239491035545600
         *ep^20+4827974306365440*ep^19-3456245943336960*ep^18-
         2223834370375680*ep^17+812491846778880*ep^16+522979397959680*
         ep^15-100479436554240*ep^14-65297338859520*ep^13+6634478223360
         *ep^12+4355462430720*ep^11-220140011520*ep^10-145769103360*
         ep^9+2866544640*ep^8+1911029760*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-13759414272000*ep^29+77025547468800
         *ep^28-51651571138560*ep^27-428876036720640*ep^26+
         1108577449728000*ep^25-492822760063680*ep^24-3283192060846272*
         ep^23+6157244032432608*ep^22+1900729044870976*ep^21-
         11389331676604700*ep^20+1799464958027420*ep^19+
         10267575611321372*ep^18-2762805964160016*ep^17-
         5715151056936696*ep^16+1597455610387740*ep^15+2140196896724397
         *ep^14-563719565723521*ep^13-543833114328346*ep^12+
         134493391395300*ep^11+93599857031742*ep^10-22956667914306*ep^9
         -10464204864516*ep^8+2808369297620*ep^7+643702925537*ep^6-
         209217726741*ep^5-14901299766*ep^4+7691415752*ep^3-147726016*
         ep^2-98653392*ep+6287904,11466178560000*ep^28-37073977344000*
         ep^27-80307840614400*ep^26+277154310389760*ep^25+
         189219996794880*ep^24-679061387427840*ep^23-250834615050240*
         ep^22+752300015063040*ep^21+201234218987520*ep^20-
         422130892677120*ep^19-89312699105280*ep^18+129480830853120*
         ep^17+21012398530560*ep^16-22900491878400*ep^15-2650349445120*
         ep^14+2366688153600*ep^13+178664140800*ep^12-139330068480*
         ep^11-6032424960*ep^10+4288020480*ep^9+79626240*ep^8-53084160*
         ep^7)
         +xi^2*tf*nf*ca^3*G30*rat(64*ep^10+656*ep^9-3008*ep^8-14570*
         ep^7-6617*ep^6+21898*ep^5+8208*ep^4-6166*ep^3-891*ep^2+450*ep-
         24,345600*ep^12-34560*ep^11-690432*ep^10-174336*ep^9+169728*
         ep^8+24576*ep^7-9216*ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(-186624*ep^12+688176*ep^11-569430*
         ep^10+299997*ep^9+827484*ep^8-1404868*ep^7-273268*ep^6+697923*
         ep^5+7842*ep^4-96540*ep^3+7020*ep^2+2368*ep-80,4478976*ep^14-
         1119744*ep^13-10326528*ep^12-777600*ep^11+5415552*ep^10+722304
         *ep^9-853632*ep^8-69120*ep^7+41472*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(532340736*ep^18+2268824832*ep^17-
         3203771712*ep^16-7014717552*ep^15+7057311060*ep^14+5959646354*
         ep^13-5370106308*ep^12-1977145267*ep^11+1722100859*ep^10+
         267833986*ep^9-228736550*ep^8-30114231*ep^7+12190859*ep^6+
         5732182*ep^5-1195472*ep^4-254080*ep^3+61616*ep^2-1184*ep-128,
         3583180800*ep^19+5016453120*ep^18-12946231296*ep^17-
         14508398592*ep^16+11609035776*ep^15+10487287296*ep^14-
         4892590080*ep^13-2924080128*ep^12+1174957056*ep^11+323053056*
         ep^10-147861504*ep^9-6082560*ep^8+7077888*ep^7-663552*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(1920*ep^10-7808*ep^9+7920*ep^8+9472*
         ep^7-29374*ep^6+27667*ep^5-11967*ep^4+2515*ep^3-421*ep^2+80*ep
         -4,2304*ep^11+1152*ep^10-8704*ep^9-384*ep^8+5632*ep^7-1536*
         ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(-169635324*ep^17+259636122*ep^16+
         177573108*ep^15-1266134103*ep^14+1145423895*ep^13+1119341638*
         ep^12-1676615648*ep^11-198008263*ep^10+862431867*ep^9-
         126364446*ep^8-199800490*ep^7+64928012*ep^6+15948560*ep^5-
         9146288*ep^4-151920*ep^3+698784*ep^2-133568*ep+8064,1194393600
         *ep^18+2567946240*ep^17-3135946752*ep^16-8046563328*ep^15+
         653193216*ep^14+6196322304*ep^13+397467648*ep^12-1930383360*
         ep^11-50761728*ep^10+270729216*ep^9-15630336*ep^8-13565952*
         ep^7+1769472*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(-98113536*ep^17+87321696*ep^16+
         318699264*ep^15-476816244*ep^14-96729750*ep^13+761155134*ep^12
         -338778697*ep^11-532481234*ep^10+330501633*ep^9+162658240*ep^8
         -119296111*ep^7-14764998*ep^6+18823237*ep^5-1364146*ep^4-
         996552*ep^3+188672*ep^2-7280*ep+672,107495424*ep^18+313528320*
         ep^17-82114560*ep^16-884100096*ep^15-538762752*ep^14+435635712
         *ep^13+423401472*ep^12-41527296*ep^11-98274816*ep^10-3082752*
         ep^9+9427968*ep^8+387072*ep^7-331776*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(13630620384*ep^20-
         101715600312*ep^19-14200741800*ep^18+368690219514*ep^17-
         210555564732*ep^16-323658288807*ep^15+318550861206*ep^14+
         68102679017*ep^13-175827145792*ep^12+36697567621*ep^11+
         40148804330*ep^10-21034619291*ep^9-1578849712*ep^8+3495411138*
         ep^7-665560844*ep^6-138349984*ep^5+65563552*ep^4-6942160*ep^3-
         90272*ep^2+25024*ep+1920,85996339200*ep^21+177725767680*ep^20-
         259111747584*ep^19-595472891904*ep^18+150052331520*ep^17+
         553506656256*ep^16-42497851392*ep^15-232357662720*ep^14+
         20554407936*ep^13+49945227264*ep^12-7779483648*ep^11-
         5096189952*ep^10+1255440384*ep^9+145981440*ep^8-67239936*ep^7+
         5308416*ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(-170664408*ep^18+238501260*ep^17+
         602994474*ep^16-1017020619*ep^15-432629715*ep^14+1070845551*
         ep^13+142021797*ep^12-527274145*ep^11-53260231*ep^10+158347613
         *ep^9+21187565*ep^8-33687700*ep^7-3908374*ep^6+4474864*ep^5+
         452380*ep^4-359336*ep^3-48272*ep^2+30112*ep-2816,447897600*
         ep^19+1149603840*ep^18-802732032*ep^17-3574637568*ep^16-
         955625472*ep^15+2628449280*ep^14+1152608256*ep^13-798170112*
         ep^12-364068864*ep^11+127982592*ep^10+46227456*ep^9-11427840*
         ep^8-2064384*ep^7+442368*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(8*ep^6-28*ep^5+42*ep^4-37*
         ep^3+21*ep^2-7*ep+1,900*ep^8+360*ep^7-268*ep^6-48*ep^5+16*ep^4
         )
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*rat(72*ep^7-140*ep^6+38*ep^5+
         59*ep^4-40*ep^3+23*ep^2-16*ep+4,3888*ep^12+2592*ep^11-7236*
         ep^10-7740*ep^9-1188*ep^8+828*ep^7+216*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-6475776*ep^18+
         11322240*ep^17+1052544*ep^16-16693224*ep^15+30385884*ep^14-
         20945282*ep^13-32398963*ep^12+50545407*ep^11+1570178*ep^10-
         32507542*ep^9+11593623*ep^8+6856223*ep^7-4909884*ep^6+196410*
         ep^5+544762*ep^4-139256*ep^3-1152*ep^2+4224*ep-416,37324800*
         ep^19+98910720*ep^18-57874176*ep^17-300454272*ep^16-105315264*
         ep^15+203841216*ep^14+109238400*ep^13-54114048*ep^12-31748544*
         ep^11+7667136*ep^10+3741696*ep^9-668160*ep^8-156672*ep^7+27648
         *ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-7147644*ep^17-
         23551776*ep^16+137162661*ep^15-15841575*ep^14-359588346*ep^13+
         343022618*ep^12+34208597*ep^11-189549167*ep^10+94408824*ep^9+
         3165576*ep^8-29871284*ep^7+15815860*ep^6-787832*ep^5-1993888*
         ep^4+546576*ep^3+20832*ep^2-21952*ep+1920,49766400*ep^18+
         106997760*ep^17-130664448*ep^16-335273472*ep^15+27216384*ep^14
         +258180096*ep^13+16561152*ep^12-80432640*ep^11-2115072*ep^10+
         11280384*ep^9-651264*ep^8-565248*ep^7+73728*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(98304*ep^15+138816*
         ep^14-1165632*ep^13+1151688*ep^12+470940*ep^11-988414*ep^10+
         240849*ep^9+120576*ep^8-151736*ep^7+94392*ep^6+12087*ep^5-
         23618*ep^4+132*ep^3+1296*ep^2+416*ep-96,1492992*ep^16+1866240*
         ep^15-3255552*ep^14-5609088*ep^13-304704*ep^12+2818944*ep^11+
         979200*ep^10-329472*ep^9-163008*ep^8+9216*ep^7+6912*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(42797160*ep^18+
         126168948*ep^17-566619102*ep^16-265738869*ep^15+1482045249*
         ep^14-372189990*ep^13-987592216*ep^12+455755579*ep^11+
         238181333*ep^10-157832024*ep^9-18691732*ep^8+31045996*ep^7-
         6268868*ep^6-2607640*ep^5+1891984*ep^4-319216*ep^3-39584*ep^2+
         13376*ep-384,298598400*ep^19+791285760*ep^18-462993408*ep^17-
         2403634176*ep^16-842522112*ep^15+1630729728*ep^14+873907200*
         ep^13-432912384*ep^12-253988352*ep^11+61337088*ep^10+29933568*
         ep^9-5345280*ep^8-1253376*ep^7+221184*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(-273024*ep^15+79272*
         ep^14+529332*ep^13-1109658*ep^12+1562319*ep^11+279422*ep^10-
         2237354*ep^9+822636*ep^8+879509*ep^7-563456*ep^6-38694*ep^5+
         82744*ep^4-13144*ep^3+672*ep^2-704*ep+128,6220800*ep^17+
         5598720*ep^16-16333056*ep^15-18693504*ep^14+6994560*ep^13+
         12386304*ep^12+27648*ep^11-2874240*ep^10-247680*ep^9+274176*
         ep^8+19968*ep^7-9216*ep^6)
         +xi^3*ca^4*rat(2048*ep^7-6144*ep^6+6592*ep^5-2144*ep^4-928*
         ep^3+634*ep^2+13*ep-42,2048*ep^6)
         +xi^3*ca^4*G30*rat(-2211840*ep^15+4477440*ep^14+29078272*ep^13
         -42847520*ep^12-31488192*ep^11+42293776*ep^10+6638420*ep^9-
         20054646*ep^8+4787713*ep^7+4685388*ep^6-2895737*ep^5-429759*
         ep^4+439154*ep^3+139*ep^2-20140*ep+2508,132710400*ep^14+
         53084160*ep^13-271761408*ep^12-199507968*ep^11+31703040*ep^10+
         42024960*ep^9+1179648*ep^8-1769472*ep^7)
         +xi^3*ca^4*G20*rat(-5374771200*ep^18+16193053440*ep^17-
         16663770144*ep^16-41935653144*ep^15+109268787216*ep^14-
         16516110238*ep^13-92060464752*ep^12+44771695650*ep^11+
         24711767256*ep^10-20253584735*ep^9-679217785*ep^8+3430765647*
         ep^7-585034930*ep^6-202860126*ep^5+68677282*ep^4+590722*ep^3-
         2153267*ep^2+208184*ep-2676,21499084800*ep^17-4299816960*ep^16
         -50911027200*ep^15-5942108160*ep^14+28286392320*ep^13+
         4953415680*ep^12-5223813120*ep^11-710000640*ep^10+387348480*
         ep^9+26542080*ep^8-9953280*ep^7)
         +xi^3*ca^4*G20*G30*rat(1098842112000*ep^25-5842232340480*ep^24
         -407486008320*ep^23+46528825295616*ep^22-55113516903488*ep^21-
         97085245008960*ep^20+198504663105040*ep^19+15687426366368*
         ep^18-230588388095472*ep^17+110895385931468*ep^16+
         98268982834274*ep^15-103910661474832*ep^14-5453060658411*ep^13
         +40263650819965*ep^12-7698991343233*ep^11-8372770495943*ep^10+
         2651914228819*ep^9+1082627524111*ep^8-477921914221*ep^7-
         75064724145*ep^6+53495055028*ep^5-1576734624*ep^4-2303188720*
         ep^3+268670256*ep^2+20401344*ep-3404160,6879707136000*ep^24-
         16167311769600*ep^23-60975226552320*ep^22+108354909634560*
         ep^21+197266816696320*ep^20-204356856545280*ep^19-
         296288170721280*ep^18+127136656097280*ep^17+182590765056000*
         ep^16-36347122483200*ep^15-51789497057280*ep^14+6731058216960*
         ep^13+7317896970240*ep^12-896180060160*ep^11-494054277120*
         ep^10+67416883200*ep^9+12421693440*ep^8-1911029760*ep^7)
         +xi^3*ca^4*G10*rat(-10616832*ep^14-3981312*ep^13+46955520*
         ep^12-17083392*ep^11-52378528*ep^10+45388152*ep^9+2810820*ep^8
         -12700456*ep^7+1119868*ep^6+1363696*ep^5+317849*ep^4-310796*
         ep^3-22973*ep^2+20660*ep+876,5308416*ep^13+14598144*ep^12+
         4497408*ep^11-8847360*ep^10-3465216*ep^9+884736*ep^8+294912*
         ep^7)
         +xi^3*ca^4*G10*G30*rat(2053926383040*ep^23-12900852763920*
         ep^22+23362653223920*ep^21+9261452670212*ep^20-114146042412688
         *ep^19+221215056585396*ep^18-69883219759644*ep^17-
         335632642603404*ep^16+322076458385564*ep^15+168730261225432*
         ep^14-287995244444680*ep^13-3771578843109*ep^12+
         109024892463561*ep^11-15904339686087*ep^10-21631020813871*ep^9
         +2778873581371*ep^8+4070911530503*ep^7-678888190041*ep^6-
         503207715777*ep^5+164660967606*ep^4+917146520*ep^3-7045401280*
         ep^2+1181517552*ep-69286176,6879707136000*ep^23-24766945689600
         *ep^22-37756214968320*ep^21+175673321717760*ep^20+
         40274049761280*ep^19-389733020467200*ep^18+10536197160960*
         ep^17+372074149969920*ep^16-36247403888640*ep^15-
         163366767820800*ep^14+20868391895040*ep^13+32882611322880*
         ep^12-5025265090560*ep^11-2847434342400*ep^10+485826232320*
         ep^9+84085309440*ep^8-15288238080*ep^7)
         +xi^3*ca^4*G10*G20*rat(4622303232000*ep^26-25139521843200*
         ep^25-162105857280*ep^24+213564092078016*ep^23-320426650858656
         *ep^22-333073162445320*ep^21+1064145085880904*ep^20-
         371785815258878*ep^19-919856194731930*ep^18+835599505973430*
         ep^17+169112672891708*ep^16-479802102501802*ep^15+
         103998691188601*ep^14+111766483620916*ep^13-50042359448316*
         ep^12-9987461851746*ep^11+8114307271112*ep^10-58822782538*ep^9
         -441293733380*ep^8+31976872330*ep^7-55073951007*ep^6+
         21141150408*ep^5+8650584356*ep^4-4340293920*ep^3+18658480*ep^2
         +192530304*ep-21379392,7739670528000*ep^25-26572868812800*
         ep^24-48409489244160*ep^23+195196998942720*ep^22+
         85326344110080*ep^21-463837011517440*ep^20-68773103861760*
         ep^19+493633897021440*ep^18+27010036776960*ep^17-
         260347905146880*ep^16-357939855360*ep^15+71537030184960*ep^14-
         3400757084160*ep^13-10311090462720*ep^12+954897776640*ep^11+
         719582330880*ep^10-92525690880*ep^9-18632540160*ep^8+
         2866544640*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(-50909832806400*ep^27+
         255422510645760*ep^26+289966725676800*ep^25-3775271801851296*
         ep^24+6194236002112848*ep^23+5090822507342680*ep^22-
         24714163703582164*ep^21+20519127635123228*ep^20+
         9825129680635012*ep^19-22234831133713800*ep^18+
         4174265928456328*ep^17+8640808176700776*ep^16-3307379616010676
         *ep^15-2020422362105118*ep^14+936312759921115*ep^13+
         387579184429908*ep^12-184319174682854*ep^11-49836331686546*
         ep^10+21429328328692*ep^9+5610936562650*ep^8-1277195100962*
         ep^7-1008521049624*ep^6+250509407869*ep^5+58000785398*ep^4-
         24302910568*ep^3+560380048*ep^2+643847760*ep-67407264,
         495338913792000*ep^26-1824498332467200*ep^25-2673041410621440*
         ep^24+13267159760240640*ep^23+2337734039961600*ep^22-
         31050790242877440*ep^21+3019913537126400*ep^20+
         32692939071160320*ep^19-6169499998617600*ep^18-
         17094426517831680*ep^17+4142658331607040*ep^16+
         4584096969523200*ep^15-1362240936345600*ep^14-605497676267520*
         ep^13+226090905108480*ep^12+30774904750080*ep^11-
         17434961510400*ep^10+287928483840*ep^9+481579499520*ep^8-
         45864714240*ep^7)
         +xi^3*ca^4*G10^2*rat(375039590400*ep^25-1530422242560*ep^24-
         1510890952320*ep^23+12309365838096*ep^22-8106146662392*ep^21-
         24617140314468*ep^20+37941277627542*ep^19+3552664465080*ep^18-
         40791174344830*ep^17+17225827674130*ep^16+18349078875718*ep^15
         -13847579030275*ep^14-3564213189369*ep^13+4944002648170*ep^12+
         22943446764*ep^11-1022353818220*ep^10+145708057562*ep^9+
         121884882120*ep^8-31527536480*ep^7-6192822265*ep^6+2297306533*
         ep^5+20739600*ep^4-15668424*ep^3-1009616*ep^2-2765104*ep+
         455808,859963392000*ep^24-1662595891200*ep^23-7872725975040*
         ep^22+9879466475520*ep^21+24299904614400*ep^20-15087588802560*
         ep^19-30272839188480*ep^18+9438951997440*ep^17+17159543193600*
         ep^16-3188230225920*ep^15-4822116433920*ep^14+715384258560*
         ep^13+695214489600*ep^12-102854983680*ep^11-48182722560*ep^10+
         7679508480*ep^9+1238630400*ep^8-212336640*ep^7)
         +xi^3*[d4AA/na]*G30*rat(-2211840*ep^15+3542016*ep^14+7729024*
         ep^13-12291968*ep^12-9398880*ep^11+12682384*ep^10+9233144*ep^9
         -8781768*ep^8-3829082*ep^7+3864867*ep^6+242899*ep^5-768987*
         ep^4+129875*ep^3+38896*ep^2-13744*ep+1176,2764800*ep^14+
         1105920*ep^13-5661696*ep^12-4156416*ep^11+660480*ep^10+875520*
         ep^9+24576*ep^8-36864*ep^7)
         +xi^3*[d4AA/na]*G20*rat(-524620800*ep^16+961907328*ep^15-
         1146793920*ep^14+1883687608*ep^13+392268528*ep^12-2653863534*
         ep^11+762003684*ep^10+1087995224*ep^9-574472744*ep^8-145097841
         *ep^7+151628737*ep^6-14550747*ep^5-11733616*ep^4+2922347*ep^3+
         106949*ep^2-97985*ep+8382,298598400*ep^16+139345920*ep^15-
         614200320*ep^14-491996160*ep^13+64869120*ep^12+112043520*ep^11
         +2142720*ep^10-8432640*ep^9-241920*ep^8+207360*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(573308928000*ep^25-2510010593280*
         ep^24-2837937423360*ep^23+23233732817664*ep^22-7360869433792*
         ep^21-71111232069120*ep^20+55266710034080*ep^19+89302180269952
         *ep^18-92647357974468*ep^17-50572877628428*ep^16+
         68297737576186*ep^15+14216963776552*ep^14-27274604601084*ep^13
         -2785435734070*ep^12+7260817224703*ep^11+464870400278*ep^10-
         1478094532159*ep^9-10475129056*ep^8+231521094751*ep^7-
         26955519210*ep^6-20544039073*ep^5+6134728734*ep^4-25210280*
         ep^3-235816656*ep^2+40348656*ep-2311200,286654464000*ep^24-
         673637990400*ep^23-2540634439680*ep^22+4514787901440*ep^21+
         8219450695680*ep^20-8514869022720*ep^19-12345340446720*ep^18+
         5297360670720*ep^17+7607948544000*ep^16-1514463436800*ep^15-
         2157895710720*ep^14+280460759040*ep^13+304912373760*ep^12-
         37340835840*ep^11-20585594880*ep^10+2809036800*ep^9+517570560*
         ep^8-79626240*ep^7)
         +xi^3*[d4AA/na]*G10*rat(3072*ep^10+225280*ep^9-201440*ep^8-
         42104*ep^7+80036*ep^6-4046*ep^5-16815*ep^4+5047*ep^3+237*ep^2-
         241*ep+30,73728*ep^11+104448*ep^10+21504*ep^9-12288*ep^8-3072*
         ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(303090154560*ep^23-1183040431920*
         ep^22-4537294799520*ep^21+25026216493228*ep^20-7018378284692*
         ep^19-102240365647956*ep^18+118675825812324*ep^17+
         97903790659644*ep^16-204259258447844*ep^15+2048072750768*ep^14
         +146014168597600*ep^13-58764370900671*ep^12-38883755815881*
         ep^11+32507349005787*ep^10-1536403925189*ep^9-5679012731791*
         ep^8+2070642453397*ep^7+3703955181*ep^6-179552625483*ep^5+
         42272618514*ep^4+580765960*ep^3-1559543360*ep^2+190194768*ep-
         4067424,286654464000*ep^23-1031956070400*ep^22-1573175623680*
         ep^21+7319721738240*ep^20+1678085406720*ep^19-16238875852800*
         ep^18+439008215040*ep^17+15503089582080*ep^16-1510308495360*
         ep^15-6806948659200*ep^14+869516328960*ep^13+1370108805120*
         ep^12-209386045440*ep^11-118643097600*ep^10+20242759680*ep^9+
         3503554560*ep^8-637009920*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(-214990848000*ep^24+1794592972800*
         ep^23-5112242588160*ep^22+4450457774208*ep^21+3854324784512*
         ep^20-6797178106768*ep^19+117203573160*ep^18-1317431799156*
         ep^17+4777445942430*ep^16+4147655880536*ep^15-8612277943796*
         ep^14+38949724538*ep^13+4857143707899*ep^12-1594480505490*
         ep^11-1014047931462*ep^10+666304432382*ep^9+16130954218*ep^8-
         112176794266*ep^7+26525043162*ep^6+6655584396*ep^5-4096736523*
         ep^4+409108388*ep^3+120153296*ep^2-30873168*ep+1991664,
         107495424000*ep^23-548226662400*ep^22+313020702720*ep^21+
         1823883816960*ep^20-1646037780480*ep^19-2482861870080*ep^18+
         2085562598400*ep^17+1724847436800*ep^16-1109231262720*ep^15-
         617326064640*ep^14+284417879040*ep^13+107989355520*ep^12-
         37603077120*ep^11-8544890880*ep^10+2435235840*ep^9+238878720*
         ep^8-59719680*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(-8270067893760*ep^25+
         46173378528000*ep^24-18158580779808*ep^23-289859837680112*
         ep^22+423219523368056*ep^21+401686433706140*ep^20-
         961895923966436*ep^19-136949816359236*ep^18+887664330462388*
         ep^17+35738739002940*ep^16-591414103564652*ep^15+
         45838258451208*ep^14+273486993682402*ep^13-79721474529531*
         ep^12-60063232638113*ep^11+34106097361107*ep^10+1543966952551*
         ep^9-5032002701247*ep^8+1012660447621*ep^7+187147486221*ep^6-
         82417113425*ep^5-1822691218*ep^4+3326701688*ep^3+9750112*ep^2-
         121200912*ep+11493216,6879707136000*ep^25-23047018905600*ep^24
         -44807914782720*ep^23+169330136186880*ep^22+88911907061760*
         ep^21-401623673241600*ep^20-91931314176000*ep^19+
         423424826818560*ep^18+55454108958720*ep^17-218937887539200*
         ep^16-15442374574080*ep^15+58520555274240*ep^14+586838753280*
         ep^13-8214077030400*ep^12+402125783040*ep^11+561471160320*
         ep^10-54995189760*ep^9-14332723200*ep^8+1911029760*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(19110297600*ep^22-132844147200*ep^21
         +299008108800*ep^20-69955051104*ep^19-877482721488*ep^18+
         1481747444664*ep^17-138276755100*ep^16-1655071806896*ep^15+
         1121232842672*ep^14+582917463804*ep^13-862288957032*ep^12+
         90199391946*ep^11+262354459943*ep^10-115591562832*ep^9-
         17989788243*ep^8+24177585922*ep^7-4286429775*ep^6-1166961744*
         ep^5+503259607*ep^4-28983568*ep^3-11293352*ep^2+1788608*ep-
         60432,23887872000*ep^21-109884211200*ep^20+50449858560*ep^19+
         265706127360*ep^18-157258321920*ep^17-231817052160*ep^16+
         111662346240*ep^15+91405025280*ep^14-33299804160*ep^13-
         16725934080*ep^12+4891299840*ep^11+1354383360*ep^10-342097920*
         ep^9-38338560*ep^8+8847360*ep^7)
         +xi^4*ca^4*rat(-512*ep^7+1920*ep^6-2752*ep^5+1808*ep^4-388*
         ep^3-128*ep^2+55*ep+2,2048*ep^6)
         +xi^4*ca^4*G30*rat(138240*ep^14-329856*ep^13+1351616*ep^12-
         1383648*ep^11-1823808*ep^10+1870468*ep^9+645624*ep^8-951809*
         ep^7-77281*ep^6+282380*ep^5+13185*ep^4-50496*ep^3+1175*ep^2+
         3518*ep-408,33177600*ep^13-3317760*ep^12-66281472*ep^11-
         16736256*ep^10+16293888*ep^9+2359296*ep^8-884736*ep^7)
         +xi^4*ca^4*G20*rat(37324800*ep^15-253186560*ep^14+500833920*
         ep^13-173724208*ep^12-529294784*ep^11+539845668*ep^10+51330956
         *ep^9-225555736*ep^8+50567972*ep^7+29499477*ep^6-14779295*ep^5
         +830042*ep^4+859353*ep^3-230214*ep^2+20910*ep-477,597196800*
         ep^14-268738560*ep^13-1081589760*ep^12+52254720*ep^11+
         262103040*ep^10-24883200*ep^9-16588800*ep^8+2488320*ep^7)
         +xi^4*ca^4*G20*G30*rat(-45785088000*ep^21+227522764800*ep^20-
         281035223040*ep^19-219440396800*ep^18+629936389504*ep^17-
         211347128416*ep^16-378754716928*ep^15+402872027688*ep^14+
         52092660504*ep^13-244517505812*ep^12+52273419344*ep^11+
         63729962936*ep^10-27912071486*ep^9-3026528273*ep^8+3147333861*
         ep^7-515167806*ep^6+207610674*ep^5-93546799*ep^4+795963*ep^3+
         7498682*ep^2-1521996*ep+88200,1146617856000*ep^20-
         1356831129600*ep^19-4674697297920*ep^18+2709388984320*ep^17+
         6727329054720*ep^16-556434800640*ep^15-2808463933440*ep^14+
         93003448320*ep^13+508692234240*ep^12-33370030080*ep^11-
         40655831040*ep^10+4366172160*ep^9+1141309440*ep^8-159252480*
         ep^7)
         +xi^4*ca^4*G10*rat(36864*ep^10-76800*ep^9+47616*ep^8+192*ep^7-
         784*ep^6-9716*ep^5+5966*ep^4+402*ep^3-1065*ep^2+150*ep+15,
         73728*ep^9+49152*ep^8-24576*ep^7)
         +xi^4*ca^4*G10*G30*rat(-1725696000*ep^20-94797300480*ep^19+
         383522937280*ep^18-264913373184*ep^17-509573172256*ep^16+
         500748718800*ep^15+269482803356*ep^14-170430861736*ep^13-
         174882487564*ep^12-69931187340*ep^11+168099495442*ep^10+
         14879156227*ep^9-73015050742*ep^8+17902327765*ep^7+8611638408*
         ep^6-4733702055*ep^5+501512550*ep^4+130739855*ep^3-44288386*
         ep^2+6227748*ep-437688,1146617856000*ep^20-2216794521600*ep^19
         -3872064798720*ep^18+6416070082560*ep^17+5621957591040*ep^16-
         5878274457600*ep^15-3721597747200*ep^14+1971067944960*ep^13+
         908455772160*ep^12-314948321280*ep^11-86022881280*ep^10+
         23516282880*ep^9+2654208000*ep^8-637009920*ep^7)
         +xi^4*ca^4*G10*G20*rat(-3209932800*ep^19+18731266560*ep^18-
         38514940800*ep^17+26322714832*ep^16+12689690928*ep^15-
         18313509180*ep^14-6721281900*ep^13+3005329550*ep^12+
         18315829232*ep^11-15247290092*ep^10+821737895*ep^9+2814873275*
         ep^8-397049565*ep^7-369362093*ep^6+13794913*ep^5+82965535*ep^4
         -26269535*ep^3+1896745*ep^2+260352*ep-32652,21499084800*ep^18-
         59839119360*ep^17-23529553920*ep^16+146124103680*ep^15-
         18881372160*ep^14-107943321600*ep^13+28695306240*ep^12+
         22544179200*ep^11-8390615040*ep^10-826122240*ep^9+607150080*
         ep^8-59719680*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(1060621516800*ep^23-5831760568320*
         ep^22+12353969525760*ep^21-13683356398080*ep^20+9883247317696*
         ep^19-4819338716032*ep^18-437781720832*ep^17+4023253447984*
         ep^16-5174967407308*ep^15+3281498698884*ep^14+574384944924*
         ep^13-1945865702000*ep^12+540226159618*ep^11+357276948375*
         ep^10-190515171125*ep^9-2791133659*ep^8+14775433379*ep^7-
         4320370869*ep^6+2550589041*ep^5-903720433*ep^4+30276315*ep^3+
         47418862*ep^2-9819468*ep+610488,41278242816000*ep^22-
         103883577753600*ep^21-89401794232320*ep^20+305641500180480*
         ep^19+56036807147520*ep^18-310430779637760*ep^17+6332117483520
         *ep^16+131477175336960*ep^15-19852812288000*ep^14-
         24502506946560*ep^13+6242458337280*ep^12+1708221726720*ep^11-
         656359096320*ep^10-8121876480*ep^9+21339832320*ep^8-1911029760
         *ep^7)
         +xi^4*ca^4*G10^2*rat(-2604441600*ep^19+8691632640*ep^18-
         7746459840*ep^17+632173680*ep^16+5209645472*ep^15-8722972468*
         ep^14+2649680576*ep^13+5110757536*ep^12-3531465128*ep^11-
         221457098*ep^10+799927695*ep^9-369863535*ep^8+83489235*ep^7+
         48694865*ep^6-36137443*ep^5+3722207*ep^4+1669081*ep^3-334199*
         ep^2+10672*ep-348,23887872000*ep^18-28267315200*ep^17-
         76985303040*ep^16+48806461440*ep^15+71561871360*ep^14-
         26095288320*ep^13-20530298880*ep^12+6117949440*ep^11+
         2136637440*ep^10-579502080*ep^9-70778880*ep^8+17694720*ep^7)
         +xi^4*[d4AA/na]*G30*rat(276480*ep^13-129792*ep^12-1155776*
         ep^11+1046496*ep^10+856704*ep^9-961720*ep^8-203208*ep^7+375224
         *ep^6-17081*ep^5-74438*ep^4+20553*ep^3+2454*ep^2-1616*ep+160,
         1382400*ep^12+1935360*ep^11+141312*ep^10-485376*ep^9-49152*
         ep^8+24576*ep^7)
         +xi^4*[d4AA/na]*G20*rat(2073600*ep^12+3418880*ep^11-2136224*
         ep^10-11011776*ep^9+7859360*ep^8+3209936*ep^7-3440242*ep^6-
         25944*ep^5+568753*ep^4-102685*ep^3-24903*ep^2+8781*ep-672,
         8294400*ep^12+11473920*ep^11+1866240*ep^10-1589760*ep^9-207360
         *ep^8+69120*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(-3981312000*ep^19+3924787200*ep^18
         +22616750080*ep^17-20097748480*ep^16-39317604224*ep^15+
         32907953632*ep^14+29774239872*ep^13-26698021872*ep^12-
         10511088472*ep^11+11767814326*ep^10+1172154688*ep^9-2753603836
         *ep^8+220284461*ep^7+318173607*ep^6-71175777*ep^5-12109917*
         ep^4+5859460*ep^3-383340*ep^2-107888*ep+14880,7962624000*ep^18
         +5175705600*ep^17-26955694080*ep^16-33191424000*ep^15-
         655534080*ep^14+11529768960*ep^13+1962455040*ep^12-1521192960*
         ep^11-237496320*ep^10+93450240*ep^9+7741440*ep^8-2211840*ep^7)
         +xi^4*[d4AA/na]*G10*rat(-160*ep^6+448*ep^5-376*ep^4+60*ep^3+60
         *ep^2-27*ep+3,1024*ep^8+1024*ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(401664000*ep^18-4636161280*ep^17+
         8475199680*ep^16+15169324384*ep^15-33261445200*ep^14-
         5991229112*ep^13+34070783512*ep^12-5313202316*ep^11-
         15840548748*ep^10+4810138880*ep^9+3668641097*ep^8-1411527905*
         ep^7-422213644*ep^6+191939106*ep^5+19576665*ep^4-12547713*ep^3
         +391942*ep^2+239956*ep-23304,7962624000*ep^18-796262400*ep^17-
         32330465280*ep^16-14318346240*ep^15+28956303360*ep^14+
         19424378880*ep^13-4711219200*ep^12-4661452800*ep^11+118333440*
         ep^10+360529920*ep^9+4423680*ep^8-8847360*ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(24883200*ep^16-76989440*ep^15-
         2120640*ep^14+164683536*ep^13-49427088*ep^12-149537704*ep^11+
         38193044*ep^10+101786269*ep^9-42548281*ep^8-19759345*ep^7+
         10587579*ep^6+1667191*ep^5-1393067*ep^4+113269*ep^3+41377*ep^2
         -7376*ep+276,49766400*ep^15-30689280*ep^14-176256000*ep^13-
         1244160*ep^12+144322560*ep^11+34836480*ep^10-18662400*ep^9-
         2903040*ep^8+829440*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(2540544000*ep^19+5835351040*
         ep^18-15726300160*ep^17-76712617792*ep^16+141335021728*ep^15+
         26815138448*ep^14-154498217976*ep^13+40747389936*ep^12+
         65011012828*ep^11-32526624380*ep^10-11308283544*ep^9+
         9241583395*ep^8+267076625*ep^7-1070518204*ep^6+62353086*ep^5+
         59155395*ep^4-1329271*ep^3-2915334*ep^2+196684*ep+23496,
         95551488000*ep^19-33443020800*ep^18-385576796160*ep^17-
         74828759040*ep^16+390430679040*ep^15+146223636480*ep^14-
         114807767040*ep^13-41803776000*ep^12+15404359680*ep^11+
         3971358720*ep^10-1028505600*ep^9-119439360*ep^8+26542080*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(-11059200*ep^17+31572480*ep^16-
         17300800*ep^15-26048080*ep^14+75415736*ep^13-71164220*ep^12-
         41437226*ep^11+101937484*ep^10-23942034*ep^9-36193611*ep^8+
         17878257*ep^7+3557777*ep^6-3334810*ep^5+150857*ep^4+218569*
         ep^3-31691*ep^2-4652*ep+1164,55296000*ep^16-28569600*ep^15-
         203397120*ep^14-19445760*ep^13+175288320*ep^12+58613760*ep^11-
         27924480*ep^10-10967040*ep^9+737280*ep^8+368640*ep^7)
         +Master(haha)*ca^4*rat(-2513808*ep^8+3253644*ep^7+7897908*ep^6
         +1310251*ep^5-2448118*ep^4-859457*ep^3+139772*ep^2+55528*ep-
         2200,34560000*ep^6-8064000*ep^5-15206400*ep^4+4930560*ep^3+
         552960*ep^2-184320*ep)
         +Master(haha)*[d4AA/na]*rat(-336744*ep^8+428076*ep^7+1016475*
         ep^6+155672*ep^5-318080*ep^4-109309*ep^3+19381*ep^2+7403*ep-
         314,360000*ep^6-84000*ep^5-158400*ep^4+51360*ep^3+5760*ep^2-
         1920*ep)
         +Master(haha)*nf*[d4FA/na]*rat(-702*ep^5-2754*ep^4-1893*ep^3+
         90*ep^2+237*ep+30,3750*ep^4+1000*ep^3-1150*ep^2-40*ep+40)
         +Master(haha)*tf*nf*ca^3*rat(-1422*ep^5-5553*ep^4-3745*ep^3+
         219*ep^2+463*ep+54,90000*ep^4+24000*ep^3-27600*ep^2-960*ep+960
         )
         +Master(haha)*tf*nf*[d4AA/na]*ca^-1*rat(6*ep^4+11*ep^3-21*ep^2
         +ep+3,1250*ep^3-500*ep^2-50*ep+20)
         +Master(haha)*xi*ca^4*rat(484560*ep^7+561132*ep^6-21236*ep^5-
         143745*ep^4+397*ep^3+8539*ep^2-1629*ep-338,6912000*ep^5+
         1152000*ep^4-2580480*ep^3-46080*ep^2+92160*ep)
         +Master(haha)*xi*[d4AA/na]*rat(43440*ep^6+18764*ep^5-15873*
         ep^4-1567*ep^3+1427*ep^2-129*ep-46,48000*ep^4-24000*ep^3-1920*
         ep^2+960*ep)
         +Master(haha)*xi^2*ca^4*rat(-30480*ep^5-38768*ep^4-7952*ep^3+
         2583*ep^2+490*ep-65,2304000*ep^4-1152000*ep^3-92160*ep^2+46080
         *ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(-5820*ep^5-9587*ep^4-2639*
         ep^3+630*ep^2+169*ep-17,48000*ep^4-24000*ep^3-1920*ep^2+960*ep
         )
         +Master(no1)*ca^4*rat(-7104*ep^8-308116*ep^7+469080*ep^6+
         1317735*ep^5-36350*ep^4-465735*ep^3+7798*ep^2+24196*ep-3944,
         34560000*ep^6+26496000*ep^5-23270400*ep^4-10275840*ep^3+
         5483520*ep^2+368640*ep-184320)
         +Master(no1)*[d4AA/na]*rat(7104*ep^8+308116*ep^7-469080*ep^6-
         1317735*ep^5+36350*ep^4+465735*ep^3-7798*ep^2-24196*ep+3944,
         1440000*ep^6+1104000*ep^5-969600*ep^4-428160*ep^3+228480*ep^2+
         15360*ep-7680)
         +Master(no1)*nf*[d4FA/na]*rat(-325*ep^5-196*ep^4+63*ep^3+30*
         ep^2+8*ep,1875*ep^4+500*ep^3-575*ep^2-20*ep+20)
         +Master(no1)*tf*nf*ca^3*rat(2400*ep^5+1317*ep^4-547*ep^3-198*
         ep^2-32*ep,270000*ep^4+72000*ep^3-82800*ep^2-2880*ep+2880)
         +Master(no1)*tf*nf*[d4AA/na]*ca^-1*rat(-150*ep^4+53*ep^3+21*
         ep^2-8*ep,3750*ep^3-1500*ep^2-150*ep+60)
         +Master(no1)*xi*ca^4*rat(12480*ep^7+46796*ep^6+75644*ep^5+
         17389*ep^4-21029*ep^3-6527*ep^2+797*ep+370,6912000*ep^5+
         8064000*ep^4-1428480*ep^3-2626560*ep^2+46080*ep+92160)
         +Master(no1)*xi*[d4AA/na]*rat(-12480*ep^7-46796*ep^6-75644*
         ep^5-17389*ep^4+21029*ep^3+6527*ep^2-797*ep-370,288000*ep^5+
         336000*ep^4-59520*ep^3-109440*ep^2+1920*ep+3840)
         +Master(no1)*xi^2*ca^4*rat(1600*ep^4-7116*ep^3+282*ep^2+687*ep
         -97,2304000*ep^3-1152000*ep^2-92160*ep+46080)
         +Master(no1)*xi^2*[d4AA/na]*rat(-1600*ep^4+7116*ep^3-282*ep^2-
         687*ep+97,96000*ep^3-48000*ep^2-3840*ep+1920)
         +Master(no2)*ca^4*rat(-530784*ep^8+1216584*ep^7+1213613*ep^6+
         484840*ep^5-66575*ep^4+151290*ep^3-13072*ep^2-19576*ep+2320,
         276480000*ep^6+73728000*ep^5-102067200*ep^4-7557120*ep^3+
         8248320*ep^2+184320*ep-184320)
         +Master(no2)*[d4AA/na]*rat(530784*ep^8-1216584*ep^7-1213613*
         ep^6-484840*ep^5+66575*ep^4-151290*ep^3+13072*ep^2+19576*ep-
         2320,11520000*ep^6+3072000*ep^5-4252800*ep^4-314880*ep^3+
         343680*ep^2+7680*ep-7680)
         +Master(no2)*nf*[d4FA/na]*rat(10800*ep^7+10098*ep^6-7329*ep^5-
         1338*ep^4+1617*ep^3-78*ep^2-102*ep+12,120000*ep^6+32000*ep^5-
         44300*ep^4-3280*ep^3+3580*ep^2+80*ep-80)
         +Master(no2)*tf*nf*ca^3*rat(-7200*ep^7-8046*ep^6+6383*ep^5+886
         *ep^4-1571*ep^3+98*ep^2+102*ep-12,2880000*ep^6+768000*ep^5-
         1063200*ep^4-78720*ep^3+85920*ep^2+1920*ep-1920)
         +Master(no2)*tf*nf*[d4AA/na]*ca^-1*rat(-150*ep^5-23*ep^4+24*
         ep^3+5*ep^2,5000*ep^4-750*ep^3-700*ep^2+30*ep+20)
         +Master(no2)*xi*ca^4*rat(216000*ep^7+144576*ep^6-64266*ep^5-
         22715*ep^4+3109*ep^3+3377*ep^2+77*ep-318,110592000*ep^5+
         73728000*ep^4-11335680*ep^3-7557120*ep^2+276480*ep+184320)
         +Master(no2)*xi*[d4AA/na]*rat(-216000*ep^7-144576*ep^6+64266*
         ep^5+22715*ep^4-3109*ep^3-3377*ep^2-77*ep+318,4608000*ep^5+
         3072000*ep^4-472320*ep^3-314880*ep^2+11520*ep+7680)
         +Master(no2)*xi^2*ca^4*rat(-1020*ep^4+2513*ep^3+1149*ep^2-45*
         ep-37,9216000*ep^3+2304000*ep^2-368640*ep-92160)
         +Master(no2)*xi^2*[d4AA/na]*rat(1020*ep^4-2513*ep^3-1149*ep^2+
         45*ep+37,384000*ep^3+96000*ep^2-15360*ep-3840)
         +Master(no6)*ca^4*rat(-20160000*ep^12+712993664*ep^11-49743168
         *ep^10-2441199296*ep^9-1233033612*ep^8+1498747852*ep^7+
         614666125*ep^6-397081568*ep^5-60674718*ep^4+43795880*ep^3-
         1284135*ep^2-1082932*ep+83108,8847360000*ep^9+2359296000*ep^8-
         8795750400*ep^7+771932160*ep^6+2346762240*ep^5-771932160*ep^4-
         6635520*ep^3+29491200*ep^2-2949120*ep)
         +Master(no6)*[d4AA/na]*rat(20160000*ep^12-712993664*ep^11+
         49743168*ep^10+2441199296*ep^9+1233033612*ep^8-1498747852*ep^7
         -614666125*ep^6+397081568*ep^5+60674718*ep^4-43795880*ep^3+
         1284135*ep^2+1082932*ep-83108,368640000*ep^9+98304000*ep^8-
         366489600*ep^7+32163840*ep^6+97781760*ep^5-32163840*ep^4-
         276480*ep^3+1228800*ep^2-122880*ep)
         +Master(no6)*nf*[d4FA/na]*rat(167600*ep^7+298468*ep^6-51542*
         ep^5-84681*ep^4+14442*ep^3+2161*ep^2-540*ep+52,240000*ep^6-
         56000*ep^5-90600*ep^4+38240*ep^3-760*ep^2-1440*ep+160)
         +Master(no6)*tf*nf*ca^3*rat(-264800*ep^7-311584*ep^6+52563*
         ep^5+74467*ep^4-710*ep^3-3531*ep^2-23*ep+18,8640000*ep^6-
         2016000*ep^5-3261600*ep^4+1376640*ep^3-27360*ep^2-51840*ep+
         5760)
         +Master(no6)*tf*nf*[d4AA/na]*ca^-1*rat(6700*ep^6-66384*ep^5-
         4221*ep^4+25222*ep^3-4171*ep^2-898*ep+192,180000*ep^5+3000*
         ep^4-67200*ep^3+11880*ep^2+2400*ep-480)
         +Master(no6)*xi*ca^4*rat(8064000*ep^11-131751680*ep^10-
         186756416*ep^9-33966848*ep^8+49248300*ep^7+28157736*ep^6-
         710215*ep^5-5001482*ep^4-285470*ep^3+297964*ep^2+7481*ep-4810,
         1769472000*ep^8+1179648000*ep^7-1287290880*ep^6-360529920*ep^5
         +325140480*ep^4-24330240*ep^3-11059200*ep^2+1474560*ep)
         +Master(no6)*xi*[d4AA/na]*rat(-8064000*ep^11+131751680*ep^10+
         186756416*ep^9+33966848*ep^8-49248300*ep^7-28157736*ep^6+
         710215*ep^5+5001482*ep^4+285470*ep^3-297964*ep^2-7481*ep+4810,
         73728000*ep^8+49152000*ep^7-53637120*ep^6-15022080*ep^5+
         13547520*ep^4-1013760*ep^3-460800*ep^2+61440*ep)
         +Master(no6)*xi^2*ca^4*rat(-4032000*ep^10-35216000*ep^9-
         4979520*ep^8+58703808*ep^7+17070748*ep^6-15368796*ep^5-1657727
         *ep^4+1376129*ep^3-43499*ep^2-28221*ep+2118,1769472000*ep^7-
         589824000*ep^6-697466880*ep^5+336936960*ep^4-11796480*ep^3-
         12533760*ep^2+1474560*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(4032000*ep^10+35216000*ep^9+
         4979520*ep^8-58703808*ep^7-17070748*ep^6+15368796*ep^5+1657727
         *ep^4-1376129*ep^3+43499*ep^2+28221*ep-2118,73728000*ep^7-
         24576000*ep^6-29061120*ep^5+14039040*ep^4-491520*ep^3-522240*
         ep^2+61440*ep)
         +Master(no6)*xi^3*ca^4*rat(22464*ep^5+10552*ep^4-4942*ep^3-359
         *ep^2+591*ep-26,1769472*ep^3+737280*ep^2-294912*ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(-22464*ep^5-10552*ep^4+4942*
         ep^3+359*ep^2-591*ep+26,73728*ep^3+30720*ep^2-12288*ep)
         +Master(no6)*xi^4*ca^4*rat(12*ep^2+ep-1,24576*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(-12*ep^2-ep+1,1024*ep)
         +Master(lala)*ca^4*rat(360960000*ep^13-8527771136*ep^12+
         25539247104*ep^11+2351579680*ep^10-33107507200*ep^9-6479726148
         *ep^8+15588449898*ep^7+2560084566*ep^6-3681446723*ep^5+
         160515405*ep^4+304078385*ep^3-40911947*ep^2-7290704*ep+1198740
         ,4423680000*ep^10-5455872000*ep^9-6720307200*ep^8+7526522880*
         ep^7+1501286400*ep^6-2792171520*ep^5+339793920*ep^4+229017600*
         ep^3-43223040*ep^2-5160960*ep+1105920)
         +Master(lala)*[d4AA/na]*rat(-21120000*ep^12+214424960*ep^11+
         373759296*ep^10-132461656*ep^9-402180380*ep^8+135173364*ep^7+
         125626494*ep^6-58612956*ep^5-5834491*ep^4+6190068*ep^3-699971*
         ep^2-99460*ep+11492,46080000*ep^9+12288000*ep^8-51571200*ep^7+
         1044480*ep^6+17205120*ep^5-3277440*ep^4-1376640*ep^3+320640*
         ep^2+30720*ep-7680)
         +Master(lala)*nf*[d4FA/na]*rat(209664*ep^10+567312*ep^9+379356
         *ep^8-174634*ep^7-151042*ep^6+25982*ep^5+11150*ep^4+20*ep^3-
         208*ep^2,60000*ep^9-14000*ep^8-90150*ep^7+23435*ep^6+32760*
         ep^5-10290*ep^4-2670*ep^3+875*ep^2+60*ep-20)
         +Master(lala)*tf*nf*ca^3*rat(842496*ep^12+56325376*ep^11-
         31474512*ep^10-39611552*ep^9+16907378*ep^8+7843695*ep^7-
         3254430*ep^6-639151*ep^5+415644*ep^4-13480*ep^3-14576*ep^2+912
         *ep,34560000*ep^11-77184000*ep^10-9878400*ep^9+111303360*ep^8-
         47072160*ep^7-33542640*ep^6+24468480*ep^5-865440*ep^4-2126880*
         ep^3+297360*ep^2+48960*ep-8640)
         +Master(lala)*tf*nf*[d4AA/na]*ca^-1*rat(2624*ep^7-1712*ep^6+
         2112*ep^5-704*ep^4-32*ep^2+16*ep,60000*ep^6-54000*ep^5+5850*
         ep^4+5535*ep^3-1080*ep^2-135*ep+30)
         +Master(lala)*xi*ca^4*rat(-124416000*ep^12+1520670720*ep^11+
         1049792384*ep^10-6188666336*ep^9+1416807472*ep^8+2884803020*
         ep^7-1086973730*ep^6-215802850*ep^5+110484565*ep^4+1813947*
         ep^3-3247385*ep^2+115459*ep+21054,884736000*ep^9-737280000*
         ep^8-1638973440*ep^7+849715200*ep^6+640143360*ep^5-302376960*
         ep^4-52992000*ep^3+24606720*ep^2+1198080*ep-552960)
         +Master(lala)*xi*[d4AA/na]*rat(3456000*ep^10-14172160*ep^9+
         15825760*ep^8-25496120*ep^7+18125432*ep^6-3238154*ep^5-1342642
         *ep^4+546346*ep^3-2613*ep^2-15896*ep+1399,3072000*ep^7-2618880
         *ep^5+768000*ep^4+243840*ep^3-78720*ep^2-5760*ep+1920)
         +Master(lala)*xi*tf*nf*ca^3*rat(24*ep^5-30*ep^4+41*ep^3-14*
         ep^2+2*ep,64*ep^4-128*ep^3-16*ep^2+128*ep-48)
         +Master(lala)*xi^2*ca^4*rat(22272000*ep^10+143392000*ep^9-
         430656640*ep^8+133378576*ep^7-9031192*ep^6-2394978*ep^5+
         3681066*ep^4-1061737*ep^3-26033*ep^2+35795*ep-2825,147456000*
         ep^7-125706240*ep^5+36864000*ep^4+11704320*ep^3-3778560*ep^2-
         276480*ep+92160)
         +Master(lala)*xi^2*[d4AA/na]*rat(-1920000*ep^10+12976000*ep^9-
         20376640*ep^8+9640360*ep^7+1788740*ep^6-2185872*ep^5+19272*
         ep^4+180494*ep^3-15653*ep^2-2710*ep+193,3072000*ep^7-2618880*
         ep^5+768000*ep^4+243840*ep^3-78720*ep^2-5760*ep+1920)
         +Master(lala)*xi^3*ca^4*rat(-243712*ep^8-498688*ep^7+739008*
         ep^6-247248*ep^5-67152*ep^4+45614*ep^3-2524*ep^2-1707*ep+231,
         1179648*ep^5-958464*ep^3+294912*ep^2+55296*ep-18432)
         +Master(lala)*xi^3*[d4AA/na]*rat(-7168*ep^8-31744*ep^7+31392*
         ep^6+1080*ep^5-7104*ep^4+1718*ep^3+182*ep^2-132*ep+15,24576*
         ep^5-19968*ep^3+6144*ep^2+1152*ep-384)
         +Master(lala)*xi^4*ca^4*rat(1408*ep^5-2240*ep^4+1024*ep^3-106*
         ep^2-51*ep+11,12288*ep^2-12288*ep+3072)
         +Master(lala)*xi^4*[d4AA/na]*rat(16*ep^3-4*ep^2-7*ep+2,64)
         +Master(nono)*ca^4*rat(-72960000*ep^14+2421215744*ep^13-
         6039701568*ep^12-16014503600*ep^11+44161878536*ep^10+
         24309336760*ep^9-62784890406*ep^8+1773639403*ep^7+21412547511*
         ep^6-4110561937*ep^5-1755318941*ep^4+538484606*ep^3+7545996*
         ep^2-14798376*ep+1243872,4423680000*ep^11+5603328000*ep^10-
         14830387200*ep^9-13329285120*ep^8+9889689600*ep^7+5155246080*
         ep^6-2666926080*ep^5-424857600*ep^4+202383360*ep^3+9584640*
         ep^2-4423680*ep)
         +Master(nono)*[d4AA/na]*rat(72960000*ep^14-2421215744*ep^13+
         6039701568*ep^12+16014503600*ep^11-44161878536*ep^10-
         24309336760*ep^9+62784890406*ep^8-1773639403*ep^7-21412547511*
         ep^6+4110561937*ep^5+1755318941*ep^4-538484606*ep^3-7545996*
         ep^2+14798376*ep-1243872,184320000*ep^11+233472000*ep^10-
         617932800*ep^9-555386880*ep^8+412070400*ep^7+214801920*ep^6-
         111121920*ep^5-17702400*ep^4+8432640*ep^3+399360*ep^2-184320*
         ep)
         +Master(nono)*nf*[d4FA/na]*rat(-1552800*ep^10-791480*ep^9+
         27972*ep^8+859452*ep^7-192660*ep^6-112392*ep^5+49518*ep^4-6638
         *ep^3-568*ep^2+328*ep-32,60000*ep^9+46000*ep^8-44150*ep^7-
         20715*ep^6+12045*ep^5+1755*ep^4-915*ep^3-40*ep^2+20*ep)
         +Master(nono)*tf*nf*ca^3*rat(28080000*ep^13+11895360*ep^12-
         168787544*ep^11+75053828*ep^10+201834442*ep^9-6560941*ep^8-
         90043341*ep^7+17449206*ep^6+8764133*ep^5-3191969*ep^4+225254*
         ep^3+58564*ep^2-15144*ep+1152,17280000*ep^12+4608000*ep^11-
         79819200*ep^10+5863680*ep^9+90699120*ep^8-18493920*ep^7-
         30555360*ep^6+8758080*ep^5+2450160*ep^4-753120*ep^3-54720*ep^2
         +17280*ep)
         +Master(nono)*tf*nf*[d4AA/na]*ca^-1*rat(-3148800*ep^11-1805600
         *ep^10+34032200*ep^9-43535060*ep^8-25875862*ep^7+31198467*ep^6
         -4218051*ep^5-2140348*ep^4+536473*ep^3+16745*ep^2-13760*ep+996
         ,240000*ep^10-96000*ep^9-1044600*ep^8+777840*ep^7+741150*ep^6-
         750960*ep^5+76260*ep^4+70800*ep^3-13170*ep^2-1680*ep+360)
         +Master(nono)*xi*ca^4*rat(768000*ep^13-270192640*ep^12+
         93041728*ep^11+2576986448*ep^10-789555208*ep^9-4269256576*ep^8
         +877360622*ep^7+1339549245*ep^6-517967969*ep^5-36701253*ep^4+
         42001119*ep^3-3600480*ep^2-918492*ep+129456,884736000*ep^10+
         1474560000*ep^9-2376253440*ep^8-3616358400*ep^7+531394560*ep^6
         +1243607040*ep^5-35942400*ep^4-99348480*ep^3+737280*ep^2+
         2211840*ep)
         +Master(nono)*xi*[d4AA/na]*rat(-768000*ep^13+270192640*ep^12-
         93041728*ep^11-2576986448*ep^10+789555208*ep^9+4269256576*ep^8
         -877360622*ep^7-1339549245*ep^6+517967969*ep^5+36701253*ep^4-
         42001119*ep^3+3600480*ep^2+918492*ep-129456,36864000*ep^10+
         61440000*ep^9-99010560*ep^8-150681600*ep^7+22141440*ep^6+
         51816960*ep^5-1497600*ep^4-4139520*ep^3+30720*ep^2+92160*ep)
         +Master(nono)*xi*tf*nf*ca^3*rat(-28*ep^4+60*ep^3+11*ep^2-15*ep
         +2,192*ep^4-384*ep^3-48*ep^2+384*ep-144)
         +Master(nono)*xi*tf*nf*[d4AA/na]*ca^-1*rat(28*ep^4-60*ep^3-11*
         ep^2+15*ep-2,8*ep^4-16*ep^3-2*ep^2+16*ep-6)
         +Master(nono)*xi^2*ca^4*rat(7040000*ep^11+9088000*ep^10+48160*
         ep^9-30255080*ep^8-140830648*ep^7-42823632*ep^6+48414961*ep^5-
         1338383*ep^4-2783911*ep^3+224599*ep^2+50038*ep-5464,147456000*
         ep^8+368640000*ep^7+58613760*ep^6-185241600*ep^5-7188480*ep^4+
         16035840*ep^3+184320*ep^2-368640*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-7040000*ep^11-9088000*ep^10-
         48160*ep^9+30255080*ep^8+140830648*ep^7+42823632*ep^6-48414961
         *ep^5+1338383*ep^4+2783911*ep^3-224599*ep^2-50038*ep+5464,
         6144000*ep^8+15360000*ep^7+2442240*ep^6-7718400*ep^5-299520*
         ep^4+668160*ep^3+7680*ep^2-15360*ep)
         +Master(nono)*xi^3*ca^4*rat(-37888*ep^8+1280*ep^7-6816*ep^6+
         14008*ep^5+16368*ep^4-11680*ep^3+415*ep^2+497*ep-44,1179648*
         ep^5+589824*ep^4-663552*ep^3-36864*ep^2+36864*ep)
         +Master(nono)*xi^3*[d4AA/na]*rat(37888*ep^8-1280*ep^7+6816*
         ep^6-14008*ep^5-16368*ep^4+11680*ep^3-415*ep^2-497*ep+44,49152
         *ep^5+24576*ep^4-27648*ep^3-1536*ep^2+1536*ep)
         +Master(nono)*xi^4*ca^4*rat(4*ep-1,3072)
         +Master(nono)*xi^4*[d4AA/na]*rat(-4*ep+1,128)
         +Master(bebe)*ca^4*rat(15654912000*ep^21-92743270400*ep^20-
         688996887552*ep^19+5938113886208*ep^18-8339686523456*ep^17-
         27086063618304*ep^16+75101234338400*ep^15-2940956054280*ep^14-
         120328624840180*ep^13+81427109054610*ep^12+47734628889330*
         ep^11-67692994837121*ep^10+10795535002096*ep^9+19472499164605*
         ep^8-8642806821122*ep^7-2123377960295*ep^6+1499309532752*ep^5+
         26930504081*ep^4-93527977356*ep^3+5452648288*ep^2+1861434288*
         ep-159306192,95551488000*ep^17-401316249600*ep^16-250371440640
         *ep^15+2448692674560*ep^14-985122570240*ep^13-3980409569280*
         ep^12+2128188764160*ep^11+2618699673600*ep^10-1261999595520*
         ep^9-797055344640*ep^8+302571417600*ep^7+119935365120*ep^6-
         29773578240*ep^5-8785428480*ep^4+955514880*ep^3+238878720*ep^2
         )
         +Master(bebe)*[d4AA/na]*rat(-8060928000*ep^21+52371737600*
         ep^20-102196576512*ep^19-241204567232*ep^18+1909819289744*
         ep^17-2364927672384*ep^16-7981172945720*ep^15+18857052147060*
         ep^14+2909480679145*ep^13-34923487532250*ep^12+11552324497830*
         ep^11+22129977381449*ep^10-10176361789234*ep^9-6221377397980*
         ep^8+3451494747878*ep^7+602439666305*ep^6-461525817563*ep^5-
         4886115224*ep^4+25123618224*ep^3-1567214032*ep^2-457400592*ep+
         44373888,995328000*ep^17-4180377600*ep^16-2608035840*ep^15+
         25507215360*ep^14-10261693440*ep^13-41462599680*ep^12+
         22168632960*ep^11+27278121600*ep^10-13145829120*ep^9-
         8302659840*ep^8+3151785600*ep^7+1249326720*ep^6-310141440*ep^5
         -91514880*ep^4+9953280*ep^3+2488320*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(38406400*ep^15-222706560*ep^14+
         196499152*ep^13+654468144*ep^12-521032024*ep^11-943914394*
         ep^10+387946732*ep^9+331532905*ep^8-161421007*ep^7-24009762*
         ep^6+21787990*ep^5-965327*ep^4-1254119*ep^3+150266*ep^2+24876*
         ep-3672,648000*ep^14-2721600*ep^13+408060*ep^12+6789060*ep^11-
         1272195*ep^10-5541525*ep^9+114480*ep^8+1657530*ep^7+125865*
         ep^6-190125*ep^5-25290*ep^4+6660*ep^3+1080*ep^2)
         +Master(bebe)*tf*nf*ca^3*rat(-7245849600*ep^20+40179694080*
         ep^19-31867775040*ep^18-137665292896*ep^17+151620039944*ep^16+
         233056919900*ep^15-82836116658*ep^14-434065052877*ep^13+
         128234460111*ep^12+475628578808*ep^11-174055246030*ep^10-
         198047783131*ep^9+111229605777*ep^8+6610993014*ep^7-
         14000537406*ep^6+2041593602*ep^5+492196862*ep^4-177316852*ep^3
         +7709784*ep^2+3842352*ep-471744,746496000*ep^18-3881779200*
         ep^17+1179256320*ep^16+21086438400*ep^15-26826681600*ep^14-
         23400679680*ep^13+47723424480*ep^12+3832116480*ep^11-
         30317963040*ep^10+3632376960*ep^9+8590834080*ep^8-1426844160*
         ep^7-1169601120*ep^6+163969920*ep^5+76101120*ep^4-5598720*ep^3
         -1866240*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(4464*ep^7-6252*ep^6+3598*ep^5-
         3064*ep^4-549*ep^3+801*ep^2-52*ep-20,1080*ep^5+108*ep^4-516*
         ep^3+48*ep)
         +Master(bebe)*tf*nf*[d4AA/na]*ca^-1*rat(61344000*ep^18-
         80961600*ep^17-668801760*ep^16-1561098640*ep^15+15545096720*
         ep^14-22416727628*ep^13-19725368584*ep^12+33763814692*ep^11-
         2408124721*ep^10-28744619943*ep^9-4409088662*ep^8+6857494526*
         ep^7+1436367667*ep^6-600793015*ep^5-121112324*ep^4+21140872*
         ep^3+3620784*ep^2-220464*ep-25920,3888000*ep^16-17301600*ep^15
         -7320240*ep^14+106497720*ep^13-58933980*ep^12-179391240*ep^11+
         121382820*ep^10+133419960*ep^9-73013940*ep^8-52519320*ep^7+
         14481180*ep^6+9994320*ep^5-406080*ep^4-699840*ep^3-77760*ep^2)
         +Master(bebe)*xi*ca^4*rat(-22714368000*ep^21+153982361600*
         ep^20-11344168960*ep^19-1285272637440*ep^18-57578494016*ep^17+
         7150276278816*ep^16-3110920890616*ep^15-12477307993320*ep^14+
         10233761684210*ep^13+2230125444234*ep^12-6332678955701*ep^11+
         3534264825867*ep^10+1462161146870*ep^9-2348765902080*ep^8+
         436654294595*ep^7+242057484591*ep^6-61013751326*ep^5-
         11579110476*ep^4+2213071232*ep^3+463148752*ep^2-25099488*ep-
         10119744,47775744000*ep^17-200658124800*ep^16-125185720320*
         ep^15+1224346337280*ep^14-492561285120*ep^13-1990204784640*
         ep^12+1064094382080*ep^11+1309349836800*ep^10-630999797760*
         ep^9-398527672320*ep^8+151285708800*ep^7+59967682560*ep^6-
         14886789120*ep^5-4392714240*ep^4+477757440*ep^3+119439360*ep^2
         )
         +Master(bebe)*xi*[d4AA/na]*rat(47597568000*ep^21-302942873600*
         ep^20+532830376960*ep^19+578045397120*ep^18-3500482470784*
         ep^17+2930392664544*ep^16+6622216489936*ep^15-11246010911520*
         ep^14-5619562446140*ep^13+15976499232996*ep^12-320715648064*
         ep^11-8287229617767*ep^10+1594169058040*ep^9+2029306053015*
         ep^8-657300294800*ep^7-202232490441*ep^6+101091255596*ep^5+
         3031889901*ep^4-5980285832*ep^3+424820408*ep^2+117288288*ep-
         13305456,1990656000*ep^17-8360755200*ep^16-5216071680*ep^15+
         51014430720*ep^14-20523386880*ep^13-82925199360*ep^12+
         44337265920*ep^11+54556243200*ep^10-26291658240*ep^9-
         16605319680*ep^8+6303571200*ep^7+2498653440*ep^6-620282880*
         ep^5-183029760*ep^4+19906560*ep^3+4976640*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(455616*ep^13-3319104*ep^12+
         7740212*ep^11-3921656*ep^10-8431645*ep^9+10635660*ep^8-1415310
         *ep^7-3002805*ep^6+2110393*ep^5+66806*ep^4-538832*ep^3+133011*
         ep^2+10446*ep-4392,62208*ep^11-404352*ep^10+713664*ep^9+246240
         *ep^8-1537056*ep^7+471744*ep^6+1026432*ep^5-375840*ep^4-296352
         *ep^3+62208*ep^2+31104*ep)
         +Master(bebe)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-20448*ep^13+161808
         *ep^12-451168*ep^11+502504*ep^10-42190*ep^9-600867*ep^8+590973
         *ep^7-216324*ep^6-269942*ep^5+43745*ep^4+41905*ep^3+8730*ep^2-
         8970*ep+1044,1296*ep^11-8424*ep^10+14868*ep^9+5130*ep^8-32022*
         ep^7+9828*ep^6+21384*ep^5-7830*ep^4-6174*ep^3+1296*ep^2+648*ep
         )
         +Master(bebe)*xi^2*ca^4*rat(10589184000*ep^20-76379980800*
         ep^19+175667105280*ep^18+70537879360*ep^17-1091109286720*ep^16
         +1431438757360*ep^15+748792647108*ep^14-1877254549742*ep^13+
         696577842336*ep^12+53337486604*ep^11-730107320998*ep^10+
         594851737051*ep^9+213418157655*ep^8-241182613358*ep^7+
         1938359472*ep^6+26859133489*ep^5-2736922693*ep^4-1106495756*
         ep^3+164144688*ep^2+14629792*ep-2767728,23887872000*ep^16-
         64497254400*ep^15-159338741760*ep^14+373165056000*ep^13+
         313466941440*ep^12-524901980160*ep^11-255305779200*ep^10+
         271716249600*ep^9+92074475520*ep^8-61152122880*ep^7-
         16085329920*ep^6+5855846400*ep^5+1340375040*ep^4-185794560*
         ep^3-39813120*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(-23030784000*ep^20+
         111019468800*ep^19-50804590080*ep^18-452691591040*ep^17+
         779243227840*ep^16+19373436560*ep^15-773423944488*ep^14-
         369850494148*ep^13-395153302026*ep^12+1398708697316*ep^11+
         646849922143*ep^10-946707456376*ep^9-187501803735*ep^8+
         264541977908*ep^7-1718683647*ep^6-26099842324*ep^5+2047089793*
         ep^4+1007284616*ep^3-104074728*ep^2-12985312*ep+1320528,
         995328000*ep^16-2687385600*ep^15-6639114240*ep^14+15548544000*
         ep^13+13061122560*ep^12-21870915840*ep^11-10637740800*ep^10+
         11321510400*ep^9+3836436480*ep^8-2548005120*ep^7-670222080*
         ep^6+243993600*ep^5+55848960*ep^4-7741440*ep^3-1658880*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(-27617280*ep^17+395589632*ep^16-
         1805528064*ep^15+2880323168*ep^14+577592304*ep^13-5227750612*
         ep^12+2531346638*ep^11+2142701230*ep^10-1906381981*ep^9+
         61373812*ep^8+475947680*ep^7-242341808*ep^6+23441833*ep^5+
         26403606*ep^4-9808466*ep^3+21132*ep^2+431512*ep-46416,
         238878720*ep^13-1110786048*ep^12+608477184*ep^11+2402390016*
         ep^10-1569798144*ep^9-1766707200*ep^8+896790528*ep^7+546435072
         *ep^6-186955776*ep^5-75313152*ep^4+12607488*ep^3+3981312*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(69089280*ep^17-489350912*
         ep^16+1341102144*ep^15-1665464864*ep^14-323306880*ep^13+
         3353293864*ep^12-2079231692*ep^11-1234078096*ep^10+1457635870*
         ep^9-172763869*ep^8-289881095*ep^7+180315086*ep^6-40220146*
         ep^5-7782075*ep^4+5521955*ep^3-460998*ep^2-133612*ep+18120,
         9953280*ep^13-46282752*ep^12+25353216*ep^11+100099584*ep^10-
         65408256*ep^9-73612800*ep^8+37366272*ep^7+22768128*ep^6-
         7789824*ep^5-3138048*ep^4+525312*ep^3+165888*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(-64000*ep^12-74432*ep^11+1062448*
         ep^10-1315504*ep^9-549968*ep^8+1514658*ep^7-349438*ep^6-386661
         *ep^5+176652*ep^4-10174*ep^3-9732*ep^2+3697*ep-426,3981312*
         ep^8-10616832*ep^7+995328*ep^6+11612160*ep^5-5640192*ep^4-
         995328*ep^3+663552*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(16000*ep^11+5872*ep^10-190892
         *ep^9+237894*ep^8+26534*ep^7-192350*ep^6+115623*ep^5-8286*ep^4
         -11010*ep^3+2092*ep^2-31*ep-6,41472*ep^7-89856*ep^6-34560*ep^5
         +103680*ep^4-6912*ep^3-13824*ep^2)
         +Master(cross)*ca^4*rat(603945861120*ep^21-3065722134528*ep^20
         -1678726125568*ep^19+27825811860992*ep^18-27182507838464*ep^17
         -77037572732416*ep^16+116731941965520*ep^15+30559917922672*
         ep^14-146938161620592*ep^13+15938259273844*ep^12+
         77641775741803*ep^11-12952784901714*ep^10-18167593342813*ep^9+
         2717049169930*ep^8+2155799662753*ep^7-329459620302*ep^6-
         145210866839*ep^5+24508655458*ep^4+4759463992*ep^3-610935248*
         ep^2-56782512*ep-245088,611529523200*ep^18-2466502410240*ep^17
         -2119629275136*ep^16+15798242377728*ep^15-3548983984128*ep^14-
         28816030236672*ep^13+10786406694912*ep^12+22301609803776*ep^11
         -7844316659712*ep^10-8178524356608*ep^9+2431429705728*ep^8+
         1498198228992*ep^7-336406265856*ep^6-143717400576*ep^5+
         20416167936*ep^4+6851395584*ep^3-445906944*ep^2-127401984*ep)
         +Master(cross)*[d4AA/na]*rat(-73953607680*ep^21+1081584869376*
         ep^20-2995412019200*ep^19-4181158211072*ep^18+28311098166272*
         ep^17-3974892303872*ep^16-68877533212368*ep^15+53907222887312*
         ep^14+98062054962480*ep^13-68615646776692*ep^12-67273671932635
         *ep^11+37559425721298*ep^10+23020906849117*ep^9-10392726075754
         *ep^8-3964843935121*ep^7+1479496413006*ep^6+341678174903*ep^5-
         109381312258*ep^4-13389046456*ep^3+3630009296*ep^2+189133488*
         ep-41185440,25480396800*ep^18-102770933760*ep^17-88317886464*
         ep^16+658260099072*ep^15-147874332672*ep^14-1200667926528*
         ep^13+449433612288*ep^12+929233741824*ep^11-326846527488*ep^10
         -340771848192*ep^9+101309571072*ep^8+62424926208*ep^7-
         14016927744*ep^6-5988225024*ep^5+850673664*ep^4+285474816*ep^3
         -18579456*ep^2-5308416*ep)
         +Master(cross)*nf*[d4FA/na]*rat(92096000*ep^15-364664064*ep^14
         +91943872*ep^13+288154792*ep^12+316891832*ep^11+26289948*ep^10
         -171987475*ep^9+457987*ep^8+34186228*ep^7-6762202*ep^6-3167903
         *ep^5+1118763*ep^4+137630*ep^3-47272*ep^2-2264*ep+528,2764800*
         ep^14-12994560*ep^13+8065536*ep^12+25659648*ep^11-18366672*
         ep^10-16270920*ep^9+8963160*ep^8+4068288*ep^7-1527648*ep^6-
         489384*ep^5+103224*ep^4+27504*ep^3-2400*ep^2-576*ep)
         +Master(cross)*tf*nf*ca^3*rat(836075520*ep^20-2303963136*ep^19
         -8770540416*ep^18+24501759968*ep^17+19779712016*ep^16-
         99166614900*ep^15-17422551300*ep^14+99251382107*ep^13-
         31683555432*ep^12-68308687676*ep^11+8887187150*ep^10+
         18292543202*ep^9+366123582*ep^8-1746101684*ep^7-176349846*ep^6
         +34234623*ep^5+6234998*ep^4+2900056*ep^3+170832*ep^2-110160*ep
         -9504,597196800*ep^18-2707292160*ep^17-1014902784*ep^16+
         16990470144*ep^15-10398540672*ep^14-29874120192*ep^13+
         23737194720*ep^12+23113912896*ep^11-17882424864*ep^10-
         9267587136*ep^9+5727489696*ep^8+1952385984*ep^7-815412960*ep^6
         -219533760*ep^5+50519808*ep^4+12013056*ep^3-1119744*ep^2-
         248832*ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(-216*ep^6-12*ep^5-48*ep^4+20*
         ep^3+17*ep^2-10*ep,180*ep^4+18*ep^3-86*ep^2+8)
         +Master(cross)*tf*nf*[d4AA/na]*ca^-1*rat(-68286720*ep^16+
         260819200*ep^15+385095824*ep^14-715536256*ep^13+1700889776*
         ep^12+3063580008*ep^11+1301130123*ep^10+1154320358*ep^9+
         1170703299*ep^8-120845366*ep^7-441754643*ep^6-50888358*ep^5+
         38761689*ep^4+5881158*ep^3-1032404*ep^2-153144*ep+3456,4147200
         *ep^15-20528640*ep^14+2196864*ep^13+113652576*ep^12-119201184*
         ep^11-138849912*ep^10+202828896*ep^9+52859592*ep^8-112403520*
         ep^7-8713512*ep^6+24670944*ep^5+1826424*ep^4-2311776*ep^3-
         256896*ep^2+72576*ep+10368)
         +Master(cross)*xi*ca^4*rat(-1207089561600*ep^21+6568904540160*
         ep^20-1202638946304*ep^19-42073910021120*ep^18+49035462054912*
         ep^17+61873492918912*ep^16-126244046238608*ep^15+7225408555264
         *ep^14+95566454844872*ep^13-41681360748160*ep^12-
         22670703569445*ep^11+19956666197898*ep^10-766607986333*ep^9-
         3529316669090*ep^8+780062280529*ep^7+283245885750*ep^6-
         86589191247*ep^5-9308425006*ep^4+3567018168*ep^3+31704688*ep^2
         -49111344*ep+2803104,611529523200*ep^18-2466502410240*ep^17-
         2119629275136*ep^16+15798242377728*ep^15-3548983984128*ep^14-
         28816030236672*ep^13+10786406694912*ep^12+22301609803776*ep^11
         -7844316659712*ep^10-8178524356608*ep^9+2431429705728*ep^8+
         1498198228992*ep^7-336406265856*ep^6-143717400576*ep^5+
         20416167936*ep^4+6851395584*ep^3-445906944*ep^2-127401984*ep)
         +Master(cross)*xi*[d4AA/na]*rat(147105054720*ep^21-
         1382560874496*ep^20+1912628969472*ep^19+7191655549952*ep^18-
         13782294107136*ep^17-4044671297152*ep^16+24890957776784*ep^15-
         4292578410112*ep^14-25650737543624*ep^13+5427609376384*ep^12+
         13077940055109*ep^11-3256642087362*ep^10-3352914793547*ep^9+
         1041179079938*ep^8+418336374047*ep^7-149184058638*ep^6-
         27789163545*ep^5+9479648350*ep^4+1082558088*ep^3-263862640*
         ep^2-19065168*ep+2484576,25480396800*ep^18-102770933760*ep^17-
         88317886464*ep^16+658260099072*ep^15-147874332672*ep^14-
         1200667926528*ep^13+449433612288*ep^12+929233741824*ep^11-
         326846527488*ep^10-340771848192*ep^9+101309571072*ep^8+
         62424926208*ep^7-14016927744*ep^6-5988225024*ep^5+850673664*
         ep^4+285474816*ep^3-18579456*ep^2-5308416*ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(1152*ep^9-6960*ep^8+13330*
         ep^7-18881*ep^6+16796*ep^5-14411*ep^4-1891*ep^3+2302*ep^2+61*
         ep-138,4320*ep^8-32688*ep^7+83664*ep^6-65952*ep^5-54144*ep^4+
         109008*ep^3-39024*ep^2-10368*ep+5184)
         +Master(cross)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-1152*ep^10+7752*
         ep^9-17584*ep^8+23572*ep^7-14151*ep^6+4395*ep^5+4962*ep^4-3792
         *ep^3-77*ep^2+473*ep-78,180*ep^9-1452*ep^8+4167*ep^7-4491*ep^6
         -882*ep^5+5670*ep^4-3897*ep^3+381*ep^2+432*ep-108)
         +Master(cross)*xi^2*ca^4*rat(97771438080*ep^19-353292693504*
         ep^18-322801777664*ep^17+2037892389632*ep^16-807351699584*
         ep^15-2776347601728*ep^14+2095649929832*ep^13+540619822652*
         ep^12-818847080394*ep^11+369211125669*ep^10+15229876922*ep^9-
         114657450903*ep^8+23674097006*ep^7+10585627039*ep^6-2848615930
         *ep^5-346549385*ep^4+117148452*ep^3+619344*ep^2-1540720*ep+
         99984,101921587200*ep^16-326149079040*ep^15-523140857856*ep^14
         +1870940602368*ep^13+444478980096*ep^12-2561331953664*ep^11+
         107770134528*ep^10+1245411459072*ep^9-161773092864*ep^8-
         252486844416*ep^7+33059487744*ep^6+24762433536*ep^5-2372861952
         *ep^4-1167851520*ep^3+56623104*ep^2+21233664*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(-6630727680*ep^18+
         18857846784*ep^17+15728218624*ep^16-108051072128*ep^15+
         63043533312*ep^14+220920559008*ep^13+168445355036*ep^12-
         3976779888*ep^11-374574169923*ep^10-148419906540*ep^9+
         140392560665*ep^8+43303295404*ep^7-20359963817*ep^6-4445345124
         *ep^5+1358693303*ep^4+194381252*ep^3-40957712*ep^2-3106768*ep+
         421392,2123366400*ep^15-5733089280*ep^14-13765312512*ep^13+
         32095272960*ep^12+25307615232*ep^11-40707274752*ep^10-
         18108426240*ep^9+16891858944*ep^8+5075656704*ep^7-2722314240*
         ep^6-672417792*ep^5+179675136*ep^4+40402944*ep^3-4128768*ep^2-
         884736*ep)
         +Master(cross)*xi^3*ca^4*rat(33570816*ep^14-23633408*ep^13-
         406768448*ep^12+62936224*ep^11+1436690660*ep^10-123257236*ep^9
         -1416266709*ep^8+321640267*ep^7+423302524*ep^6-161055758*ep^5-
         22253049*ep^4+15071859*ep^3-554410*ep^2-394428*ep+40536,
         637009920*ep^11-3121348608*ep^10+2522382336*ep^9+5220384768*
         ep^8-5157126144*ep^7-2359590912*ep^6+2279964672*ep^5+269402112
         *ep^4-292847616*ep^3-8847360*ep^2+10616832*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(14204928*ep^14-272642560*
         ep^13+1030783808*ep^12-585743776*ep^11-1682335076*ep^10+
         1490068084*ep^9+291904341*ep^8-583384675*ep^7+162803540*ep^6+
         10309214*ep^5-22596615*ep^4+8211861*ep^3-285542*ep^2-428388*ep
         +61416,26542080*ep^11-130056192*ep^10+105099264*ep^9+217516032
         *ep^8-214880256*ep^7-98316288*ep^6+94998528*ep^5+11225088*ep^4
         -12201984*ep^3-368640*ep^2+442368*ep)
         +Master(cross)*xi^4*ca^4*rat(-681984*ep^11+1006080*ep^10+
         2521056*ep^9-5276880*ep^8+935530*ep^7+2872115*ep^6-1348060*
         ep^5-107134*ep^4+96134*ep^3-1873*ep^2-452*ep-132,26542080*ep^8
         -61489152*ep^7-16146432*ep^6+75423744*ep^5-12165120*ep^4-
         14819328*ep^3+1769472*ep^2+884736*ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(-313344*ep^11+1482240*ep^10-
         862176*ep^9-1938096*ep^8+1676774*ep^7+561349*ep^6-717944*ep^5+
         24442*ep^4+85774*ep^3-10691*ep^2-3292*ep+564,1105920*ep^8-
         2562048*ep^7-672768*ep^6+3142656*ep^5-506880*ep^4-617472*ep^3+
         73728*ep^2+36864*ep)
         +Master(fastar2)*ca^4*rat(4976640000*ep^21-92391168000*ep^20-
         183981555200*ep^19+463605803904*ep^18-2740146606368*ep^17-
         7192610472032*ep^16+9990175678008*ep^15+20626550025264*ep^14-
         8756115168232*ep^13-18127530274332*ep^12+5697893058701*ep^11+
         5725590867770*ep^10-2223713877021*ep^9-569206420912*ep^8+
         446323140811*ep^7-35673195366*ep^6-38041457763*ep^5+7312333320
         *ep^4+1521542760*ep^3-313138592*ep^2-34732336*ep+6078336,
         477757440000*ep^17+406093824000*ep^16-2046261657600*ep^15-
         954008616960*ep^14+2406955622400*ep^13+499116994560*ep^12-
         1194335262720*ep^11-43492608000*ep^10+277103923200*ep^9-
         18774097920*ep^8-30150236160*ep^7+3795425280*ep^6+1459814400*
         ep^5-230768640*ep^4-25067520*ep^3+4423680*ep^2)
         +Master(fastar2)*[d4AA/na]*rat(29859840000*ep^21-37065984000*
         ep^20+56855360000*ep^19+985092035712*ep^18-2385186841504*ep^17
         -5004498840256*ep^16+9369529363704*ep^15+7329787083576*ep^14-
         11355080928596*ep^13-2726957640300*ep^12+4390705865236*ep^11+
         674192016607*ep^10-487350269190*ep^9-427160878631*ep^8+
         99010206584*ep^7+59198376753*ep^6-9457343178*ep^5-4420635741*
         ep^4+635064096*ep^3+114959672*ep^2-14777312*ep-489552,
         19906560000*ep^17+16920576000*ep^16-85260902400*ep^15-
         39750359040*ep^14+100289817600*ep^13+20796541440*ep^12-
         49763969280*ep^11-1812192000*ep^10+11545996800*ep^9-782254080*
         ep^8-1256259840*ep^7+158142720*ep^6+60825600*ep^5-9615360*ep^4
         -1044480*ep^3+184320*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(72216832*ep^14+71515008*
         ep^13-77409936*ep^12-153418600*ep^11+24037544*ep^10+83306606*
         ep^9-1680749*ep^8-20903607*ep^7+1498530*ep^6+1805056*ep^5-
         131933*ep^4-60203*ep^3+2464*ep^2+540*ep+48,2160000*ep^14+
         1116000*ep^13-3323400*ep^12-1570390*ep^11+1415355*ep^10+516030
         *ep^9-277685*ep^8-64950*ep^7+26925*ep^6+3370*ep^5-1215*ep^4-60
         *ep^3+20*ep^2)
         +Master(fastar2)*tf*nf*ca^3*rat(-9154560000*ep^20+71798784000*
         ep^19-92383647744*ep^18-388625167616*ep^17+652245553344*ep^16+
         315520490896*ep^15-827699991244*ep^14-42778132764*ep^13+
         473089069485*ep^12-11749319393*ep^11-168349379151*ep^10-
         6578701613*ep^9+55612400687*ep^8-9573410427*ep^7-5173313145*
         ep^6+1353075517*ep^5+157025160*ep^4-60054776*ep^3+86384*ep^2+
         820176*ep-43776,14929920000*ep^18-2239488000*ep^17-76636108800
         *ep^16+34132907520*ep^15+105030132480*ep^14-59619957120*ep^13-
         52920383040*ep^12+35963832960*ep^11+10018641600*ep^10-
         9246188160*ep^9-355504320*ep^8+1060801920*ep^7-72987840*ep^6-
         52830720*ep^5+6428160*ep^4+921600*ep^3-138240*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(-504*ep^7+2770*ep^6-680*
         ep^5-16*ep^4-167*ep^3-119*ep^2-12*ep+12,648*ep^6-162*ep^5-360*
         ep^4+90*ep^3+32*ep^2-8*ep)
         +Master(fastar2)*tf*nf*[d4AA/na]*ca^-1*rat(7680000*ep^18-
         205872000*ep^17+770870976*ep^16+977696792*ep^15-4601999052*
         ep^14+926232754*ep^13+7131035125*ep^12-2825407187*ep^11-
         3804446507*ep^10+2148805155*ep^9+381794527*ep^8-452664577*ep^7
         +55890455*ep^6+31410023*ep^5-9338068*ep^4-601328*ep^3+413504*
         ep^2-5232*ep-5760,38880000*ep^16+23328000*ep^15-186937200*
         ep^14-54231120*ep^13+256209780*ep^12+43675920*ep^11-137082780*
         ep^10-14615760*ep^9+32263740*ep^8+1946160*ep^7-3499140*ep^6-
         105120*ep^5+168480*ep^4+1920*ep^3-2880*ep^2)
         +Master(fastar2)*xi*ca^4*rat(-19906560000*ep^21+247023360000*
         ep^20-106044403200*ep^19-1574024424320*ep^18+2121290692960*
         ep^17+5899012658016*ep^16-2520416454024*ep^15-9204529403296*
         ep^14+2262472054968*ep^13+7448302122352*ep^12-2467405223729*
         ep^11-3052277224948*ep^10+1541278371643*ep^9+410605048824*ep^8
         -295190911867*ep^7-42532566908*ep^6+39104701993*ep^5+46207240*
         ep^4-2415367960*ep^3+202849792*ep^2+48301456*ep-6064512,
         477757440000*ep^17+406093824000*ep^16-2046261657600*ep^15-
         954008616960*ep^14+2406955622400*ep^13+499116994560*ep^12-
         1194335262720*ep^11-43492608000*ep^10+277103923200*ep^9-
         18774097920*ep^8-30150236160*ep^7+3795425280*ep^6+1459814400*
         ep^5-230768640*ep^4-25067520*ep^3+4423680*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(-119439360000*ep^21+
         119409408000*ep^20+288052800000*ep^19-1690701078400*ep^18+
         743913482720*ep^17+5193010630272*ep^16-2710733564040*ep^15-
         5794741791224*ep^14+3543590828292*ep^13+2402386795964*ep^12-
         1937808316000*ep^11-122829799373*ep^10+302586210326*ep^9-
         22622910891*ep^8-11014922948*ep^7-5770073155*ep^6+2752353314*
         ep^5+297768719*ep^4-274297232*ep^3+21514232*ep^2+6794528*ep-
         935184,19906560000*ep^17+16920576000*ep^16-85260902400*ep^15-
         39750359040*ep^14+100289817600*ep^13+20796541440*ep^12-
         49763969280*ep^11-1812192000*ep^10+11545996800*ep^9-782254080*
         ep^8-1256259840*ep^7+158142720*ep^6+60825600*ep^5-9615360*ep^4
         -1044480*ep^3+184320*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(7628800*ep^14-37482560*
         ep^13+74444720*ep^12+18716568*ep^11-113085036*ep^10+40537972*
         ep^9+30524011*ep^8-21226076*ep^7+4196127*ep^6+1691846*ep^5-
         2564437*ep^4+914938*ep^3+7539*ep^2-50928*ep+6036,6220800*ep^12
         -12130560*ep^11-6721920*ep^10+21435840*ep^9-1960800*ep^8-
         11213280*ep^7+3234240*ep^6+1969920*ep^5-828000*ep^4-56160*ep^3
         +55680*ep^2-5760*ep)
         +Master(fastar2)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-12800*ep^11+
         200760*ep^10-856260*ep^9+1068424*ep^8+199166*ep^7-524763*ep^6-
         160478*ep^5+193232*ep^4+29444*ep^3-45417*ep^2+10128*ep-636,
         32400*ep^9-71280*ep^8+3060*ep^7+62280*ep^6-14960*ep^5-16120*
         ep^4+3740*ep^3+1120*ep^2-240*ep)
         +Master(fastar2)*xi^2*ca^4*rat(5971968000*ep^20-34955827200*
         ep^19-1336896000*ep^18+361925278592*ep^17+250459242272*ep^16-
         620013633056*ep^15-1027006794712*ep^14-71946589856*ep^13+
         847143681600*ep^12+223531121284*ep^11-317640544625*ep^10-
         25284473734*ep^9+66070753815*ep^8-17650028090*ep^7-1206744519*
         ep^6+2217015558*ep^5-400179963*ep^4-75349938*ep^3+22514356*
         ep^2+542440*ep-304224,95551488000*ep^16+119439360000*ep^15-
         361476587520*ep^14-335392358400*ep^13+347234181120*ep^12+
         238717071360*ep^11-143380224000*ep^10-66050611200*ep^9+
         29000540160*ep^8+7845396480*ep^7-2891888640*ep^6-397670400*
         ep^5+132894720*ep^4+7004160*ep^3-2211840*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(35831808000*ep^20-
         12833740800*ep^19-185299223040*ep^18+163110944128*ep^17+
         315515497888*ep^16-335724820480*ep^15-309996877112*ep^14+
         194042340536*ep^13+146252737428*ep^12-23028382996*ep^11-
         24453967048*ep^10-20930593001*ep^9+1951502676*ep^8+11652663017
         *ep^7-3975765018*ep^6-411129243*ep^5+359550732*ep^4-36338541*
         ep^3-5929282*ep^2+1358180*ep-74424,3981312000*ep^16+4976640000
         *ep^15-15061524480*ep^14-13974681600*ep^13+14468090880*ep^12+
         9946544640*ep^11-5974176000*ep^10-2752108800*ep^9+1208355840*
         ep^8+326891520*ep^7-120495360*ep^6-16569600*ep^5+5537280*ep^4+
         291840*ep^3-92160*ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(-152576*ep^10+57664*ep^9+
         516464*ep^8-356568*ep^7-296922*ep^6+220147*ep^5+51189*ep^4-
         39447*ep^3-2647*ep^2+3004*ep-308,248832*ep^8-559872*ep^7+
         172800*ep^6+264384*ep^5-160512*ep^4-1728*ep^3+15360*ep^2-2304*
         ep)
         +Master(fastar2)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(128*ep^8-136*
         ep^7-348*ep^6+389*ep^5+192*ep^4-251*ep^3-18*ep^2+52*ep-8,648*
         ep^6-972*ep^5-360*ep^4+540*ep^3+32*ep^2-48*ep)
         +Master(fastar2)*xi^3*ca^4*rat(-24883200*ep^15+9890880*ep^14+
         222223312*ep^13+93551096*ep^12-357563616*ep^11-102093564*ep^10
         +251176294*ep^9-1437495*ep^8-97447071*ep^7+30960850*ep^6+
         22022268*ep^5-15243331*ep^4+1307457*ep^3+1058604*ep^2-298004*
         ep+23200,597196800*ep^11+328458240*ep^10-719953920*ep^9-
         234731520*ep^8+304865280*ep^7+37785600*ep^6-52346880*ep^5+
         1566720*ep^4+2949120*ep^3-368640*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-149299200*ep^15+121915200
         *ep^14+411847568*ep^13-275767256*ep^12-349275144*ep^11+
         254473644*ep^10+104270876*ep^9-108531570*ep^8+3301761*ep^7+
         16996775*ep^6-6894258*ep^5+2889796*ep^4-1367847*ep^3+379551*
         ep^2-51916*ep+2900,24883200*ep^11+13685760*ep^10-29998080*ep^9
         -9780480*ep^8+12702720*ep^7+1574400*ep^6-2181120*ep^5+65280*
         ep^4+122880*ep^3-15360*ep^2)
         +Master(fastar2)*xi^4*ca^4*rat(57600*ep^11+245280*ep^10-491040
         *ep^9-189264*ep^8+255796*ep^7+164352*ep^6-117612*ep^5-8991*
         ep^4+14469*ep^3-2007*ep^2-133*ep+30,5529600*ep^7-5253120*ep^6+
         906240*ep^5+445440*ep^4-168960*ep^3+15360*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(19200*ep^8-30240*ep^7-
         10960*ep^6+39928*ep^5-25048*ep^4+5824*ep^3-67*ep^2-152*ep+15,
         12800*ep^4-5760*ep^3+640*ep^2)
         +Master(nostar5)*ca^4*rat(878400*ep^14+519840*ep^13+19153388*
         ep^12-58852314*ep^11-124259046*ep^10+534892319*ep^9+598414946*
         ep^8-435492385*ep^7-315655189*ep^6+165484022*ep^5+63884269*
         ep^4-32294646*ep^3-2031340*ep^2+2280504*ep-239328,442368000*
         ep^11+914227200*ep^10-884367360*ep^9-2248335360*ep^8-440432640
         *ep^7+653045760*ep^6+142940160*ep^5-67645440*ep^4-7004160*ep^3
         +2211840*ep^2)
         +Master(nostar5)*[d4AA/na]*rat(-878400*ep^14-519840*ep^13-
         19153388*ep^12+58852314*ep^11+124259046*ep^10-534892319*ep^9-
         598414946*ep^8+435492385*ep^7+315655189*ep^6-165484022*ep^5-
         63884269*ep^4+32294646*ep^3+2031340*ep^2-2280504*ep+239328,
         18432000*ep^11+38092800*ep^10-36848640*ep^9-93680640*ep^8-
         18351360*ep^7+27210240*ep^6+5955840*ep^5-2818560*ep^4-291840*
         ep^3+92160*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(-14944*ep^8-2700*ep^7+3132*
         ep^6+5543*ep^5-4227*ep^4+582*ep^3+388*ep^2-160*ep+16,6000*ep^8
         +6400*ep^7-1895*ep^6-2000*ep^5+415*ep^4+100*ep^3-20*ep^2)
         +Master(nostar5)*tf*nf*ca^3*rat(324000*ep^12+880560*ep^11-
         1804634*ep^10-2536123*ep^9+10677760*ep^8+7343154*ep^7-2896698*
         ep^6-3285519*ep^5+1304396*ep^4+45280*ep^3-108400*ep^2+26928*ep
         -2304,6912000*ep^11+3916800*ep^10-30061440*ep^9-6281280*ep^8+
         31389120*ep^7+1391040*ep^6-8665920*ep^5+1042560*ep^4+426240*
         ep^3-69120*ep^2)
         +Master(nostar5)*tf*nf*[d4AA/na]*ca^-1*rat(-27000*ep^9-2354*
         ep^8+127779*ep^7-69434*ep^6-713966*ep^5-221774*ep^4+244039*
         ep^3+9066*ep^2-11516*ep+600,24000*ep^8+3600*ep^7-101880*ep^6+
         21240*ep^5+83160*ep^4-26280*ep^3-5280*ep^2+1440*ep)
         +Master(nostar5)*xi*ca^4*rat(-2635200*ep^14-467040*ep^13-
         3276740*ep^12+16762358*ep^11+109046738*ep^10-79159279*ep^9-
         183837462*ep^8+108329835*ep^7+91749791*ep^6-62418806*ep^5-
         11558651*ep^4+12579352*ep^3-1010664*ep^2-507840*ep+71568,
         442368000*ep^11+914227200*ep^10-884367360*ep^9-2248335360*ep^8
         -440432640*ep^7+653045760*ep^6+142940160*ep^5-67645440*ep^4-
         7004160*ep^3+2211840*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(2635200*ep^14+467040*ep^13+
         3276740*ep^12-16762358*ep^11-109046738*ep^10+79159279*ep^9+
         183837462*ep^8-108329835*ep^7-91749791*ep^6+62418806*ep^5+
         11558651*ep^4-12579352*ep^3+1010664*ep^2+507840*ep-71568,
         18432000*ep^11+38092800*ep^10-36848640*ep^9-93680640*ep^8-
         18351360*ep^7+27210240*ep^6+5955840*ep^5-2818560*ep^4-291840*
         ep^3+92160*ep^2)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(-450*ep^5+920*ep^4-381*ep^3
         +229*ep^2-85*ep+7,9600*ep^4-25920*ep^3+19200*ep^2-2880*ep)
         +Master(nostar5)*xi*tf*nf*[d4AA/na]*ca^-1*rat(450*ep^5-920*
         ep^4+381*ep^3-229*ep^2+85*ep-7,400*ep^4-1080*ep^3+800*ep^2-120
         *ep)
         +Master(nostar5)*xi^2*ca^4*rat(43920*ep^11-7316*ep^10-278982*
         ep^9-758*ep^8+297145*ep^7-158086*ep^6+181219*ep^5+477937*ep^4+
         25120*ep^3-64853*ep^2-2562*ep+2016,7372800*ep^8+15114240*ep^7-
         12533760*ep^6-32716800*ep^5-11980800*ep^4+1013760*ep^3+552960*
         ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(-43920*ep^11+7316*ep^10+
         278982*ep^9+758*ep^8-297145*ep^7+158086*ep^6-181219*ep^5-
         477937*ep^4-25120*ep^3+64853*ep^2+2562*ep-2016,307200*ep^8+
         629760*ep^7-522240*ep^6-1363200*ep^5-499200*ep^4+42240*ep^3+
         23040*ep^2)
         +Master(nostar5)*xi^2*tf*nf*ca^3*rat(-ep^2+1,384*ep^2-576*ep)
         +Master(nostar5)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(ep^2-1,16*ep^2
         -24*ep)
         +Master(nostar5)*xi^3*ca^4*rat(-1830*ep^8+1636*ep^7+10675*ep^6
         +5590*ep^5+503*ep^4+3079*ep^3+30*ep^2-789*ep+90,921600*ep^5+
         1198080*ep^4+184320*ep^3-92160*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(1830*ep^8-1636*ep^7-10675*
         ep^6-5590*ep^5-503*ep^4-3079*ep^3-30*ep^2+789*ep-90,38400*ep^5
         +49920*ep^4+7680*ep^3-3840*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(40*ep^4-78*ep^3+51*ep^2-15*ep+2
         ,76800*ep^2-15360*ep)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(-40*ep^4+78*ep^3-51*ep^2+
         15*ep-2,3200*ep^2-640*ep)
         +Master(nostar6)*ca^4*rat(4151040*ep^12-12815168*ep^11-
         41655488*ep^10+99938784*ep^9+170017294*ep^8-224566095*ep^7-
         260391595*ep^6+142371344*ep^5+72505285*ep^4-36856803*ep^3+
         1847566*ep^2+973068*ep-115272,221184000*ep^10+346521600*ep^9-
         615444480*ep^8-816445440*ep^7+188006400*ep^6+232519680*ep^5-
         44789760*ep^4-11427840*ep^3+2211840*ep^2)
         +Master(nostar6)*[d4AA/na]*rat(-4151040*ep^12+12815168*ep^11+
         41655488*ep^10-99938784*ep^9-170017294*ep^8+224566095*ep^7+
         260391595*ep^6-142371344*ep^5-72505285*ep^4+36856803*ep^3-
         1847566*ep^2-973068*ep+115272,9216000*ep^10+14438400*ep^9-
         25643520*ep^8-34018560*ep^7+7833600*ep^6+9688320*ep^5-1866240*
         ep^4-476160*ep^3+92160*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(-3104*ep^7-10088*ep^6+636*
         ep^5+5150*ep^4+807*ep^3-1243*ep^2+44*ep+28,6000*ep^7+6400*ep^6
         -1895*ep^5-2000*ep^4+415*ep^3+100*ep^2-20*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(13440*ep^10+48768*ep^9-157440*
         ep^8-116722*ep^7+163530*ep^6+76215*ep^5-46968*ep^4-45702*ep^3+
         20772*ep^2+856*ep-624,864000*ep^10+489600*ep^9-3757680*ep^8-
         785160*ep^7+3923640*ep^6+173880*ep^5-1083240*ep^4+130320*ep^3+
         53280*ep^2-8640*ep)
         +Master(nostar6)*tf*nf*[d4AA/na]*ca^-1*rat(1728*ep^9-336*ep^8+
         19616*ep^7-35826*ep^6+37890*ep^5-15138*ep^4-834*ep^3+2235*ep^2
         -620*ep+60,12000*ep^9-1200*ep^8-51390*ep^7+23355*ep^6+38925*
         ep^5-23535*ep^4+645*ep^3+1380*ep^2-180*ep)
         +Master(nostar6)*xi*ca^4*rat(-8194560*ep^12+14114240*ep^11+
         55490656*ep^10-44884284*ep^9-83097672*ep^8+6915627*ep^7+
         32591950*ep^6+4285365*ep^5-6358686*ep^4-1495888*ep^3+865792*
         ep^2+21680*ep-20640,221184000*ep^10+346521600*ep^9-615444480*
         ep^8-816445440*ep^7+188006400*ep^6+232519680*ep^5-44789760*
         ep^4-11427840*ep^3+2211840*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(8194560*ep^12-14114240*ep^11
         -55490656*ep^10+44884284*ep^9+83097672*ep^8-6915627*ep^7-
         32591950*ep^6-4285365*ep^5+6358686*ep^4+1495888*ep^3-865792*
         ep^2-21680*ep+20640,9216000*ep^10+14438400*ep^9-25643520*ep^8-
         34018560*ep^7+7833600*ep^6+9688320*ep^5-1866240*ep^4-476160*
         ep^3+92160*ep^2)
         +Master(nostar6)*xi*tf*nf*ca^3*rat(-10*ep^2+11*ep-1,2400*ep^3-
         4080*ep^2+720*ep)
         +Master(nostar6)*xi*tf*nf*[d4AA/na]*ca^-1*rat(10*ep^2-11*ep+1,
         100*ep^3-170*ep^2+30*ep)
         +Master(nostar6)*xi^2*ca^4*rat(656000*ep^10+663680*ep^9-
         1125360*ep^8-274490*ep^7-2200323*ep^6-674426*ep^5+1972499*ep^4
         -600364*ep^3-13340*ep^2+21456*ep-1664,36864000*ep^8+88473600*
         ep^7+8017920*ep^6-40919040*ep^5+5253120*ep^4+2211840*ep^3-
         368640*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(-656000*ep^10-663680*ep^9+
         1125360*ep^8+274490*ep^7+2200323*ep^6+674426*ep^5-1972499*ep^4
         +600364*ep^3+13340*ep^2-21456*ep+1664,1536000*ep^8+3686400*
         ep^7+334080*ep^6-1704960*ep^5+218880*ep^4+92160*ep^3-15360*
         ep^2)
         +Master(nostar6)*xi^3*ca^4*rat(3584*ep^8+30752*ep^7+21856*ep^6
         -17598*ep^5-4377*ep^4+3782*ep^3+65*ep^2-276*ep+32,7372800*ep^6
         +5898240*ep^5-1935360*ep^4-368640*ep^3+92160*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(-3584*ep^8-30752*ep^7-
         21856*ep^6+17598*ep^5+4377*ep^4-3782*ep^3-65*ep^2+276*ep-32,
         307200*ep^6+245760*ep^5-80640*ep^4-15360*ep^3+3840*ep^2)
         +Master(nostar6)*xi^4*ca^4*rat(-42*ep^4+84*ep^3+19*ep^2-16*ep+
         1,460800*ep^3-92160*ep^2)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(42*ep^4-84*ep^3-19*ep^2+16
         *ep-1,19200*ep^3-3840*ep^2)
         +Master(no)*ca^4*rat(-64*ep^5+144*ep^4-98*ep^3+27*ep^2+12*ep-9
         ,12288*ep^3-3072*ep^2)
         +Master(no)*ca^4*G30*rat(-1900544*ep^12-6789120*ep^11+19598336
         *ep^10-53281216*ep^9-118589040*ep^8+34408816*ep^7+20752668*
         ep^6+6831590*ep^5-1486547*ep^4-2353726*ep^3+567791*ep^2-15364*
         ep-1764,2123366400*ep^10+2441871360*ep^9-658833408*ep^8-
         952418304*ep^7+143769600*ep^6+106610688*ep^5-16367616*ep^4-
         3538944*ep^3+589824*ep^2)
         +Master(no)*[d4AA/na]*rat(64*ep^5-144*ep^4+98*ep^3-27*ep^2-12*
         ep+9,512*ep^3-128*ep^2)
         +Master(no)*[d4AA/na]*G30*rat(1900544*ep^12+6789120*ep^11-
         19598336*ep^10+53281216*ep^9+118589040*ep^8-34408816*ep^7-
         20752668*ep^6-6831590*ep^5+1486547*ep^4+2353726*ep^3-567791*
         ep^2+15364*ep+1764,88473600*ep^10+101744640*ep^9-27451392*ep^8
         -39684096*ep^7+5990400*ep^6+4442112*ep^5-681984*ep^4-147456*
         ep^3+24576*ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(27392*ep^10-397664*ep^9+
         208184*ep^8+125652*ep^7-101326*ep^6+9909*ep^5+8592*ep^4-3063*
         ep^3+262*ep^2+26*ep-4,230400*ep^10+264960*ep^9-71488*ep^8-
         103344*ep^7+15600*ep^6+11568*ep^5-1776*ep^4-384*ep^3+64*ep^2)
         +Master(no)*tf*nf*ca^3*G30*rat(-165888*ep^12-488448*ep^11+
         1089664*ep^10+1001056*ep^9-1586456*ep^8+439836*ep^7+128734*
         ep^6-220153*ep^5+64952*ep^4+17967*ep^3-5558*ep^2-78*ep+12,
         16588800*ep^10+19077120*ep^9-5147136*ep^8-7440768*ep^7+1123200
         *ep^6+832896*ep^5-127872*ep^4-27648*ep^3+4608*ep^2)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(54*ep^7+105*ep^6-504*ep^5+
         543*ep^4-246*ep^3+6*ep^2+66*ep-24,1800*ep^5+270*ep^4-716*ep^3+
         38*ep^2+56*ep-8)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(-18*ep^7-35*ep^6+168*ep^5-
         181*ep^4+82*ep^3-2*ep^2-22*ep+8,900*ep^5+135*ep^4-358*ep^3+19*
         ep^2+28*ep-4)
         +Master(no)*tf*nf*[d4AA/na]*ca^-1*G30*rat(8032*ep^6+6808*ep^5-
         6484*ep^4-2438*ep^3+1593*ep^2+111*ep-82,86400*ep^6+34560*ep^5-
         31128*ep^4-6768*ep^3+3144*ep^2+288*ep-96)
         +Master(no)*xi*ca^4*rat(128*ep^5-184*ep^4+74*ep^3-31*ep^2+23*
         ep-6,12288*ep^3-3072*ep^2)
         +Master(no)*xi*ca^4*G30*rat(1900544*ep^12+9925632*ep^11-
         36688128*ep^10+218400*ep^9+15868200*ep^8-1414868*ep^7-2433294*
         ep^6+472891*ep^5+333935*ep^4-230205*ep^3+32095*ep^2+7750*ep-
         1592,1061683200*ep^10+1220935680*ep^9-329416704*ep^8-476209152
         *ep^7+71884800*ep^6+53305344*ep^5-8183808*ep^4-1769472*ep^3+
         294912*ep^2)
         +Master(no)*xi*[d4AA/na]*rat(-128*ep^5+184*ep^4-74*ep^3+31*
         ep^2-23*ep+6,512*ep^3-128*ep^2)
         +Master(no)*xi*[d4AA/na]*G30*rat(-1900544*ep^12-9925632*ep^11+
         36688128*ep^10-218400*ep^9-15868200*ep^8+1414868*ep^7+2433294*
         ep^6-472891*ep^5-333935*ep^4+230205*ep^3-32095*ep^2-7750*ep+
         1592,44236800*ep^10+50872320*ep^9-13725696*ep^8-19842048*ep^7+
         2995200*ep^6+2221056*ep^5-340992*ep^4-73728*ep^3+12288*ep^2)
         +Master(no)*xi^2*ca^4*rat(-64*ep^5+56*ep^4+56*ep^3-69*ep^2+4*
         ep+3,12288*ep^3-3072*ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(-237568*ep^11-140800*ep^10-
         477376*ep^9-842400*ep^8+91292*ep^7+487248*ep^6+30335*ep^5-
         77981*ep^4-8167*ep^3+3271*ep^2+574*ep-8,265420800*ep^9+
         371589120*ep^8+10543104*ep^7-116416512*ep^6-11132928*ep^5+
         10543104*ep^4+589824*ep^3-294912*ep^2)
         +Master(no)*xi^2*[d4AA/na]*rat(64*ep^5-56*ep^4-56*ep^3+69*ep^2
         -4*ep-3,512*ep^3-128*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(237568*ep^11+140800*ep^10+
         477376*ep^9+842400*ep^8-91292*ep^7-487248*ep^6-30335*ep^5+
         77981*ep^4+8167*ep^3-3271*ep^2-574*ep+8,11059200*ep^9+15482880
         *ep^8+439296*ep^7-4850688*ep^6-463872*ep^5+439296*ep^4+24576*
         ep^3-12288*ep^2)
         +Master(no)*xi^3*ca^4*rat(-4*ep^2-ep+3,3072*ep)
         +Master(no)*xi^3*ca^4*G30*rat(27264*ep^9+11680*ep^8-35400*ep^7
         -6752*ep^6+12944*ep^5+65*ep^4-1109*ep^3-9*ep^2+27*ep+2,
         33177600*ep^8+38154240*ep^7-8220672*ep^6-12496896*ep^5+1732608
         *ep^4+884736*ep^3-147456*ep^2)
         +Master(no)*xi^3*[d4AA/na]*rat(4*ep^2+ep-3,128*ep)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(-27264*ep^9-11680*ep^8+
         35400*ep^7+6752*ep^6-12944*ep^5-65*ep^4+1109*ep^3+9*ep^2-27*ep
         -2,1382400*ep^8+1589760*ep^7-342528*ep^6-520704*ep^5+72192*
         ep^4+36864*ep^3-6144*ep^2)
         +Master(no)*xi^4*ca^4*G30*rat(4608*ep^6-1872*ep^5-846*ep^4+609
         *ep^3-299*ep^2+84*ep-4,33177600*ep^6+13271040*ep^5-9879552*
         ep^4-1769472*ep^3+589824*ep^2)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(-4608*ep^6+1872*ep^5+846*
         ep^4-609*ep^3+299*ep^2-84*ep+4,1382400*ep^6+552960*ep^5-411648
         *ep^4-73728*ep^3+24576*ep^2)
         +Master(t105)*ca^4*rat(9216*ep^12-104448*ep^11+355008*ep^10-
         164544*ep^9-1019488*ep^8+1038768*ep^7+881812*ep^6-972636*ep^5-
         290702*ep^4+234237*ep^3+21545*ep^2-8001*ep-1215,147456*ep^9-
         86016*ep^8-245760*ep^7+39936*ep^6+43008*ep^5-9216*ep^4)
         +Master(t105)*ca^4*G30*rat(-3822059520*ep^21+36346848768*ep^20
         -79871923584*ep^19-665617303008*ep^18+1108164699384*ep^17+
         3963783723320*ep^16-3598155304042*ep^15-8577593710236*ep^14+
         4422464172359*ep^13+6991420211326*ep^12-2824881234868*ep^11-
         2648863488087*ep^10+1068423479157*ep^9+444828679943*ep^8-
         200418031633*ep^7-32416821538*ep^6+17956964899*ep^5+1143760648
         *ep^4-849156968*ep^3-27636896*ep^2+28516016*ep-2087040,
         114661785600*ep^18+208302243840*ep^17-352170934272*ep^16-
         641184989184*ep^15+197455380480*ep^14+500019093504*ep^13-
         37030477824*ep^12-162639101952*ep^11+7051345920*ep^10+
         25682337792*ep^9-1830076416*ep^8-1893924864*ep^7+206438400*
         ep^6+50724864*ep^5-7077888*ep^4)
         +Master(t105)*[d4AA/na]*rat(768*ep^9+1344*ep^8-3872*ep^7-4296*
         ep^6+6752*ep^5+3096*ep^4-3973*ep^3-456*ep^2+589*ep-24,1024*
         ep^7+1280*ep^6+128*ep^5-128*ep^4)
         +Master(t105)*[d4AA/na]*G30*rat(955514880*ep^21-3942950400*
         ep^20-23401319040*ep^19-145318056480*ep^18+264610810632*ep^17+
         1363599293704*ep^16-695410139318*ep^15-3266426916468*ep^14+
         483327995905*ep^13+3107335648778*ep^12-132204715028*ep^11-
         1533551330619*ep^10+78309819573*ep^9+407241608233*ep^8-
         42004801445*ep^7-54117569468*ep^6+7929359081*ep^5+3524435744*
         ep^4-725241544*ep^3-43087840*ep^2+12996304*ep-173184,
         4777574400*ep^18+8679260160*ep^17-14673788928*ep^16-
         26716041216*ep^15+8227307520*ep^14+20834128896*ep^13-
         1542936576*ep^12-6776629248*ep^11+293806080*ep^10+1070097408*
         ep^9-76253184*ep^8-78913536*ep^7+8601600*ep^6+2113536*ep^5-
         294912*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-4961280*ep^14-3011648*
         ep^13+8406320*ep^12+8859448*ep^11-10926940*ep^10-2814334*ep^9+
         4595396*ep^8-10831*ep^7-825848*ep^6+127523*ep^5+46687*ep^4-
         11702*ep^3+133*ep^2+24*ep+12,345600*ep^15+109440*ep^14-553632*
         ep^13-140536*ep^12+254564*ep^11+31652*ep^10-50760*ep^9-240*
         ep^8+4356*ep^7-332*ep^6-128*ep^5+16*ep^4)
         +Master(t105)*tf*nf*ca^3*rat(-768*ep^8+624*ep^7+2208*ep^6-1176
         *ep^5-2312*ep^4+837*ep^3+701*ep^2-131*ep-35,384*ep^7-128*ep^6-
         672*ep^5-64*ep^4+96*ep^3)
         +Master(t105)*tf*nf*ca^3*G30*rat(4825350144*ep^20-6843087360*
         ep^19-36869005440*ep^18+45712785888*ep^17+94553111592*ep^16-
         107614967892*ep^15-119225209186*ep^14+128275689875*ep^13+
         67559234416*ep^12-83881871233*ep^11-6516878094*ep^10+
         22727859293*ep^9-3617405336*ep^8-1527551423*ep^7+493807856*
         ep^6-146957708*ep^5+44938416*ep^4+5204848*ep^3-4198656*ep^2+
         472512*ep-6912,3583180800*ep^19+2926264320*ep^18-17514786816*
         ep^17-9031689216*ep^16+26207511552*ep^15+9455116032*ep^14-
         16782799104*ep^13-3925269504*ep^12+5302826496*ep^11+582218496*
         ep^10-859762944*ep^9-1995264*ep^8+65636352*ep^7-4866048*ep^6-
         1806336*ep^5+221184*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(-50112*ep^13+97248*ep^12+
         353904*ep^11-1056984*ep^10+435988*ep^9+1193340*ep^8-1717969*
         ep^7+1053229*ep^6-364456*ep^5+9337*ep^4+76267*ep^3-36656*ep^2+
         5748*ep-144,129600*ep^12-174960*ep^11-181512*ep^10+244944*ep^9
         +23824*ep^8-86832*ep^7+18712*ep^6+5136*ep^5-2144*ep^4+192*ep^3
         )
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(1512*ep^10+7152*ep^9-43470
         *ep^8+80722*ep^7-76558*ep^6+40766*ep^5-8912*ep^4-4256*ep^3+
         4268*ep^2-1384*ep+160,8100*ep^9-6885*ep^8-2637*ep^7+3663*ep^6-
         635*ep^5-250*ep^4+92*ep^3-8*ep^2)
         +Master(t105)*tf*nf*[d4AA/na]*ca^-1*G30*rat(26697600*ep^16-
         82662336*ep^15-16408152*ep^14+384326124*ep^13+183046598*ep^12-
         222284291*ep^11-337077466*ep^10+16188901*ep^9+204325156*ep^8+
         53702535*ep^7-103081592*ep^6+1479761*ep^5+20323444*ep^4-
         4620358*ep^3-564940*ep^2+269064*ep-21648,12441600*ep^16+
         4976640*ep^15-60815232*ep^14-5190912*ep^13+83025312*ep^12-
         2628768*ep^11-43340736*ep^10+3991104*ep^9+9526176*ep^8-1282464
         *ep^7-863232*ep^6+139008*ep^5+26112*ep^4-4608*ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(288*ep^9+2648*ep^8-8546*
         ep^7+3651*ep^6+4978*ep^5-3080*ep^4-788*ep^3+721*ep^2-68*ep-12,
         2700*ep^9-1170*ep^8-5304*ep^7+436*ep^6+1780*ep^5-250*ep^4-136*
         ep^3+24*ep^2)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(-864*ep^8+3360*ep^7-5176
         *ep^6+4160*ep^5-1984*ep^4+432*ep^3+280*ep^2-272*ep+64,4050*
         ep^8-8505*ep^7+1719*ep^6+4239*ep^5-2005*ep^4-150*ep^3+196*ep^2
         -24*ep)
         +Master(t105)*xi*ca^4*rat(-36864*ep^12+331776*ep^11-790272*
         ep^10+109696*ep^9+1544640*ep^8-1055768*ep^7-589492*ep^6+541566
         *ep^5-152565*ep^4+26135*ep^3+16192*ep^2-7219*ep+627,147456*
         ep^9-86016*ep^8-245760*ep^7+39936*ep^6+43008*ep^5-9216*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(15288238080*ep^21-108883948032*
         ep^20+80569517184*ep^19+1123677908640*ep^18-570903279528*ep^17
         -3229182976312*ep^16+883849662310*ep^15+3628482407096*ep^14-
         1015342619451*ep^13-1935957109950*ep^12+727464507502*ep^11+
         438215484011*ep^10-223150975639*ep^9-22772231027*ep^8+
         19963737079*ep^7-440469702*ep^6+280239479*ep^5-428783476*ep^4+
         46589880*ep^3+18608640*ep^2-5249296*ep+434112,114661785600*
         ep^18+208302243840*ep^17-352170934272*ep^16-641184989184*ep^15
         +197455380480*ep^14+500019093504*ep^13-37030477824*ep^12-
         162639101952*ep^11+7051345920*ep^10+25682337792*ep^9-
         1830076416*ep^8-1893924864*ep^7+206438400*ep^6+50724864*ep^5-
         7077888*ep^4)
         +Master(t105)*xi*[d4AA/na]*rat(-2304*ep^9-1216*ep^8+5664*ep^7+
         2216*ep^6-5792*ep^5+708*ep^4+1641*ep^3-842*ep^2+209*ep-8,1024*
         ep^7+1280*ep^6+128*ep^5-128*ep^4)
         +Master(t105)*xi*[d4AA/na]*G30*rat(-3822059520*ep^21+
         11600589312*ep^20+58837117824*ep^19+122159799648*ep^18-
         4300123992*ep^17-680718765896*ep^16-391285186150*ep^15+
         1061853226024*ep^14+485955419739*ep^13-873326099682*ep^12-
         193251003034*ep^11+421399472161*ep^10-7096574117*ep^9-
         109020566692*ep^8+21606717764*ep^7+12543001263*ep^6-4493196242
         *ep^5-322295450*ep^4+281183136*ep^3-14541216*ep^2-5895008*ep+
         632928,4777574400*ep^18+8679260160*ep^17-14673788928*ep^16-
         26716041216*ep^15+8227307520*ep^14+20834128896*ep^13-
         1542936576*ep^12-6776629248*ep^11+293806080*ep^10+1070097408*
         ep^9-76253184*ep^8-78913536*ep^7+8601600*ep^6+2113536*ep^5-
         294912*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(768*ep^8-688*ep^7-1280*ep^6+
         1000*ep^5+554*ep^4-462*ep^3+72*ep^2+9*ep-3,192*ep^7-64*ep^6-
         336*ep^5-32*ep^4+48*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(-14929920*ep^14+45380520*
         ep^13-21961080*ep^12-57587502*ep^11+54794542*ep^10+21279653*
         ep^9-37059676*ep^8+4226607*ep^7+8510218*ep^6-3521553*ep^5+
         50344*ep^4+311143*ep^3-108804*ep^2+17988*ep-1232,6220800*ep^13
         -9953280*ep^12-10112256*ep^11+17784576*ep^10+4067328*ep^9-
         9601536*ep^8+9984*ep^7+1883904*ep^6-204288*ep^5-113664*ep^4+
         18432*ep^3)
         +Master(t105)*xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(-798120*ep^13+
         2906424*ep^12-2574114*ep^11-619966*ep^10+1659271*ep^9-303116*
         ep^8-529629*ep^7+383930*ep^6-70059*ep^5-37636*ep^4+20423*ep^3-
         3204*ep^2+468*ep-112,259200*ep^13-414720*ep^12-421344*ep^11+
         741024*ep^10+169472*ep^9-400064*ep^8+416*ep^7+78496*ep^6-8512*
         ep^5-4736*ep^4+768*ep^3)
         +Master(t105)*xi^2*ca^4*rat(55296*ep^12-368640*ep^11+500352*
         ep^10+279808*ep^9-717632*ep^8+154104*ep^7-33036*ep^6-47906*
         ep^5+195961*ep^4-81861*ep^3+4312*ep^2+2281*ep-267,147456*ep^9-
         86016*ep^8-245760*ep^7+39936*ep^6+43008*ep^5-9216*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-1911029760*ep^19+9843825024*
         ep^18+4122441216*ep^17-52088100408*ep^16+17507987424*ep^15+
         53462369466*ep^14-2633351156*ep^13+6131537821*ep^12-
         27176934288*ep^11-22282812366*ep^10+26619574829*ep^9+
         4173651025*ep^8-8607291915*ep^7+1074198943*ep^6+860480540*ep^5
         -234855325*ep^4-10790586*ep^3+9288148*ep^2-980504*ep+34752,
         9555148800*ep^16+13377208320*ep^15-33328889856*ep^14-
         37315510272*ep^13+26447929344*ep^12+24429035520*ep^11-
         8856649728*ep^10-5791481856*ep^9+1524621312*ep^8+539688960*
         ep^7-123273216*ep^6-16515072*ep^5+3538944*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*rat(2304*ep^9-1600*ep^8-2848*ep^7
         +2232*ep^6+1152*ep^5-556*ep^4+29*ep^3-180*ep^2+83*ep-16,1024*
         ep^7+1280*ep^6+128*ep^5-128*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(477757440*ep^19-
         1127737728*ep^18-4043395584*ep^17+5336168760*ep^16+5615889120*
         ep^15-11691106650*ep^14+4990736132*ep^13+19303410491*ep^12-
         10884758640*ep^11-14526613290*ep^10+7490236423*ep^9+4560894119
         *ep^8-2493425022*ep^7-425921860*ep^6+309721537*ep^5+2128402*
         ep^4-13365198*ep^3+609188*ep^2+144872*ep-2352,398131200*ep^16+
         557383680*ep^15-1388703744*ep^14-1554812928*ep^13+1101997056*
         ep^12+1017876480*ep^11-369027072*ep^10-241311744*ep^9+63525888
         *ep^8+22487040*ep^7-5136384*ep^6-688128*ep^5+147456*ep^4)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(-384*ep^6+952*ep^5-900*ep^4+
         422*ep^3-97*ep^2+6*ep+1,192*ep^5-352*ep^4+96*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(3732480*ep^12-6912000*
         ep^11+1161018*ep^10+5040003*ep^9-3843362*ep^8+362205*ep^7+
         862512*ep^6-499857*ep^5+107340*ep^4-18675*ep^3+11396*ep^2-3300
         *ep+240,3110400*ep^11-3421440*ep^10-5211648*ep^9+4575744*ep^8+
         1715712*ep^7-1655040*ep^6+35328*ep^5+132096*ep^4-18432*ep^3)
         +Master(t105)*xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(40320*ep^10-
         72990*ep^9+29003*ep^8+12912*ep^7-12507*ep^6+4452*ep^5-2019*
         ep^4+1302*ep^3-605*ep^2+144*ep-12,43200*ep^10-18720*ep^9-84864
         *ep^8+6976*ep^7+28480*ep^6-4000*ep^5-2176*ep^4+384*ep^3)
         +Master(t105)*xi^3*ca^4*rat(-4608*ep^9+16512*ep^8-192*ep^7-
         8704*ep^6-6684*ep^5+6192*ep^4+1273*ep^3-1550*ep^2+188*ep+27,
         18432*ep^6+3072*ep^5-3072*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(159252480*ep^16-559513872*
         ep^15-238042836*ep^14+751318638*ep^13+373688698*ep^12-
         446810401*ep^11-400658778*ep^10+258772104*ep^9+174020007*ep^8-
         125994117*ep^7-16771895*ep^6+27895057*ep^5-4512268*ep^4-
         1630293*ep^3+690896*ep^2-92172*ep+4320,1194393600*ep^13+
         776355840*ep^12-1314496512*ep^11-550748160*ep^10+522141696*
         ep^9+92749824*ep^8-88547328*ep^7+737280*ep^6+5013504*ep^5-
         589824*ep^4)
         +Master(t105)*xi^3*[d4AA/na]*rat(-192*ep^6+512*ep^5-168*ep^4-
         168*ep^3+28*ep^2+37*ep-7,256*ep^4+128*ep^3)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(-13271040*ep^15+17948592*
         ep^14+39359292*ep^13-26075026*ep^12-49845002*ep^11+6039279*
         ep^10+36255888*ep^9-4582020*ep^8-12851949*ep^7+3832307*ep^6+
         1594202*ep^5-866822*ep^4-1977*ep^3+75934*ep^2-17430*ep+1260,
         16588800*ep^12+21841920*ep^11-3695616*ep^10-10113024*ep^9+
         509952*ep^8+1628160*ep^7-144384*ep^6-86016*ep^5+12288*ep^4)
         +Master(t105)*xi^4*ca^4*rat(192*ep^8-336*ep^7-64*ep^6+268*ep^5
         +22*ep^4-185*ep^3+85*ep^2-6*ep-2,3072*ep^5-1024*ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(-1658880*ep^14+346752*ep^13+
         4319664*ep^12-184000*ep^11-3648640*ep^10+1010900*ep^9+1523429*
         ep^8-975249*ep^7-178895*ep^6+302219*ep^5-65512*ep^4-15880*ep^3
         +12794*ep^2-3530*ep+348,49766400*ep^11+77967360*ep^10+8404992*
         ep^9-28237824*ep^8-5529600*ep^7+3502080*ep^6+442368*ep^5-
         147456*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(276480*ep^13+89088*ep^12-
         1177376*ep^11-630464*ep^10+1296592*ep^9+653272*ep^8-680322*
         ep^7-236422*ep^6+188776*ep^5+29287*ep^4-25448*ep^3+205*ep^2+
         1184*ep-132,1382400*ep^10+2626560*ep^9+1108992*ep^8-414720*
         ep^7-291840*ep^6+12288*ep^4)
         +Master(t155)*ca^4*rat(155520000*ep^16-276048000*ep^15-
         9370324800*ep^14+37724818944*ep^13-2739778400*ep^12-
         105490586584*ep^11+53958918228*ep^10+89502056084*ep^9-
         48420533574*ep^8-33279870701*ep^7+17034749789*ep^6-243997439*
         ep^5-1880479403*ep^4+443872296*ep^3-1822840*ep^2-411120*ep-
         143280,9953280000*ep^13-19740672000*ep^12-9300787200*ep^11+
         23760506880*ep^10+6019338240*ep^9-6439219200*ep^8-834785280*
         ep^7+552591360*ep^6+24330240*ep^5-13271040*ep^4)
         +Master(t155)*ca^4*G10*rat(-121803264000*ep^22+386677324800*
         ep^21+1978960672512*ep^20-3675460741824*ep^19-20880469223840*
         ep^18+3581874000112*ep^17+93283393458856*ep^16+10337147251752*
         ep^15-175425803832504*ep^14-14185409021950*ep^13+
         148236175250407*ep^12-4038986207601*ep^11-57628386474671*ep^10
         +6379823415644*ep^9+10835341896624*ep^8-2042205147941*ep^7-
         931902992999*ep^6+257107813736*ep^5+28817554039*ep^4-
         13976737256*ep^3+316030344*ep^2+273576288*ep-23149008,
         955514880000*ep^20+812187648000*ep^19-5525795635200*ep^18-
         3842934865920*ep^17+9985237401600*ep^16+6445922918400*ep^15-
         6885692928000*ep^14-3832847400960*ep^13+2264282542080*ep^12+
         947966976000*ep^11-398854656000*ep^10-105363947520*ep^9+
         36892938240*ep^8+5138841600*ep^7-1629388800*ep^6-88473600*ep^5
         +26542080*ep^4)
         +Master(t155)*[d4AA/na]*rat(311040000*ep^16-396576000*ep^15-
         2697897600*ep^14+12745018752*ep^13-8844279136*ep^12-
         25784710928*ep^11+20848271448*ep^10+21312045268*ep^9-
         11212267014*ep^8-4090463071*ep^7+964165567*ep^6-690541933*ep^5
         +660720527*ep^4+74036880*ep^3-64644968*ep^2-2627568*ep+1796976
         ,414720000*ep^13-822528000*ep^12-387532800*ep^11+990021120*
         ep^10+250805760*ep^9-268300800*ep^8-34782720*ep^7+23024640*
         ep^6+1013760*ep^5-552960*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(-114711552000*ep^22+
         648969062400*ep^21+1603098948096*ep^20-13990323815040*ep^19-
         7400937834176*ep^18+82882759735072*ep^17-7022684855312*ep^16-
         182788951216992*ep^15+66461098821000*ep^14+168392682657728*
         ep^13-97844391211988*ep^12-60209135227278*ep^11+52492593872677
         *ep^10+4187922453956*ep^9-11412892921629*ep^8+1300737509578*
         ep^7+1191743949931*ep^6-304870813768*ep^5-40585312319*ep^4+
         20391296872*ep^3-687090792*ep^2-413900448*ep+39728592,
         79626240000*ep^20+67682304000*ep^19-460482969600*ep^18-
         320244572160*ep^17+832103116800*ep^16+537160243200*ep^15-
         573807744000*ep^14-319403950080*ep^13+188690211840*ep^12+
         78997248000*ep^11-33237888000*ep^10-8780328960*ep^9+3074411520
         *ep^8+428236800*ep^7-135782400*ep^6-7372800*ep^5+2211840*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(-31104*ep^10+160416*ep^9+259896
         *ep^8-141716*ep^7-161017*ep^6+91530*ep^5+4112*ep^4-6858*ep^3+
         377*ep^2+32*ep+12,22500*ep^11-14625*ep^10-16150*ep^9+6960*ep^8
         +2110*ep^7-755*ep^6-60*ep^5+20*ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(427276800*ep^15-260743680*
         ep^14-605382752*ep^13-312069392*ep^12+624527952*ep^11+
         149162808*ep^10-223052658*ep^9-26205833*ep^8+43285441*ep^7-
         2945286*ep^6-2387448*ep^5+368727*ep^4-15243*ep^3-592*ep^2+2308
         *ep-352,8640000*ep^16+4464000*ep^15-13293600*ep^14-6281560*
         ep^13+5661420*ep^12+2064120*ep^11-1110740*ep^10-259800*ep^9+
         107700*ep^8+13480*ep^7-4860*ep^6-240*ep^5+80*ep^4)
         +Master(t155)*tf*nf*ca^3*rat(-194400000*ep^15+531360000*ep^14-
         30687336*ep^13-557720730*ep^12-57082305*ep^11+58128755*ep^10+
         335258915*ep^9+14010576*ep^8-126796155*ep^7-46517397*ep^6+
         22771125*ep^5+14074804*ep^4-4443044*ep^3-457656*ep^2+167040*ep
         -2592,77760000*ep^14-231984000*ep^13+81561600*ep^12+258291360*
         ep^11-138602880*ep^10-97332480*ep^9+43784640*ep^8+10838880*
         ep^7-4127040*ep^6-293760*ep^5+103680*ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(23224320000*ep^22-69735168000
         *ep^21-218599211520*ep^20+624221465472*ep^19+691533300000*
         ep^18-2355032049152*ep^17-453517653056*ep^16+3749950438736*
         ep^15-567905536050*ep^14-2672062405362*ep^13+761363386518*
         ep^12+958145766124*ep^11-371586895649*ep^10-136361748892*ep^9+
         60688141635*ep^8+12475858446*ep^7-6186005637*ep^6-373967342*
         ep^5+329301355*ep^4-18614278*ep^3-5506764*ep^2+832248*ep-32832
         ,14929920000*ep^21-2239488000*ep^20-99030988800*ep^19+
         26294699520*ep^18+216065191680*ep^17-55301788800*ep^16-
         208306497600*ep^15+47700711360*ep^14+95267655360*ep^13-
         20567430720*ep^12-21044088000*ep^11+4585792320*ep^10+
         2222763840*ep^9-496157760*ep^8-105753600*ep^7+24076800*ep^6+
         1797120*ep^5-414720*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(2880*ep^8-3744*ep^7+406*ep^6+
         493*ep^5-2772*ep^4+247*ep^3+1306*ep^2-28*ep-72,576*ep^7-432*
         ep^6-664*ep^5-8*ep^4+48*ep^3)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(-11520*ep^11+30528*ep^10-
         10552*ep^9-48016*ep^8+41114*ep^7+43258*ep^6-54430*ep^5+3171*
         ep^4+13144*ep^3-3837*ep^2-472*ep+180,5184*ep^10-3888*ep^9-
         10008*ep^8+4104*ep^7+4216*ep^6-1272*ep^5-352*ep^4+96*ep^3)
         +Master(t155)*tf*nf*[d4AA/na]*ca^-1*rat(810000*ep^11-4223268*
         ep^10+9834060*ep^9-13122391*ep^8+9960652*ep^7-1081712*ep^6-
         4542689*ep^5+3611971*ep^4-1201103*ep^3+79088*ep^2+57840*ep-
         10008,270000*ep^11-918000*ep^10+710700*ep^9+447720*ep^8-549360
         *ep^7-34440*ep^6+74820*ep^5+720*ep^4-2160*ep^3)
         +Master(t155)*tf*nf*[d4AA/na]*ca^-1*G10*rat(-2358720000*ep^20+
         7087530240*ep^19+14702599008*ep^18-77638990800*ep^17+
         42192270224*ep^16+165406590184*ep^15-159547535146*ep^14-
         144212684341*ep^13+157611369590*ep^12+55383745133*ep^11-
         71264793539*ep^10-4544620134*ep^9+13887817678*ep^8-961875743*
         ep^7-1128974381*ep^6+147301561*ep^5+34995198*ep^4-6310564*ep^3
         -94392*ep^2+80064*ep-8640,155520000*ep^20+15552000*ep^19-
         1027684800*ep^18+16981920*ep^17+2254924560*ep^16-12329160*
         ep^15-2172941640*ep^14-46353000*ep^13+980783160*ep^12+30951720
         *ep^11-211471320*ep^10-5099160*ep^9+21879000*ep^8+301440*ep^7-
         1026240*ep^6-5760*ep^5+17280*ep^4)
         +Master(t155)*tf^2*nf^2*ca^2*rat(1440*ep^7-2592*ep^6-661*ep^5+
         2305*ep^4+181*ep^3-705*ep^2-4*ep+36,288*ep^7-648*ep^6-8*ep^5+
         494*ep^4+30*ep^3-36*ep^2)
         +Master(t155)*xi*ca^4*rat(-124416000*ep^15+228096000*ep^14+
         3554936640*ep^13-10544662080*ep^12-725559312*ep^11+16005066608
         *ep^10-3906104600*ep^9-10511245304*ep^8+2692330512*ep^7+
         2606092529*ep^6-516777751*ep^5-200490903*ep^4-24394749*ep^3+
         13549150*ep^2+1190340*ep-307080,1990656000*ep^12-3151872000*
         ep^11-3120906240*ep^10+3503738880*ep^9+2605363200*ep^8-
         245698560*ep^7-265236480*ep^6+4423680*ep^5+6635520*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(365409792000*ep^22-1421819827200
         *ep^21-1353748389120*ep^20+831309595200*ep^19-36308935072*
         ep^18+36633611838000*ep^17-15316056252280*ep^16-82323769208552
         *ep^15+37412748902944*ep^14+61395909555418*ep^13-
         32932823881061*ep^12-17996854875856*ep^11+13533938854800*ep^10
         +480630597109*ep^9-2087384414009*ep^8+349802877542*ep^7+
         162980642670*ep^6-64565511893*ep^5-2285595560*ep^4+4038883576*
         ep^3-320560832*ep^2-79371024*ep+9987840,955514880000*ep^20+
         812187648000*ep^19-5525795635200*ep^18-3842934865920*ep^17+
         9985237401600*ep^16+6445922918400*ep^15-6885692928000*ep^14-
         3832847400960*ep^13+2264282542080*ep^12+947966976000*ep^11-
         398854656000*ep^10-105363947520*ep^9+36892938240*ep^8+
         5138841600*ep^7-1629388800*ep^6-88473600*ep^5+26542080*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(-248832000*ep^15+362880000*
         ep^14+1480049280*ep^13-3525629760*ep^12-50428032*ep^11+
         4801478560*ep^10-296308600*ep^9-3765061792*ep^8-940971444*ep^7
         +1645954393*ep^6+479584891*ep^5-344751813*ep^4-49338795*ep^3+
         25650260*ep^2+1188900*ep-607248,82944000*ep^12-131328000*ep^11
         -130037760*ep^10+145989120*ep^9+108556800*ep^8-10237440*ep^7-
         11051520*ep^6+184320*ep^5+276480*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(344134656000*ep^22-
         1507934361600*ep^21-2119545423360*ep^20+11087909331840*ep^19+
         8224751630144*ep^18-36108893006304*ep^17-18039721082704*ep^16+
         63883163080096*ep^15+14419022845048*ep^14-60134770240952*ep^13
         +3595192566196*ep^12+27001736137814*ep^11-7787250598215*ep^10-
         4408292998148*ep^9+2210698167643*ep^8+94926438926*ep^7-
         199951265073*ep^6+21548782960*ep^5+6528427609*ep^4-1353066296*
         ep^3-36227624*ep^2+22518624*ep-1078704,79626240000*ep^20+
         67682304000*ep^19-460482969600*ep^18-320244572160*ep^17+
         832103116800*ep^16+537160243200*ep^15-573807744000*ep^14-
         319403950080*ep^13+188690211840*ep^12+78997248000*ep^11-
         33237888000*ep^10-8780328960*ep^9+3074411520*ep^8+428236800*
         ep^7-135782400*ep^6-7372800*ep^5+2211840*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(34560*ep^10-101376*ep^9+73848*
         ep^8-27152*ep^7+10562*ep^6+14630*ep^5-18104*ep^4+4449*ep^3-
         3024*ep^2+357*ep+126,13824*ep^9-44928*ep^8+30720*ep^7+24096*
         ep^6-22272*ep^5-3168*ep^4+1728*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(-31795200*ep^17+50682240*
         ep^16+238594080*ep^15-374783184*ep^14-563462648*ep^13+
         899577996*ep^12+572370180*ep^11-924770028*ep^10-181129666*ep^9
         +437033472*ep^8-51333530*ep^7-72441327*ep^6+27161316*ep^5+
         339948*ep^4-3212540*ep^3+1110879*ep^2-154712*ep+7284,12441600*
         ep^16+622080*ep^15-80628480*ep^14+5719680*ep^13+169638720*
         ep^12-10337280*ep^11-151151040*ep^10+5898240*ep^9+58311360*
         ep^8-2695680*ep^7-9084480*ep^6+862080*ep^5+472320*ep^4-69120*
         ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(-320*ep^6+640*ep^5-766*ep^4
         +637*ep^3-241*ep^2+58*ep-8,64*ep^5-112*ep^4+24*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(640*ep^8-2880*ep^7+6012
         *ep^6-7024*ep^5+4811*ep^4-2017*ep^3+544*ep^2-94*ep+8,288*ep^7-
         792*ep^6+676*ep^5-220*ep^4+24*ep^3)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-576*ep^7+2196*ep^6
         -2944*ep^5+1455*ep^4+412*ep^3-1443*ep^2+552*ep-12,144*ep^7-432
         *ep^6+212*ep^5+304*ep^4-156*ep^3-72*ep^2)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*G10*rat(1792800*ep^14-
         2640240*ep^13-7894344*ep^12+14417660*ep^11+7576080*ep^10-
         23642860*ep^9+5101212*ep^8+8779665*ep^7-1515390*ep^6-2867680*
         ep^5+443958*ep^4+599675*ep^3-209340*ep^2+14980*ep+624,129600*
         ep^14-90720*ep^13-739440*ep^12+591480*ep^11+1138600*ep^10-
         813760*ep^9-679520*ep^8+367640*ep^7+161800*ep^6-57520*ep^5-
         11040*ep^4+2880*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(-160*ep^5+400*ep^4-343*
         ep^3+130*ep^2-31*ep+4,32*ep^5-104*ep^4+96*ep^3-18*ep^2)
         +Master(t155)*xi^2*ca^4*rat(31104000*ep^13-45360000*ep^12-
         248384160*ep^11+342404400*ep^10+127726320*ep^9+12528072*ep^8-
         36304100*ep^7-135649610*ep^6+42384941*ep^5+31895947*ep^4-
         10506705*ep^3-429005*ep^2+329424*ep-20484,331776000*ep^10-
         248832000*ep^9-395735040*ep^8+5345280*ep^7+42946560*ep^6+
         184320*ep^5-1105920*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(-36540979200*ep^20+45384261120
         *ep^19+10142128512*ep^18-375789066336*ep^17+955323345920*ep^16
         +1211555780584*ep^15-1898071096824*ep^14-1895187650992*ep^13+
         983138013692*ep^12+1125842134565*ep^11-174635604459*ep^10-
         291086109162*ep^9+16638500142*ep^8+34878042565*ep^7+203655829*
         ep^6-2655566984*ep^5-27246188*ep^4+117366896*ep^3-3319728*ep^2
         -2056896*ep+137664,95551488000*ep^18+262766592000*ep^17-
         110653931520*ep^16-752195911680*ep^15-364256133120*ep^14+
         403823185920*ep^13+297248440320*ep^12-60806615040*ep^11-
         67453378560*ep^10+3119247360*ep^9+6513131520*ep^8-32993280*
         ep^7-281272320*ep^6-737280*ep^5+4423680*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(62208000*ep^13-75168000*ep^12
         -204736320*ep^11+187134720*ep^10+198349440*ep^9-54868608*ep^8-
         75432700*ep^7-17263558*ep^6+19054297*ep^5+6699869*ep^4-3810891
         *ep^3+141401*ep^2+109974*ep-12024,13824000*ep^10-10368000*ep^9
         -16488960*ep^8+222720*ep^7+1789440*ep^6+7680*ep^5-46080*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(-34413465600*ep^20+
         35638133760*ep^19+268098759936*ep^18-77038095168*ep^17-
         558896066560*ep^16-393653264144*ep^15+468324276336*ep^14+
         995886332456*ep^13-131858725192*ep^12-786280800640*ep^11+
         12994264368*ep^10+275787427401*ep^9-9535468104*ep^8-
         42617173037*ep^7+245749258*ep^6+4200325843*ep^5-147837020*ep^4
         -209322499*ep^3+16555242*ep^2+3675708*ep-402984,7962624000*
         ep^18+21897216000*ep^17-9221160960*ep^16-62682992640*ep^15-
         30354677760*ep^14+33651932160*ep^13+24770703360*ep^12-
         5067217920*ep^11-5621114880*ep^10+259937280*ep^9+542760960*
         ep^8-2749440*ep^7-23439360*ep^6-61440*ep^5+368640*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(1344*ep^6-1688*ep^5+87*ep^4+
         430*ep^3-216*ep^2+46*ep-3,2304*ep^6-3264*ep^5-480*ep^4+288*
         ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(62208*ep^12+82080*ep^11-
         178056*ep^10-88482*ep^9+166055*ep^8-45294*ep^7-15283*ep^6+
         32132*ep^5-16699*ep^4-282*ep^3+2057*ep^2-464*ep+28,62208*ep^11
         +77760*ep^10-213408*ep^9-190944*ep^8+149088*ep^7+85920*ep^6-
         34752*ep^5-7296*ep^4+2304*ep^3)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(12*ep^4-14*ep^3-2
         *ep^2+5*ep-1,12*ep^4-14*ep^3-6*ep^2)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*G10*rat(1728*ep^10+
         3168*ep^9-6402*ep^8-2119*ep^7+4352*ep^6-218*ep^5-750*ep^4+383*
         ep^3-154*ep^2+4*ep+8,1296*ep^10+1944*ep^9-3960*ep^8-4968*ep^7+
         1864*ep^6+2256*ep^5-160*ep^4-192*ep^3)
         +Master(t155)*xi^3*ca^4*rat(-165888*ep^11+317952*ep^10-174048*
         ep^9+172880*ep^8+225840*ep^7-443504*ep^6+281940*ep^5+265170*
         ep^4-150345*ep^3-17769*ep^2+17472*ep-3204,2654208*ep^8-1990656
         *ep^7-3059712*ep^6-36864*ep^5+221184*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(609016320*ep^17+700448256*
         ep^16+720154080*ep^15-547663008*ep^14-9729613768*ep^13+
         461998440*ep^12+8819507232*ep^11-2158766456*ep^10-3141539565*
         ep^9+1458557152*ep^8+788758611*ep^7-544594399*ep^6-12148456*
         ep^5+58261027*ep^4-9403198*ep^3-1019012*ep^2+493944*ep-50400,
         4777574400*ep^15+8599633920*ep^14-13224591360*ep^13-
         23947591680*ep^12+3644928000*ep^11+13672488960*ep^10+
         1040670720*ep^9-2479472640*ep^8-229478400*ep^7+178053120*ep^6+
         9584640*ep^5-4423680*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(-331776*ep^11+594432*ep^10+
         492864*ep^9-987200*ep^8-483168*ep^7+766208*ep^6+119172*ep^5-
         258762*ep^4+23643*ep^3+26193*ep^2-8130*ep+504,110592*ep^8-
         82944*ep^7-127488*ep^6-1536*ep^5+9216*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(573557760*ep^17+82142208*
         ep^16-3193744320*ep^15-425279424*ep^14+5651732816*ep^13+
         3424179600*ep^12-7604991864*ep^11-2399653088*ep^10+4803653100*
         ep^9+544643176*ep^8-1653438027*ep^7+253688558*ep^6+114324722*
         ep^5-14900624*ep^4-6947239*ep^3+466354*ep^2+319452*ep-36360,
         398131200*ep^15+716636160*ep^14-1102049280*ep^13-1995632640*
         ep^12+303744000*ep^11+1139374080*ep^10+86722560*ep^9-206622720
         *ep^8-19123200*ep^7+14837760*ep^6+798720*ep^5-368640*ep^4)
         +Master(t155)*xi^4*ca^4*rat(2304*ep^10-7008*ep^9+1488*ep^8+
         8584*ep^7-640*ep^6-8598*ep^5+3704*ep^4+2223*ep^3-1840*ep^2+425
         *ep-30,147456*ep^7-208896*ep^6-30720*ep^5+18432*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(-3179520*ep^11+7188864*ep^10-
         1797568*ep^9-4336920*ep^8+2848272*ep^7-774042*ep^6+115830*ep^5
         +76545*ep^4-64352*ep^3+19968*ep^2-3222*ep+225,22118400*ep^10-
         21012480*ep^9-29552640*ep^8+16711680*ep^7+1351680*ep^6-1597440
         *ep^5+184320*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(768*ep^8-1440*ep^7+160*ep^6+
         752*ep^5-228*ep^4-298*ep^3+231*ep^2-58*ep+5,1024*ep^5-256*ep^4
         )
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(-37760*ep^7+93152*ep^6-
         88568*ep^5+45392*ep^4-14126*ep^3+2666*ep^2-291*ep+15,51200*
         ep^6-23040*ep^5+2560*ep^4)
         +Master(t124)*ca^4*rat(1492992000*ep^22+224374665600*ep^21+
         32767122240*ep^20+5508780209928*ep^19-16153229728452*ep^18-
         45842272883458*ep^17+97812344073021*ep^16+101948154141758*
         ep^15-167847596919956*ep^14-116363982821453*ep^13+
         117183851594370*ep^12+69465207653190*ep^11-38449394724489*
         ep^10-22630022117943*ep^9+6299074941763*ep^8+4104450854810*
         ep^7-543135925785*ep^6-403577060252*ep^5+26398692336*ep^4+
         17784741004*ep^3-763971128*ep^2-256712304*ep+14844960,
         716636160000*ep^19+429981696000*ep^18-3983103590400*ep^17-
         1859551395840*ep^16+6446715125760*ep^15+3278982021120*ep^14-
         3594606336000*ep^13-1941070141440*ep^12+818045153280*ep^11+
         461279784960*ep^10-85101926400*ep^9-49447065600*ep^8+
         3968040960*ep^7+2351185920*ep^6-66355200*ep^5-39813120*ep^4)
         +Master(t124)*[d4AA/na]*rat(-995328000*ep^20-5350363200*ep^19-
         43924360320*ep^18+474521552820*ep^17+409781210648*ep^16-
         3879813807771*ep^15-3243634824397*ep^14+7899224692171*ep^13+
         7989082141117*ep^12-3683092379619*ep^11-5187839696442*ep^10+
         384693850848*ep^9+1440925617141*ep^8+91991280982*ep^7-
         197550358579*ep^6-22731237813*ep^5+13920879736*ep^4+1644050598
         *ep^3-447250472*ep^2-39618536*ep+3711648,4976640000*ep^17+
         13768704000*ep^16-2804889600*ep^15-32759516160*ep^14-
         23405207040*ep^13+4818942720*ep^12+8883705600*ep^11+949432320*
         ep^10-1145733120*ep^9-228522240*ep^8+59616000*ep^7+14307840*
         ep^6-1059840*ep^5-276480*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(20081664*ep^12-4422720*ep^11-
         70429296*ep^10-980352*ep^9+53757700*ep^8-2757824*ep^7-16334896
         *ep^6+2280068*ep^5+1792436*ep^4-262816*ep^3-85568*ep^2+7804*ep
         +1800,810000*ep^13+216000*ep^12-1199025*ep^11-262140*ep^10+
         446415*ep^9+49140*ep^8-60615*ep^7-3060*ep^6+3285*ep^5+60*ep^4-
         60*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(-955281600*ep^21+138063890880*
         ep^20-172991796228*ep^19-620074682028*ep^18-65965398831*ep^17+
         644380188225*ep^16+3687855045326*ep^15-1371403435866*ep^14-
         6682929101292*ep^13+2616227415252*ep^12+4298898779502*ep^11-
         1772535035142*ep^10-1308193189321*ep^9+536905768251*ep^8+
         206347143720*ep^7-76328707716*ep^6-17668343868*ep^5+4607317632
         *ep^4+871292480*ep^3-82808448*ep^2-19188288*ep-829440,
         89579520000*ep^20-35831808000*ep^19-551635660800*ep^18+
         265444024320*ep^17+1038283315200*ep^16-395966638080*ep^15-
         859198544640*ep^14+206692024320*ep^13+344889411840*ep^12-
         44595671040*ep^11-68297713920*ep^10+4456857600*ep^9+6676888320
         *ep^8-202106880*ep^7-302192640*ep^6+3317760*ep^5+4976640*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(-3456*ep^9+4440*ep^8+1724*ep^7
         -1094*ep^6+4437*ep^5+450*ep^4-1992*ep^3-315*ep^2+268*ep+20,
         1350*ep^9+2565*ep^8+1083*ep^7-405*ep^6-285*ep^5+12*ep^3)
         +Master(t124)*tf*nf*[d4AA/na]*ca^-1*rat(-160444800*ep^17+
         3259459872*ep^16+561378024*ep^15+4866224958*ep^14-9267605773*
         ep^13+3718052787*ep^12+17822343729*ep^11-15051145893*ep^10-
         5705943045*ep^9+8460093033*ep^8-424104805*ep^7-1767931173*ep^6
         +295064934*ep^5+148534800*ep^4-25680648*ep^3-5899392*ep^2+
         617984*ep+115008,622080000*ep^17+1099008000*ep^16-2071699200*
         ep^15-3744328320*ep^14+1169288640*ep^13+3528018720*ep^12+
         508095360*ep^11-991784160*ep^10-261895680*ep^9+114651360*ep^8+
         36017280*ep^7-5663520*ep^6-1920960*ep^5+97920*ep^4+34560*ep^3)
         +Master(t124)*tf^2*nf^2*ca^2*rat(-54675*ep^9+182793*ep^8-86089
         *ep^7-206973*ep^6+137463*ep^5+78963*ep^4-42975*ep^3-14955*ep^2
         +5956*ep+492,21600*ep^10-23760*ep^9-57192*ep^8+33876*ep^7+
         53868*ep^6-900*ep^5-10068*ep^4-576*ep^3+432*ep^2)
         +Master(t124)*xi*ca^4*rat(-2985984000*ep^21-301633243200*ep^20
         -316481964480*ep^19-1920649957740*ep^18-4558213070580*ep^17+
         10192524919487*ep^16+17087126728465*ep^15-11840523438826*ep^14
         -16504459136735*ep^13+5925285128135*ep^12+6758118491515*ep^11-
         1516041618824*ep^10-1311105870209*ep^9+232459387767*ep^8+
         124153666192*ep^7-27446353202*ep^6-5440930420*ep^5+3092625315*
         ep^4+32660188*ep^3-198952928*ep^2+3359824*ep+4544976,
         358318080000*ep^18+752467968000*ep^17-862849843200*ep^16-
         2224050462720*ep^15-112718131200*ep^14+1470413813760*ep^13+
         408317552640*ep^12-358058741760*ep^11-128065536000*ep^10+
         38541588480*ep^9+15261419520*ep^8-1831403520*ep^7-763084800*
         ep^6+30965760*ep^5+13271040*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(3981312000*ep^20+16477560000*
         ep^19+84030376320*ep^18-460773446940*ep^17-1518334496840*ep^16
         +1032645430325*ep^15+4130244762955*ep^14-50303422216*ep^13-
         3206271312671*ep^12-204241586254*ep^11+1160440124564*ep^10+
         44730021698*ep^9-220962521049*ep^8+3650640596*ep^7+22192102265
         *ep^6-1541959940*ep^5-1029220206*ep^4+108584903*ep^3+15601166*
         ep^2-2241532*ep+10536,4976640000*ep^17+13768704000*ep^16-
         2804889600*ep^15-32759516160*ep^14-23405207040*ep^13+
         4818942720*ep^12+8883705600*ep^11+949432320*ep^10-1145733120*
         ep^9-228522240*ep^8+59616000*ep^7+14307840*ep^6-1059840*ep^5-
         276480*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(398034*ep^15-4664547*ep^14-
         2477115*ep^13-3229533*ep^12+4706871*ep^11+2539707*ep^10-
         4892851*ep^9-1651361*ep^8+5009935*ep^7-39428*ep^6-2106062*ep^5
         +630890*ep^4+194996*ep^3-142208*ep^2+18384*ep+1888,18662400*
         ep^14-20528640*ep^13-45266688*ep^12+38185344*ep^11+38878848*
         ep^10-22703616*ep^9-14372352*ep^8+5666688*ep^7+2212992*ep^6-
         647424*ep^5-115200*ep^4+27648*ep^3)
         +Master(t124)*xi*tf*nf*[d4AA/na]*ca^-1*rat(20628*ep^12-241218*
         ep^11+701337*ep^10-100179*ep^9-699158*ep^8+105984*ep^7+212105*
         ep^6-49067*ep^5+9036*ep^4+2752*ep^3-6940*ep^2+1504*ep+16,
         259200*ep^12+146880*ep^11-556704*ep^10-495408*ep^9+85440*ep^8+
         157344*ep^7+5664*ep^6-16752*ep^5-960*ep^4+576*ep^3)
         +Master(t124)*xi^2*ca^4*rat(4478976000*ep^21+225057268800*
         ep^20-17258935680*ep^19-1915731964980*ep^18+1622564156520*
         ep^17+7414624688895*ep^16-5250732459517*ep^15-11264188708394*
         ep^14+2273534864669*ep^13+6544173504845*ep^12+240071283167*
         ep^11-1690660247956*ep^10-230398536659*ep^9+222126799149*ep^8+
         37909512166*ep^7-15440392922*ep^6-2724071510*ep^5+436752931*
         ep^4+116476524*ep^3+9852512*ep^2-3009360*ep-621360,
         358318080000*ep^18+752467968000*ep^17-862849843200*ep^16-
         2224050462720*ep^15-112718131200*ep^14+1470413813760*ep^13+
         408317552640*ep^12-358058741760*ep^11-128065536000*ep^10+
         38541588480*ep^9+15261419520*ep^8-1831403520*ep^7-763084800*
         ep^6+30965760*ep^5+13271040*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(-5971968000*ep^20-17330500800
         *ep^19-36638749440*ep^18-17523382500*ep^17+258825880320*ep^16+
         404512033795*ep^15-191642553565*ep^14-709372310600*ep^13-
         434736440039*ep^12+178290373162*ep^11+322144682656*ep^10+
         37406171630*ep^9-85098265809*ep^8-19370704918*ep^7+11100398909
         *ep^6+2614630376*ep^5-766178134*ep^4-139393749*ep^3+25889830*
         ep^2+2412084*ep-299448,4976640000*ep^17+13768704000*ep^16-
         2804889600*ep^15-32759516160*ep^14-23405207040*ep^13+
         4818942720*ep^12+8883705600*ep^11+949432320*ep^10-1145733120*
         ep^9-228522240*ep^8+59616000*ep^7+14307840*ep^6-1059840*ep^5-
         276480*ep^4)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(-398034*ep^14-1098441*ep^13+
         1282527*ep^12+37755*ep^11+509313*ep^10+2358363*ep^9-2205467*
         ep^8-2194551*ep^7+1337009*ep^6+680694*ep^5-206508*ep^4-125340*
         ep^3+10088*ep^2+14928*ep-2336,37324800*ep^13-3732480*ep^12-
         94265856*ep^11-17895168*ep^10+59862528*ep^9+14455296*ep^8-
         14289408*ep^7-2956032*ep^6+1469952*ep^5+175104*ep^4-55296*ep^3
         )
         +Master(t124)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(92448*ep^12+8910*
         ep^11-398541*ep^10+183051*ep^9+443150*ep^8-291240*ep^7-179693*
         ep^6+153183*ep^5+8796*ep^4-24000*ep^3+3664*ep^2+336*ep-64,
         518400*ep^12+293760*ep^11-1113408*ep^10-990816*ep^9+170880*
         ep^8+314688*ep^7+11328*ep^6-33504*ep^5-1920*ep^4+1152*ep^3)
         +Master(t124)*xi^3*ca^4*rat(-59719680*ep^18+72941472*ep^17+
         4547495088*ep^16+8338681350*ep^15-6205117227*ep^14-8728006352*
         ep^13+4061811618*ep^12+3570030247*ep^11-1519763662*ep^10-
         777837135*ep^9+308762463*ep^8+86842140*ep^7-30511945*ep^6-
         4460641*ep^5+867979*ep^4+277443*ep^3-2466*ep^2-11164*ep+472,
         7166361600*ep^15+10032906240*ep^14-3497582592*ep^13-8637456384
         *ep^12-331388928*ep^11+2493075456*ep^10+277696512*ep^9-
         324476928*ep^8-33011712*ep^7+19574784*ep^6+1105920*ep^5-442368
         *ep^4)
         +Master(t124)*xi^3*[d4AA/na]*rat(79626240*ep^17+76857120*ep^16
         +114792336*ep^15+108987534*ep^14-355444729*ep^13-198621240*
         ep^12+287678600*ep^11+143738923*ep^10-119308371*ep^9-54324633*
         ep^8+32019957*ep^7+8713036*ep^6-4865432*ep^5-360193*ep^4+
         293427*ep^3-5583*ep^2-5228*ep+236,99532800*ep^14+205701120*
         ep^13+88556544*ep^12-60926976*ep^11-45220608*ep^10+4478976*
         ep^9+6842880*ep^8+55296*ep^7-421632*ep^6-9216*ep^5+9216*ep^4)
         +Master(t124)*xi^4*ca^4*rat(51840*ep^13-2721096*ep^12-2908875*
         ep^11+4102865*ep^10+3344699*ep^9-2206160*ep^8-376547*ep^7+
         444430*ep^6-85016*ep^5-25420*ep^4+5918*ep^3+2163*ep^2+93*ep-
         126,24883200*ep^10+22394880*ep^9-10727424*ep^8-6967296*ep^7+
         1880064*ep^6+497664*ep^5-110592*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(-69120*ep^12+76368*ep^11-
         309766*ep^10+48659*ep^9+494518*ep^8-236900*ep^7-163292*ep^6+
         106762*ep^5+9776*ep^4-14062*ep^3+1182*ep^2+525*ep-90,345600*
         ep^9+426240*ep^8-6912*ep^7-99072*ep^6-6912*ep^5+4608*ep^4)
         +Master(t145)*ca^4*rat(11056857048000*ep^26-162607391092800*
         ep^25+687210786499572*ep^24-55547042717532*ep^23-
         6920304891047491*ep^22+17375174036567894*ep^21-
         4318242517672958*ep^20-46227636327364299*ep^19+
         76378341251495450*ep^18-23310769816953476*ep^17-
         52212667867315076*ep^16+48264092473987900*ep^15+
         1500961520342239*ep^14-17386317851047632*ep^13+
         8407579755324188*ep^12-2452049496111401*ep^11-878768788073522*
         ep^10+1854134944401022*ep^9-489958025025998*ep^8-
         265093670615292*ep^7+122856427579532*ep^6+6573010782736*ep^5-
         8383134191056*ep^4+433690034624*ep^3+174710985792*ep^2-
         9118335744*ep-1352892672,51597803520000*ep^24-308726857728000*
         ep^23+253273551667200*ep^22+1592000301957120*ep^21-
         3062554025656320*ep^20-1195685509201920*ep^19+5935526440796160
         *ep^18-1405374283100160*ep^17-4544829008916480*ep^16+
         2141683018076160*ep^15+1599922158981120*ep^14-1027832182640640
         *ep^13-240646941757440*ep^12+226624014397440*ep^11+
         6146765844480*ep^10-23796872478720*ep^9+1698062745600*ep^8+
         1127481016320*ep^7-137673768960*ep^6-19110297600*ep^5+
         2866544640*ep^4)
         +Master(t145)*[d4AA/na]*rat(-545917644000*ep^25+11834518748400
         *ep^24-30232012168098*ep^23-119439714413487*ep^22+
         416240903343719*ep^21+190181241908030*ep^20-1001297867664488*
         ep^19-974667370951740*ep^18+1180982212187516*ep^17+
         3399059985802270*ep^16-3870210065056652*ep^15-1894236866411759
         *ep^14+3853084302350971*ep^13-417101621141946*ep^12-
         1348197704833996*ep^11+405874896979822*ep^10+210882896588146*
         ep^9-74176513873562*ep^8-30721568787110*ep^7+12099428119428*
         ep^6+1785840526136*ep^5-1005207938768*ep^4+13936341344*ep^3+
         25942924736*ep^2-1340719488*ep-159623424,1074954240000*ep^23-
         4819378176000*ep^22-1952534937600*ep^21+30237870551040*ep^20-
         18446403041280*ep^19-52579719336960*ep^18+44787221844480*ep^17
         +37902201868800*ep^16-37830634882560*ep^15-12127556113920*
         ep^14+15140377474560*ep^13+1297395740160*ep^12-3067384343040*
         ep^11+120257118720*ep^10+308443299840*ep^9-33103226880*ep^8-
         14278533120*ep^7+2071388160*ep^6+238878720*ep^5-39813120*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(-528296064*ep^17+3907967744*
         ep^16-10900079128*ep^15+14051824112*ep^14-5400912886*ep^13-
         6035885666*ep^12+5687990744*ep^11+424400082*ep^10-1533319844*
         ep^9+185322918*ep^8+109072024*ep^7+6098462*ep^6-9369350*ep^5-
         1837772*ep^4+717000*ep^3+29704*ep^2-9216*ep-864,19440000*ep^18
         -87156000*ep^17+36509400*ep^16+195683490*ep^15-96057855*ep^14-
         143847765*ep^13+50708655*ep^12+39776895*ep^11-11829915*ep^10-
         4688595*ep^9+1291365*ep^8+236115*ep^7-62730*ep^6-4140*ep^5+
         1080*ep^4)
         +Master(t145)*tf*nf*ca^3*rat(6675161400000*ep^26-
         57746892276000*ep^25+94412063637684*ep^24+549874318873410*
         ep^23-2387509851693006*ep^22+2262563256175485*ep^21+
         3908335053645792*ep^20-8801824870072679*ep^19+1330839671885954
         *ep^18+9070164589864994*ep^17-6852830022874436*ep^16-
         1097372231389548*ep^15+1937206240624206*ep^14+721245547951513*
         ep^13-439515515044528*ep^12-653869339577767*ep^11+
         392940360890398*ep^10+67861190013432*ep^9-87031816659360*ep^8+
         8996703407944*ep^7+5719197140000*ep^6-1190487711904*ep^5-
         104083241216*ep^4+36543488640*ep^3-826647552*ep^2-91307520*ep-
         11943936,6449725440000*ep^25-45040582656000*ep^24+
         70250051174400*ep^23+167340843786240*ep^22-581819290951680*
         ep^21+233358564556800*ep^20+891401493749760*ep^19-
         917612590487040*ep^18-392431840727040*ep^17+835814003374080*
         ep^16-67720107386880*ep^15-328469292702720*ep^14+
         98398155110400*ep^13+58408869519360*ep^12-27559656069120*ep^11
         -3742954790400*ep^10+3186866903040*ep^9-71322716160*ep^8-
         158144348160*ep^7+14820433920*ep^6+2747105280*ep^5-358318080*
         ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(2916*ep^10-10440*ep^9-18267*
         ep^8+125173*ep^7-61282*ep^6-50162*ep^5+19751*ep^4+8389*ep^3-
         3802*ep^2+684*ep-72,38880*ep^10+33048*ep^9-36180*ep^8-25164*
         ep^7+11964*ep^6+5412*ep^5-1800*ep^4-336*ep^3+96*ep^2)
         +Master(t145)*tf*nf*[d4AA/na]*ca^-1*rat(6943725000*ep^22+
         11624208750*ep^21-402163036209*ep^20+1090072527984*ep^19+
         2534427912615*ep^18-18197844896706*ep^17+37364761951520*ep^16-
         22512058155216*ep^15-45013025412890*ep^14+60634932079242*ep^13
         +9032101728903*ep^12-43476130058664*ep^11+13708605316883*ep^10
         +9288805961922*ep^9-6255654315446*ep^8+74929616040*ep^7+
         837823078344*ep^6-186525521496*ep^5-30921267952*ep^4+
         15137633856*ep^3-616861952*ep^2-339107712*ep+36797184,
         11197440000*ep^21-66064896000*ep^20+59256230400*ep^19+
         299615811840*ep^18-622091733120*ep^17-46414520640*ep^16+
         929896398720*ep^15-466911544320*ep^14-439354506240*ep^13+
         372986190720*ep^12+55404311040*ep^11-105118490880*ep^10+
         7566963840*ep^9+12531948480*ep^8-2000211840*ep^7-635696640*
         ep^6+127595520*ep^5+11197440*ep^4-2488320*ep^3)
         +Master(t145)*tf^2*nf^2*ca^2*rat(2079*ep^9-8475*ep^8-14122*
         ep^7+13422*ep^6+16607*ep^5-7351*ep^4-5376*ep^3+2272*ep^2+992*
         ep-48,1728*ep^10+2160*ep^9-7608*ep^8-9084*ep^7+6498*ep^6+10740
         *ep^5+2838*ep^4-576*ep^3-216*ep^2)
         +Master(t145)*xi*ca^4*rat(-16631215812000*ep^25+
         149313732879600*ep^24-269807142910950*ep^23-873210891657615*
         ep^22+3021043699351516*ep^21-593920867302604*ep^20-
         5470945162846115*ep^19+2691375676855724*ep^18+4456432094610404
         *ep^17-88148619364562*ep^16-3910656099061598*ep^15-
         2843641891146431*ep^14+4340781399509620*ep^13+1126110568045256
         *ep^12-2078400495159511*ep^11+9917055892954*ep^10+
         402599893615996*ep^9-24312297021506*ep^8-44234705358074*ep^7+
         2490755765264*ep^6+3240014722952*ep^5-204913702688*ep^4-
         134272582752*ep^3+11795055104*ep^2+2033776512*ep-216170496,
         25798901760000*ep^23-115665076224000*ep^22-46860838502400*
         ep^21+725708893224960*ep^20-442713672990720*ep^19-
         1261913264087040*ep^18+1074893324267520*ep^17+909652844851200*
         ep^16-907935237181440*ep^15-291061346734080*ep^14+
         363369059389440*ep^13+31137497763840*ep^12-73617224232960*
         ep^11+2886170849280*ep^10+7402639196160*ep^9-794477445120*ep^8
         -342684794880*ep^7+49713315840*ep^6+5733089280*ep^5-955514880*
         ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(1540915812000*ep^25-
         23420725419600*ep^24+51255956110950*ep^23+157176493033605*
         ep^22-444962644227517*ep^21-134089219107242*ep^20+
         334903400200040*ep^19+956199248552032*ep^18+51079500812986*
         ep^17-2779249308581764*ep^16+1399682145830918*ep^15+
         2070542814460967*ep^14-2028205303829305*ep^13-116735447435462*
         ep^12+817238270102596*ep^11-279509019369418*ep^10-
         83555042621476*ep^9+73764468427220*ep^8-8798496117856*ep^7-
         5789516611418*ep^6+1887248580808*ep^5+64565860712*ep^4-
         99798819648*ep^3+8070435232*ep^2+1719909504*ep-225972864,
         1074954240000*ep^23-4819378176000*ep^22-1952534937600*ep^21+
         30237870551040*ep^20-18446403041280*ep^19-52579719336960*ep^18
         +44787221844480*ep^17+37902201868800*ep^16-37830634882560*
         ep^15-12127556113920*ep^14+15140377474560*ep^13+1297395740160*
         ep^12-3067384343040*ep^11+120257118720*ep^10+308443299840*ep^9
         -33103226880*ep^8-14278533120*ep^7+2071388160*ep^6+238878720*
         ep^5-39813120*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(-463552875*ep^19+2988132525*
         ep^18-1182037320*ep^17-28497320154*ep^16+60617744544*ep^15+
         12040758313*ep^14-148544782734*ep^13+134887579688*ep^12+
         8280559153*ep^11-60912563049*ep^10+15491158112*ep^9+7276143110
         *ep^8+62329602*ep^7-2120520461*ep^6-297102802*ep^5+722758812*
         ep^4-274860224*ep^3+57311472*ep^2-7849056*ep+529344,223948800*
         ep^18-1332495360*ep^17+1280862720*ep^16+5759527680*ep^15-
         12589948800*ep^14+475562880*ep^13+17052647040*ep^12-
         10380839040*ep^11-6041692800*ep^10+6753352320*ep^9-222618240*
         ep^8-1334136960*ep^7+324172800*ep^6+56540160*ep^5-27371520*
         ep^4+2488320*ep^3)
         +Master(t145)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-23145750*ep^18+
         169988625*ep^17-533441160*ep^16+1392410763*ep^15-3801005394*
         ep^14+7704184192*ep^13-9632495996*ep^12+6496347846*ep^11-
         2733418178*ep^10+1620687649*ep^9-789753912*ep^8-223263121*ep^7
         +436384778*ep^6-241579314*ep^5+109262492*ep^4-44281888*ep^3+
         11698944*ep^2-1611552*ep+86976,18662400*ep^17-148366080*ep^16+
         403470720*ep^15-326980800*ep^14-395200800*ep^13+830031840*
         ep^12-239009760*ep^11-387050400*ep^10+270626400*ep^9+21526560*
         ep^8-61604640*ep^7+12031200*ep^6+2952000*ep^5-1192320*ep^4+
         103680*ep^3)
         +Master(t145)*xi^2*ca^4*rat(5574358764000*ep^24-36831069306000
         *ep^23+58122277031970*ep^22+61887594516681*ep^21-
         184928872246908*ep^20+168783387508304*ep^19-774362542432113*
         ep^18+1557887640947202*ep^17-337793256178936*ep^16-
         1451297739910006*ep^15+855414449128286*ep^14+379056407568857*
         ep^13-220476654811632*ep^12-165688029606096*ep^11+
         50482910534015*ep^10+58006185776612*ep^9-19950281742268*ep^8-
         7894537643266*ep^7+4244551443354*ep^6-51391779168*ep^5-
         261572985544*ep^4+39899111264*ep^3+2869294688*ep^2-1113225984*
         ep+73231488,8599633920000*ep^22-44288114688000*ep^21+
         13905130291200*ep^20+232632877547520*ep^19-302659809361920*
         ep^18-218864548454400*ep^17+504207473725440*ep^16-
         32920700866560*ep^15-280697945149440*ep^14+90111514521600*
         ep^13+61048676782080*ep^12-30319951933440*ep^11-4325773455360*
         ep^10+3845905920000*ep^9-96390881280*ep^8-200565227520*ep^7+
         19481886720*ep^6+3583180800*ep^5-477757440*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(-449080524000*ep^24+
         5027566590000*ep^23-15962060661570*ep^22-5412005633091*ep^21+
         121407855261873*ep^20-203654857728212*ep^19-59771300100984*
         ep^18+567646743465672*ep^17-689069591555150*ep^16+
         204488216301736*ep^15+315661589736598*ep^14-368062944229601*
         ep^13+104905367787405*ep^12+80896598454564*ep^11-
         80148851030360*ep^10+20930549532706*ep^9+5249788604380*ep^8-
         4475002032128*ep^7+730133486772*ep^6+159748878018*ep^5-
         69860656580*ep^4+4852609840*ep^3+1199717344*ep^2-207239904*ep+
         7975872,358318080000*ep^22-1845338112000*ep^21+579380428800*
         ep^20+9693036564480*ep^19-12610825390080*ep^18-9119356185600*
         ep^17+21008644738560*ep^16-1371695869440*ep^15-11695747714560*
         ep^14+3754646438400*ep^13+2543694865920*ep^12-1263331330560*
         ep^11-180240560640*ep^10+160246080000*ep^9-4016286720*ep^8-
         8356884480*ep^7+811745280*ep^6+149299200*ep^5-19906560*ep^4)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(4120470*ep^13+3267918*ep^12-
         11546037*ep^11+1298733*ep^10+4359374*ep^9-1966524*ep^8-1116825
         *ep^7+2802221*ep^6-1091630*ep^5-345940*ep^4+251672*ep^3-30424*
         ep^2-4064*ep+1056,3981312*ep^12+2322432*ep^11-16201728*ep^10-
         2663424*ep^9+14731776*ep^8-1267200*ep^7-3764736*ep^6+668160*
         ep^5+258048*ep^4-55296*ep^3)
         +Master(t145)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(17145*ep^10-
         113373*ep^9+63054*ep^8+78728*ep^7-44403*ep^6-6709*ep^5+10292*
         ep^4-6222*ep^3+1312*ep^2+248*ep-72,27648*ep^9-6912*ep^8-51456*
         ep^7-7872*ep^6+10560*ep^5+960*ep^4-576*ep^3)
         +Master(t145)*xi^3*ca^4*rat(-11804623425*ep^20+32486231295*
         ep^19+24154356795*ep^18+98590646344*ep^17-344935988350*ep^16-
         965396927294*ep^15+2410039602320*ep^14-413117048012*ep^13-
         1998205426629*ep^12+1031664340771*ep^11+548452897043*ep^10-
         411195609704*ep^9-103911349660*ep^8+114084619780*ep^7-
         207359166*ep^6-16978757852*ep^5+3057933152*ep^4+1236523168*
         ep^3-613432672*ep^2+102458944*ep-6336768,53747712000*ep^18-
         206928691200*ep^17-162616688640*ep^16+1163175137280*ep^15-
         422639493120*ep^14-1478591262720*ep^13+984462336000*ep^12+
         550587248640*ep^11-553671106560*ep^10-9251573760*ep^9+
         105627525120*ep^8-20875345920*ep^7-4751032320*ep^6+1884487680*
         ep^5-159252480*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(177365475*ep^18-2787130290*
         ep^17+19802274710*ep^16-59003948598*ep^15+45872305394*ep^14+
         85185808992*ep^13-142312543864*ep^12+7330450652*ep^11+
         92634393265*ep^10-41895763456*ep^9-19527426968*ep^8+
         19437438704*ep^7-3169220066*ep^6-1432312790*ep^5+536719794*
         ep^4+13205242*ep^3-32408748*ep^2+5499544*ep-290352,746496000*
         ep^16-3869337600*ep^15+3895879680*ep^14+5801587200*ep^13-
         8410936320*ep^12-1585958400*ep^11+4573117440*ep^10-565056000*
         ep^9-838978560*ep^8+236736000*ep^7+32762880*ep^6-17971200*ep^5
         +1658880*ep^4)
         +Master(t145)*xi^4*ca^4*rat(531600*ep^14+46020490*ep^13-
         140040581*ep^12+19994073*ep^11+220990817*ep^10-127130888*ep^9-
         77455841*ep^8+46356637*ep^7+27636974*ep^6-17056626*ep^5-
         2376392*ep^4+3060080*ep^3-662281*ep^2+45514*ep+24,298598400*
         ep^12-582266880*ep^11-413890560*ep^10+758937600*ep^9+109486080
         *ep^8-189112320*ep^7+7464960*ep^6+12441600*ep^5-1658880*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(373600*ep^13+5840860*ep^12-
         21362658*ep^11+8595068*ep^10+25618897*ep^9-20638100*ep^8-
         5650748*ep^7+9247310*ep^6-982218*ep^5-1399184*ep^4+367556*ep^3
         +58172*ep^2-27629*ep+2274,4147200*ep^11-6704640*ep^10-7983360*
         ep^9+7879680*ep^8+4147200*ep^7-1244160*ep^6-311040*ep^5+69120*
         ep^4)
         );


==> anc/ghghglhB.h <==
* Unrenormalized ghost-ghost-gluon vertex with ghost=0

L ghghglhB =
      +1
      +a*(
         +xi*ca*rat(-ep+1,2*ep)
         )
      +a^2*(
         +xi*ca^2*rat(-8*ep^3+8*ep^2+2*ep-3,32*ep^3)
         +xi*ca^2*G10*rat(16*ep^5+4*ep^4-68*ep^3+51*ep^2-4*ep-3,96*ep^5
         +64*ep^4-32*ep^3)
         +xi^2*ca^2*rat(8*ep^3-16*ep^2+6*ep+1,32*ep^3)
         +xi^2*ca^2*G10*rat(-16*ep^5+4*ep^4+12*ep^3-ep^2-4*ep+1,96*ep^5
         +64*ep^4-32*ep^3)
         )
      +a^3*(
         +xi*ca^3*rat(-16*ep^5+16*ep^4+19*ep^3-19*ep^2-2*ep+2,128*ep^5)
         +xi*ca^3*G20*rat(288*ep^9+2304*ep^8+616*ep^7-22392*ep^6+30400*
         ep^5-8118*ep^4-7009*ep^3+3558*ep^2+539*ep-318,18432*ep^9-4608*
         ep^8-32256*ep^7-5760*ep^6+3456*ep^5)
         +xi*ca^3*G10*rat(18432*ep^11-46080*ep^10-88896*ep^9+395888*
         ep^8-460400*ep^7+201224*ep^6+3076*ep^5-24205*ep^4-2137*ep^3+
         5985*ep^2-1549*ep+114,110592*ep^11-138240*ep^10-141312*ep^9+
         152832*ep^8+12288*ep^7-28416*ep^6+4608*ep^5)
         +xi*ca^3*G10*G20*rat(-38016*ep^12-30240*ep^11+714144*ep^10-
         1668288*ep^9+1362552*ep^8+213790*ep^7-1085166*ep^6+659125*ep^5
         -102342*ep^4-28162*ep^3+2634*ep^2+3827*ep-714,995328*ep^12-
         1575936*ep^11-857088*ep^10+1799424*ep^9-347904*ep^8-292608*
         ep^7+126720*ep^6-13824*ep^5)
         +xi*[d4AA/na]*ca^-1*G20*rat(-120*ep^7+164*ep^6-534*ep^5+587*
         ep^4-267*ep^3+37*ep^2+21*ep-8,192*ep^8+240*ep^7+24*ep^6-24*
         ep^5)
         +xi*[d4AA/na]*ca^-1*G10*rat(64*ep^7-208*ep^6+400*ep^5-496*ep^4
         +436*ep^3-203*ep^2+27*ep+4,256*ep^8+320*ep^7+32*ep^6-32*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*G20*rat(288*ep^7-32*ep^6+936*ep^5-860*
         ep^4-240*ep^3+461*ep^2-165*ep+20,768*ep^8+960*ep^7+96*ep^6-96*
         ep^5)
         +xi*tf*nf*ca^2*G20*rat(2*ep^2-3*ep+1,192*ep^6-336*ep^5+72*ep^4
         )
         +xi*tf*nf*ca^2*G10*rat(32*ep^6-164*ep^5+312*ep^4-287*ep^3+134*
         ep^2-29*ep+2,288*ep^8-432*ep^7-224*ep^6+400*ep^5-96*ep^4)
         +xi*tf*nf*ca^2*G10*G20*rat(-288*ep^9+6048*ep^8-15912*ep^7+
         14092*ep^6-672*ep^5-6661*ep^4+4497*ep^3-1237*ep^2+135*ep-2,
         20736*ep^11-32832*ep^10-17856*ep^9+37488*ep^8-7248*ep^7-6096*
         ep^6+2640*ep^5-288*ep^4)
         +xi^2*ca^3*rat(16*ep^5-32*ep^4+11*ep^3+11*ep^2-5*ep-1,64*ep^5)
         +xi^2*ca^3*G20*rat(-288*ep^8-776*ep^7+356*ep^6-640*ep^5+860*
         ep^4+269*ep^3-355*ep^2-50*ep+30,9216*ep^8+11520*ep^7+1152*ep^6
         -1152*ep^5)
         +xi^2*ca^3*G10*rat(-9216*ep^9+8832*ep^8+25728*ep^7-42264*ep^6+
         8348*ep^5+12910*ep^4-4119*ep^3-874*ep^2-191*ep+186,27648*ep^9+
         13824*ep^8-21504*ep^7-4608*ep^6+3072*ep^5)
         +xi^2*ca^3*G10*G20*rat(76032*ep^11+32832*ep^10-646368*ep^9+
         926784*ep^8-381520*ep^7-110384*ep^6+121114*ep^5-26777*ep^4+
         6907*ep^3-5621*ep^2+1775*ep-174,995328*ep^11-82944*ep^10-
         981504*ep^9+327168*ep^8+142848*ep^7-78336*ep^6+9216*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G20*rat(88*ep^6-236*ep^5+442*ep^4-329*
         ep^3+76*ep^2+7*ep-3,192*ep^7+48*ep^6-24*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*rat(-16*ep^5-80*ep^4-48*ep^3+104*
         ep^2-23*ep-3,128*ep^7+192*ep^6+64*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*G20*rat(-704*ep^7+1376*ep^6-736*ep^5
         -568*ep^4+632*ep^3-76*ep^2-65*ep+15,1536*ep^8+1920*ep^7+192*
         ep^6-192*ep^5)
         +xi^3*ca^3*rat(-16*ep^4+48*ep^3-41*ep^2+5*ep+4,128*ep^4)
         +xi^3*ca^3*G20*rat(144*ep^7-736*ep^6+132*ep^5+492*ep^4-180*
         ep^3-54*ep^2+39*ep-8,9216*ep^7+2304*ep^6-1152*ep^5)
         +xi^3*ca^3*G10*rat(768*ep^7-768*ep^6-328*ep^5+348*ep^4+178*
         ep^3-139*ep^2-12*ep+13,4608*ep^7+3072*ep^6-1536*ep^5)
         +xi^3*ca^3*G10*G20*rat(-12672*ep^10+9696*ep^9+1008*ep^8+3640*
         ep^7-7652*ep^6+2400*ep^5+1428*ep^4-855*ep^3+3*ep^2+59*ep-7,
         331776*ep^10+193536*ep^9-198144*ep^8-23040*ep^7+32256*ep^6-
         4608*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G20*rat(16*ep^5-8*ep^4-20*ep^3+22*ep^2-8
         *ep+1,96*ep^6-24*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G10*rat(-16*ep^4+16*ep^3-4*ep+1,64*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G10*G20*rat(64*ep^5-176*ep^4+208*ep^3-
         128*ep^2+40*ep-5,768*ep^6-192*ep^5)
         +Master(no)*xi*ca^3*rat(16*ep^2-4*ep+1,3072*ep-768)
         +Master(no)*xi*[d4AA/na]*ca^-1*rat(-16*ep^2+4*ep-1,128*ep-32)
         +Master(no)*xi^2*ca^3*rat(-1,768)
         +Master(no)*xi^2*[d4AA/na]*ca^-1*rat(1,32)
         +Master(t105)*xi*ca^3*rat(288*ep^8-2712*ep^7+11276*ep^6-18266*
         ep^5+8447*ep^4+422*ep^3-124*ep^2-201*ep+36,18432*ep^6-29184*
         ep^5-1536*ep^4+6528*ep^3-1152*ep^2)
         +Master(t105)*xi*[d4AA/na]*ca^-1*rat(-16*ep^4-20*ep^3-58*ep^2+
         86*ep-25,64*ep^3+16*ep^2-8*ep)
         +Master(t105)*xi*tf*nf*ca^2*rat(-12*ep^3+21*ep^2-11*ep+2,24*
         ep^3-44*ep^2+12*ep)
         +Master(t105)*xi^2*ca^3*rat(-36*ep^6+144*ep^5+103*ep^4-17*ep^3
         -73*ep^2-22*ep+15,1152*ep^4+192*ep^3-192*ep^2)
         +Master(t105)*xi^2*[d4AA/na]*ca^-1*rat(4*ep^3-2*ep^2-10*ep+5,
         16*ep^2+8*ep)
         +Master(t105)*xi^3*ca^3*rat(6*ep^5-5*ep^4-8*ep^3+2*ep^2+5*ep-2
         ,384*ep^3-128*ep^2)
         )
      +a^4*(
         +xi*ca^4*rat(-128*ep^7+128*ep^6+272*ep^5-256*ep^4-150*ep^3+129
         *ep^2+14*ep-4,2048*ep^7)
         +xi*ca^4*G30*rat(9216*ep^13-44288*ep^12+893248*ep^11+4222816*
         ep^10-23627616*ep^9+26291752*ep^8+4051888*ep^7-14012940*ep^6-
         2316835*ep^5+5425802*ep^4-356092*ep^3-463667*ep^2+73779*ep+873
         ,8847360*ep^13-12091392*ep^12-17842176*ep^11+15409152*ep^10+
         13197312*ep^9+221184*ep^8-663552*ep^7)
         +xi*ca^4*G20*rat(1119744000*ep^18+6117120000*ep^17-57458828160
         *ep^16+36851335200*ep^15+226227323024*ep^14-154978514744*ep^13
         -611832678732*ep^12+841365080276*ep^11-124889232880*ep^10-
         308784690220*ep^9+136466191827*ep^8+31362702607*ep^7-
         26401221136*ep^6+197583540*ep^5+2044447167*ep^4-137474985*ep^3
         -69911010*ep^2+4467222*ep+792396,71663616000*ep^18-
         155271168000*ep^17-69055856640*ep^16+251144478720*ep^15+
         3518484480*ep^14-102466529280*ep^13+1147115520*ep^12+
         14551695360*ep^11-109486080*ep^10-807045120*ep^9+2488320*ep^8+
         14929920*ep^7)
         +xi*ca^4*G20*G30*rat(-45785088000*ep^21+137838182400*ep^20-
         1051788902400*ep^19+9064646364160*ep^18-29775366495488*ep^17+
         38820325865472*ep^16-1213155510720*ep^15-50993566030704*ep^14+
         51278850332800*ep^13-10136534559476*ep^12-12960148047172*ep^11
         +7487388990664*ep^10+387163756911*ep^9-1070116595909*ep^8+
         23058442256*ep^7+106518534541*ep^6+779823837*ep^5-9148570705*
         ep^4+82045536*ep^3+414998489*ep^2-7641960*ep-6751332,
         4586471424000*ep^21-19110297600000*ep^20+15168480215040*ep^19+
         26106789888000*ep^18-32887256186880*ep^17-8565248655360*ep^16+
         15184213032960*ep^15+1222491709440*ep^14-2693944811520*ep^13-
         86666526720*ep^12+220312535040*ep^11+2989301760*ep^10-
         8377344000*ep^9-39813120*ep^8+119439360*ep^7)
         +xi*ca^4*G10*rat(663552000*ep^16-1677312000*ep^15-2772910080*
         ep^14+12134807040*ep^13-6601496064*ep^12-16434396256*ep^11+
         23151449504*ep^10-8275831976*ep^9-1942731552*ep^8+2096225144*
         ep^7-421875480*ep^6-137827199*ep^5+69444256*ep^4+2588336*ep^3-
         3682950*ep^2+63439*ep+54894,5308416000*ep^16-5308416000*ep^15-
         8654192640*ep^14+5852528640*ep^13+2761482240*ep^12-1442119680*
         ep^11-216760320*ep^10+103956480*ep^9+4792320*ep^8-2211840*ep^7
         )
         +xi*ca^4*G10*G30*rat(-627048576000*ep^22+6829008134400*ep^21-
         51174271883840*ep^20+191482724742704*ep^19-287283688346568*
         ep^18-51906644129316*ep^17+610065865545238*ep^16-
         458973149768886*ep^15-275992322829200*ep^14+456461766151620*
         ep^13-47577199729068*ep^12-158819514468331*ep^11+
         63886937897105*ep^10+13998275306454*ep^9-11975841006078*ep^8+
         730380423334*ep^7+824852151342*ep^6-165963307874*ep^5-
         16739131512*ep^4+8381334579*ep^3-445647479*ep^2-138378684*ep+
         16716060,9172942848000*ep^23-38220595200000*ep^22+
         21164017582080*ep^21+90434174976000*ep^20-96111472803840*ep^19
         -69344077086720*ep^18+96142938439680*ep^17+19575480729600*
         ep^16-35756315688960*ep^15-2618316472320*ep^14+5828514693120*
         ep^13+179311656960*ep^12-457379758080*ep^11-6058229760*ep^10+
         16993566720*ep^9+79626240*ep^8-238878720*ep^7)
         +xi*ca^4*G10*G20*rat(-385191936000*ep^23+1389878784000*ep^22+
         5638576573440*ep^21-26631764832000*ep^20-12007696544576*ep^19+
         179702292925120*ep^18-218470801782448*ep^17-136065521363120*
         ep^16+407975356090896*ep^15-103435486653228*ep^14-
         268733414357444*ep^13+175635834879524*ep^12+66046359789262*
         ep^11-99375153504023*ep^10+25332513571726*ep^9+8028529991414*
         ep^8-5338606761470*ep^7+591362916528*ep^6+227491293270*ep^5-
         71362845662*ep^4+3086538488*ep^3+1486972003*ep^2-242484744*ep+
         10991844,10319560704000*ep^23-49017913344000*ep^22+
         50396721315840*ep^21+81202759925760*ep^20-162338912501760*
         ep^19-1385556295680*ep^18+134511223726080*ep^17-47658992025600
         *ep^16-35651912417280*ep^15+19375990456320*ep^14+2694950092800
         *ep^13-2657704919040*ep^12+82632130560*ep^11+144043868160*
         ep^10-14621368320*ep^9-2627665920*ep^8+358318080*ep^7)
         +xi*ca^4*G10*G20*G30*rat(530310758400*ep^24+235127854080*ep^23
         -20683126437120*ep^22+87717987965760*ep^21-129345680801648*
         ep^20-147528423178984*ep^19+922233908972460*ep^18-
         1532235589995666*ep^17+1015259277614248*ep^16+172444850713902*
         ep^15-646241897651228*ep^14+260124699370080*ep^13+
         99665345456763*ep^12-104087985173686*ep^11+16591719623774*
         ep^10+8978988362508*ep^9-4263551973504*ep^8+755899406152*ep^7+
         81014873586*ep^6-142118571482*ep^5+31534271037*ep^4+5671481136
         *ep^3-2084666672*ep^2-48793800*ep+35447904,82556485632000*
         ep^24-371504185344000*ep^23+305137943838720*ep^22+
         750415522037760*ep^21-1136305780162560*ep^20-335762275368960*
         ep^19+1073318677217280*ep^18-112249488752640*ep^17-
         380533283389440*ep^16+83704098816000*ep^15+60311581655040*
         ep^14-15871739166720*ep^13-4654352793600*ep^12+1317615206400*
         ep^11+171116789760*ep^10-50264064000*ep^9-2388787200*ep^8+
         716636160*ep^7)
         +xi*ca^4*G10^2*rat(-125013196800*ep^23+676537712640*ep^22+
         746501529600*ep^21-5351358412800*ep^20-4814435661312*ep^19+
         28233208430912*ep^18-9884291051104*ep^17-26575641668048*ep^16-
         5957717503336*ep^15+51634475711728*ep^14-26993186424720*ep^13-
         12925665313828*ep^12+14013418016216*ep^11-1369268175689*ep^10-
         2021193498376*ep^9+617141692516*ep^8+77060822784*ep^7-
         58181134234*ep^6+4038682928*ep^5+2016769684*ep^4-367149952*
         ep^3-9813557*ep^2+7386072*ep-567324,4586471424000*ep^23-
         13759414272000*ep^22-3687013416960*ep^21+36159231098880*ep^20-
         8889252249600*ep^19-31987338117120*ep^18+11647808225280*ep^17+
         11235629629440*ep^16-4287293521920*ep^15-1780712570880*ep^14+
         679574568960*ep^13+137598566400*ep^12-52177305600*ep^11-
         5065113600*ep^10+1908817920*ep^9+70778880*ep^8-26542080*ep^7)
         +xi*[d4AA/na]*G30*rat(4608*ep^11-22336*ep^10-28672*ep^9+808688
         *ep^8-176928*ep^7-753196*ep^6+59276*ep^5+326925*ep^4-65855*
         ep^3-28421*ep^2+6451*ep+164,92160*ep^11+150528*ep^10+58368*
         ep^9-3072*ep^8-3072*ep^7)
         +xi*[d4AA/na]*G20*rat(-22464000*ep^15-146956800*ep^14-
         2981582240*ep^13+5934791648*ep^12+2570383440*ep^11-7123376744*
         ep^10-707169974*ep^9+3592053712*ep^8-429106239*ep^7-641345395*
         ep^6+135298471*ep^5+40985361*ep^4-10778277*ep^3-782637*ep^2+
         240867*ep+3303,248832000*ep^16-488609280*ep^14-186624000*ep^13
         +96474240*ep^12+39864960*ep^11-6117120*ep^10-2592000*ep^9+
         120960*ep^8+51840*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(-3981312000*ep^19+22598246400*ep^18+
         17155932160*ep^17-242786862080*ep^16+361393762560*ep^15+
         102784464480*ep^14-552457259088*ep^13+84524896504*ep^12+
         433250620804*ep^11-101244009124*ep^10-204732232220*ep^9+
         72041271468*ep^8+35332574689*ep^7-15292511845*ep^6-2586706454*
         ep^5+1401643134*ep^4+67223297*ep^3-55804461*ep^2-270148*ep+
         791124,31850496000*ep^19-63700992000*ep^18-64532643840*ep^17+
         105177415680*ep^16+64033320960*ep^15-25919447040*ep^14-
         14746199040*ep^13+2458874880*ep^12+1365811200*ep^11-101468160*
         ep^10-55710720*ep^9+1520640*ep^8+829440*ep^7)
         +xi*[d4AA/na]*G10*rat(4608000*ep^13+19200000*ep^12+27571200*
         ep^11-35880064*ep^10-52793392*ep^9+31248808*ep^8+24060156*ep^7
         -14044750*ep^6-1966548*ep^5+1890163*ep^4-155942*ep^3-47422*
         ep^2+6654*ep+193,36864000*ep^14+43008000*ep^13-3778560*ep^12-
         10552320*ep^11+92160*ep^10+737280*ep^9-15360*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(-37773619200*ep^21+152347253760*
         ep^20+196636099840*ep^19-1759094259136*ep^18-1977784401312*
         ep^17+17424337373376*ep^16-21828015106880*ep^15+124011816060*
         ep^14+16066570373122*ep^13-12556516423092*ep^12+4326320362437*
         ep^11+966101711789*ep^10-1932148589293*ep^9+475755133605*ep^8+
         236324822901*ep^7-96502261889*ep^6-12748907217*ep^5+7336197547
         *ep^4+352932402*ep^3-268820724*ep^2-4566800*ep+4078704,
         191102976000*ep^22-509607936000*ep^21-323494871040*ep^20+
         1398803005440*ep^19+95882158080*ep^18-1300845035520*ep^17+
         51710330880*ep^16+485388011520*ep^15-16841226240*ep^14-
         79810099200*ep^13+1712240640*ep^12+6304020480*ep^11-72714240*
         ep^10-235284480*ep^9+1105920*ep^8+3317760*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(2985984000*ep^20-10397184000*ep^19+
         2827504640*ep^18-76357899520*ep^17+335456360128*ep^16+
         51601125824*ep^15-1480823366304*ep^14+1668820965504*ep^13+
         49035815780*ep^12-1188935918960*ep^11+1025134945046*ep^10-
         298231320754*ep^9-174178695385*ep^8+141931580257*ep^7-
         7378945891*ep^6-16049434815*ep^5+2821293087*ep^4+673740179*
         ep^3-160099991*ep^2-10226515*ep+2904090,23887872000*ep^20-
         53747712000*ep^19-58850426880*ep^18+141371412480*ep^17+
         61081620480*ep^16-113593052160*ep^15-30686376960*ep^14+
         28955335680*ep^13+4845173760*ep^12-3131550720*ep^11-283253760*
         ep^10+148055040*ep^9+5391360*ep^8-2488320*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(41284915200*ep^21-497264808960*
         ep^20+1277027068160*ep^19-192226218176*ep^18+26289699744*ep^17
         -8959748530464*ep^16+16590286776272*ep^15-5681475787548*ep^14-
         10477929574822*ep^13+11617584584508*ep^12-2215728077547*ep^11-
         3270349634627*ep^10+1939599527017*ep^9+190553644671*ep^8-
         393328073397*ep^7+41043465377*ep^6+35110532721*ep^5-6827392255
         *ep^4-1314858588*ep^3+334376874*ep^2+15977240*ep-5147400,
         573308928000*ep^22-1528823808000*ep^21-970484613120*ep^20+
         4196409016320*ep^19+287646474240*ep^18-3902535106560*ep^17+
         155130992640*ep^16+1456164034560*ep^15-50523678720*ep^14-
         239430297600*ep^13+5136721920*ep^12+18912061440*ep^11-
         218142720*ep^10-705853440*ep^9+3317760*ep^8+9953280*ep^7)
         +xi*[d4AA/na]*G10^2*rat(-1592524800*ep^21+9325117440*ep^20-
         42993745920*ep^19+390716805120*ep^18-1463640011264*ep^17+
         2093626512000*ep^16-336416939392*ep^15-2038167714976*ep^14+
         1471160243472*ep^13+840154177824*ep^12-1260371533052*ep^11+
         143978908356*ep^10+324629830214*ep^9-108543628627*ep^8-
         28169147700*ep^7+15605066391*ep^6+552214102*ep^5-910529793*
         ep^4+24101564*ep^3+24080909*ep^2-655224*ep-274644,31850496000*
         ep^21-116785152000*ep^20+62869340160*ep^19+170264494080*ep^18-
         154284134400*ep^17-62523371520*ep^16+71141760000*ep^15+
         9756241920*ep^14-12563112960*ep^13-738570240*ep^12+1023943680*
         ep^11+26726400*ep^10-38845440*ep^9-368640*ep^8+552960*ep^7)
         +xi*tf*nf*ca^3*G30*rat(32*ep^6-80*ep^5-26*ep^4+213*ep^3-195*
         ep^2+41*ep+3,5120*ep^10-21504*ep^9+30976*ep^8-16896*ep^7+2304*
         ep^6)
         +xi*tf*nf*ca^3*G20*rat(777600*ep^14-673920*ep^13-13508820*
         ep^12+66288432*ep^11-117158997*ep^10+57643205*ep^9+69262359*
         ep^8-112511669*ep^7+64127969*ep^6-14888995*ep^5-1043083*ep^4+
         1389657*ep^3-329152*ep^2+40330*ep-2436,37324800*ep^16-
         134991360*ep^15+103783680*ep^14+126817920*ep^13-191229120*
         ep^12+24511680*ep^11+52496640*ep^10-17867520*ep^9-2220480*ep^8
         +1529280*ep^7-155520*ep^6)
         +xi*tf*nf*ca^3*G20*G30*rat(7787520*ep^15-202974720*ep^14+
         1314516480*ep^13-3319371816*ep^12+3547056190*ep^11-372020039*
         ep^10-3044713412*ep^9+3313408395*ep^8-1451977240*ep^7+71189913
         *ep^6+209803184*ep^5-93802027*ep^4+16326110*ep^3-521274*ep^2-
         185072*ep+17328,597196800*ep^17-2309160960*ep^16+2200504320*
         ep^15+1613952000*ep^14-3566937600*ep^13+1157103360*ep^12+
         741899520*ep^11-495866880*ep^10+35942400*ep^9+33350400*ep^8-
         8605440*ep^7+622080*ep^6)
         +xi*tf*nf*ca^3*G10*rat(512*ep^10-3232*ep^9+7416*ep^8-8544*ep^7
         +2528*ep^6+5161*ep^5-6780*ep^4+3776*ep^3-1094*ep^2+139*ep-2,
         4608*ep^12-9216*ep^11-2432*ep^10+11648*ep^9-2944*ep^8-2432*
         ep^7+768*ep^6)
         +xi*tf*nf*ca^3*G10*G30*rat(-15088140*ep^15-64825200*ep^14+
         482591295*ep^13-695488566*ep^12-246368950*ep^11+1192441976*
         ep^10-463434232*ep^9-627321620*ep^8+503159290*ep^7+98310868*
         ep^6-251410531*ep^5+104919938*ep^4-4944880*ep^3-8604324*ep^2+
         2488788*ep-216432,597196800*ep^17-1562664960*ep^16-499322880*
         ep^15+3689625600*ep^14-1030579200*ep^13-2667479040*ep^12+
         1232133120*ep^11+554065920*ep^10-321408000*ep^9-11059200*ep^8+
         21980160*ep^7-2488320*ep^6)
         +xi*tf*nf*ca^3*G10*G20*rat(-109900800*ep^16+1576089360*ep^15-
         6293208240*ep^14+8629618302*ep^13+1753758441*ep^12-15662597672
         *ep^11+13068157288*ep^10+1297086112*ep^9-8190123190*ep^8+
         4836478124*ep^7-522374896*ep^6-626617190*ep^5+298142317*ep^4-
         40295252*ep^3-5037792*ep^2+1942536*ep-150408,1343692800*ep^18-
         3963893760*ep^17+48522240*ep^16+8676149760*ep^15-5086022400*
         ep^14-5228893440*ep^13+4772908800*ep^12+322548480*ep^11-
         1138717440*ep^10+216172800*ep^9+57749760*ep^8-22083840*ep^7+
         1866240*ep^6)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(-30151440*ep^17+266466996*ep^16
         -482072040*ep^15+1274611095*ep^14-7309014543*ep^13+18496175392
         *ep^12-20819773578*ep^11+7356533448*ep^10+6493149064*ep^9-
         7890034470*ep^8+2692224318*ep^7+380541989*ep^6-606760461*ep^5+
         213705906*ep^4-39387868*ep^3+4740060*ep^2-472908*ep+30528,
         4299816960*ep^19-13759414272*ep^18+3326386176*ep^17+
         27724861440*ep^16-23216191488*ep^15-12663641088*ep^14+
         19456422912*ep^13-2786171904*ep^12-3901934592*ep^11+1602726912
         *ep^10+11860992*ep^9-116868096*ep^8+23639040*ep^7-1492992*ep^6
         )
         +xi*tf*nf*ca^3*G10^2*rat(-705780*ep^14+2874960*ep^13-2422545*
         ep^12-14626401*ep^11+32816454*ep^10-24581436*ep^9+1554589*ep^8
         +8927777*ep^7-4788563*ep^6-413753*ep^5+1256682*ep^4-439996*
         ep^3+31269*ep^2+11809*ep-1946,18662400*ep^16-22394880*ep^15-
         45515520*ep^14+49248000*ep^13+32613120*ep^12-34018560*ep^11-
         5472000*ep^10+7660800*ep^9-357120*ep^8-495360*ep^7+69120*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-4*ep^4+8*ep^3-9*ep^2+7*ep-2,320*
         ep^8-544*ep^7+96*ep^6)
         +xi*tf*nf*cf*ca^2*G20*rat(-16*ep^7+84*ep^6-172*ep^5+215*ep^4-
         182*ep^3+94*ep^2-25*ep+2,384*ep^9-480*ep^8-192*ep^7+72*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(-1536*ep^10-5856*ep^9+24016*ep^8
         -36312*ep^7+34212*ep^6-16992*ep^5-46*ep^4+3713*ep^3-1354*ep^2+
         157*ep-2,92160*ep^12-125952*ep^11-41856*ep^10+35712*ep^9+672*
         ep^8-2496*ep^7+288*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(8*ep^6-36*ep^5+74*ep^4-83*ep^3+
         51*ep^2-16*ep+2,1440*ep^10-3888*ep^9+3200*ep^8-976*ep^7+96*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(32*ep^9-248*ep^8+828*ep^7-1594*
         ep^6+1927*ep^5-1494*ep^4+734*ep^3-217*ep^2+34*ep-2,1728*ep^11-
         3888*ep^10+1680*ep^9+708*ep^8-516*ep^7+72*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(3072*ep^12+4032*ep^11-71168*
         ep^10+219200*ep^9-337408*ep^8+285940*ep^7-117860*ep^6-768*ep^5
         +23681*ep^4-10628*ep^3+2071*ep^2-166*ep+2,414720*ep^14-981504*
         ep^13+470592*ep^12+223104*ep^11-199536*ep^10+21456*ep^9+13200*
         ep^8-3792*ep^7+288*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*rat(600*ep^9-3204*ep^8+8938*ep^7
         -15407*ep^6+15558*ep^5-8459*ep^4+2012*ep^3+57*ep^2-108*ep+13,
         32400*ep^13-14580*ep^12-58680*ep^11+2835*ep^10+14220*ep^9-1350
         *ep^8-900*ep^7+135*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-7680*ep^12+537840*ep^11
         -1323360*ep^10+1417232*ep^9-1294466*ep^8+619170*ep^7+289800*
         ep^6-459224*ep^5+175327*ep^4-10900*ep^3-9480*ep^2+2602*ep-221,
         518400*ep^14-751680*ep^13-705600*ep^12+984240*ep^11+182160*
         ep^10-249120*ep^9+7200*ep^8+16560*ep^7-2160*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(1183680*ep^14-6981840*
         ep^13+27340560*ep^12-35005596*ep^11-21913304*ep^10+85399210*
         ep^9-65128997*ep^8+4500722*ep^7+18909203*ep^6-9962650*ep^5+
         990949*ep^4+792754*ep^3-338999*ep^2+56760*ep-3732,6220800*
         ep^16-6946560*ep^15-15621120*ep^14+15001920*ep^13+11767680*
         ep^12-10134720*ep^11-2367360*ep^10+2220480*ep^9-17280*ep^8-
         141120*ep^7+17280*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-230400*ep^13+384480*
         ep^12-6446880*ep^11+6358136*ep^10+14056088*ep^9-17759578*ep^8+
         727585*ep^7+5929303*ep^6-1869251*ep^5-577609*ep^4+435395*ep^3-
         94339*ep^2+9063*ep-393,3110400*ep^15-1399680*ep^14-8743680*
         ep^13+1671840*ep^12+6998400*ep^11-401760*ep^10-1451520*ep^9+
         142560*ep^8+86400*ep^7-12960*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(-368064*ep^14-
         1123632*ep^13+3229920*ep^12-1720500*ep^11+4034788*ep^10-
         10876010*ep^9+9089425*ep^8+52040*ep^7-4497955*ep^6+2878532*
         ep^5-655901*ep^4-66596*ep^3+69355*ep^2-14106*ep+960,3732480*
         ep^16-4167936*ep^15-9372672*ep^14+9001152*ep^13+7060608*ep^12-
         6080832*ep^11-1420416*ep^10+1332288*ep^9-10368*ep^8-84672*ep^7
         +10368*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(-360*ep^11+28140*ep^10-
         113430*ep^9+204921*ep^8-218802*ep^7+167828*ep^6-109277*ep^5+
         56506*ep^4-16833*ep^3+757*ep^2+862*ep-152,129600*ep^13-112320*
         ep^12-223920*ep^11+111840*ep^10+77280*ep^9-24000*ep^8-6000*
         ep^7+1440*ep^6)
         +xi*tf^2*nf^2*ca^2*G30*rat(-2*ep^3+5*ep^2-4*ep+1,160*ep^8-512*
         ep^7+456*ep^6-72*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*rat(-8*ep^6+46*ep^5-97*ep^4+99*ep^3-52*
         ep^2+13*ep-1,192*ep^9-528*ep^8+264*ep^7+180*ep^6-54*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(-768*ep^9-2544*ep^8+14432*ep^7-
         20404*ep^6+10628*ep^5+116*ep^4-2097*ep^3+715*ep^2-79*ep+1,
         46080*ep^12-132096*ep^11+73536*ep^10+49248*ep^9-26448*ep^8-
         1752*ep^7+2016*ep^6-216*ep^5)
         +xi^2*ca^4*rat(384*ep^7-768*ep^6+16*ep^5+784*ep^4-350*ep^3-113
         *ep^2+46*ep+12,2048*ep^7)
         +xi^2*ca^4*G30*rat(-13824*ep^12+37952*ep^11-125024*ep^10+
         282944*ep^9-532312*ep^8+720664*ep^7-490220*ep^6+327461*ep^5-
         108762*ep^4-39193*ep^3+10250*ep^2-4452*ep+1044,4423680*ep^12+
         589824*ep^11-8036352*ep^10-4349952*ep^9+73728*ep^8+221184*ep^7
         )
         +xi^2*ca^4*G20*rat(-1679616000*ep^17-3983904000*ep^16+
         36906557760*ep^15-75263173056*ep^14+67267231792*ep^13-
         16611831616*ep^12-9629390736*ep^11-10113097520*ep^10+
         16510478472*ep^9-626486660*ep^8-4461237383*ep^7+883781855*ep^6
         +356664304*ep^5-79582386*ep^4-10644203*ep^3+1332759*ep^2+97370
         *ep+20400,35831808000*ep^17-23887872000*ep^16-70359736320*
         ep^15+20032634880*ep^14+31808194560*ep^13-3520972800*ep^12-
         4707901440*ep^11+213995520*ep^10+266250240*ep^9-4147200*ep^8-
         4976640*ep^7)
         +xi^2*ca^4*G20*G30*rat(68677632000*ep^20-194107392000*ep^19+
         501982525440*ep^18-2489365628416*ep^17+5501359808512*ep^16-
         4692885331680*ep^15-62255010992*ep^14+3391724671896*ep^13-
         2576790792084*ep^12+348260857440*ep^11+373195840144*ep^10-
         135756066039*ep^9+15108062144*ep^8-6762428127*ep^7-2166152259*
         ep^6+2539924417*ep^5-140368016*ep^4-165605463*ep^3+18758787*
         ep^2+3354612*ep-459036,2293235712000*ep^20-6115295232000*ep^19
         -1588702740480*ep^18+10670340833280*ep^17-438116843520*ep^16-
         4939799592960*ep^15+182407127040*ep^14+884856545280*ep^13-
         19687587840*ep^12-72864645120*ep^11+859299840*ep^10+2783600640
         *ep^9-13271040*ep^8-39813120*ep^7)
         +xi^2*ca^4*G10*rat(-199065600*ep^15+533422080*ep^14+350115840*
         ep^13-2284861440*ep^12+2016309376*ep^11+333988192*ep^10-
         1112701928*ep^9+274400620*ep^8+136555630*ep^7-28148529*ep^6-
         12541141*ep^5-6325009*ep^4+2141231*ep^3+953234*ep^2-100924*ep-
         32664,530841600*ep^15-424673280*ep^14-950353920*ep^13+
         395182080*ep^12+355184640*ep^11-73175040*ep^10-36311040*ep^9+
         3133440*ep^8+1105920*ep^7)
         +xi^2*ca^4*G10*G30*rat(2509786828800*ep^21-18739197342720*
         ep^20+49700028848384*ep^19-44579855742144*ep^18-29960365029728
         *ep^17+90964537824192*ep^16-72616813333760*ep^15+
         16547656042016*ep^14+35037648043912*ep^13-49974330407104*ep^12
         +20670246335184*ep^11+5366192846102*ep^10-5698728591723*ep^9+
         585693727117*ep^8+254115908661*ep^7-46485555671*ep^6+
         23921038187*ep^5-5497899845*ep^4-2194783369*ep^3+543425997*
         ep^2+45775452*ep-11957940,18345885696000*ep^22-48922361856000*
         ep^21-31055507619840*ep^20+134285088522240*ep^19+9204687175680
         *ep^18-124881123409920*ep^17+4964191764480*ep^16+
         46597249105920*ep^15-1616757719040*ep^14-7661769523200*ep^13+
         164375101440*ep^12+605185966080*ep^11-6980567040*ep^10-
         22587310080*ep^9+106168320*ep^8+318504960*ep^7)
         +xi^2*ca^4*G10*G20*rat(288893952000*ep^22-943989120000*ep^21-
         2725845891840*ep^20+16440757712448*ep^19-23771950526960*ep^18-
         671776971880*ep^17+33569296316220*ep^16-27587484573714*ep^15-
         5494919452570*ep^14+17864294049296*ep^13-4719336172488*ep^12-
         5192069858375*ep^11+3216763035224*ep^10+67529124416*ep^9-
         391249103096*ep^8+33570605788*ep^7+14917407290*ep^6+2442503988
         *ep^5-664308236*ep^4-439749947*ep^3+68876616*ep^2+12229980*ep-
         2036160,2579890176000*ep^22-8384643072000*ep^21+22215720960*
         ep^20+20334013562880*ep^19-10083707781120*ep^18-15471950745600
         *ep^17+10419879813120*ep^16+3715071713280*ep^15-3340370534400*
         ep^14-166558187520*ep^13+423900241920*ep^12-28575866880*ep^11-
         22205767680*ep^10+2702315520*ep^9+398131200*ep^8-59719680*ep^7
         )
         +xi^2*ca^4*G10*G20*G30*rat(-3181864550400*ep^23+789448273920*
         ep^22+87241700459520*ep^21-276506449956096*ep^20+
         151630675032512*ep^19+633168402267168*ep^18-1229453801721056*
         ep^17+604219933066560*ep^16+461342204165152*ep^15-
         626578936339432*ep^14+151527611675992*ep^13+90293413178864*
         ep^12-47413734335862*ep^11+2621575595105*ep^10-360170885430*
         ep^9+117595781242*ep^8+777823165230*ep^7-216156436976*ep^6-
         62023263922*ep^5+20877069154*ep^4+1981289168*ep^3-772361385*
         ep^2-26054904*ep+10725876,165112971264000*ep^23-
         495338913792000*ep^22-132732483010560*ep^21+1301732319559680*
         ep^20-320013080985600*ep^19-1151544172216320*ep^18+
         419321096110080*ep^17+404482666659840*ep^16-154342566789120*
         ep^15-64105652551680*ep^14+24464684482560*ep^13+4953548390400*
         ep^12-1878383001600*ep^11-182344089600*ep^10+68717445120*ep^9+
         2548039680*ep^8-955514880*ep^7)
         +xi^2*ca^4*G10^2*rat(375039590400*ep^23-1902841528320*ep^22-
         477892362240*ep^21+20081781485568*ep^20-44565834505728*ep^19+
         21452359013504*ep^18+49697684456704*ep^17-77026188076640*ep^16
         +24087590070048*ep^15+25070529562448*ep^14-18654056465864*
         ep^13-1640432794008*ep^12+4273388678872*ep^11-404562453957*
         ep^10-488123468252*ep^9+115686188936*ep^8+8145186324*ep^7-
         7605487526*ep^6+2706259660*ep^5-172525468*ep^4-188619916*ep^3+
         30030851*ep^2+3579992*ep-695388,4586471424000*ep^23-
         13759414272000*ep^22-3687013416960*ep^21+36159231098880*ep^20-
         8889252249600*ep^19-31987338117120*ep^18+11647808225280*ep^17+
         11235629629440*ep^16-4287293521920*ep^15-1780712570880*ep^14+
         679574568960*ep^13+137598566400*ep^12-52177305600*ep^11-
         5065113600*ep^10+1908817920*ep^9+70778880*ep^8-26542080*ep^7)
         +xi^2*[d4AA/na]*G30*rat(-13824*ep^11+39488*ep^10+1792*ep^9+
         34448*ep^8-87712*ep^7+69340*ep^6-69020*ep^5+44027*ep^4-3657*
         ep^3-5545*ep^2+1565*ep-102,92160*ep^11+150528*ep^10+58368*ep^9
         -3072*ep^8-3072*ep^7)
         +xi^2*[d4AA/na]*G20*rat(29376000*ep^14+232026240*ep^13-
         293738752*ep^12-91192592*ep^11+146086704*ep^10+54368696*ep^9-
         107265108*ep^8+33974309*ep^7+15168218*ep^6-10827380*ep^5+
         363515*ep^4+798957*ep^3-97648*ep^2-17382*ep+2719,124416000*
         ep^15+186624000*ep^14+35631360*ep^13-39864960*ep^12-11560320*
         ep^11+2592000*ep^10+829440*ep^9-51840*ep^8-17280*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(11943936000*ep^19-61829529600*
         ep^18+40392908800*ep^17+273690570752*ep^16-556916522496*ep^15+
         271375497920*ep^14+184098186528*ep^13-260122651152*ep^12+
         85888644792*ep^11+20948110184*ep^10-21299772516*ep^9+
         4456276288*ep^8+266459211*ep^7-411493071*ep^6+141277040*ep^5-
         1145746*ep^4-12721977*ep^3+2003097*ep^2+311178*ep-68112,
         31850496000*ep^19-63700992000*ep^18-64532643840*ep^17+
         105177415680*ep^16+64033320960*ep^15-25919447040*ep^14-
         14746199040*ep^13+2458874880*ep^12+1365811200*ep^11-101468160*
         ep^10-55710720*ep^9+1520640*ep^8+829440*ep^7)
         +xi^2*[d4AA/na]*G10*rat(-230400*ep^12-2426880*ep^11+1691840*
         ep^10+2088896*ep^9-2698216*ep^8+1977020*ep^7-666526*ep^6-
         300579*ep^5+197719*ep^4+9946*ep^3-13628*ep^2-131*ep+283,
         1843200*ep^13+2519040*ep^12+314880*ep^11-464640*ep^10-88320*
         ep^9+19200*ep^8+3840*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(295818854400*ep^21-1195643658240*
         ep^20-2295422511104*ep^19+13234616600064*ep^18-7145509944064*
         ep^17-27349597402368*ep^16+35016806902016*ep^15+6318169389568*
         ep^14-28526870463040*ep^13+4890567651904*ep^12+14125491863688*
         ep^11-7697148745814*ep^10-1195539119361*ep^9+1846728994079*
         ep^8-256123260993*ep^7-146951345437*ep^6+42577353433*ep^5+
         3013119257*ep^4-2032617107*ep^3+84028119*ep^2+30942132*ep-
         2631132,764411904000*ep^22-2038431744000*ep^21-1293979484160*
         ep^20+5595212021760*ep^19+383528632320*ep^18-5203380142080*
         ep^17+206841323520*ep^16+1941552046080*ep^15-67364904960*ep^14
         -319240396800*ep^13+6848962560*ep^12+25216081920*ep^11-
         290856960*ep^10-941137920*ep^9+4423680*ep^8+13271040*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(-4478976000*ep^20+16161792000*
         ep^19-1245240320*ep^18-36110874112*ep^17+3759881088*ep^16-
         4441121280*ep^15+137612893280*ep^14-94311878512*ep^13-
         140342912712*ep^12+155285103688*ep^11+34524576986*ep^10-
         112736952325*ep^9+47854464940*ep^8+7566354640*ep^7-10717475206
         *ep^6+1883776050*ep^5+509133970*ep^4-189678248*ep^3+4196460*
         ep^2+4326099*ep-414486,11943936000*ep^20-26873856000*ep^19-
         29425213440*ep^18+70685706240*ep^17+30540810240*ep^16-
         56796526080*ep^15-15343188480*ep^14+14477667840*ep^13+
         2422586880*ep^12-1565775360*ep^11-141626880*ep^10+74027520*
         ep^9+2695680*ep^8-1244160*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-323909222400*ep^21+
         3170302894080*ep^20-9953316210688*ep^19+13659119500800*ep^18-
         11718032745728*ep^17+13942395177984*ep^16-9668860545152*ep^15-
         12974875839424*ep^14+24090721041664*ep^13-7850872994560*ep^12-
         6621635439576*ep^11+4832047987370*ep^10-17270499237*ep^9-
         698327176565*ep^8+116287796475*ep^7+35175910927*ep^6-
         7795869091*ep^5-1041249491*ep^4+211380641*ep^3+21252027*ep^2-
         3046908*ep-23148,2293235712000*ep^22-6115295232000*ep^21-
         3881938452480*ep^20+16785636065280*ep^19+1150585896960*ep^18-
         15610140426240*ep^17+620523970560*ep^16+5824656138240*ep^15-
         202094714880*ep^14-957721190400*ep^13+20546887680*ep^12+
         75648245760*ep^11-872570880*ep^10-2823413760*ep^9+13271040*
         ep^8+39813120*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(4777574400*ep^21-28616785920*ep^20+
         62340710400*ep^19+1945485312*ep^18-272172369920*ep^17+
         510085364608*ep^16-396073256576*ep^15+259701920864*ep^14-
         450481564336*ep^13+521992400136*ep^12-193685332416*ep^11-
         97008233830*ep^10+99391513801*ep^9-16006931456*ep^8-9122764005
         *ep^7+3352083390*ep^6+111464891*ep^5-177649908*ep^4+13128397*
         ep^3+2947764*ep^2-344636*ep-960,31850496000*ep^21-116785152000
         *ep^20+62869340160*ep^19+170264494080*ep^18-154284134400*ep^17
         -62523371520*ep^16+71141760000*ep^15+9756241920*ep^14-
         12563112960*ep^13-738570240*ep^12+1023943680*ep^11+26726400*
         ep^10-38845440*ep^9-368640*ep^8+552960*ep^7)
         +xi^2*tf*nf*ca^3*G30*rat(4*ep^3+9*ep^2-16*ep+3,2560*ep^8-4352*
         ep^7+768*ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(432*ep^8-2502*ep^7+3661*ep^6-3064*
         ep^5+1150*ep^4+542*ep^3-161*ep^2-76*ep+18,82944*ep^11-103680*
         ep^10-50688*ep^9+27072*ep^8+4608*ep^7-1728*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(-281088*ep^13-2741376*ep^12+
         9803904*ep^11-7947756*ep^10-3136049*ep^9+7185021*ep^8-3517198*
         ep^7+647532*ep^6+20223*ep^5-52425*ep^4+25214*ep^3-6936*ep^2+
         994*ep-60,59719680*ep^15-81616896*ep^14-73571328*ep^13+
         99892224*ep^12+3393792*ep^11-25643520*ep^10+4990464*ep^9+
         1354752*ep^8-504576*ep^7+41472*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(-256*ep^8+1552*ep^7-3756*ep^6+4694*
         ep^5-3167*ep^4+1069*ep^3-139*ep^2+5*ep-2,2304*ep^10-3456*ep^9-
         1792*ep^8+3200*ep^7-768*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(502938*ep^12-1666617*ep^11+
         2674092*ep^10-2656191*ep^9+1024176*ep^8+824285*ep^7-907180*
         ep^6+81867*ep^5+180606*ep^4-54708*ep^3-7392*ep^2+4564*ep-440,
         19906560*ep^14-22228992*ep^13-30081024*ep^12+25777152*ep^11+
         7575552*ep^10-6653952*ep^9+451584*ep^7-55296*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(691200*ep^12-4628952*ep^11+
         11367804*ep^10-12047019*ep^9+2733441*ep^8+5249746*ep^7-4409066
         *ep^6+883041*ep^5+287025*ep^4-143964*ep^3+17172*ep^2-532*ep+
         104,8957952*ep^14-11197440*ep^13-12441600*ep^12+13623552*ep^11
         +2267136*ep^10-3677184*ep^9+262656*ep^8+255744*ep^7-41472*ep^6
         )
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(3698136*ep^15+128785950*ep^14
         -303635781*ep^13+59164920*ep^12+351654984*ep^11-281998918*
         ep^10-52388958*ep^9+154335998*ep^8-67039764*ep^7+3404324*ep^6+
         5459175*ep^5-1520990*ep^4+49764*ep^3+36484*ep^2-5556*ep+232,
         716636160*ep^17-501645312*ep^16-1774669824*ep^15+936603648*
         ep^14+1134148608*ep^13-680140800*ep^12-158837760*ep^11+
         158754816*ep^10-15178752*ep^9-8957952*ep^8+2350080*ep^7-165888
         *ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(47052*ep^13-167868*ep^12+153091*
         ep^11+84628*ep^10-169452*ep^9-3552*ep^8+86331*ep^7-20312*ep^6-
         15697*ep^5+4486*ep^4+2218*ep^3-1056*ep^2+137*ep-6,1244160*
         ep^15-248832*ep^14-3283200*ep^13+2174208*ep^11-93696*ep^10-
         458496*ep^9+52224*ep^8+28416*ep^7-4608*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(1536*ep^11-22128*ep^10
         +55224*ep^9-60476*ep^8+28810*ep^7+5802*ep^6-13908*ep^5+5784*
         ep^4-441*ep^3-259*ep^2+59*ep-3,103680*ep^13-46656*ep^12-187776
         *ep^11+9072*ep^10+45504*ep^9-4320*ep^8-2880*ep^7+432*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-78912*ep^12+428304*
         ep^11-852360*ep^10+647916*ep^9+81666*ep^8-392536*ep^7+163343*
         ep^6+35688*ep^5-42792*ep^4+9912*ep^3+27*ep^2-284*ep+28,414720*
         ep^14-463104*ep^13-626688*ep^12+537024*ep^11+157824*ep^10-
         138624*ep^9+9408*ep^7-1152*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(3072*ep^10-14496*ep^9+
         28752*ep^8-17072*ep^7-7472*ep^6+6414*ep^5+3291*ep^4-2988*ep^3+
         450*ep^2+62*ep-13,41472*ep^12-10368*ep^11-77184*ep^10-11808*
         ep^9+15840*ep^8+1440*ep^7-864*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(122688*ep^12-
         383760*ep^11+202824*ep^10+676020*ep^9-1229282*ep^8+773208*ep^7
         -81559*ep^6-137214*ep^5+64860*ep^4-5628*ep^3-2875*ep^2+774*ep-
         56,1244160*ep^14-1389312*ep^13-1880064*ep^12+1611072*ep^11+
         473472*ep^10-415872*ep^9+28224*ep^7-3456*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(8*ep^7-260*ep^6+890*ep^5
         -1275*ep^4+943*ep^3-376*ep^2+76*ep-6,2880*ep^9-6336*ep^8+2512*
         ep^7+1248*ep^6-784*ep^5+96*ep^4)
         +xi^3*ca^4*rat(-384*ep^6+1152*ep^5-976*ep^4-96*ep^3+414*ep^2-
         57*ep-46,2048*ep^6)
         +xi^3*ca^4*G30*rat(13824*ep^12-30208*ep^11-261280*ep^10+320576
         *ep^9+382768*ep^8-249028*ep^7-259526*ep^6+117427*ep^5+28182*
         ep^4-13852*ep^3+1445*ep^2+69*ep-405,4423680*ep^12+589824*ep^11
         -8036352*ep^10-4349952*ep^9+73728*ep^8+221184*ep^7)
         +xi^3*ca^4*G20*rat(111974400*ep^15-196231680*ep^14-580959168*
         ep^13+3168968144*ep^12-4497046176*ep^11+814444884*ep^10+
         2093805912*ep^9-1080514552*ep^8-164173034*ep^7+197159191*ep^6-
         13714236*ep^5-11513184*ep^4+1819410*ep^3+125875*ep^2-50308*ep+
         4362,2388787200*ep^15-477757440*ep^14-4595097600*ep^13-
         872570880*ep^12+1100666880*ep^11+162570240*ep^10-91238400*ep^9
         -6635520*ep^8+2488320*ep^7)
         +xi^3*ca^4*G20*G30*rat(-3433881600*ep^18+15768944640*ep^17-
         7019053056*ep^16-86660810624*ep^15+224676216192*ep^14-
         232528220928*ep^13+60212532008*ep^12+96966492244*ep^11-
         91324780692*ep^10+13150906950*ep^9+17700059005*ep^8-7836217968
         *ep^7-486200174*ep^6+852707177*ep^5-96031752*ep^4-29562727*
         ep^3+6067049*ep^2+115236*ep-64980,114661785600*ep^18-
         357362565120*ep^17+75644928000*ep^16+517344952320*ep^15-
         258493317120*ep^14-156535234560*ep^13+92485877760*ep^12+
         10450944000*ep^11-10311598080*ep^10+474439680*ep^9+345047040*
         ep^8-39813120*ep^7)
         +xi^3*ca^4*G10*rat(1990656*ep^12-2949120*ep^11-3391488*ep^10+
         7561536*ep^9-1850896*ep^8-3135976*ep^7+1122936*ep^6+842640*
         ep^5-195402*ep^4-160599*ep^3+14638*ep^2+9853*ep+210,5308416*
         ep^12+3981312*ep^11-3465216*ep^10-1916928*ep^9+368640*ep^8+
         147456*ep^7)
         +xi^3*ca^4*G10*G30*rat(-7858013760*ep^18+43732962288*ep^17-
         112628185168*ep^16+151218363220*ep^15-2682308400*ep^14-
         268224927040*ep^13+224341923216*ep^12+94031905884*ep^11-
         148594236206*ep^10-18139212404*ep^9+57785427369*ep^8-
         4736448848*ep^7-11082486963*ep^6+2592167076*ep^5+702094431*
         ep^4-286225856*ep^3+4798029*ep^2+9271680*ep-1108548,
         114661785600*ep^19-328697118720*ep^18-121191137280*ep^17+
         844409733120*ep^16-123035811840*ep^15-704639139840*ep^14+
         174819409920*ep^13+210691031040*ep^12-50124718080*ep^11-
         22507683840*ep^10+5029724160*ep^9+743178240*ep^8-159252480*
         ep^7)
         +xi^3*ca^4*G10*G20*rat(-28889395200*ep^20+126446538240*ep^19-
         16650526464*ep^18-726358655136*ep^17+1297687837360*ep^16-
         319276149184*ep^15-1198273738008*ep^14+1194677661484*ep^13-
         180289248144*ep^12-252127262496*ep^11+106704711680*ep^10-
         16179947659*ep^9+24290412609*ep^8-10020716731*ep^7-4780958535*
         ep^6+3176697495*ep^5-53481681*ep^4-234897529*ep^3+27823227*
         ep^2+5249916*ep-841644,257989017600*ep^20-825564856320*ep^19-
         26157219840*ep^18+1990815252480*ep^17-910137876480*ep^16-
         1493161205760*ep^15+921823027200*ep^14+342940262400*ep^13-
         270798888960*ep^12-13048750080*ep^11+28197642240*ep^10-
         2100142080*ep^9-915701760*ep^8+119439360*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(79546613760*ep^21-229857488640*
         ep^20-901049188608*ep^19+5276510709168*ep^18-9590517800752*
         ep^17+6227523498068*ep^16+3126202979348*ep^15-7138338953392*
         ep^14+3188097656656*ep^13+586635737556*ep^12-619712575298*
         ep^11-95135842554*ep^10+32825050787*ep^9+104497335607*ep^8-
         50570876941*ep^7-1580906313*ep^6+5728531941*ep^5-1076255879*
         ep^4-80530801*ep^3+44709591*ep^2-4650492*ep+170388,
         4127824281600*ep^21-14240993771520*ep^20+2883743907840*ep^19+
         31957672919040*ep^18-22525467033600*ep^17-20250027786240*ep^16
         +20721813258240*ep^15+1799752089600*ep^14-5704543272960*ep^13+
         874415554560*ep^12+503357276160*ep^11-146392842240*ep^10-
         6250659840*ep^9+5573836800*ep^8-477757440*ep^7)
         +xi^3*ca^4*G10^2*rat(-2343997440*ep^19+8053240320*ep^18+
         4011054336*ep^17-51380705952*ep^16+75853194432*ep^15-
         9025982056*ep^14-71342076952*ep^13+54962055136*ep^12+
         4406343140*ep^11-18454026966*ep^10+4259214721*ep^9+1603249395*
         ep^8-542140931*ep^7-25277165*ep^6-13178425*ep^5+6339085*ep^4+
         3277299*ep^3-789433*ep^2-93380*ep+22436,28665446400*ep^19-
         48731258880*ep^18-76003246080*ep^17+107196825600*ep^16+
         59668807680*ep^15-76403589120*ep^14-12180602880*ep^13+
         19833569280*ep^12-338411520*ep^11-1957478400*ep^10+196853760*
         ep^9+61931520*ep^8-8847360*ep^7)
         +xi^3*[d4AA/na]*G30*rat(13824*ep^11-11968*ep^10+15488*ep^9-
         31216*ep^8-10544*ep^7+61916*ep^6-31424*ep^5-5873*ep^4+7263*
         ep^3-1039*ep^2-391*ep+108,92160*ep^11+150528*ep^10+58368*ep^9-
         3072*ep^8-3072*ep^7)
         +xi^3*[d4AA/na]*G20*rat(-5011200*ep^13-19561728*ep^12+44265232
         *ep^11-17920728*ep^10-10973628*ep^9+11178690*ep^8-2185082*ep^7
         -2232457*ep^6+1425788*ep^5-19689*ep^4-151860*ep^3+20955*ep^2+
         4430*ep-803,24883200*ep^14+32348160*ep^13+656640*ep^12-8104320
         *ep^11-691200*ep^10+656640*ep^9+34560*ep^8-17280*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(-298598400*ep^16+1083079680*ep^15-
         694356224*ep^14-922459968*ep^13+57173808*ep^12+529051520*ep^11
         +842716924*ep^10-951869592*ep^9-14507928*ep^8+242519638*ep^7-
         20766213*ep^6-45114494*ep^5+13653620*ep^4+586512*ep^3-742687*
         ep^2+97904*ep-3300,796262400*ep^16-756449280*ep^15-1909923840*
         ep^14+210954240*ep^13+571898880*ep^12-58890240*ep^11-57231360*
         ep^10+7464960*ep^9+1797120*ep^8-276480*ep^7)
         +xi^3*[d4AA/na]*G10*rat(-9216*ep^10+52992*ep^9-46016*ep^8+6544
         *ep^7-22488*ep^6+19020*ep^5+318*ep^4-1056*ep^3-643*ep^2+26*ep+
         51,73728*ep^11+104448*ep^10+21504*ep^9-12288*ep^8-3072*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(-432357120*ep^17+1155007296*ep^16+
         5404691648*ep^15-13326012608*ep^14+688495968*ep^13+16409949332
         *ep^12-6406082760*ep^11-8239607382*ep^10+3691491550*ep^9+
         2547958897*ep^8-876623034*ep^7-689138747*ep^6+170503266*ep^5+
         137526291*ep^4-50398854*ep^3-2041763*ep^2+2679336*ep-281316,
         2388787200*ep^18-3264675840*ep^17-7421829120*ep^16+6459125760*
         ep^15+7125442560*ep^14-3991818240*ep^13-2345656320*ep^12+
         870912000*ep^11+262103040*ep^10-75755520*ep^9-8847360*ep^8+
         2211840*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(223948800*ep^17-489269760*ep^16-
         859820032*ep^15+1850069152*ep^14+1144044144*ep^13-2269374280*
         ep^12-824190228*ep^11+937669800*ep^10+612297514*ep^9-248718434
         *ep^8-195995193*ep^7+23646364*ep^6+43228455*ep^5-2331912*ep^4-
         5493447*ep^3+662284*ep^2+219987*ep-36414,597196800*ep^17-
         418037760*ep^16-2134149120*ep^15+192015360*ep^14+1909370880*
         ep^13+274959360*ep^12-403107840*ep^11-51010560*ep^10+31518720*
         ep^9+2073600*ep^8-829440*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(1904993280*ep^18-11620288512*
         ep^17+14555638720*ep^16+13075091968*ep^15-34962577280*ep^14+
         20178076768*ep^13-8180217940*ep^12+3914993760*ep^11+
         10831812854*ep^10-14657191458*ep^9+2798261179*ep^8+3875784806*
         ep^7-1985900153*ep^6-100635870*ep^5+269597697*ep^4-49922734*
         ep^3-6043001*ep^2+2712072*ep-224556,28665446400*ep^19-
         46342471680*ep^18-79267921920*ep^17+99774996480*ep^16+
         66127933440*ep^15-69278146560*ep^14-16172421120*ep^13+
         17487912960*ep^12+532500480*ep^11-1695375360*ep^10+121098240*
         ep^9+53084160*ep^8-6635520*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(-14929920*ep^17+72023040*ep^16-
         44713728*ep^15-435112512*ep^14+1148902016*ep^13-1040671440*
         ep^12+33164788*ep^11+561861820*ep^10-305754799*ep^9-21889996*
         ep^8+54911653*ep^7-7939044*ep^6-1087205*ep^5-1130348*ep^4+
         499587*ep^3+41736*ep^2-37192*ep+3944,99532800*ep^17-235560960*
         ep^16-73681920*ep^15+342812160*ep^14-45918720*ep^13-120407040*
         ep^12+22671360*ep^11+13616640*ep^10-2695680*ep^9-460800*ep^8+
         92160*ep^7)
         +xi^4*ca^4*rat(128*ep^6-512*ep^5+688*ep^4-304*ep^3-42*ep^2+41*
         ep+2,2048*ep^6)
         +xi^4*ca^4*G30*rat(-1152*ep^9+1872*ep^8-11384*ep^7+2172*ep^6+
         6664*ep^5-1709*ep^4-993*ep^3+592*ep^2+90*ep-36,1105920*ep^9+
         147456*ep^8-73728*ep^7)
         +xi^4*ca^4*G20*rat(-518400*ep^11+3331680*ep^10-5938400*ep^9+
         3297368*ep^8+1257832*ep^7-1803684*ep^6+377940*ep^5+161718*ep^4
         -98941*ep^3+21430*ep^2-2059*ep+60,33177600*ep^11-9400320*ep^10
         -6359040*ep^9+2764800*ep^8-276480*ep^7)
         +xi^4*ca^4*G20*G30*rat(95385600*ep^15-333020160*ep^14+
         183847680*ep^13+312025824*ep^12-239789232*ep^11-40720120*ep^10
         +102380908*ep^9-83334004*ep^8+22337448*ep^7+10480929*ep^6-
         4656717*ep^5+700030*ep^4-1073671*ep^3+580696*ep^2-111576*ep+
         7245,9555148800*ep^15-6688604160*ep^14-16230481920*ep^13+
         5162434560*ep^12+3984629760*ep^11-1446543360*ep^10-165888000*
         ep^9+106168320*ep^8-9953280*ep^7)
         +xi^4*ca^4*G10*rat(-4608*ep^9+8832*ep^8-704*ep^7-4824*ep^6-742
         *ep^5+2895*ep^4-514*ep^3-361*ep^2+86*ep+8,36864*ep^9+24576*
         ep^8-12288*ep^7)
         +xi^4*ca^4*G10*G30*rat(138240*ep^12+30417120*ep^11-74660064*
         ep^10+50882424*ep^9+3135112*ep^8-18717084*ep^7+15801802*ep^6-
         13668113*ep^5+9690523*ep^4-4212626*ep^3+1030932*ep^2-133721*ep
         +7455,1592524800*ep^13-716636160*ep^12-1689845760*ep^11+
         796262400*ep^10+88473600*ep^9-79626240*ep^8+8847360*ep^7)
         +xi^4*ca^4*G10*G20*rat(66873600*ep^15-175180320*ep^14+
         115591320*ep^13+28014192*ep^12+31036098*ep^11-138749346*ep^10+
         66571550*ep^9+28305430*ep^8-22687837*ep^7-3350304*ep^6+3746949
         *ep^5+448878*ep^4-568901*ep^3+85430*ep^2+2341*ep-840,
         1791590400*ep^15-507617280*ep^14-2334044160*ep^13+713318400*
         ep^12+565678080*ep^11-222289920*ep^10-21565440*ep^9+16588800*
         ep^8-1658880*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(-491028480*ep^18+1308303360*ep^17-
         1055255040*ep^16+929374848*ep^15-1280773888*ep^14-200869568*
         ep^13+1698290368*ep^12-1030441832*ep^11-62619120*ep^10+
         270594504*ep^9-68752670*ep^8-34863999*ep^7+15045905*ep^6+
         3497117*ep^5-363423*ep^4-1780437*ep^3+803763*ep^2-137833*ep+
         8745,76441190400*ep^18-78989230080*ep^17-188448768000*ep^16+
         163569991680*ep^15+130118123520*ep^14-106778787840*ep^13-
         15580200960*ep^12+23489740800*ep^11-2893086720*ep^10-
         1265172480*ep^9+362741760*ep^8-26542080*ep^7)
         +xi^4*ca^4*G10^2*rat(8138880*ep^14-7577280*ep^13-4799520*ep^12
         -508032*ep^11+1746528*ep^10+8947992*ep^9-5105896*ep^8-3825857*
         ep^7+4232073*ep^6-1052585*ep^5-393559*ep^4+303189*ep^3-63181*
         ep^2+3133*ep+195,298598400*ep^14+139345920*ep^13-471121920*
         ep^12-134922240*ep^11+188006400*ep^10-6635520*ep^9-15482880*
         ep^8+2211840*ep^7)
         +xi^4*[d4AA/na]*G30*rat(-2304*ep^9+864*ep^8+5552*ep^7-7680*
         ep^6+2480*ep^5+1970*ep^4-1455*ep^3+74*ep^2+117*ep-18,46080*
         ep^9+6144*ep^8-3072*ep^7)
         +xi^4*[d4AA/na]*G20*rat(6400*ep^8-48480*ep^7+103456*ep^6-92372
         *ep^5+33700*ep^4+433*ep^3-3762*ep^2+958*ep-75,115200*ep^9-
         51840*ep^8+5760*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(4147200*ep^12-6405120*ep^11-
         3386880*ep^10+8312928*ep^9+1166000*ep^8-6404280*ep^7+2529104*
         ep^6+577064*ep^5-569677*ep^4+73301*ep^3+32253*ep^2-10933*ep+
         960,33177600*ep^12+21012480*ep^11-14515200*ep^10-967680*ep^9+
         1244160*ep^8-138240*ep^7)
         +xi^4*[d4AA/na]*G10*rat(32*ep^6-32*ep^5-24*ep^4+36*ep^3-8*ep^2
         -3*ep+1,256*ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(-184320*ep^11+1441920*ep^10+905088
         *ep^9-6175712*ep^8+6130632*ep^7-1787108*ep^6-563930*ep^5+
         425521*ep^4-10394*ep^3-51936*ep^2+15724*ep-1485,22118400*ep^12
         -2580480*ep^11-24330240*ep^10+2949120*ep^9+2211840*ep^8-368640
         *ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(-172800*ep^11+356160*ep^10+148080*
         ep^9-1050688*ep^8+982956*ep^7-8932*ep^6-505000*ep^5+314561*
         ep^4-68200*ep^3-1116*ep^2+2324*ep-225,1382400*ep^11-622080*
         ep^10-1313280*ep^9+622080*ep^8-69120*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(245760*ep^12-1456640*ep^11+
         3029632*ep^10-2904704*ep^9+2560960*ep^8-4365544*ep^7+4698644*
         ep^6-2021830*ep^5-76735*ep^4+347414*ep^3-109936*ep^2+13144*ep-
         485,88473600*ep^13-32440320*ep^12-94740480*ep^11+36126720*
         ep^10+5898240*ep^9-3686400*ep^8+368640*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(11520*ep^9-43680*ep^8+73680*ep^7-
         70072*ep^6+23328*ep^5+23368*ep^4-28519*ep^3+12249*ep^2-2429*ep
         +195,230400*ep^9-276480*ep^8+46080*ep^7)
         +Master(haha)*xi*ca^4*rat(-20100*ep^5+2240*ep^4+9301*ep^3+958*
         ep^2-575*ep-64,1152000*ep^4-576000*ep^3-46080*ep^2+23040*ep)
         +Master(haha)*xi*[d4AA/na]*rat(-10680*ep^5+433*ep^4+5189*ep^3+
         680*ep^2-307*ep-35,48000*ep^4-24000*ep^3-1920*ep^2+960*ep)
         +Master(haha)*xi^2*ca^4*rat(-36*ep^3+99*ep^2+58*ep+7,76800*
         ep^3-23040*ep^2-7680*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(9*ep^3+54*ep^2+23*ep+2,3200*
         ep^3-960*ep^2-320*ep)
         +Master(no1)*xi*ca^4*rat(-14640*ep^4+6466*ep^3+1767*ep^2-512*
         ep+71,2304000*ep^3-1152000*ep^2-92160*ep+46080)
         +Master(no1)*xi*[d4AA/na]*rat(14640*ep^4-6466*ep^3-1767*ep^2+
         512*ep-71,96000*ep^3-48000*ep^2-3840*ep+1920)
         +Master(no1)*xi^2*ca^4*rat(-2*ep^2+21*ep+5,153600*ep^2-46080*
         ep-15360)
         +Master(no1)*xi^2*[d4AA/na]*rat(2*ep^2-21*ep-5,6400*ep^2-1920*
         ep-640)
         +Master(no2)*xi*ca^4*rat(23520*ep^5-12194*ep^4-5877*ep^3+2985*
         ep^2+309*ep-199,36864000*ep^4-3778560*ep^2+92160)
         +Master(no2)*xi*[d4AA/na]*rat(-23520*ep^5+12194*ep^4+5877*ep^3
         -2985*ep^2-309*ep+199,1536000*ep^4-157440*ep^2+3840)
         +Master(no2)*xi^2*ca^4*rat(-3*ep^2-10*ep-3,204800*ep^2+92160*
         ep+10240)
         +Master(no2)*xi^2*[d4AA/na]*rat(9*ep^2+30*ep+9,25600*ep^2+
         11520*ep+1280)
         +Master(no6)*xi*ca^4*rat(2021280*ep^7-1962662*ep^6+109073*ep^5
         +276773*ep^4-67990*ep^3-1621*ep^2+1913*ep-134,73728000*ep^6-
         73728000*ep^5+20090880*ep^4+645120*ep^3-921600*ep^2+92160*ep)
         +Master(no6)*xi*[d4AA/na]*rat(-2021280*ep^7+1962662*ep^6-
         109073*ep^5-276773*ep^4+67990*ep^3+1621*ep^2-1913*ep+134,
         3072000*ep^6-3072000*ep^5+837120*ep^4+26880*ep^3-38400*ep^2+
         3840*ep)
         +Master(no6)*xi^2*ca^4*rat(111200*ep^6+158288*ep^5-213272*ep^4
         -13366*ep^3+25561*ep^2-58*ep-745,58982400*ep^5-47185920*ep^4+
         6635520*ep^3+1843200*ep^2-368640*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(-111200*ep^6-158288*ep^5+
         213272*ep^4+13366*ep^3-25561*ep^2+58*ep+745,2457600*ep^5-
         1966080*ep^4+276480*ep^3+76800*ep^2-15360*ep)
         +Master(no6)*xi^3*ca^4*rat(-450*ep^3+80*ep^2+51*ep-3,147456*
         ep^2-36864*ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(450*ep^3-80*ep^2-51*ep+3,6144*
         ep^2-1536*ep)
         +Master(no6)*xi^4*ca^4*rat(-3*ep-1,24576*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(3*ep+1,1024*ep)
         +Master(lala)*xi*ca^4*rat(-27648000*ep^10+128202880*ep^9-
         309012512*ep^8+439125584*ep^7-264489356*ep^6+32699054*ep^5+
         19719888*ep^4-7172505*ep^3+341047*ep^2+205651*ep-26403,
         147456000*ep^8-221184000*ep^7-125706240*ep^6+225423360*ep^5-
         43591680*ep^4-21335040*ep^3+5391360*ep^2+506880*ep-138240)
         +Master(lala)*xi*[d4AA/na]*rat(-2880000*ep^9+6510400*ep^8-
         3818768*ep^7-750520*ep^6+1173604*ep^5-143248*ep^4-102825*ep^3+
         32607*ep^2+1453*ep-575,3072000*ep^7-2618880*ep^5+768000*ep^4+
         243840*ep^3-78720*ep^2-5760*ep+1920)
         +Master(lala)*xi*tf*nf*ca^3*rat(6*ep^3-3*ep^2+2*ep,64*ep^3-192
         *ep^2+176*ep-48)
         +Master(lala)*xi^2*ca^4*rat(4825600*ep^8-13950080*ep^7+
         13315840*ep^6-2880600*ep^5-1095302*ep^4+544375*ep^3+28357*ep^2
         -19259*ep-859,14745600*ep^6+2949120*ep^5-11980800*ep^4+1290240
         *ep^3+1428480*ep^2-92160*ep-46080)
         +Master(lala)*xi^2*[d4AA/na]*rat(262400*ep^7-299520*ep^6+98672
         *ep^5+37444*ep^4-40061*ep^3-8054*ep^2+2071*ep+412,153600*ep^5+
         107520*ep^4-71040*ep^3-22080*ep^2+3840*ep+960)
         +Master(lala)*xi^3*ca^4*rat(-16384*ep^6+68112*ep^5-45904*ep^4+
         2770*ep^3+4194*ep^2-277*ep-37,147456*ep^4+36864*ep^3-110592*
         ep^2+9216*ep+9216)
         +Master(lala)*xi^3*[d4AA/na]*rat(-2176*ep^5+3592*ep^4-308*ep^3
         -342*ep^2+63*ep+17,3072*ep^3+2304*ep^2-1152*ep-384)
         +Master(lala)*xi^4*ca^4*rat(-352*ep^4+560*ep^3-234*ep^2+17*ep+
         11,12288*ep^2-12288*ep+3072)
         +Master(lala)*xi^4*[d4AA/na]*rat(-4*ep^2+ep+2,64)
         +Master(nono)*xi*ca^4*rat(-4416000*ep^9-26408640*ep^8-19484448
         *ep^7+9978004*ep^6+915226*ep^5-581282*ep^4+29093*ep^3+8093*
         ep^2-1911*ep+185,73728000*ep^7+36864000*ep^6-44421120*ep^5-
         3778560*ep^4+3962880*ep^3+92160*ep^2-92160*ep)
         +Master(nono)*xi*[d4AA/na]*rat(4416000*ep^9+26408640*ep^8+
         19484448*ep^7-9978004*ep^6-915226*ep^5+581282*ep^4-29093*ep^3-
         8093*ep^2+1911*ep-185,3072000*ep^7+1536000*ep^6-1850880*ep^5-
         157440*ep^4+165120*ep^3+3840*ep^2-3840*ep)
         +Master(nono)*xi^2*ca^4*rat(412800*ep^8-95040*ep^7-404040*ep^6
         +300380*ep^5+284150*ep^4-50161*ep^3-16746*ep^2+1211*ep+226,
         7372800*ep^6+5160960*ep^5-3409920*ep^4-1059840*ep^3+184320*
         ep^2+46080*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-412800*ep^8+95040*ep^7+
         404040*ep^6-300380*ep^5-284150*ep^4+50161*ep^3+16746*ep^2-1211
         *ep-226,307200*ep^6+215040*ep^5-142080*ep^4-44160*ep^3+7680*
         ep^2+1920*ep)
         +Master(nono)*xi^3*ca^4*rat(576*ep^6+480*ep^5-1532*ep^4-1406*
         ep^3+766*ep^2+75*ep-49,147456*ep^4+110592*ep^3-55296*ep^2-
         18432*ep)
         +Master(nono)*xi^3*[d4AA/na]*rat(-576*ep^6-480*ep^5+1532*ep^4+
         1406*ep^3-766*ep^2-75*ep+49,6144*ep^4+4608*ep^3-2304*ep^2-768*
         ep)
         +Master(nono)*xi^4*ca^4*rat(-1,3072)
         +Master(nono)*xi^4*[d4AA/na]*rat(1,128)
         +Master(bebe)*xi*ca^4*rat(113920000*ep^16+106803200*ep^15+
         9309290880*ep^14-46639301632*ep^13+54341639072*ep^12+
         29407041840*ep^11-77287136440*ep^10+21758299096*ep^9+
         16460903982*ep^8-10856389179*ep^7+538898041*ep^6+1257876180*
         ep^5-275941404*ep^4-51372111*ep^3+17085669*ep^2+615406*ep-
         303000,3185049600*ep^13-11041505280*ep^12+4366172160*ep^11+
         16933847040*ep^10-11711692800*ep^9-7146455040*ep^8+4775086080*
         ep^7+1391800320*ep^6-638668800*ep^5-142663680*ep^4+24053760*
         ep^3+4976640*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(-68224000*ep^15+86099200*ep^14-
         4383216960*ep^13+11907190768*ep^12+1039361944*ep^11-
         16289378844*ep^10+3843234694*ep^9+4660443752*ep^8-1487942730*
         ep^7-396232539*ep^6+205898285*ep^5-7780380*ep^4-10529964*ep^3+
         1929333*ep^2+161931*ep-49690,33177600*ep^12-65249280*ep^11-
         52392960*ep^10+97804800*ep^9+24710400*ep^8-37376640*ep^7-
         6324480*ep^6+5011200*ep^5+864000*ep^4-190080*ep^3-34560*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(-31008*ep^7+83240*ep^6-47616*
         ep^5-13852*ep^4+23079*ep^3-6769*ep^2-255*ep+237,20736*ep^6-
         44928*ep^5+8640*ep^4+21600*ep^3-3456*ep^2-2592*ep)
         +Master(bebe)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-888*ep^6+988*ep^5+
         846*ep^4-845*ep^3+189*ep^2+ep-3,216*ep^5-144*ep^4-126*ep^3+36*
         ep^2+18*ep)
         +Master(bebe)*xi^2*ca^4*rat(-57305600*ep^15+140609280*ep^14-
         540183520*ep^13+1057752080*ep^12+345920840*ep^11-1703355280*
         ep^10+1039808400*ep^9-7260583*ep^8-563828096*ep^7+323235244*
         ep^6+46575514*ep^5-46651115*ep^4-556144*ep^3+2231506*ep^2-
         20994*ep-35532,796262400*ep^12-1565982720*ep^11-1257431040*
         ep^10+2347315200*ep^9+593049600*ep^8-897039360*ep^7-151787520*
         ep^6+120268800*ep^5+20736000*ep^4-4561920*ep^3-829440*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(137830400*ep^14-268824320*
         ep^13+77637120*ep^12-38734160*ep^11-119052960*ep^10+188946220*
         ep^9-743999980*ep^8+314603138*ep^7+505741035*ep^6-69358639*
         ep^5-66033336*ep^4+4474832*ep^3+3024455*ep^2-81471*ep-44334,
         33177600*ep^11-48660480*ep^10-76723200*ep^9+59443200*ep^8+
         54432000*ep^7-10160640*ep^6-11404800*ep^5-691200*ep^4+518400*
         ep^3+69120*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(583424*ep^13-5015232*ep^12+
         12709984*ep^11-4742784*ep^10-14268904*ep^9+12231008*ep^8+
         2398732*ep^7-3656661*ep^6+160196*ep^5+401370*ep^4-40328*ep^3-
         21113*ep^2+2592*ep+756,15925248*ep^10-30523392*ep^9-25878528*
         ep^8+44126208*ep^7+12773376*ep^6-15095808*ep^5-3151872*ep^4+
         1492992*ep^3+331776*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(-354944*ep^12+1122560*ep^11-
         1127832*ep^10-490872*ep^9+2057434*ep^8-1027200*ep^7-1103158*
         ep^6+444637*ep^5+162348*ep^4-40314*ep^3-15934*ep^2+1125*ep+630
         ,165888*ep^9-235008*ep^8-387072*ep^7+266112*ep^6+266112*ep^5-
         24192*ep^4-44928*ep^3-6912*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(-48*ep^9+2240*ep^8-4956*ep^7+2814*
         ep^6+1473*ep^5-1698*ep^4+204*ep^3+91*ep^2-27*ep+3,110592*ep^6-
         184320*ep^5+64512*ep^4+18432*ep^3-9216*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(32*ep^6-284*ep^5+424*ep^4-306
         *ep^3+101*ep^2-16*ep+1,768*ep^3-768*ep^2)
         +Master(cross)*xi*ca^4*rat(264437760*ep^15-2595780608*ep^14+
         8970702976*ep^13-11300669376*ep^12-228467944*ep^11+9074061932*
         ep^10-2629033810*ep^9-2228996567*ep^8+941032937*ep^7+130043688
         *ep^6-106621013*ep^5+4898563*ep^4+4689787*ep^3-557402*ep^2-
         72693*ep+10170,1698693120*ep^13-6738149376*ep^12+5591531520*
         ep^11+6603669504*ep^10-9693609984*ep^9+470900736*ep^8+
         2701651968*ep^7-370317312*ep^6-314634240*ep^5+34836480*ep^4+
         16699392*ep^3-940032*ep^2-331776*ep)
         +Master(cross)*xi*[d4AA/na]*rat(4915200*ep^14+689781760*ep^13-
         2763920960*ep^12+1956396672*ep^11+2117352884*ep^10-1893456040*
         ep^9-109018987*ep^8+371430103*ep^7-55265404*ep^6-27015093*ep^5
         +8208739*ep^4+676465*ep^3-411350*ep^2-2507*ep+6918,35389440*
         ep^12-87293952*ep^11-14450688*ep^10+115900416*ep^9-28099584*
         ep^8-32338944*ep^7+7776000*ep^6+3949056*ep^5-631296*ep^4-
         221184*ep^3+16128*ep^2+4608*ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(4*ep^2-4*ep-1,96*ep^2-240*ep+
         144)
         +Master(cross)*xi^2*ca^4*rat(-378470400*ep^14+1547576320*ep^13
         -748055040*ep^12-2547246016*ep^11+2925305216*ep^10-764358240*
         ep^9-373884684*ep^8+379498196*ep^7-57245831*ep^6-45019919*ep^5
         +11101156*ep^4+2172330*ep^3-594315*ep^2-37071*ep+10298,
         3397386240*ep^12-8380219392*ep^11-1387266048*ep^10+11126439936
         *ep^9-2697560064*ep^8-3104538624*ep^7+746496000*ep^6+379109376
         *ep^5-60604416*ep^4-21233664*ep^3+1548288*ep^2+442368*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(-14254080*ep^13-385143296*
         ep^12+918477824*ep^11-329125920*ep^10-371505616*ep^9+445942600
         *ep^8-123372646*ep^7-129860397*ep^6+26315689*ep^5+13908612*
         ep^4-1529768*ep^3-644473*ep^2+28597*ep+10874,70778880*ep^11-
         139198464*ep^10-98500608*ep^9+182550528*ep^8+35076096*ep^7-
         47139840*ep^6-8017920*ep^5+3889152*ep^4+681984*ep^3-101376*
         ep^2-18432*ep)
         +Master(cross)*xi^3*ca^4*rat(-497664*ep^10+1206288*ep^9-
         3071988*ep^8+5624210*ep^7-3820928*ep^6-516267*ep^5+923722*ep^4
         -38968*ep^3-60372*ep^2+3137*ep+1150,10616832*ep^8-23003136*
         ep^7-9510912*ep^6+27979776*ep^5-1216512*ep^4-5197824*ep^3+
         110592*ep^2+221184*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(55296*ep^10+1106928*ep^9-
         2470284*ep^8+1628782*ep^7+262040*ep^6-318753*ep^5-70702*ep^4+
         55348*ep^3+1584*ep^2-2705*ep+146,442368*ep^8-958464*ep^7-
         396288*ep^6+1165824*ep^5-50688*ep^4-216576*ep^3+4608*ep^2+9216
         *ep)
         +Master(cross)*xi^4*ca^4*rat(3456*ep^6+768*ep^5-15182*ep^4+
         10801*ep^3-895*ep^2-13*ep-87,1327104*ep^4-1548288*ep^3+221184*
         ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(-576*ep^4+1504*ep^3-987*ep^2
         +434*ep-87,9216*ep^2-9216*ep)
         +Master(fastar2)*xi*ca^4*rat(41472000*ep^17-566553600*ep^16-
         977606400*ep^15+8067592640*ep^14-14032487904*ep^13-15541337584
         *ep^12+30125740536*ep^11+1624101840*ep^10-18275301788*ep^9+
         6366969678*ep^8+2355773771*ep^7-1699349621*ep^6+85622118*ep^5+
         122682912*ep^4-19104313*ep^3-2550365*ep^2+559468*ep-8412,
         15925248000*ep^14-22560768000*ep^13-21317713920*ep^12+
         31029534720*ep^11+3550556160*ep^10-11054684160*ep^9+848378880*
         ep^8+1468800000*ep^7-214548480*ep^6-78704640*ep^5+13962240*
         ep^4+1428480*ep^3-276480*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(82944000*ep^16-154828800*
         ep^15+410106880*ep^14-199034880*ep^13+186244384*ep^12-
         1234202688*ep^11-1131244440*ep^10+2299932344*ep^9+9449328*ep^8
         -892784534*ep^7+196199759*ep^6+96655980*ep^5-29643831*ep^4-
         3688622*ep^3+1437857*ep^2+46112*ep-23025,221184000*ep^13-
         165888000*ep^12-406671360*ep^11+159851520*ep^10+155880960*ep^9
         -49616640*ep^8-21294720*ep^7+6203520*ep^6+1155840*ep^5-322560*
         ep^4-21120*ep^3+5760*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(-96000*ep^11+4752800*ep^10-
         23026200*ep^9+35692444*ep^8-21116010*ep^7-1033775*ep^6+7614785
         *ep^5-3710588*ep^4+535040*ep^3+112745*ep^2-46255*ep+4214,
         4147200*ep^10-14999040*ep^9+17752320*ep^8-5297280*ep^7-4313280
         *ep^6+3244800*ep^5-376320*ep^4-222720*ep^3+70080*ep^2-5760*ep)
         +Master(fastar2)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-800*ep^8+7260*
         ep^7-29460*ep^6+30417*ep^5+5927*ep^4-13658*ep^3+4738*ep^2-595*
         ep+11,3600*ep^7-7920*ep^6+1940*ep^5+3400*ep^4-800*ep^3-280*
         ep^2+60*ep)
         +Master(fastar2)*xi^2*ca^4*rat(-124416000*ep^17+970675200*
         ep^16-3624902400*ep^15-1720131136*ep^14+12523106016*ep^13-
         1776977840*ep^12-9583140920*ep^11+2048724352*ep^10+2654847376*
         ep^9+494587080*ep^8-1422773891*ep^7+257434421*ep^6+130155170*
         ep^5-36775702*ep^4-3007507*ep^3+1308445*ep^2+4220*ep-12756,
         15925248000*ep^14-22560768000*ep^13-21317713920*ep^12+
         31029534720*ep^11+3550556160*ep^10-11054684160*ep^9+848378880*
         ep^8+1468800000*ep^7-214548480*ep^6-78704640*ep^5+13962240*
         ep^4+1428480*ep^3-276480*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(-124416000*ep^15+165196800
         *ep^14-63281920*ep^13+117512896*ep^12+237503136*ep^11-
         460246784*ep^10+133738944*ep^9+295058212*ep^8-169595608*ep^7-
         45521137*ep^6+39455466*ep^5-945895*ep^4-2820660*ep^3+333929*
         ep^2+59138*ep-9525,110592000*ep^12-27648000*ep^11-217159680*
         ep^10-28654080*ep^9+63613440*ep^8+6998400*ep^7-7148160*ep^6-
         472320*ep^5+341760*ep^4+9600*ep^3-5760*ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(1920*ep^8+7088*ep^7-31868
         *ep^6+32600*ep^5-6679*ep^4-4519*ep^3+1217*ep^2+327*ep-86,82944
         *ep^7-241920*ep^6+218880*ep^5-57792*ep^4-14976*ep^3+9408*ep^2-
         1152*ep)
         +Master(fastar2)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(16*ep^5-34*
         ep^4+17*ep^3+9*ep^2-9*ep+1,72*ep^4-108*ep^3-8*ep^2+12*ep)
         +Master(fastar2)*xi^3*ca^4*rat(777600*ep^12-1277280*ep^11-
         4539072*ep^10+7946696*ep^9+154704*ep^8-9453880*ep^7+7459380*
         ep^6-665455*ep^5-1423235*ep^4+509659*ep^3+16811*ep^2-29692*ep+
         3300,99532800*ep^9-111144960*ep^8-1105920*ep^7+36817920*ep^6-
         9815040*ep^5-1889280*ep^4+967680*ep^3-92160*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(777600*ep^10-768960*ep^9-
         855688*ep^8+470848*ep^7+353308*ep^6-289030*ep^5+24429*ep^4+
         4588*ep^3+10158*ep^2-4294*ep+465,691200*ep^7+34560*ep^6-197760
         *ep^5+13440*ep^4+13440*ep^3-1920*ep^2)
         +Master(fastar2)*xi^4*ca^4*rat(-14400*ep^10-63120*ep^9+115320*
         ep^8+63552*ep^7-62272*ep^6-54712*ep^5+25805*ep^4+5573*ep^3-
         2923*ep^2+107*ep+30,5529600*ep^7-5253120*ep^6+906240*ep^5+
         445440*ep^4-168960*ep^3+15360*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(-4800*ep^7+6960*ep^6+3760*
         ep^5-9744*ep^4+4552*ep^3-471*ep^2-92*ep+15,12800*ep^4-5760*
         ep^3+640*ep^2)
         +Master(nostar5)*xi*ca^4*rat(13120*ep^10-111520*ep^9-121748*
         ep^8-100998*ep^7+343894*ep^6+380842*ep^5-29715*ep^4-23299*ep^3
         +2004*ep^2-1709*ep+561,14745600*ep^8-2949120*ep^7-26726400*
         ep^6-5713920*ep^5+3824640*ep^4+368640*ep^3-138240*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(-13120*ep^10+111520*ep^9+
         121748*ep^8+100998*ep^7-343894*ep^6-380842*ep^5+29715*ep^4+
         23299*ep^3-2004*ep^2+1709*ep-561,614400*ep^8-122880*ep^7-
         1113600*ep^6-238080*ep^5+159360*ep^4+15360*ep^3-5760*ep^2)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(-300*ep^3+375*ep^2-82*ep+7,
         9600*ep^3-16320*ep^2+2880*ep)
         +Master(nostar5)*xi*tf*nf*[d4AA/na]*ca^-1*rat(300*ep^3-375*
         ep^2+82*ep-7,400*ep^3-680*ep^2+120*ep)
         +Master(nostar5)*xi^2*ca^4*rat(-6560*ep^9+32104*ep^8+17476*
         ep^7-76772*ep^6-12262*ep^5+35157*ep^4-12330*ep^3-8111*ep^2+452
         *ep+78,3686400*ep^7+184320*ep^6-6635520*ep^5-3087360*ep^4+
         184320*ep^3+138240*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(6560*ep^9-32104*ep^8-17476
         *ep^7+76772*ep^6+12262*ep^5-35157*ep^4+12330*ep^3+8111*ep^2-
         452*ep-78,153600*ep^7+7680*ep^6-276480*ep^5-128640*ep^4+7680*
         ep^3+5760*ep^2)
         +Master(nostar5)*xi^2*tf*nf*ca^3*rat(ep-1,384*ep^2-576*ep)
         +Master(nostar5)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-ep+1,16*ep^2-
         24*ep)
         +Master(nostar5)*xi^3*ca^4*rat(410*ep^6-468*ep^5-1084*ep^4-485
         *ep^3+312*ep^2-4*ep-25,460800*ep^4+138240*ep^3-46080*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(-410*ep^6+468*ep^5+1084*
         ep^4+485*ep^3-312*ep^2+4*ep+25,19200*ep^4+5760*ep^3-1920*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(-10*ep^3+19*ep^2-11*ep+2,76800*
         ep^2-15360*ep)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(10*ep^3-19*ep^2+11*ep-2,
         3200*ep^2-640*ep)
         +Master(nostar6)*xi*ca^4*rat(122240*ep^8-1357856*ep^7+1740240*
         ep^6+919976*ep^5-1602700*ep^4+411398*ep^3+1531*ep^2-18990*ep+
         2817,14745600*ep^7-10321920*ep^6-21565440*ep^5+5068800*ep^4+
         1290240*ep^3-276480*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(-122240*ep^8+1357856*ep^7-
         1740240*ep^6-919976*ep^5+1602700*ep^4-411398*ep^3-1531*ep^2+
         18990*ep-2817,614400*ep^7-430080*ep^6-898560*ep^5+211200*ep^4+
         53760*ep^3-11520*ep^2)
         +Master(nostar6)*xi*tf*nf*ca^3*rat(-ep+1,2400*ep^3-4080*ep^2+
         720*ep)
         +Master(nostar6)*xi*tf*nf*[d4AA/na]*ca^-1*rat(ep-1,100*ep^3-
         170*ep^2+30*ep)
         +Master(nostar6)*xi^2*ca^4*rat(-30656*ep^7+23776*ep^6+11476*
         ep^5-26664*ep^4+20553*ep^3-2076*ep^2-1119*ep+178,3686400*ep^6+
         2949120*ep^5-967680*ep^4-184320*ep^3+46080*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(30656*ep^7-23776*ep^6-
         11476*ep^5+26664*ep^4-20553*ep^3+2076*ep^2+1119*ep-178,153600*
         ep^6+122880*ep^5-40320*ep^4-7680*ep^3+1920*ep^2)
         +Master(nostar6)*xi^3*ca^4*rat(48*ep^5+536*ep^4-2152*ep^3+764*
         ep^2+75*ep-71,1843200*ep^4+92160*ep^3-92160*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(-48*ep^5-536*ep^4+2152*
         ep^3-764*ep^2-75*ep+71,76800*ep^4+3840*ep^3-3840*ep^2)
         +Master(nostar6)*xi^4*ca^4*rat(-2*ep^2-ep+1,230400*ep^2-46080*
         ep)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(2*ep^2+ep-1,9600*ep^2-1920
         *ep)
         +Master(no)*xi*ca^4*rat(16*ep^4-4*ep^3-15*ep^2+4*ep-1,6144*
         ep^3-1536*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-167936*ep^9-401920*ep^8+724896*
         ep^7+331400*ep^6-585228*ep^5+94418*ep^4+62841*ep^3-16943*ep^2-
         1249*ep+449,70778880*ep^8+62521344*ep^7-19759104*ep^6-9805824*
         ep^5+2138112*ep^4+368640*ep^3-73728*ep^2)
         +Master(no)*xi*[d4AA/na]*rat(-16*ep^4+4*ep^3+15*ep^2-4*ep+1,
         256*ep^3-64*ep^2)
         +Master(no)*xi*[d4AA/na]*G30*rat(167936*ep^9+401920*ep^8-
         724896*ep^7-331400*ep^6+585228*ep^5-94418*ep^4-62841*ep^3+
         16943*ep^2+1249*ep-449,2949120*ep^8+2605056*ep^7-823296*ep^6-
         408576*ep^5+89088*ep^4+15360*ep^3-3072*ep^2)
         +Master(no)*xi^2*ca^4*rat(-16*ep^4+16*ep^3-4*ep^2+5*ep-1,6144*
         ep^3-1536*ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(41984*ep^7-18688*ep^6+2864*ep^5-
         2828*ep^4-84*ep^3+451*ep^2-168*ep+33,17694720*ep^6+2359296*
         ep^5-2285568*ep^4-147456*ep^3+73728*ep^2)
         +Master(no)*xi^2*[d4AA/na]*rat(16*ep^4-16*ep^3+4*ep^2-5*ep+1,
         256*ep^3-64*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-41984*ep^7+18688*ep^6-2864
         *ep^5+2828*ep^4+84*ep^3-451*ep^2+168*ep-33,737280*ep^6+98304*
         ep^5-95232*ep^4-6144*ep^3+3072*ep^2)
         +Master(no)*xi^3*ca^4*rat(ep-1,1536*ep)
         +Master(no)*xi^3*ca^4*G30*rat(-1376*ep^5+912*ep^4+84*ep^3-112*
         ep^2+ep+3,2211840*ep^5-258048*ep^4-221184*ep^3+36864*ep^2)
         +Master(no)*xi^3*[d4AA/na]*rat(-ep+1,64*ep)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(1376*ep^5-912*ep^4-84*ep^3+
         112*ep^2-ep-3,92160*ep^5-10752*ep^4-9216*ep^3+1536*ep^2)
         +Master(no)*xi^4*ca^4*G30*rat(-2*ep+1,69120*ep^2+9216*ep-4608)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(2*ep-1,2880*ep^2+384*ep-192
         )
         +Master(t105)*xi*ca^4*rat(2304*ep^10-24768*ep^9+108320*ep^8-
         188672*ep^7+62568*ep^6+144208*ep^5-133500*ep^4+26839*ep^3+2443
         *ep^2+114*ep-234,147456*ep^8-233472*ep^7-12288*ep^6+52224*ep^5
         -9216*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(-10616832*ep^16+105546240*ep^15-
         365005440*ep^14-1161983520*ep^13+4845275720*ep^12-3754975104*
         ep^11-1631533322*ep^10+2687638946*ep^9-222076194*ep^8-
         682027151*ep^7+219256703*ep^6+42707089*ep^5-30042183*ep^4+
         2726606*ep^3+944860*ep^2-231294*ep+15300,1274019840*ep^14-
         1422655488*ep^13-2004811776*ep^12+1738653696*ep^11+605159424*
         ep^10-528961536*ep^9-30302208*ep^8+55517184*ep^7-3538944*ep^6-
         1806336*ep^5+221184*ep^4)
         +Master(t105)*xi*[d4AA/na]*rat(-16*ep^6-20*ep^5-42*ep^4+106*
         ep^3+33*ep^2-86*ep+25,128*ep^5+32*ep^4-16*ep^3)
         +Master(t105)*xi*[d4AA/na]*G30*rat(884736*ep^15-5064192*ep^14+
         1203072*ep^13-141217952*ep^12+231208680*ep^11+151696688*ep^10-
         268868594*ep^9-30701826*ep^8+102558014*ep^7-8495039*ep^6-
         14334331*ep^5+2281203*ep^4+740704*ep^3-125953*ep^2-19833*ep+
         3519,17694720*ep^13-7962624*ep^12-33153024*ep^11+2045952*ep^10
         +9768960*ep^9-834048*ep^8-976896*ep^7+119808*ep^6+30720*ep^5-
         4608*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(-96*ep^6+168*ep^5+16*ep^4-158*
         ep^3+74*ep^2-ep-3,192*ep^6-256*ep^5-80*ep^4+48*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(124416*ep^11-301968*ep^10-
         133524*ep^9+1076532*ep^8-1063263*ep^7+130084*ep^6+323789*ep^5-
         167638*ep^4+11387*ep^3+11552*ep^2-3445*ep+334,414720*ep^11-
         774144*ep^10-357120*ep^9+1074432*ep^8-110592*ep^7-324096*ep^6+
         57600*ep^5+23808*ep^4-4608*ep^3)
         +Master(t105)*xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(-12816*ep^9+
         38124*ep^8-24276*ep^7-18559*ep^6+22246*ep^5-3995*ep^4-2636*
         ep^3+1327*ep^2-182*ep-1,5760*ep^10-6912*ep^9-9568*ep^8+8544*
         ep^7+4160*ep^6-1728*ep^5-352*ep^4+96*ep^3)
         +Master(t105)*xi^2*ca^4*rat(-3456*ep^9+30048*ep^8-93632*ep^7+
         150240*ep^6-134156*ep^5+60970*ep^4-5165*ep^3-8275*ep^2+3642*ep
         -450,73728*ep^7-153600*ep^6+70656*ep^5-9216*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(7962624*ep^15-56505600*ep^14+
         95659776*ep^13+34514064*ep^12-199448048*ep^11+78319244*ep^10+
         85497752*ep^9-74576884*ep^8+27067119*ep^7-8137864*ep^6-1687351
         *ep^5+3686441*ep^4-1108134*ep^3-81809*ep^2+72814*ep-7440,
         318504960*ep^13-276037632*ep^12-570212352*ep^11+292110336*
         ep^10+224317440*ep^9-76161024*ep^8-26615808*ep^7+7225344*ep^6+
         921600*ep^5-221184*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*rat(32*ep^6-8*ep^5-16*ep^4-102*
         ep^3+144*ep^2-55*ep+5,128*ep^5+32*ep^4-16*ep^3)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(-663552*ep^14+2605824*
         ep^13-192768*ep^12-4394992*ep^11-1984592*ep^10+10972060*ep^9-
         4262672*ep^8-8993448*ep^7+4351663*ep^6+1970842*ep^5-1117091*
         ep^4-12516*ep^3+52325*ep^2-3202*ep-345,4423680*ep^12-884736*
         ep^11-8509440*ep^10-1615872*ep^9+2038272*ep^8+301056*ep^7-
         168960*ep^6-12288*ep^5+4608*ep^4)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(48*ep^5-132*ep^4+124*ep^3-44
         *ep^2+3*ep+1,96*ep^5-176*ep^4+48*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(-20736*ep^7+39312*ep^6-
         22338*ep^5+3985*ep^4-886*ep^3+962*ep^2-332*ep+33,69120*ep^7-
         117504*ep^6+13056*ep^5+13056*ep^4-2304*ep^3)
         +Master(t105)*xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(720*ep^6-918*
         ep^5-109*ep^4+430*ep^3-122*ep^2-4*ep+3,2880*ep^7-4896*ep^6+544
         *ep^5+544*ep^4-96*ep^3)
         +Master(t105)*xi^3*ca^4*rat(432*ep^7-1896*ep^6+1076*ep^5+752*
         ep^4+379*ep^3-905*ep^2+174*ep+18,9216*ep^5-3072*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(-331776*ep^12+857520*ep^11+
         1575660*ep^10-198142*ep^9-1416406*ep^8-674268*ep^7+928877*ep^6
         +73897*ep^5-195844*ep^4+31851*ep^3+7156*ep^2-2502*ep+209,
         13271040*ep^10+13934592*ep^9-3133440*ep^8-3538944*ep^7+516096*
         ep^6+221184*ep^5-36864*ep^4)
         +Master(t105)*xi^3*[d4AA/na]*rat(-4*ep^4+6*ep^3+8*ep^2-15*ep+5
         ,32*ep^3+16*ep^2)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(82944*ep^12-93744*ep^11-
         165324*ep^10-166322*ep^9+154894*ep^8+330432*ep^7-234509*ep^6-
         73285*ep^5+78934*ep^4-2196*ep^3-9955*ep^2+2619*ep-200,552960*
         ep^10+580608*ep^9-130560*ep^8-147456*ep^7+21504*ep^6+9216*ep^5
         -1536*ep^4)
         +Master(t105)*xi^4*ca^4*rat(-48*ep^7+88*ep^6+28*ep^5-84*ep^4-
         29*ep^3+55*ep^2-10*ep-2,3072*ep^5-1024*ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(13824*ep^9-17136*ep^8-15324*
         ep^7+18236*ep^6-691*ep^5-5277*ep^4+4893*ep^3-2942*ep^2+886*ep-
         93,1658880*ep^7-331776*ep^6-184320*ep^5+36864*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-1152*ep^8+576*ep^7+2420*
         ep^6-2212*ep^5-579*ep^4+1062*ep^3-113*ep^2-122*ep+24,23040*
         ep^6+3072*ep^5-1536*ep^4)
         +Master(t155)*xi*ca^4*rat(432000*ep^12-420000*ep^11-24853280*
         ep^10+106673120*ep^9-117169744*ep^8+3305574*ep^7+50288956*ep^6
         +8680041*ep^5-29207634*ep^4+9218224*ep^3+571682*ep^2-442383*ep
         +31716,110592000*ep^10-322560000*ep^9+207544320*ep^8+61286400*
         ep^7-29214720*ep^6-1935360*ep^5+829440*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(-1929830400*ep^17+31254405120*
         ep^16-70452871680*ep^15+83916042240*ep^14-307510981248*ep^13+
         575305861888*ep^12-245687073136*ep^11-224509156096*ep^10+
         189234354696*ep^9-1308311624*ep^8-30689091159*ep^7+6769876352*
         ep^6+989718853*ep^5-546529214*ep^4+48401439*ep^3+9623168*ep^2-
         2084037*ep+91494,63700992000*ep^16-153944064000*ep^15-
         26878279680*ep^14+238585282560*ep^13-52682342400*ep^12-
         91863244800*ep^11+23789998080*ep^10+12679925760*ep^9-
         3331031040*ep^8-693043200*ep^7+181555200*ep^6+12718080*ep^5-
         3317760*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(432000*ep^11-60000*ep^10-
         5347280*ep^9+16117760*ep^8-18231160*ep^7+11105994*ep^6-7922267
         *ep^5+2458239*ep^4+735906*ep^3-374720*ep^2-14863*ep+11463,
         2304000*ep^9-3264000*ep^8-572160*ep^7+418560*ep^6+19200*ep^5-
         11520*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(-88012800*ep^15+287523840*
         ep^14-3554405760*ep^13+2056966080*ep^12+7863114992*ep^11-
         4125141560*ep^10-2621605472*ep^9+1931351790*ep^8-135615085*
         ep^7-179588613*ep^6+68614414*ep^5-3355042*ep^4-4535185*ep^3+
         814935*ep^2+84160*ep-20166,221184000*ep^14-55296000*ep^13-
         434319360*ep^12-57308160*ep^11+127226880*ep^10+13996800*ep^9-
         14296320*ep^8-944640*ep^7+683520*ep^6+19200*ep^5-11520*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(-2880*ep^8+10056*ep^7-11318*
         ep^6+7325*ep^5-4971*ep^4+2186*ep^3+482*ep^2-487*ep+87,4608*
         ep^8-18048*ep^7+22272*ep^6-6816*ep^5-2880*ep^4+864*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(1612800*ep^13-10872960*
         ep^12+22196400*ep^11-7388736*ep^10-28749632*ep^9+34119284*ep^8
         -5774435*ep^7-9713303*ep^6+4508634*ep^5+758332*ep^4-921835*
         ep^3+211229*ep^2-14332*ep-246,4147200*ep^13-14999040*ep^12+
         11531520*ep^11+14090880*ep^10-21247680*ep^9+2723520*ep^8+
         5832960*ep^7-1985280*ep^6-246720*ep^5+169920*ep^4-17280*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(80*ep^5-166*ep^4+197*ep^3-
         161*ep^2+58*ep-8,64*ep^5-112*ep^4+24*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(-160*ep^7+732*ep^6-1544
         *ep^5+1811*ep^4-1217*ep^3+464*ep^2-94*ep+8,288*ep^7-792*ep^6+
         676*ep^5-220*ep^4+24*ep^3)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*rat(10*ep^4-27*ep^3+30*
         ep^2-10*ep+1,6*ep^6-13*ep^5+4*ep^4+3*ep^3)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*G10*rat(12600*ep^9+300*
         ep^8-57446*ep^7+62361*ep^6-9386*ep^5-23329*ep^4+13286*ep^3-
         2361*ep^2+146*ep-11,7200*ep^10-8640*ep^9-11960*ep^8+10680*ep^7
         +5200*ep^6-2160*ep^5-440*ep^4+120*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(40*ep^4-103*ep^3+90*ep^2-
         31*ep+4,32*ep^5-104*ep^4+96*ep^3-18*ep^2)
         +Master(t155)*xi^2*ca^4*rat(-129600*ep^10+54480*ep^9+2264080*
         ep^8-3839200*ep^7+136258*ep^6+925878*ep^5-359213*ep^4+405183*
         ep^3-144063*ep^2-14249*ep+7590,11059200*ep^8-13455360*ep^7-
         5437440*ep^6+921600*ep^5+276480*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(1929830400*ep^16-25636884480*
         ep^15+82033909248*ep^14-91216543488*ep^13+406765824*ep^12+
         53602899152*ep^11-10048641384*ep^10-17402116316*ep^9+
         4551377502*ep^8+2158278450*ep^7-401637327*ep^6-226021745*ep^5+
         28257798*ep^4+13248908*ep^3-1724127*ep^2-262401*ep+37746,
         31850496000*ep^15-29196288000*ep^14-57233571840*ep^13+
         33442283520*ep^12+23822254080*ep^11-10198241280*ep^10-
         3402362880*ep^9+1236418560*ep^8+189112320*ep^7-62853120*ep^6-
         3502080*ep^5+1105920*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(-129600*ep^9-82320*ep^8+
         670120*ep^7-76720*ep^6-181382*ep^5+6237*ep^4-22736*ep^3+20286*
         ep^2+342*ep-899,230400*ep^7+65280*ep^6-15360*ep^5-3840*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(352051200*ep^15-
         1235159040*ep^14+23599104*ep^13+909217152*ep^12+1884824800*
         ep^11-15667392*ep^10-2586652288*ep^9+432572640*ep^8+788964150*
         ep^7-153404046*ep^6-100664821*ep^5+21267579*ep^4+5203120*ep^3-
         1148772*ep^2-90705*ep+20439,442368000*ep^14-110592000*ep^13-
         868638720*ep^12-114616320*ep^11+254453760*ep^10+27993600*ep^9-
         28592640*ep^8-1889280*ep^7+1367040*ep^6+38400*ep^5-23040*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(-120*ep^5+149*ep^4+2*ep^3-44
         *ep^2+14*ep-1,768*ep^6-1088*ep^5-160*ep^4+96*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(-10368*ep^9+14832*ep^8+
         3156*ep^7-16148*ep^6+13955*ep^5-6942*ep^4+1178*ep^3+564*ep^2-
         253*ep+26,41472*ep^9-58752*ep^8-40896*ep^7+60096*ep^6-6336*
         ep^5-5952*ep^4+1152*ep^3)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*G10*rat(-12*ep^5+68*
         ep^4-89*ep^3+35*ep^2-ep-1,144*ep^6-216*ep^5-16*ep^4+24*ep^3)
         +Master(t155)*xi^3*ca^4*rat(5184*ep^9-9168*ep^8+8488*ep^7-
         19108*ep^6+8094*ep^5+11726*ep^4-21055*ep^3+7244*ep^2+921*ep-
         576,442368*ep^7-626688*ep^6-92160*ep^5+55296*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(-48245760*ep^14+347321088*
         ep^13-1190338176*ep^12+1564799232*ep^11-271674720*ep^10-
         758220200*ep^9+432347116*ep^8+27669150*ep^7-83008481*ep^6+
         20661315*ep^5+2851970*ep^4-2555562*ep^3+288221*ep^2+83777*ep-
         14970,1592524800*ep^13-1380188160*ep^12-2851061760*ep^11+
         1460551680*ep^10+1121587200*ep^9-380805120*ep^8-133079040*ep^7
         +36126720*ep^6+4608000*ep^5-1105920*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(5184*ep^8-2544*ep^7-10544*
         ep^6+3872*ep^5+7944*ep^4-3559*ep^3-1327*ep^2+719*ep-57,9216*
         ep^6+768*ep^5-768*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(-2200320*ep^12+3821376*
         ep^11+1336416*ep^10-3962184*ep^9-3626368*ep^8+2673980*ep^7+
         1512195*ep^6-908230*ep^5-53592*ep^4+70924*ep^3-4521*ep^2-1466*
         ep+190,5529600*ep^11+7188480*ep^10+145920*ep^9-1800960*ep^8-
         153600*ep^7+145920*ep^6+7680*ep^5-3840*ep^4)
         +Master(t155)*xi^4*ca^4*rat(-576*ep^9+1680*ep^8-144*ep^7-2200*
         ep^6-174*ep^5+2208*ep^4-533*ep^3-692*ep^2+305*ep-30,147456*
         ep^7-208896*ep^6-30720*ep^5+18432*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(794880*ep^10-1776192*ep^9+
         330568*ep^8+1217744*ep^7-686514*ep^6+124954*ep^5+10217*ep^4-
         22944*ep^3+11664*ep^2-2682*ep+225,22118400*ep^10-21012480*ep^9
         -29552640*ep^8+16711680*ep^7+1351680*ep^6-1597440*ep^5+184320*
         ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(-192*ep^7+336*ep^6+8*ep^5-192
         *ep^4+18*ep^3+79*ep^2-38*ep+5,1024*ep^5-256*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(9440*ep^6-22456*ep^5+
         18976*ep^4-7718*ep^3+1734*ep^2-231*ep+15,51200*ep^6-23040*ep^5
         +2560*ep^4)
         +Master(t124)*xi*ca^4*rat(3110400*ep^16+468262080*ep^15+
         2026713600*ep^14-1073629740*ep^13-2064444086*ep^12-19698486122
         *ep^11+25087748846*ep^10+1631735804*ep^9-9599725450*ep^8+
         936815348*ep^7+1495217461*ep^6-249522101*ep^5-105175896*ep^4+
         15362220*ep^3+3131019*ep^2-238737*ep-14742,5971968000*ep^14-
         3981312000*ep^13-11726622720*ep^12+3338772480*ep^11+5301365760
         *ep^10-586828800*ep^9-784650240*ep^8+35665920*ep^7+44375040*
         ep^6-691200*ep^5-829440*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(-4147200*ep^15-16266240*ep^14-
         224520960*ep^13+3266050880*ep^12-3678126376*ep^11-4297228304*
         ep^10+4733988334*ep^9+1461017602*ep^8-1520961710*ep^7-
         248712448*ep^6+214707137*ep^5+12563907*ep^4-12483840*ep^3+
         11466*ep^2+244263*ep-1215,82944000*ep^13-162869760*ep^11-
         62208000*ep^10+32158080*ep^9+13288320*ep^8-2039040*ep^7-864000
         *ep^6+40320*ep^5+17280*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(-243*ep^11-3321*ep^10-36468*
         ep^9-26871*ep^8+38271*ep^7+811*ep^6-12453*ep^5+36573*ep^4-
         34268*ep^3+11446*ep^2-919*ep-206,311040*ep^11-580608*ep^10-
         267840*ep^9+805824*ep^8-82944*ep^7-243072*ep^6+43200*ep^5+
         17856*ep^4-3456*ep^3)
         +Master(t124)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-486*ep^9+891*ep^8-
         1230*ep^7+2985*ep^6-4100*ep^5+2905*ep^4-1502*ep^3+383*ep^2+54*
         ep-28,2160*ep^9-432*ep^8-4020*ep^7-816*ep^6+744*ep^5+96*ep^4-
         36*ep^3)
         +Master(t124)*xi^2*ca^4*rat(-9331200*ep^16-769703040*ep^15-
         2478152160*ep^14+17188464840*ep^13-25291619840*ep^12+
         6910286800*ep^11+11951826560*ep^10-6840608158*ep^9-1745842565*
         ep^8+1365070569*ep^7+190990015*ep^6-172248083*ep^5-1455333*
         ep^4+9219375*ep^3-1053011*ep^2-135295*ep+40542,5971968000*
         ep^14-3981312000*ep^13-11726622720*ep^12+3338772480*ep^11+
         5301365760*ep^10-586828800*ep^9-784650240*ep^8+35665920*ep^7+
         44375040*ep^6-691200*ep^5-829440*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(12441600*ep^15+21784320*ep^14
         +42086400*ep^13-214189360*ep^12-97279480*ep^11+518025484*ep^10
         -532916318*ep^9+226322954*ep^8+154064364*ep^7-131764840*ep^6-
         4080757*ep^5+14920143*ep^4-400938*ep^3-635818*ep^2+13321*ep+
         9309,82944000*ep^13-162869760*ep^11-62208000*ep^10+32158080*
         ep^9+13288320*ep^8-2039040*ep^7-864000*ep^6+40320*ep^5+17280*
         ep^4)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(27*ep^8-99*ep^7+411*ep^6-428
         *ep^5+248*ep^4-305*ep^3+193*ep^2-56*ep+9,34560*ep^8-41472*ep^7
         -22848*ep^6+9792*ep^5+2112*ep^4-576*ep^3)
         +Master(t124)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(18*ep^4-45*ep^3+
         40*ep^2-15*ep+2,80*ep^4-96*ep^3-44*ep^2+12*ep)
         +Master(t124)*xi^3*ca^4*rat(15552*ep^12+258840*ep^11+1299786*
         ep^10-7424692*ep^9-894018*ep^8+3463898*ep^7+369576*ep^6-524984
         *ep^5-101549*ep^4+11612*ep^3+5242*ep^2+686*ep+19,9953280*ep^10
         +15427584*ep^9+4119552*ep^8-2211840*ep^7-829440*ep^6+55296*
         ep^5+27648*ep^4)
         +Master(t124)*xi^3*[d4AA/na]*rat(-62208*ep^12-70272*ep^11+
         726240*ep^10-622244*ep^9-181734*ep^8+420916*ep^7-37566*ep^6-
         72652*ep^5+9839*ep^4+700*ep^3+428*ep^2+160*ep-55,414720*ep^10+
         642816*ep^9+171648*ep^8-92160*ep^7-34560*ep^6+2304*ep^5+1152*
         ep^4)
         +Master(t124)*xi^4*ca^4*rat(-72*ep^8+3852*ep^7+500*ep^6-9526*
         ep^5+6967*ep^4-2114*ep^3+276*ep^2-18*ep+3,138240*ep^6-73728*
         ep^5+9216*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(96*ep^7-268*ep^6+602*ep^5-374
         *ep^4-212*ep^3+264*ep^2-81*ep+9,1920*ep^5-384*ep^4)
         +Master(t145)*xi*ca^4*rat(5121255600*ep^18-94394011680*ep^17+
         593678544485*ep^16-1746472078046*ep^15+2456539292817*ep^14-
         1083607427426*ep^13-1070798185946*ep^12+1311828840378*ep^11-
         189755873081*ep^10-368595312763*ep^9+214348857462*ep^8-
         12171768429*ep^7-27757120084*ep^6+8200882077*ep^5+786814371*
         ep^4-591791163*ep^3+31690968*ep^2+12628652*ep-1378992,
         71663616000*ep^17-280682496000*ep^16+211626639360*ep^15+
         330188451840*ep^14-429686415360*ep^13-33255982080*ep^12+
         168382955520*ep^11-20144194560*ep^10-23230955520*ep^9+
         4145955840*ep^8+1267384320*ep^7-256711680*ep^6-23224320*ep^5+
         4976640*ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(-49987200*ep^17+2775165760*
         ep^16-26715166840*ep^15+98664216636*ep^14-141278870074*ep^13+
         4417383905*ep^12+174027515880*ep^11-143306808109*ep^10+
         20041471645*ep^9+29370238875*ep^8-15758336700*ep^7-369413063*
         ep^6+2178553260*ep^5-312204654*ep^4-112637100*ep^3+23506956*
         ep^2+2007529*ep-495906,995328000*ep^16-3234816000*ep^15+
         782714880*ep^14+5107760640*ep^13-2562693120*ep^12-2170350720*
         ep^11+891751680*ep^10+314720640*ep^9-112838400*ep^8-17642880*
         ep^7+5840640*ep^6+328320*ep^5-103680*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(23224725*ep^13-106618545*ep^12
         +39330540*ep^11+274116828*ep^10-335192336*ep^9+13629036*ep^8+
         168240910*ep^7-79597946*ep^6-7854893*ep^5+12051853*ep^4-636330
         *ep^3-1157762*ep^2+302424*ep-22824,74649600*ep^13-195333120*
         ep^12+49559040*ep^11+224190720*ep^10-172990080*ep^9-19232640*
         ep^8+51632640*ep^7-10782720*ep^6-2747520*ep^5+1157760*ep^4-
         103680*ep^3)
         +Master(t145)*xi*tf*nf*[d4AA/na]*ca^-1*rat(162000*ep^11-150300
         *ep^10-1847880*ep^9+3028706*ep^8+211165*ep^7-2578415*ep^6+
         1547695*ep^5-218657*ep^4-104525*ep^3+50555*ep^2-8775*ep+591,
         259200*ep^11-375840*ep^10-352800*ep^9+492120*ep^8+91080*ep^7-
         124560*ep^6+3600*ep^5+8280*ep^4-1080*ep^3)
         +Master(t145)*xi^2*ca^4*rat(-20733854400*ep^19+267028868160*
         ep^18-1267563261332*ep^17+3070865028892*ep^16-4173336587668*
         ep^15+2887888920946*ep^14-43865337761*ep^13-1543245059369*
         ep^12+924730033742*ep^11+58230036239*ep^10-188210442000*ep^9+
         4840454510*ep^8+24250401758*ep^7+2719884152*ep^6-4044798771*
         ep^5+38427867*ep^4+292103368*ep^3-26891097*ep^2-6528936*ep+
         857700,143327232000*ep^18-633028608000*ep^17+703935774720*
         ep^16+448750264320*ep^15-1189561282560*ep^14+363174451200*
         ep^13+370021893120*ep^12-208671344640*ep^11-26317716480*ep^10+
         31522867200*ep^9-1611187200*ep^8-1780807680*ep^7+210263040*
         ep^6+33177600*ep^5-4976640*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(265862400*ep^17-3767538560*
         ep^16+15154653552*ep^15-15920703208*ep^14-30351347284*ep^13+
         82449333938*ep^12-52295549392*ep^11-18712770471*ep^10+
         34110983591*ep^9-8624213978*ep^8-4431794537*ep^7+2505388912*
         ep^6-105858131*ep^5-159043900*ep^4+29661997*ep^3+1410927*ep^2-
         788196*ep+56340,995328000*ep^16-3234816000*ep^15+782714880*
         ep^14+5107760640*ep^13-2562693120*ep^12-2170350720*ep^11+
         891751680*ep^10+314720640*ep^9-112838400*ep^8-17642880*ep^7+
         5840640*ep^6+328320*ep^5-103680*ep^4)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-103221*ep^10+52209*ep^9+
         121521*ep^8-42219*ep^7-70631*ep^6+51633*ep^5-3273*ep^4-9261*
         ep^3+3732*ep^2-522*ep+32,331776*ep^10-248832*ep^9-576000*ep^8+
         214272*ep^7+173952*ep^6-51840*ep^5-12672*ep^4+3456*ep^3)
         +Master(t145)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-2160*ep^8+2412*
         ep^7-390*ep^6+552*ep^5-205*ep^4-382*ep^3+180*ep^2-2*ep-5,3456*
         ep^8-4320*ep^7-2112*ep^6+1128*ep^5+192*ep^4-72*ep^3)
         +Master(t145)*xi^3*ca^4*rat(22375365*ep^14-137879453*ep^13+
         530239794*ep^12-1164771658*ep^11+1087281240*ep^10-70112900*
         ep^9-466456673*ep^8+171875834*ep^7+66081648*ep^6-35531543*ep^5
         -5631873*ep^4+4295984*ep^3-126673*ep^2-173544*ep+20532,
         298598400*ep^13-731566080*ep^12-122757120*ep^11+965882880*
         ep^10-269982720*ep^9-243855360*ep^8+102021120*ep^7+8709120*
         ep^6-7879680*ep^5+829440*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(-2386020*ep^13+7428784*ep^12+
         5704415*ep^11-48252681*ep^10+60086022*ep^9-18061619*ep^8-
         18755088*ep^7+14608964*ep^6+344623*ep^5-2632497*ep^4+132903*
         ep^3+406847*ep^2-121095*ep+10362,6220800*ep^12-12130560*ep^11-
         8622720*ep^10+15811200*ep^9+2280960*ep^8-3939840*ep^7+155520*
         ep^6+259200*ep^5-34560*ep^4)
         +Master(t145)*xi^4*ca^4*rat(-43200*ep^11-1002105*ep^10+1577694
         *ep^9+762828*ep^8-1898543*ep^7+378485*ep^6+266063*ep^5+79577*
         ep^4-150817*ep^3+46100*ep^2-4637*ep+75,24883200*ep^10-11197440
         *ep^9-26403840*ep^8+12441600*ep^7+1382400*ep^6-1244160*ep^5+
         138240*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(19200*ep^8-79860*ep^7+133144*
         ep^6-106601*ep^5+29449*ep^4+11788*ep^3-9983*ep^2+2323*ep-180,
         115200*ep^7-167040*ep^6+57600*ep^5-5760*ep^4)
         );


==> anc/ghostB.h <==
* Unrenormalized ghost propagator

L ghostB =
      +a*(
         +ca*rat(2*ep-3,4*ep)
         +xi*ca*rat(-2*ep+1,4*ep)
         )
      +a^2*(
         +ca^2*rat(8*ep^3-12*ep^2-3*ep+5,32*ep^3)
         +ca^2*G10*rat(-48*ep^6+52*ep^5+240*ep^4-487*ep^3+278*ep^2-29*
         ep-10,288*ep^6-224*ep^4+64*ep^3)
         +tf*nf*ca*G10*rat(-2*ep^3+5*ep^2-4*ep+1,9*ep^5-7*ep^3+2*ep^2)
         +xi*ca^2*rat(-8*ep^3+12*ep^2-4*ep-1,16*ep^3)
         +xi*ca^2*G10*rat(48*ep^6-48*ep^5-112*ep^4+164*ep^3-61*ep^2+ep+
         2,144*ep^6-112*ep^4+32*ep^3)
         +xi^2*ca^2*rat(8*ep^3-12*ep^2+3*ep+1,32*ep^3)
         +xi^2*ca^2*G10*rat(-16*ep^5+4*ep^4+8*ep^3-3*ep^2-2*ep+1,96*
         ep^5+64*ep^4-32*ep^3)
         )
      +a^3*(
         +ca^3*rat(32*ep^5-48*ep^4-42*ep^3+61*ep^2+10*ep-8,256*ep^5)
         +ca^3*G20*rat(-96*ep^8-616*ep^7+2300*ep^6+1198*ep^5-10381*ep^4
         +12055*ep^3-4867*ep^2+179*ep+201,6144*ep^8-7680*ep^7-3072*ep^6
         +1152*ep^5)
         +ca^3*G10*rat(-768*ep^10+2176*ep^9+3344*ep^8-17440*ep^7+18896*
         ep^6-2288*ep^5-8113*ep^4+6008*ep^3-1818*ep^2+63*ep+78,4608*
         ep^10-4608*ep^9-7040*ep^8+4608*ep^7+1664*ep^6-768*ep^5)
         +ca^3*G10*G20*rat(12672*ep^12-6048*ep^11-242320*ep^10+792912*
         ep^9-1000632*ep^8+373314*ep^7+402173*ep^6-528627*ep^5+237137*
         ep^4-39779*ep^3-282*ep^2-112*ep+192,331776*ep^12-525312*ep^11-
         285696*ep^10+599808*ep^9-115968*ep^8-97536*ep^7+42240*ep^6-
         4608*ep^5)
         +tf*nf*ca^2*G20*rat(-8*ep^5-22*ep^4+151*ep^3-210*ep^2+95*ep-10
         ,192*ep^7-240*ep^6-96*ep^5+36*ep^4)
         +tf*nf*ca^2*G10*rat(-32*ep^7+160*ep^6-272*ep^5+148*ep^4+90*
         ep^3-147*ep^2+65*ep-10,144*ep^9-144*ep^8-220*ep^7+144*ep^6+52*
         ep^5-24*ep^4)
         +tf*nf*ca^2*G10*G20*rat(696*ep^9-4540*ep^8+10066*ep^7-8257*
         ep^6-1490*ep^5+7297*ep^4-5194*ep^3+1654*ep^2-234*ep+10,5184*
         ep^11-8208*ep^10-4464*ep^9+9372*ep^8-1812*ep^7-1524*ep^6+660*
         ep^5-72*ep^4)
         +tf*nf*cf*ca*G20*rat(2*ep^4-5*ep^3+6*ep^2-5*ep+2,24*ep^6+6*
         ep^5-3*ep^4)
         +tf*nf*cf*ca*G10*G20*rat(-8*ep^6+40*ep^5-90*ep^4+112*ep^3-78*
         ep^2+28*ep-4,216*ep^8-162*ep^7-33*ep^6+39*ep^5-6*ep^4)
         +tf^2*nf^2*ca*G20*rat(4*ep^3-12*ep^2+12*ep-4,48*ep^6-60*ep^5-
         24*ep^4+9*ep^3)
         +xi*ca^3*rat(-96*ep^5+176*ep^4-34*ep^3-73*ep^2+34*ep+4,256*
         ep^5)
         +xi*ca^3*G20*rat(144*ep^7+512*ep^6-494*ep^5-1459*ep^4+1747*
         ep^3-599*ep^2+57*ep+5,3072*ep^7+768*ep^6-384*ep^5)
         +xi*ca^3*G10*rat(2304*ep^9-2752*ep^8-9120*ep^7+16464*ep^6-5604
         *ep^5-4648*ep^4+3415*ep^3-366*ep^2-55*ep-22,4608*ep^9+2304*
         ep^8-3584*ep^7-768*ep^6+512*ep^5)
         +xi*ca^3*G10*G20*rat(-38016*ep^12+50016*ep^11+416848*ep^10-
         1354000*ep^9+1513288*ep^8-450254*ep^7-428317*ep^6+383551*ep^5-
         87254*ep^4-8330*ep^3+3421*ep^2+721*ep-186,331776*ep^12-525312*
         ep^11-285696*ep^10+599808*ep^9-115968*ep^8-97536*ep^7+42240*
         ep^6-4608*ep^5)
         +xi*tf*nf*ca^2*G20*rat(-ep^2+2*ep-1,96*ep^5+24*ep^4-12*ep^3)
         +xi*tf*nf*ca^2*G10*rat(8*ep^4-26*ep^3+31*ep^2-16*ep+3,36*ep^6-
         28*ep^4+8*ep^3)
         +xi*tf*nf*ca^2*G10*G20*rat(-216*ep^7+1252*ep^6-2150*ep^5+1175*
         ep^4+381*ep^3-657*ep^2+245*ep-30,1728*ep^9-2160*ep^8-2208*ep^7
         +2388*ep^6+192*ep^5-444*ep^4+72*ep^3)
         +xi^2*ca^3*rat(96*ep^5-208*ep^4+130*ep^3+11*ep^2-18*ep-4,256*
         ep^5)
         +xi^2*ca^3*G20*rat(-144*ep^7+116*ep^6-96*ep^5-329*ep^4+399*
         ep^3-103*ep^2-33*ep+7,3072*ep^7+768*ep^6-384*ep^5)
         +xi^2*ca^3*G10*rat(-1152*ep^9+1216*ep^8+2344*ep^7-3604*ep^6+
         458*ep^5+999*ep^4-114*ep^3-158*ep^2-9*ep+14,2304*ep^9+1152*
         ep^8-1792*ep^7-384*ep^6+256*ep^5)
         +xi^2*ca^3*G10*G20*rat(19008*ep^11-12432*ep^10-89776*ep^9+
         141120*ep^8-51420*ep^7-25555*ep^6+19153*ep^5+25*ep^4-1633*ep^3
         -202*ep^2+232*ep-32,165888*ep^11-13824*ep^10-163584*ep^9+54528
         *ep^8+23808*ep^7-13056*ep^6+1536*ep^5)
         +xi^3*ca^3*rat(-32*ep^4+80*ep^3-54*ep^2+ep+6,256*ep^4)
         +xi^3*ca^3*G20*rat(48*ep^7-248*ep^6+58*ep^5+135*ep^4-55*ep^3-
         17*ep^2+11*ep-1,3072*ep^7+768*ep^6-384*ep^5)
         +xi^3*ca^3*G10*rat(128*ep^7-96*ep^6-48*ep^5+40*ep^4+22*ep^3-13
         *ep^2-2*ep+1,768*ep^7+512*ep^6-256*ep^5)
         +xi^3*ca^3*G10*G20*rat(-2112*ep^10+1744*ep^9+128*ep^8+280*ep^7
         -1328*ep^6+605*ep^5+205*ep^4-164*ep^3+12*ep^2+7*ep-1,55296*
         ep^10+32256*ep^9-33024*ep^8-3840*ep^7+5376*ep^6-768*ep^5)
         +Master(t105)*ca^3*rat(-48*ep^7+544*ep^6-2240*ep^5+3364*ep^4-
         149*ep^3-2791*ep^2+864*ep+162,3072*ep^5-4096*ep^4-1280*ep^3+
         768*ep^2)
         +Master(t105)*tf*nf*ca^2*rat(24*ep^4-42*ep^3-7*ep^2+32*ep-9,48
         *ep^4-64*ep^3-20*ep^2+12*ep)
         +Master(t105)*xi*ca^3*rat(144*ep^7-1168*ep^6+2616*ep^5-1128*
         ep^4-1799*ep^3+875*ep^2-68*ep+54,3072*ep^5-4096*ep^4-1280*ep^3
         +768*ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(-4*ep^2+5*ep-1,8*ep^2-12*ep)
         +Master(t105)*xi^2*ca^3*rat(-72*ep^6+244*ep^5+214*ep^4-45*ep^3
         -189*ep^2-8*ep+18,1536*ep^4+256*ep^3-256*ep^2)
         +Master(t105)*xi^3*ca^3*rat(12*ep^5-8*ep^4-17*ep^3+ep^2+8*ep-2
         ,768*ep^3-256*ep^2)
         )
      +a^4*(
         +ca^4*rat(128*ep^7-192*ep^6-288*ep^5+408*ep^4+197*ep^3-217*
         ep^2-38*ep+12,2048*ep^7)
         +ca^4*G30*rat(-7680*ep^12+52416*ep^11-843680*ep^10-57488*ep^9+
         21023248*ep^8-69437640*ep^7+90000734*ep^6-45634634*ep^5-
         1627893*ep^4+8541594*ep^3-1756445*ep^2-181668*ep+56304,7372800
         *ep^12-24084480*ep^11+21602304*ep^10-1572864*ep^9-2580480*ep^8
         +442368*ep^7)
         +ca^4*G20*rat(-933120000*ep^18-3290112000*ep^17+40034534400*
         ep^16+24741133728*ep^15-794636441008*ep^14+2313595592264*ep^13
         -2682570360308*ep^12+841965682532*ep^11+864581336264*ep^10-
         728775392474*ep^9+29593327381*ep^8+126731259007*ep^7-
         26935347496*ep^6-8691144968*ep^5+2717399881*ep^4+251025635*
         ep^3-107401458*ep^2-2253420*ep+1523448,59719680000*ep^18-
         213000192000*ep^17+207210700800*ep^16+25094983680*ep^15-
         105877739520*ep^14+19316136960*ep^13+15795302400*ep^12-
         4051261440*ep^11-890542080*ep^10+254499840*ep^9+16588800*ep^8-
         4976640*ep^7)
         +ca^4*G20*G30*rat(76308480000*ep^21-255911731200*ep^20+
         2037824962560*ep^19-14939339748864*ep^18+40017900055552*ep^17-
         33681082326464*ep^16-28950815783296*ep^15+72244855137152*ep^14
         -38869449414848*ep^13-11669355653828*ep^12+20466147048456*
         ep^11-5958766519542*ep^10-1557921899332*ep^9+1080193006073*
         ep^8-28549696822*ep^7-68221818019*ep^6+2510327012*ep^5+
         3554302391*ep^4+59586182*ep^3-183016447*ep^2-614904*ep+4219308
         ,7644119040000*ep^21-19619905536000*ep^20-1218812313600*ep^19+
         30961371709440*ep^18-10293876817920*ep^17-12938330603520*ep^16
         +5140526284800*ep^15+2195730063360*ep^14-913442365440*ep^13-
         175365734400*ep^12+74233774080*ep^11+6574694400*ep^10-
         2805719040*ep^9-92897280*ep^8+39813120*ep^7)
         +ca^4*G10*rat(-138240000*ep^16+446976000*ep^15+617817600*ep^14
         -4522831488*ep^13+7144207616*ep^12-1771135560*ep^11-6781264912
         *ep^10+6671284122*ep^9-715425642*ep^8-1734823555*ep^7+
         735035180*ep^6+74665612*ep^5-92042626*ep^4+4087849*ep^3+
         4660336*ep^2-212932*ep-86304,1105920000*ep^16-1271808000*ep^15
         -1678540800*ep^14+1520824320*ep^13+467804160*ep^12-413614080*
         ep^11-28385280*ep^10+32624640*ep^9+491520*ep^8-737280*ep^7)
         +ca^4*G10*G30*rat(4354985779200*ep^21-45916920207360*ep^20+
         263015354820096*ep^19-901979305280640*ep^18+1556180661336896*
         ep^17-543353274813408*ep^16-2257878557592752*ep^15+
         3267839755544032*ep^14-872241990571808*ep^13-1312756198736000*
         ep^12+998374951762032*ep^11-15646502703500*ep^10-
         189833728382248*ep^9+41026984645373*ep^8+13973825313728*ep^7-
         4900917788491*ep^6-402554155784*ep^5+243909124691*ep^4+
         692022096*ep^3-5560084701*ep^2+115988544*ep+48380004,
         61152952320000*ep^22-218112196608000*ep^21+147208745779200*
         ep^20+257441472184320*ep^19-330041988218880*ep^18-
         21155630284800*ep^17+144630855106560*ep^16-23558369771520*
         ep^15-24873379430400*ep^14+5904613048320*ep^13+1996796067840*
         ep^12-541272637440*ep^11-75043307520*ep^10+21702574080*ep^9+
         1061683200*ep^8-318504960*ep^7)
         +ca^4*G10*G20*rat(320993280000*ep^22-1215274752000*ep^21-
         4740371596800*ep^20+35687511308160*ep^19-66952744893792*ep^18+
         7356042459552*ep^17+102195888775792*ep^16-40205738761120*ep^15
         -158038333042542*ep^14+173886796888772*ep^13+1763312916504*
         ep^12-93683490753469*ep^11+48070445256883*ep^10+1426456420141*
         ep^9-7710381105471*ep^8+1679668064959*ep^7+286605911229*ep^6-
         139161522365*ep^5+5786355403*ep^4+3321885570*ep^3-389972478*
         ep^2-10380600*ep+2476872,8599633920000*ep^22-35688480768000*
         ep^21+39847359283200*ep^20+19340457246720*ep^19-63314837913600
         *ep^18+28324417167360*ep^17+14249279877120*ep^16-
         13654787051520*ep^15+1020176363520*ep^14+1741231779840*ep^13-
         431287234560*ep^12-61894471680*ep^11+30292807680*ep^10-
         1003622400*ep^9-617103360*ep^8+59719680*ep^7)
         +ca^4*G10*G20*G30*rat(-10606215168000*ep^25+5418814464000*
         ep^24+315268927211520*ep^23-1175176868037120*ep^22+
         809129531283840*ep^21+5364915845009472*ep^20-19428562220712672
         *ep^19+31731466945003472*ep^18-25442005066899712*ep^17+
         1430131035881104*ep^16+15889893612466640*ep^15-
         12008848159821328*ep^14+190642885990340*ep^13+3914912329022344
         *ep^12-1517780932472591*ep^11-370911725339616*ep^10+
         347075615611954*ep^9-18006448629854*ep^8-34049724675320*ep^7+
         5901108926178*ep^6+1478364303750*ep^5-379625272090*ep^4-
         23944253577*ep^3+8623942614*ep^2+68049828*ep-43213176,
         1651129712640000*ep^25-5889029308416000*ep^24+2690424137318400
         *ep^23+11898193591664640*ep^22-13311190522920960*ep^21-
         5094220458885120*ep^20+12380563673579520*ep^19-
         2172059677163520*ep^18-3835762983567360*ep^17+1521935448145920
         *ep^16+434904243240960*ep^15-287851511808000*ep^14-
         8531208437760*ep^13+23933471293440*ep^12-1643060920320*ep^11-
         914613534720*ep^10+107920097280*ep^9+13058703360*ep^8-
         1911029760*ep^7)
         +ca^4*G10^2*rat(1250131968000*ep^25-8280797184000*ep^24+
         10504264826880*ep^23-5503141564416*ep^22+225193471976448*ep^21
         -877587884507520*ep^20+1032038609331392*ep^19+279975615811136*
         ep^18-1272140119017824*ep^17+7296346815112*ep^16+
         1497146967087276*ep^15-965069973150816*ep^14-259281725381496*
         ep^13+467779261091764*ep^12-98903047539209*ep^11-
         62297351754112*ep^10+28541360322398*ep^9+1671326407782*ep^8-
         2644752253748*ep^7+205732911798*ep^6+107307983038*ep^5-
         15526910274*ep^4-1756054991*ep^3+351285810*ep^2+5599836*ep-
         2004264,45864714240000*ep^25-163584147456000*ep^24+
         74734003814400*ep^23+330505377546240*ep^22-369755292303360*
         ep^21-141506123857920*ep^20+343904546488320*ep^19-
         60334991032320*ep^18-106548971765760*ep^17+42275984670720*
         ep^16+12080673423360*ep^15-7995875328000*ep^14-236978012160*
         ep^13+664818647040*ep^12-45640581120*ep^11-25405931520*ep^10+
         2997780480*ep^9+362741760*ep^8-53084160*ep^7)
         +[d4AA/na]*G30*rat(-1920*ep^10+7344*ep^9+9832*ep^8-374060*ep^7
         +1219930*ep^6-1135644*ep^5+211919*ep^4+172276*ep^3-69297*ep^2+
         258*ep+1726,38400*ep^10-10240*ep^9-4608*ep^8+1024*ep^7)
         +[d4AA/na]*G20*rat(-5760000*ep^13-15523200*ep^12+792445504*
         ep^11-2986801240*ep^10+2991541708*ep^9-400905574*ep^8-
         788074167*ep^7+291101891*ep^6+57740059*ep^5-35016042*ep^4-
         876809*ep^3+1576467*ep^2-18919*ep-25326,51840000*ep^14-
         20736000*ep^13-11073600*ep^12+4429440*ep^11+720000*ep^10-
         288000*ep^9-14400*ep^8+5760*ep^7)
         +[d4AA/na]*G20*G30*rat(1658880000*ep^16-6658560000*ep^15-
         7460352000*ep^14+99084481024*ep^13-180821171456*ep^12+
         45381324528*ep^11+121993734216*ep^10-91417434860*ep^9+
         3062609830*ep^8+14244527356*ep^7-2449011308*ep^6-1030881645*
         ep^5+244343292*ep^4+36742706*ep^3-10492168*ep^2-477989*ep+
         171754,13271040000*ep^16-5308416000*ep^15-3664281600*ep^14+
         1465712640*ep^13+361497600*ep^12-144599040*ep^11-15206400*
         ep^10+6082560*ep^9+230400*ep^8-92160*ep^7)
         +[d4AA/na]*G10*rat(-180000*ep^10-2477752*ep^9+16972956*ep^8-
         20631518*ep^7+5798391*ep^6+3129073*ep^5-1710916*ep^4-42468*
         ep^3+111159*ep^2-3367*ep-2390,1920000*ep^12-928000*ep^11-
         172800*ep^10+101120*ep^9+3840*ep^8-2560*ep^7)
         +[d4AA/na]*G10*G30*rat(32302080000*ep^16-19112601600*ep^15+
         1580758491648*ep^14-8158000960384*ep^13+13578831788352*ep^12-
         8513985957984*ep^11-129153102704*ep^10+2373512330536*ep^9-
         654133042252*ep^8-208012336682*ep^7+102427981431*ep^6+
         4418944257*ep^5-6154515016*ep^4+188778236*ep^3+157471435*ep^2-
         6388059*ep-1361214,106168320000*ep^17-148635648000*ep^16+
         13153075200*ep^15+41039953920*ep^14-8833720320*ep^13-
         4048773120*ep^12+1035141120*ep^11+170311680*ep^10-46817280*
         ep^9-2580480*ep^8+737280*ep^7)
         +[d4AA/na]*G10*G20*rat(-622080000*ep^16+3108672000*ep^15-
         9156240000*ep^14-36191202528*ep^13+231686293880*ep^12-
         408275038196*ep^11+291101941838*ep^10-37575325513*ep^9-
         59533581451*ep^8+26726922378*ep^7+1489969903*ep^6-2909835568*
         ep^5+317141173*ep^4+107908498*ep^3-19210601*ep^2-1224591*ep+
         287178,4976640000*ep^16-8211456000*ep^15+2669414400*ep^14+
         1256394240*ep^13-728179200*ep^12-7741440*ep^11+50457600*ep^10-
         4631040*ep^9-1036800*ep^8+138240*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-171810201600*ep^17+1071954708480*
         ep^16-4794627561984*ep^15+12590100538752*ep^14-15938442946240*
         ep^13+7267745300640*ep^12+3401603924496*ep^11-5205196346936*
         ep^10+1874151335764*ep^9+88365958046*ep^8-213214606841*ep^7+
         33333998172*ep^6+7006032591*ep^5-2009880676*ep^4-63644371*ep^3
         +42765652*ep^2-68775*ep-361170,955514880000*ep^18-
         1656225792000*ep^17+564284620800*ep^16+329900359680*ep^15-
         202623344640*ep^14-9937797120*ep^13+21462589440*ep^12-
         1572618240*ep^11-932290560*ep^10+117227520*ep^9+14376960*ep^8-
         2211840*ep^7)
         +[d4AA/na]*G10^2*rat(1327104000*ep^18-6491750400*ep^17+
         31267676160*ep^16-404052602880*ep^15+1765953760256*ep^14-
         3001590871104*ep^13+2097516667872*ep^12-132700941552*ep^11-
         595890714144*ep^10+244532614668*ep^9+35315492826*ep^8-
         38873162375*ep^7+2959716744*ep^6+2463989757*ep^5-408444324*
         ep^4-67573893*ep^3+15578824*ep^2+651059*ep-199494,26542080000*
         ep^18-46006272000*ep^17+15674572800*ep^16+9163898880*ep^15-
         5628426240*ep^14-276049920*ep^13+596183040*ep^12-43683840*
         ep^11-25896960*ep^10+3256320*ep^9+399360*ep^8-61440*ep^7)
         +nf*[d4FA/na]*G30*rat(-424*ep^6+908*ep^5-418*ep^4-381*ep^3+442
         *ep^2-153*ep+18,150*ep^10-190*ep^9+22*ep^8+22*ep^7-4*ep^6)
         +nf*[d4FA/na]*G20*rat(902400*ep^9-2719296*ep^8+871008*ep^7+
         2033936*ep^6-1501008*ep^5+66828*ep^4+182268*ep^3-33876*ep^2-
         5100*ep+1240,270000*ep^13-288000*ep^12-45675*ep^11+65520*ep^10
         +2520*ep^9-4410*ep^8-45*ep^7+90*ep^6)
         +nf*[d4FA/na]*G20*G30*rat(17880896*ep^11-15534608*ep^10-
         47670416*ep^9+81941560*ep^8-43063292*ep^7+3064727*ep^6+4224499
         *ep^5-877849*ep^4-182740*ep^3+53249*ep^2+3173*ep-1199,8640000*
         ep^15-9216000*ep^14-2001600*ep^13+2672640*ep^12+171990*ep^11-
         272160*ep^10-6480*ep^9+11700*ep^8+90*ep^7-180*ep^6)
         +nf*[d4FA/na]*G10*rat(288*ep^7+10632*ep^6-7548*ep^5-5882*ep^4+
         6245*ep^3-1140*ep^2-269*ep+74,5000*ep^11-5750*ep^10+50*ep^9+
         730*ep^8-10*ep^7-20*ep^6)
         +nf*[d4FA/na]*G10*G30*rat(1611603968*ep^11-3929498496*ep^10+
         2652765920*ep^9+266788224*ep^8-817993000*ep^7+116246916*ep^6+
         101196616*ep^5-25914699*ep^4-3737213*ep^3+1315215*ep^2+27109*
         ep-16560,138240000*ep^15-147456000*ep^14-32025600*ep^13+
         42762240*ep^12+2751840*ep^11-4354560*ep^10-103680*ep^9+187200*
         ep^8+1440*ep^7-2880*ep^6)
         +nf*[d4FA/na]*G10*G20*rat(-61820032*ep^10+148233568*ep^9-
         103697072*ep^8-10249600*ep^7+39770256*ep^6-11798490*ep^5-
         2320787*ep^4+1491185*ep^3-92419*ep^2-40103*ep+5094,6480000*
         ep^14-8532000*ep^13+631800*ep^12+1846530*ep^11-332640*ep^10-
         120960*ep^9+25380*ep^8+2430*ep^7-540*ep^6)
         +nf*[d4FA/na]*G10*G20*G30*rat(-608890112*ep^11+836337216*ep^10
         +634538752*ep^9-1722866832*ep^8+1107362176*ep^7-218070948*ep^6
         -50799160*ep^5+25425213*ep^4-1152925*ep^3-646065*ep^2+54749*ep
         +3936,414720000*ep^15-442368000*ep^14-96076800*ep^13+128286720
         *ep^12+8255520*ep^11-13063680*ep^10-311040*ep^9+561600*ep^8+
         4320*ep^7-8640*ep^6)
         +nf*[d4FA/na]*G10^2*rat(-37928384*ep^11+117138768*ep^10-
         61886056*ep^9-51192828*ep^8+49135326*ep^7-2356926*ep^6-7557220
         *ep^5+1514193*ep^4+368401*ep^3-104271*ep^2-4947*ep+1944,
         11520000*ep^15-12288000*ep^14-2668800*ep^13+3563520*ep^12+
         229320*ep^11-362880*ep^10-8640*ep^9+15600*ep^8+120*ep^7-240*
         ep^6)
         +tf*nf*ca^3*G30*rat(-1536*ep^10+6528*ep^9-29608*ep^8+105716*
         ep^7-170200*ep^6+59640*ep^5+149479*ep^4-197487*ep^3+96339*ep^2
         -20013*ep+1314,115200*ep^12-491520*ep^11+713856*ep^10-362112*
         ep^9-15744*ep^8+47232*ep^7-6912*ep^6)
         +tf*nf*ca^3*G20*rat(-77760000*ep^16+193104000*ep^15+1508386320
         *ep^14-9220313340*ep^13+18785991468*ep^12-13401181203*ep^11-
         6373381539*ep^10+15423184297*ep^9-6966190117*ep^8-1558520361*
         ep^7+2237306601*ep^6-491719461*ep^5-113761167*ep^4+58798964*
         ep^3-2956982*ep^2-1675296*ep+212616,1866240000*ep^18-
         8522496000*ep^17+13131590400*ep^16-5691116160*ep^15-4092897600
         *ep^14+3912308640*ep^13-110026080*ep^12-620205120*ep^11+
         98772480*ep^10+35782560*ep^9-7434720*ep^8-673920*ep^7+155520*
         ep^6)
         +tf*nf*ca^3*G20*G30*rat(4714905600*ep^20+36521349120*ep^19-
         415576217088*ep^18+1271451567744*ep^17-1538597059648*ep^16+
         50385554536*ep^15+1843511927114*ep^14-1889882549463*ep^13+
         521358272199*ep^12+359999893519*ep^11-335802426345*ep^10+
         95778100032*ep^9+4258156321*ep^8-12415444056*ep^7+4199677035*
         ep^6-197261281*ep^5-253479992*ep^4+50350181*ep^3+3016884*ep^2-
         1162332*ep+25920,119439360000*ep^22-426000384000*ep^21+
         287517081600*ep^20+502815375360*ep^19-644613258240*ep^18-
         41319590400*ep^17+282482138880*ep^16-46012440960*ep^15-
         48580819200*ep^14+11532447360*ep^13+3899992320*ep^12-
         1057173120*ep^11-146568960*ep^10+42387840*ep^9+2073600*ep^8-
         622080*ep^7)
         +tf*nf*ca^3*G10*rat(-2880000*ep^14+19152000*ep^13-47259456*
         ep^12+54036144*ep^11-3916884*ep^10-59657742*ep^9+55781778*ep^8
         -8346575*ep^7-12437299*ep^6+5869112*ep^5+220280*ep^4-627079*
         ep^3+77153*ep^2+21340*ep-3972,17280000*ep^16-37152000*ep^15-
         6355200*ep^14+49990080*ep^13-16453440*ep^12-13772160*ep^11+
         6019200*ep^10+953280*ep^9-502080*ep^8-19200*ep^7+11520*ep^6)
         +tf*nf*ca^3*G10*G30*rat(-2719008000*ep^19-16331284800*ep^18-
         14168355696*ep^17+970608396708*ep^16-3677773315300*ep^15+
         5449338129351*ep^14-2439481515282*ep^13-2682157154628*ep^12+
         3922393974468*ep^11-1532380751976*ep^10-241214888224*ep^9+
         309474477666*ep^8-24970498146*ep^7-24818059041*ep^6+2068800618
         *ep^5+1738160490*ep^4-108550522*ep^3-74827434*ep^2+3588084*ep+
         1145664,477757440000*ep^21-1704001536000*ep^20+1150068326400*
         ep^19+2011261501440*ep^18-2578453032960*ep^17-165278361600*
         ep^16+1129928555520*ep^15-184049763840*ep^14-194323276800*
         ep^13+46129789440*ep^12+15599969280*ep^11-4228692480*ep^10-
         586275840*ep^9+169551360*ep^8+8294400*ep^7-2488320*ep^6)
         +tf*nf*ca^3*G10*G20*rat(47692800000*ep^20-511568352000*ep^19+
         2236371372288*ep^18-5096466624816*ep^17+6101583017856*ep^16-
         2386323296474*ep^15-3450471563815*ep^14+6004036400320*ep^13-
         4205184840814*ep^12+1292187481024*ep^11+225259827896*ep^10-
         388447976986*ep^9+154705085314*ep^8-17771741092*ep^7-
         7862632385*ep^6+3531629930*ep^5-452322836*ep^4-48098058*ep^3+
         22397616*ep^2-2625048*ep+103680,268738560000*ep^22-
         1115265024000*ep^21+1245229977600*ep^20+604389288960*ep^19-
         1978588684800*ep^18+885138036480*ep^17+445289996160*ep^16-
         426712095360*ep^15+31880511360*ep^14+54413493120*ep^13-
         13477726080*ep^12-1934202240*ep^11+946650240*ep^10-31363200*
         ep^9-19284480*ep^8+1866240*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(-448810502400*ep^23+1838559798720*
         ep^22+1496742737616*ep^21-29460755836620*ep^20+99218348230716*
         ep^19-173296859549481*ep^18+161211906112418*ep^17-
         43055318924533*ep^16-66921389556948*ep^15+71210885675472*ep^14
         -14697979377780*ep^13-15612331230894*ep^12+9302541059174*ep^11
         +608796409253*ep^10-1782774627444*ep^9+289042609437*ep^8+
         153151078602*ep^7-52961822268*ep^6-1752591154*ep^5+2534589050*
         ep^4-174160944*ep^3-34037496*ep^2+2286144*ep+207360,
         12899450880000*ep^25-46008041472000*ep^24+21018938572800*ep^23
         +92954637434880*ep^22-103993675960320*ep^21-39798597335040*
         ep^20+96723153699840*ep^19-16969216227840*ep^18-29966898309120
         *ep^17+11890120688640*ep^16+3397689400320*ep^15-2248839936000*
         ep^14-66650065920*ep^13+186980244480*ep^12-12836413440*ep^11-
         7145418240*ep^10+843125760*ep^9+102021120*ep^8-14929920*ep^7)
         +tf*nf*ca^3*G10^2*rat(27325900800*ep^22-191230295040*ep^21+
         420082497792*ep^20+231356601216*ep^19-2642399134488*ep^18+
         5301754439076*ep^17-5996929147774*ep^16+4659751137239*ep^15-
         1867427876551*ep^14-1335340549720*ep^13+2632619518478*ep^12-
         1484711875156*ep^11+16228154290*ep^10+369393867184*ep^9-
         150161238542*ep^8-3695705729*ep^7+16857758845*ep^6-3231238532*
         ep^5-480751314*ep^4+215353230*ep^3-8800896*ep^2-4029768*ep+
         423360,358318080000*ep^24-1278001152000*ep^23+583859404800*
         ep^22+2582073262080*ep^21-2888713221120*ep^20-1105516592640*
         ep^19+2686754269440*ep^18-471367117440*ep^17-832413841920*
         ep^16+330281130240*ep^15+94380261120*ep^14-62467776000*ep^13-
         1851390720*ep^12+5193895680*ep^11-356567040*ep^10-198483840*
         ep^9+23420160*ep^8+2833920*ep^7-414720*ep^6)
         +tf*nf*cf*ca^2*G30*rat(32*ep^8-108*ep^7+148*ep^6-159*ep^5+170*
         ep^4-152*ep^3+143*ep^2-88*ep+20,600*ep^10-1060*ep^9+168*ep^8+
         124*ep^7-24*ep^6)
         +tf*nf*cf*ca^2*G20*rat(144*ep^8-804*ep^7+1816*ep^6-2251*ep^5+
         1681*ep^4-607*ep^3-245*ep^2+266*ep-72,1728*ep^10-1584*ep^9-
         1584*ep^8+36*ep^7+108*ep^6)
         +tf*nf*cf*ca^2*G20*G30*rat(-613440*ep^13+1900800*ep^12+2580840
         *ep^11-19953660*ep^10+39701166*ep^9-42869429*ep^8+28093863*
         ep^7-9756365*ep^6-885031*ep^5+3110038*ep^4-1762906*ep^3+516372
         *ep^2-79648*ep+5088,3110400*ep^15-8605440*ep^14+6473952*ep^13+
         261504*ep^12-2165832*ep^11+759528*ep^10+34632*ep^9-68040*ep^8+
         13536*ep^7-864*ep^6)
         +tf*nf*cf*ca^2*G10*G30*rat(12384*ep^11-1680*ep^10-243144*ep^9+
         884956*ep^8-1592948*ep^7+1796030*ep^6-1412080*ep^5+820029*ep^4
         -350424*ep^3+102489*ep^2-17808*ep+1356,129600*ep^13-390960*
         ep^12+383688*ep^11-133896*ep^10-8808*ep^9+17112*ep^8-3936*ep^7
         +288*ep^6)
         +tf*nf*cf*ca^2*G10*G20*rat(-1440*ep^11+11544*ep^10-52932*ep^9+
         126878*ep^8-167385*ep^7+129447*ep^6-51805*ep^5-2817*ep^4+15290
         *ep^3-7952*ep^2+1844*ep-168,38880*ep^13-90072*ep^12+38448*
         ep^11+25074*ep^10-17712*ep^9+270*ep^8+1440*ep^7-216*ep^6)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(1375488*ep^15-9044928*ep^14+
         27190464*ep^13-52079664*ep^12+71762856*ep^11-69494096*ep^10+
         39202954*ep^9-1692386*ep^8-16107805*ep^7+12676894*ep^6-4221178
         *ep^5+196482*ep^4+346945*ep^3-126606*ep^2+19164*ep-1128,
         27993600*ep^17-105442560*ep^16+141935328*ep^15-73122912*ep^14-
         8898120*ep^13+26851248*ep^12-10855728*ep^11+595008*ep^10+
         803448*ep^9-265680*ep^8+34848*ep^7-1728*ep^6)
         +tf*nf*cf*ca^2*G10^2*rat(1152*ep^8-7824*ep^7+17670*ep^6-24305*
         ep^5+21947*ep^4-12507*ep^3+4255*ep^2-784*ep+60,16200*ep^11-
         15120*ep^10+2736*ep^9+1248*ep^8-504*ep^7+48*ep^6)
         +tf*nf*cf^2*ca*G30*rat(-8*ep^7+28*ep^6-54*ep^5+73*ep^4-68*ep^3
         +45*ep^2-20*ep+4,150*ep^9-40*ep^8-18*ep^7+4*ep^6)
         +tf*nf*cf^2*ca*G20*G30*rat(98*ep^8+5*ep^7-913*ep^6+2031*ep^5-
         2206*ep^4+1492*ep^3-661*ep^2+174*ep-20,900*ep^10-465*ep^9-48*
         ep^8+51*ep^7-6*ep^6)
         +tf*nf*cf^2*ca*G10*G30*rat(-72*ep^9-388*ep^8+2658*ep^7-5837*
         ep^6+7049*ep^5-5521*ep^4+2959*ep^3-1040*ep^2+210*ep-18,1800*
         ep^11-1530*ep^10+214*ep^9+134*ep^8-46*ep^7+4*ep^6)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-4392*ep^12+17796*ep^11-26752*
         ep^10+13740*ep^9+9154*ep^8-17029*ep^7+8335*ep^6+1437*ep^5-4075
         *ep^4+2416*ep^3-742*ep^2+120*ep-8,145800*ep^14-366930*ep^13+
         353484*ep^12-149796*ep^11+11952*ep^10+13614*ep^9-5460*ep^8+840
         *ep^7-48*ep^6)
         +tf^2*nf^2*ca^2*G30*rat(32*ep^7-124*ep^6+162*ep^5-104*ep^4+117
         *ep^3-162*ep^2+98*ep-20,600*ep^10-1960*ep^9+1758*ep^8-128*ep^7
         -210*ep^6+36*ep^5)
         +tf^2*nf^2*ca^2*G20*rat(72*ep^7-438*ep^6+1019*ep^5-1086*ep^4+
         404*ep^3+144*ep^2-151*ep+36,864*ep^10-2088*ep^9+396*ep^8+1206*
         ep^7+27*ep^6-81*ep^5)
         +tf^2*nf^2*ca^2*G20*G30*rat(-6048*ep^10+60720*ep^9-195924*ep^8
         +291376*ep^7-206825*ep^6+39995*ep^5+38515*ep^4-29281*ep^3+8512
         *ep^2-1154*ep+60,172800*ep^13-564480*ep^12+473904*ep^11+74376*
         ep^10-173052*ep^9+33102*ep^8+10188*ep^7-3834*ep^6+324*ep^5)
         +tf^2*nf^2*ca^2*G10*G30*rat(-3072*ep^11+34524*ep^10-147240*
         ep^9+307683*ep^8-330755*ep^7+142380*ep^6+60900*ep^5-108387*
         ep^4+56847*ep^3-14280*ep^2+1592*ep-48,259200*ep^14-911520*
         ep^13+769536*ep^12+521400*ep^11-1034784*ep^10+444720*ep^9+1440
         *ep^8-46824*ep^7+11520*ep^6-864*ep^5)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(8064*ep^13-165036*ep^12+904812
         *ep^11-2594031*ep^10+4440972*ep^9-4631885*ep^8+2738968*ep^7-
         541503*ep^6-429408*ep^5+387177*ep^4-143760*ep^3+28430*ep^2-
         2800*ep+96,2332800*ep^16-6648480*ep^15+679104*ep^14+12044376*
         ep^13-8493264*ep^12-3770424*ep^11+5785632*ep^10-1746936*ep^9-
         181584*ep^8+201816*ep^7-39744*ep^6+2592*ep^5)
         +tf^2*nf^2*ca^2*G10^2*rat(101916*ep^12-685668*ep^11+1768371*
         ep^10-2148438*ep^9+1039197*ep^8+164956*ep^7-87899*ep^6-560590*
         ep^5+691239*ep^4-380588*ep^3+114728*ep^2-18472*ep+1248,583200*
         ep^16-1905120*ep^15+801576*ep^14+3098304*ep^13-3356136*ep^12-
         366096*ep^11+1983288*ep^10-905184*ep^9+19464*ep^8+85584*ep^7-
         22176*ep^6+1728*ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(-16*ep^6+64*ep^5-116*ep^4+132*ep^3-
         100*ep^2+44*ep-8,150*ep^9-265*ep^8+42*ep^7+31*ep^6-6*ep^5)
         +tf^2*nf^2*cf*ca*G10*G30*rat(64*ep^8-416*ep^7+1232*ep^6-2136*
         ep^5+2328*ep^4-1608*ep^3+680*ep^2-160*ep+16,1350*ep^11-3735*
         ep^10+3063*ep^9-629*ep^8-249*ep^7+116*ep^6-12*ep^5)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-864*ep^9+4944*ep^8-11944*
         ep^7+15612*ep^6-11544*ep^5+4248*ep^4-48*ep^3-588*ep^2+208*ep-
         24,145800*ep^12-585630*ep^11+903879*ep^10-680022*ep^9+236646*
         ep^8-4314*ep^7-25881*ep^6+9030*ep^5-1308*ep^4+72*ep^3)
         +tf^3*nf^3*ca*G30*rat(-16*ep^5+72*ep^4-128*ep^3+112*ep^2-48*ep
         +8,300*ep^9-980*ep^8+879*ep^7-64*ep^6-105*ep^5+18*ep^4)
         +xi*ca^4*rat(-256*ep^7+512*ep^6+48*ep^5-560*ep^4+215*ep^3+102*
         ep^2-46*ep-4,1024*ep^7)
         +xi*ca^4*G30*rat(7680*ep^11-37760*ep^10+290064*ep^9+278816*
         ep^8-2792968*ep^7+3896306*ep^6-1873410*ep^5+1590*ep^4+287737*
         ep^3-94203*ep^2+11516*ep-516,1843200*ep^11-3256320*ep^10+
         516096*ep^9+380928*ep^8-73728*ep^7)
         +xi*ca^4*G20*rat(1866240000*ep^17+3309984000*ep^16-32278867200
         *ep^15-33726983760*ep^14+299271694464*ep^13-436647671316*ep^12
         +211576108356*ep^11+43679043788*ep^10-77540029898*ep^9+
         18269963948*ep^8+6406352617*ep^7-3547040514*ep^6+112399704*
         ep^5+217511020*ep^4-31358071*ep^3-4400342*ep^2+951932*ep-16680
         ,29859840000*ep^17-61710336000*ep^16+11039846400*ep^15+
         29107261440*ep^14-9277977600*ep^13-4258897920*ep^12+1509304320
         *ep^11+238325760*ep^10-87782400*ep^9-4423680*ep^8+1658880*ep^7
         )
         +xi*ca^4*G20*G30*rat(-152616960000*ep^21+589969612800*ep^20-
         2689478922240*ep^19+13049445173760*ep^18-28539707228160*ep^17+
         20152965593536*ep^16+17109695553600*ep^15-36935490611920*ep^14
         +18824034963712*ep^13+3809328690840*ep^12-7555444828192*ep^11+
         2168990311652*ep^10+505632766818*ep^9-339327985094*ep^8+
         1246466018*ep^7+19617168915*ep^6+1334214652*ep^5-1291411962*
         ep^4-116429976*ep^3+63496053*ep^2+1427688*ep-1014660,
         3822059520000*ep^21-9809952768000*ep^20-609406156800*ep^19+
         15480685854720*ep^18-5146938408960*ep^17-6469165301760*ep^16+
         2570263142400*ep^15+1097865031680*ep^14-456721182720*ep^13-
         87682867200*ep^12+37116887040*ep^11+3287347200*ep^10-
         1402859520*ep^9-46448640*ep^8+19906560*ep^7)
         +xi*ca^4*G10*rat(5529600*ep^14-14791680*ep^13-20171520*ep^12+
         104073984*ep^11-95155184*ep^10-29401532*ep^9+75613496*ep^8-
         21574979*ep^7-9449630*ep^6+4266909*ep^5+341851*ep^4-221958*
         ep^3+9451*ep^2-1340*ep-1860,11059200*ep^14-6082560*ep^13-
         21319680*ep^12+2903040*ep^11+8125440*ep^10+506880*ep^9-629760*
         ep^8-92160*ep^7)
         +xi*ca^4*G10*G30*rat(-1633119667200*ep^20+12185721941760*ep^19
         -41388433986240*ep^18+61073096967504*ep^17-5041358598736*ep^16
         -90045565024132*ep^15+94573842076000*ep^14-13820919980032*
         ep^13-34282390954924*ep^12+21640777355240*ep^11-915102161744*
         ep^10-3323680699598*ep^9+910123262241*ep^8+168332384146*ep^7-
         93669645887*ep^6-1626916994*ep^5+4558431219*ep^4-144518814*
         ep^3-109878829*ep^2+4306920*ep+908100,7644119040000*ep^21-
         15797846016000*ep^20-5295675801600*ep^19+24236670320640*ep^18-
         4900243046400*ep^17-9994818355200*ep^16+3086629355520*ep^15+
         1685147811840*ep^14-581450711040*ep^13-134099435520*ep^12+
         48450355200*ep^11+5016453120*ep^10-1855733760*ep^9-70778880*
         ep^8+26542080*ep^7)
         +xi*ca^4*G10*G20*rat(-160496640000*ep^21+466295616000*ep^20+
         1781931312000*ep^19-10168064166240*ep^18+17979570693864*ep^17-
         13116439684092*ep^16+486399761572*ep^15+5329729677882*ep^14-
         3666564766123*ep^13+1829155775402*ep^12-1316942924266*ep^11+
         687073409420*ep^10-64931704863*ep^9-112756327081*ep^8+
         50241746335*ep^7-1519229567*ep^6-3791633102*ep^5+744127963*
         ep^4+60941459*ep^3-28383395*ep^2+1574724*ep+82908,
         1074954240000*ep^21-2848628736000*ep^20+707976806400*ep^19+
         3479522365440*ep^18-2695071191040*ep^17-502054640640*ep^16+
         1028078023680*ep^15-164731345920*ep^14-119574973440*ep^13+
         38291512320*ep^12+3526364160*ep^11-2447262720*ep^10+115706880*
         ep^9+48107520*ep^8-4976640*ep^7)
         +xi*ca^4*G10*G20*G30*rat(3535405056000*ep^24-3580854220800*
         ep^23-81980635507200*ep^22+301555192187520*ep^21-
         207404329531104*ep^20-885256081386672*ep^19+2295059314182616*
         ep^18-2076105925444492*ep^17+128180235966096*ep^16+
         1215077417328156*ep^15-819951465083788*ep^14-15010279679032*
         ep^13+206591076692544*ep^12-44760719459204*ep^11-
         25868902381885*ep^10+8684402158730*ep^9+2188221875074*ep^8-
         865562586902*ep^7-118453750240*ep^6+36123892794*ep^5+
         8721081826*ep^4-961226378*ep^3-393841503*ep^2+25172280*ep+
         4377564,137594142720000*ep^24-399023013888000*ep^23-
         41813331148800*ep^22+963640578539520*ep^21-466838824550400*
         ep^20-735744254607360*ep^19+541217469726720*ep^18+
         179806673387520*ep^17-199775799705600*ep^16-6355912458240*
         ep^15+32004745297920*ep^14-2651129118720*ep^13-2478353448960*
         ep^12+342220308480*ep^11+91225128960*ep^10-15401041920*ep^9-
         1274019840*ep^8+238878720*ep^7)
         +xi*ca^4*G10^2*rat(-625065984000*ep^24+2943583027200*ep^23-
         749810995200*ep^22-10650993315840*ep^21+6899398336512*ep^20+
         24613925638656*ep^19-45760061835600*ep^18+39243573150328*ep^17
         -27184570020452*ep^16+13713190340906*ep^15+2405166315726*ep^14
         -9121014631478*ep^13+5317622387628*ep^12-715827034725*ep^11-
         623076748804*ep^10+350482033130*ep^9-42867834358*ep^8-
         23622938782*ep^7+8638665900*ep^6+41321432*ep^5-406928610*ep^4+
         38055545*ep^3+6184978*ep^2-894372*ep+8280,5733089280000*ep^24-
         11848384512000*ep^23-8430826291200*ep^22+28666932756480*ep^21-
         3219012403200*ep^20-22516784087040*ep^19+9212892180480*ep^18+
         6277464391680*ep^17-3902424883200*ep^16-569139240960*ep^15+
         656375316480*ep^14-14921441280*ep^13-52004413440*ep^12+
         5095710720*ep^11+1938493440*ep^10-268001280*ep^9-27279360*ep^8
         +4423680*ep^7)
         +xi*[d4AA/na]*G30*rat(7680*ep^10-26240*ep^9-8496*ep^8+399344*
         ep^7-635872*ep^6+329900*ep^5+2115*ep^4-61458*ep^3+21841*ep^2-
         2958*ep+152,38400*ep^10-10240*ep^9-4608*ep^8+1024*ep^7)
         +xi*[d4AA/na]*G20*rat(8640000*ep^13+10051200*ep^12-450784800*
         ep^11+787095432*ep^10-400611408*ep^9-79266350*ep^8+137044728*
         ep^7-31550558*ep^6-7465227*ep^5+3885708*ep^4-248850*ep^3-93070
         *ep^2+15573*ep-634,25920000*ep^14-10368000*ep^13-5536800*ep^12
         +2214720*ep^11+360000*ep^10-144000*ep^9-7200*ep^8+2880*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(-3317760000*ep^16+11805696000*ep^15+
         4184524800*ep^14-64174959360*ep^13+64625777920*ep^12+
         12473002032*ep^11-46681185552*ep^10+20259364156*ep^9+
         1095137232*ep^8-2367060042*ep^7+141119447*ep^6+167598378*ep^5-
         22620810*ep^4-5249290*ep^3+1013355*ep^2+38046*ep-11352,
         6635520000*ep^16-2654208000*ep^15-1832140800*ep^14+732856320*
         ep^13+180748800*ep^12-72299520*ep^11-7603200*ep^10+3041280*
         ep^9+115200*ep^8-46080*ep^7)
         +xi*[d4AA/na]*G10*rat(14400*ep^8+158608*ep^7-222464*ep^6+36168
         *ep^5+58100*ep^4-21803*ep^3-1528*ep^2+1097*ep-22,76800*ep^10+
         8960*ep^9-7680*ep^8-1280*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(-24226560000*ep^16+36527961600*ep^15
         -333674106240*ep^14+940493275168*ep^13-944173557488*ep^12+
         268340396712*ep^11+162184496084*ep^10-123315264380*ep^9+
         10826034300*ep^8+12402563322*ep^7-3774350197*ep^6-27864591*
         ep^5+160779844*ep^4-20972284*ep^3-506337*ep^2+295013*ep-20526,
         26542080000*ep^17-37158912000*ep^16+3288268800*ep^15+
         10259988480*ep^14-2208430080*ep^13-1012193280*ep^12+258785280*
         ep^11+42577920*ep^10-11704320*ep^9-645120*ep^8+184320*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(1244160000*ep^16-5733504000*ep^15+
         12831436800*ep^14+3848799360*ep^13-44342820448*ep^12+
         46978898940*ep^11-7041792672*ep^10-16499624267*ep^9+
         10405684702*ep^8-1142233255*ep^7-893022128*ep^6+306226809*ep^5
         -8917182*ep^4-9726325*ep^3+1300940*ep^2+17458*ep-7932,
         2488320000*ep^16-4105728000*ep^15+1334707200*ep^14+628197120*
         ep^13-364089600*ep^12-3870720*ep^11+25228800*ep^10-2315520*
         ep^9-518400*ep^8+69120*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(128857651200*ep^17-699751042560*
         ep^16+1911608680320*ep^15-2652093672864*ep^14+1445159735056*
         ep^13+537089511400*ep^12-1172928106956*ep^11+630362157392*
         ep^10-128917543232*ep^9-4567029558*ep^8+3924348915*ep^7+
         362093060*ep^6+24637179*ep^5-118732952*ep^4+21929141*ep^3+
         1373412*ep^2-697063*ep+52110,238878720000*ep^18-414056448000*
         ep^17+141071155200*ep^16+82475089920*ep^15-50655836160*ep^14-
         2484449280*ep^13+5365647360*ep^12-393154560*ep^11-233072640*
         ep^10+29306880*ep^9+3594240*ep^8-552960*ep^7)
         +xi*[d4AA/na]*G10^2*rat(-1327104000*ep^18+6082560000*ep^17-
         20740055040*ep^16+127314009600*ep^15-319010391552*ep^14+
         346008828512*ep^13-141034481904*ep^12-38005575240*ep^11+
         57009501308*ep^10-15378716820*ep^9-3161549080*ep^8+2466187344*
         ep^7-299607609*ep^6-86258367*ep^5+26193028*ep^4-988794*ep^3-
         411977*ep^2+54565*ep-1974,6635520000*ep^18-11501568000*ep^17+
         3918643200*ep^16+2290974720*ep^15-1407106560*ep^14-69012480*
         ep^13+149045760*ep^12-10920960*ep^11-6474240*ep^10+814080*ep^9
         +99840*ep^8-15360*ep^7)
         +xi*tf*nf*ca^3*G30*rat(-32*ep^6+28*ep^5+204*ep^4-369*ep^3+178*
         ep^2-3*ep-10,9600*ep^9-16960*ep^8+2688*ep^7+1984*ep^6-384*ep^5
         )
         +xi*tf*nf*ca^3*G20*rat(2592*ep^10+2808*ep^9-54090*ep^8+131061*
         ep^7-134794*ep^6+60674*ep^5-3481*ep^4-6470*ep^3+2011*ep^2-201*
         ep+10,62208*ep^12-119232*ep^11+13824*ep^10+45648*ep^9-10080*
         ep^8-3600*ep^7+864*ep^6)
         +xi*tf*nf*ca^3*G20*G30*rat(2250240*ep^16-24274560*ep^15+
         130113216*ep^14-340755960*ep^13+432462410*ep^12-169949415*
         ep^11-237486929*ep^10+385348911*ep^9-240198202*ep^8+60715906*
         ep^7+11110909*ep^6-13127619*ep^5+4204856*ep^4-657327*ep^3+
         43828*ep^2+272*ep-120,49766400*ep^18-212336640*ep^17+260347392
         *ep^16+61145856*ep^15-351043200*ep^14+215323200*ep^13+23254848
         *ep^12-66052224*ep^11+19524096*ep^10+1581120*ep^9-1828800*ep^8
         +338688*ep^7-20736*ep^6)
         +xi*tf*nf*ca^3*G10*rat(384*ep^8-2048*ep^7+4072*ep^6-3356*ep^5-
         18*ep^4+2067*ep^3-1488*ep^2+425*ep-42,1152*ep^10-1152*ep^9-
         1760*ep^8+1152*ep^7+416*ep^6-192*ep^5)
         +xi*tf*nf*ca^3*G10*G30*rat(-1596834*ep^14+3126969*ep^13+
         7197012*ep^12-18901548*ep^11+4947084*ep^10+15632992*ep^9-
         8572254*ep^8-10249338*ep^7+13454974*ep^6-5959221*ep^5+946734*
         ep^4+112814*ep^3-62676*ep^2+8388*ep-424,24883200*ep^16-
         62622720*ep^15+11252736*ep^14+73748736*ep^13-50681088*ep^12-
         8686080*ep^11+15432192*ep^10-2762496*ep^9-859392*ep^8+322560*
         ep^7-27648*ep^6)
         +xi*tf*nf*ca^3*G10*G20*rat(-774144*ep^13+5696712*ep^12-
         16345908*ep^11+19866123*ep^10-5240673*ep^9-12135369*ep^8+
         13912937*ep^7-5487525*ep^6-145975*ep^5+862721*ep^4-279301*ep^3
         +29834*ep^2+360*ep-112,2239488*ep^15-5038848*ep^14-311040*
         ep^13+6516288*ep^12-2839104*ep^11-1486080*ep^10+984960*ep^9-
         1728*ep^8-74304*ep^7+10368*ep^6)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(82312848*ep^18-796654116*ep^17+
         2718738972*ep^16-2692596807*ep^15-6314771466*ep^14+21532034121
         *ep^13-25361363956*ep^12+10564331988*ep^11+6260027974*ep^10-
         10087752862*ep^9+5031712794*ep^8-722862035*ep^7-399637340*ep^6
         +237170061*ep^5-56261146*ep^4+7109950*ep^3-567360*ep^2+47732*
         ep-3288,1791590400*ep^20-6449725440*ep^19+3679229952*ep^18+
         10997627904*ep^17-14294223360*ep^16-1407151872*ep^15+
         10217449728*ep^14-4403642112*ep^13-1161444096*ep^12+1318125312
         *ep^11-262179072*ep^10-50671872*ep^9+29327616*ep^8-4561920*
         ep^7+248832*ep^6)
         +xi*tf*nf*ca^3*G10^2*rat(-711612*ep^15+3309948*ep^14-4010283*
         ep^13-4802652*ep^12+17825193*ep^11-18143586*ep^10+5171768*ep^9
         +4418948*ep^8-4060738*ep^7+860412*ep^6+284847*ep^5-161380*ep^4
         +16973*ep^3+3262*ep^2-756*ep+40,4665600*ep^17-5909760*ep^16-
         10072512*ep^15+12883968*ep^14+4870080*ep^13-9048192*ep^12+
         829632*ep^11+1936128*ep^10-560832*ep^9-78720*ep^8+46848*ep^7-
         4608*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(4*ep^5-12*ep^4+17*ep^3-16*ep^2+9*ep-
         2,600*ep^8-160*ep^7-72*ep^6+16*ep^5)
         +xi*tf*nf*cf*ca^2*G20*rat(-8*ep^5+26*ep^4-39*ep^3+38*ep^2-23*
         ep+6,96*ep^7+24*ep^6-12*ep^5)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(1008*ep^9-8376*ep^8+20260*ep^7-
         26530*ep^6+22436*ep^5-10284*ep^4+181*ep^3+1942*ep^2-715*ep+78,
         28800*ep^11-43680*ep^10-8256*ep^9+14328*ep^8-672*ep^7-1032*
         ep^6+144*ep^5)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(-8*ep^7+44*ep^6-110*ep^5+157*
         ep^4-134*ep^3+67*ep^2-18*ep+2,2700*ep^10-3420*ep^9+996*ep^8+
         236*ep^7-144*ep^6+16*ep^5)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(16*ep^7-92*ep^6+240*ep^5-359*
         ep^4+324*ep^3-173*ep^2+50*ep-6,432*ep^9-324*ep^8-66*ep^7+78*
         ep^6-12*ep^5)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(-2016*ep^11+21792*ep^10-
         86432*ep^9+185848*ep^8-239794*ep^7+184620*ep^6-73578*ep^5+1917
         *ep^4+12224*ep^3-5569*ep^2+1066*ep-78,129600*ep^13-326160*
         ep^12+188208*ep^11+57948*ep^10-75756*ep^9+12708*ep^8+4620*ep^7
         -1680*ep^6+144*ep^5)
         +xi*tf^2*nf^2*ca^2*G30*rat(2*ep^4-7*ep^3+9*ep^2-5*ep+1,300*
         ep^8-530*ep^7+84*ep^6+62*ep^5-12*ep^4)
         +xi*tf^2*nf^2*ca^2*G20*rat(-4*ep^4+15*ep^3-21*ep^2+13*ep-3,48*
         ep^7-60*ep^6-24*ep^5+9*ep^4)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(504*ep^8-4440*ep^7+11594*ep^6-
         13158*ep^5+6310*ep^4-47*ep^3-1101*ep^2+377*ep-39,14400*ep^11-
         43440*ep^10+28632*ep^9+13356*ep^8-11082*ep^7-12*ep^6+846*ep^5-
         108*ep^4)
         +xi^2*ca^4*rat(384*ep^7-960*ep^6+592*ep^5+296*ep^4-368*ep^3+23
         *ep^2+34*ep+6,1024*ep^7)
         +xi^2*ca^4*G30*rat(-11520*ep^11+51936*ep^10-20880*ep^9-227496*
         ep^8+178028*ep^7+389148*ep^6-392964*ep^5-17021*ep^4+86009*ep^3
         -18260*ep^2-392*ep+300,1843200*ep^11-3256320*ep^10+516096*ep^9
         +380928*ep^8-73728*ep^7)
         +xi^2*ca^4*G20*rat(-559872000*ep^16+603936000*ep^15+1358605440
         *ep^14+371894832*ep^13-4633632768*ep^12+4767956044*ep^11-
         6042439020*ep^10+5120416760*ep^9-294774990*ep^8-1378309640*
         ep^7+352409879*ep^6+102505084*ep^5-34947100*ep^4-2613960*ep^3+
         1116395*ep^2+21568*ep-11148,5971968000*ep^16-9953280000*ep^15-
         1773342720*ep^14+5112115200*ep^13+189250560*ep^12-776079360*
         ep^11-8570880*ep^10+44236800*ep^9+138240*ep^8-829440*ep^7)
         +xi^2*ca^4*G20*G30*rat(114462720000*ep^20-329392742400*ep^19+
         618999736320*ep^18-911575779840*ep^17+556680899328*ep^16+
         208229485568*ep^15-950992030496*ep^14+1038019675144*ep^13-
         372289096924*ep^12-48555921324*ep^11+25131713746*ep^10+
         3769234906*ep^9+12847474663*ep^8-6951829978*ep^7-905760476*
         ep^6+942732744*ep^5-46303423*ep^4-46167036*ep^3+5592886*ep^2+
         769176*ep-128664,1911029760000*ep^20-2038431744000*ep^19-
         3362350694400*ep^18+2696816885760*ep^17+1471756124160*ep^16-
         1026948464640*ep^15-255291125760*ep^14+165995827200*ep^13+
         20633149440*ep^12-12891709440*ep^11-779120640*ep^10+474992640*
         ep^9+11059200*ep^8-6635520*ep^7)
         +xi^2*ca^4*G10*rat(-16588800*ep^14+45066240*ep^13+26860800*
         ep^12-187444800*ep^11+169045088*ep^10+18516928*ep^9-81451984*
         ep^8+20697960*ep^7+7369610*ep^6-85539*ep^5-919069*ep^4-581051*
         ep^3+37171*ep^2+51070*ep+5592,22118400*ep^14-12165120*ep^13-
         42639360*ep^12+5806080*ep^11+16250880*ep^10+1013760*ep^9-
         1259520*ep^8-184320*ep^7)
         +xi^2*ca^4*G10*G30*rat(3266239334400*ep^20-19041687774720*
         ep^19+40365516873600*ep^18-31535815777056*ep^17-9159210989568*
         ep^16+28651224377432*ep^15-13397675746576*ep^14+2715918633696*
         ep^13-5728828375128*ep^12+4665221353392*ep^11+95028879768*
         ep^10-1376478102406*ep^9+460557314651*ep^8+54176015370*ep^7-
         60829027053*ep^6+7884985638*ep^5+2446540509*ep^4-672364474*
         ep^3-6764839*ep^2+13933128*ep-919764,15288238080000*ep^21-
         31595692032000*ep^20-10591351603200*ep^19+48473340641280*ep^18
         -9800486092800*ep^17-19989636710400*ep^16+6173258711040*ep^15+
         3370295623680*ep^14-1162901422080*ep^13-268198871040*ep^12+
         96900710400*ep^11+10032906240*ep^10-3711467520*ep^9-141557760*
         ep^8+53084160*ep^7)
         +xi^2*ca^4*G10*G20*rat(481489920000*ep^21-1697096448000*ep^20-
         1842071155200*ep^19+17536293936000*ep^18-33960017648448*ep^17+
         27919665105120*ep^16-2866881516204*ep^15-13145054133542*ep^14+
         9189509494374*ep^13-115591757442*ep^12-2217548968617*ep^11+
         612643606299*ep^10+205905513429*ep^9-101064450137*ep^8-
         6200970897*ep^7+6785187135*ep^6-12585831*ep^5-199122273*ep^4-
         16801782*ep^3+5495608*ep^2+712776*ep-129168,2149908480000*
         ep^21-5697257472000*ep^20+1415953612800*ep^19+6959044730880*
         ep^18-5390142382080*ep^17-1004109281280*ep^16+2056156047360*
         ep^15-329462691840*ep^14-239149946880*ep^13+76583024640*ep^12+
         7052728320*ep^11-4894525440*ep^10+231413760*ep^9+96215040*ep^8
         -9953280*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(-5303107584000*ep^23+3613899110400*
         ep^22+83196141258240*ep^21-221420793939840*ep^20+
         83376753265440*ep^19+366605984683584*ep^18-484596793593720*
         ep^17+42456697381184*ep^16+278656344787816*ep^15-
         144354864351160*ep^14-38815469797776*ep^13+38645022651240*
         ep^12+3615848181990*ep^11-5374293407155*ep^10-1133621515790*
         ep^9+782127384122*ep^8+164103227382*ep^7-93056066616*ep^6-
         7454609442*ep^5+5654404490*ep^4+47232772*ep^3-157809853*ep^2+
         2363088*ep+1655604,137594142720000*ep^23-192631799808000*ep^22
         -330761030860800*ep^21+467499032248320*ep^20+234409723822080*
         ep^19-384129668874240*ep^18-34977033584640*ep^17+
         127341123010560*ep^16-8764115189760*ep^15-19502085242880*ep^14
         +2751617433600*ep^13+1476297031680*ep^12-263907901440*ep^11-
         53641543680*ep^10+10762813440*ep^9+743178240*ep^8-159252480*
         ep^7)
         +xi^2*ca^4*G10^2*rat(1875197952000*ep^24-8053099315200*ep^23+
         3348912660480*ep^22+35856652953600*ep^21-71594219672064*ep^20+
         20827638029376*ep^19+89245222325664*ep^18-111957661039600*
         ep^17+16354860970968*ep^16+54971162156496*ep^15-32411532134832
         *ep^14-6984247450822*ep^13+10855934056980*ep^12-1348032839339*
         ep^11-1463504153462*ep^10+463619013900*ep^9+51444563600*ep^8-
         39839112594*ep^7+3565762764*ep^6+855799686*ep^5-243632452*ep^4
         +29400261*ep^3+1015786*ep^2-987764*ep+92568,11466178560000*
         ep^24-23696769024000*ep^23-16861652582400*ep^22+57333865512960
         *ep^21-6438024806400*ep^20-45033568174080*ep^19+18425784360960
         *ep^18+12554928783360*ep^17-7804849766400*ep^16-1138278481920*
         ep^15+1312750632960*ep^14-29842882560*ep^13-104008826880*ep^12
         +10191421440*ep^11+3876986880*ep^10-536002560*ep^9-54558720*
         ep^8+8847360*ep^7)
         +xi^2*[d4AA/na]*G30*rat(-11520*ep^10+34656*ep^9-12096*ep^8-
         23112*ep^7-45292*ep^6+65868*ep^5-8013*ep^4-13550*ep^3+4433*
         ep^2-50*ep-68,38400*ep^10-10240*ep^9-4608*ep^8+1024*ep^7)
         +xi^2*[d4AA/na]*G20*rat(-1728000*ep^12-1422720*ep^11+3699456*
         ep^10+15935216*ep^9-13983340*ep^8-3002556*ep^7+4052277*ep^6+
         35867*ep^5-402903*ep^4+11102*ep^3+17535*ep^2-717*ep-209,
         5184000*ep^13-1107360*ep^11+72000*ep^9-1440*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(4976640000*ep^16-15441408000*ep^15
         +2821248000*ep^14+26476773120*ep^13-24967717184*ep^12+
         4818458240*ep^11+1403242488*ep^10+701802984*ep^9-819673182*
         ep^8+90333602*ep^7+61849355*ep^6-16176749*ep^5-993324*ep^4+
         979098*ep^3-101283*ep^2-21575*ep+3930,6635520000*ep^16-
         2654208000*ep^15-1832140800*ep^14+732856320*ep^13+180748800*
         ep^12-72299520*ep^11-7603200*ep^10+3041280*ep^9+115200*ep^8-
         46080*ep^7)
         +xi^2*[d4AA/na]*G10*rat(13600*ep^7-78760*ep^6+56060*ep^5+914*
         ep^4-6585*ep^3-52*ep^2+295*ep+4,76800*ep^10+8960*ep^9-7680*
         ep^8-1280*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(48453120000*ep^16-111426739200*
         ep^15-77622508800*ep^14+624496198848*ep^13-954042788384*ep^12+
         566025538480*ep^11-9950674280*ep^10-134368252544*ep^9+
         43731669100*ep^8+6575485306*ep^7-5188993615*ep^6+314125871*
         ep^5+203283584*ep^4-27032116*ep^3-2462995*ep^2+429275*ep+1470,
         53084160000*ep^17-74317824000*ep^16+6576537600*ep^15+
         20519976960*ep^14-4416860160*ep^13-2024386560*ep^12+517570560*
         ep^11+85155840*ep^10-23408640*ep^9-1290240*ep^8+368640*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(-1866240000*ep^16+7874496000*ep^15
         -13032144000*ep^14+13106357280*ep^13-18935670792*ep^12+
         30073932568*ep^11-26021543970*ep^10+8804187856*ep^9+1743178773
         *ep^8-2224679663*ep^7+502788657*ep^6+55837949*ep^5-39775167*
         ep^4+4096895*ep^3+591933*ep^2-149365*ep+8646,2488320000*ep^16-
         4105728000*ep^15+1334707200*ep^14+628197120*ep^13-364089600*
         ep^12-3870720*ep^11+25228800*ep^10-2315520*ep^9-518400*ep^8+
         69120*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-85905100800*ep^16+
         361139696640*ep^15-548768989440*ep^14+278118313920*ep^13+
         128793399776*ep^12-165141820432*ep^11-10070478472*ep^10+
         68208072896*ep^9-27550989916*ep^8+18189002*ep^7+2451888937*
         ep^6-478430993*ep^5-43666856*ep^4+24087820*ep^3-1597595*ep^2-
         329333*ep+42846,159252480000*ep^17-222953472000*ep^16+
         19729612800*ep^15+61559930880*ep^14-13250580480*ep^13-
         6073159680*ep^12+1552711680*ep^11+255467520*ep^10-70225920*
         ep^9-3870720*ep^8+1105920*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(3981312000*ep^18-17020108800*ep^17+
         40444047360*ep^16-57083074560*ep^15+17312515584*ep^14+
         50881083712*ep^13-47588262832*ep^12-3248106088*ep^11+
         18615214780*ep^10-4996041998*ep^9-2076625936*ep^8+1026836159*
         ep^7+50690790*ep^6-80615597*ep^5+5063630*ep^4+2801549*ep^3-
         334634*ep^2-31977*ep+4858,13271040000*ep^18-23003136000*ep^17+
         7837286400*ep^16+4581949440*ep^15-2814213120*ep^14-138024960*
         ep^13+298091520*ep^12-21841920*ep^11-12948480*ep^10+1628160*
         ep^9+199680*ep^8-30720*ep^7)
         +xi^2*tf*nf*ca^3*G30*rat(-12*ep^6+48*ep^5+152*ep^4-233*ep^3+16
         *ep^2+35*ep-6,19200*ep^10-33920*ep^9+5376*ep^8+3968*ep^7-768*
         ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(16*ep^6-66*ep^5+83*ep^4-88*ep^3+47*
         ep^2+12*ep-4,1536*ep^9-1920*ep^8-768*ep^7+288*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(-520192*ep^14-426112*ep^13+
         5116304*ep^12-6675876*ep^11+1084859*ep^10+3201663*ep^9-2204394
         *ep^8+305262*ep^7+205188*ep^6-109165*ep^5+25994*ep^4-3796*ep^3
         +245*ep^2+24*ep-4,16588800*ep^16-29306880*ep^15-11367936*ep^14
         +35922432*ep^13-10156416*ep^12-7500288*ep^11+4235520*ep^10-
         178176*ep^9-290688*ep^8+67584*ep^7-4608*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(-192*ep^8+1088*ep^7-2488*ep^6+2938*
         ep^5-1824*ep^4+507*ep^3-24*ep^2-3*ep-2,1152*ep^10-1728*ep^9-
         896*ep^8+1600*ep^7-384*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(532278*ep^13-2373795*ep^12+
         4957530*ep^11-5329059*ep^10+1773626*ep^9+1863065*ep^8-1923746*
         ep^7+338767*ep^6+288168*ep^5-136926*ep^4+1456*ep^3+10972*ep^2-
         2512*ep+176,16588800*ep^15-25159680*ep^14-17657856*ep^13+
         31507968*ep^12-2279424*ep^11-8070144*ep^10+2217984*ep^9+376320
         *ep^8-196608*ep^7+18432*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(251136*ep^12-1150680*ep^11+
         2135388*ep^10-1864905*ep^9+307767*ep^8+823760*ep^7-654520*ep^6
         +129717*ep^5+39879*ep^4-19950*ep^3+2562*ep^2-182*ep+28,1492992
         *ep^14-1866240*ep^13-2073600*ep^12+2270592*ep^11+377856*ep^10-
         612864*ep^9+43776*ep^8+42624*ep^7-6912*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(-12557592*ep^16+167153058*
         ep^15-372970863*ep^14+180782046*ep^13+270645702*ep^12-
         338754170*ep^11+47232730*ep^10+126459850*ep^9-87396500*ep^8+
         17484784*ep^7+4262617*ep^6-2802472*ep^5+459926*ep^4+11768*ep^3
         -12004*ep^2+1136*ep-16,597196800*ep^18-656916480*ep^17-
         1311676416*ep^16+1372059648*ep^15+632922624*ep^14-944833536*
         ep^13+94348800*ep^12+185241600*ep^11-65567232*ep^10-2405376*
         ep^9+4944384*ep^8-921600*ep^7+55296*ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(26356*ep^13-113340*ep^12+165449*
         ep^11-55014*ep^10-83483*ep^9+67360*ep^8+11709*ep^7-24560*ep^6+
         2523*ep^5+4568*ep^4-1658*ep^3+34*ep^2+64*ep-8,345600*ep^15-
         322560*ep^14-776832*ep^13+623744*ep^12+396032*ep^11-399616*
         ep^10+16256*ep^9+60032*ep^8-17920*ep^7+1536*ep^6)
         +xi^3*ca^4*rat(-256*ep^6+768*ep^5-752*ep^4+144*ep^3+145*ep^2-
         30*ep-18,1024*ep^6)
         +xi^3*ca^4*G30*rat(7680*ep^11-31488*ep^10-46096*ep^9+226720*
         ep^8-200632*ep^7+32454*ep^6+31426*ep^5-14446*ep^4+751*ep^3+
         1323*ep^2-468*ep+36,1843200*ep^11-3256320*ep^10+516096*ep^9+
         380928*ep^8-73728*ep^7)
         +xi^3*ca^4*G20*rat(6220800*ep^13-25594560*ep^12+52343280*ep^11
         -28174048*ep^10-63559956*ep^9+83385624*ep^8-25051140*ep^7-
         9090710*ep^6+6537670*ep^5-663841*ep^4-294989*ep^3+81469*ep^2-
         6713*ep+138,99532800*ep^13-144322560*ep^12-35942400*ep^11+
         44651520*ep^10-967680*ep^9-3179520*ep^8+414720*ep^7)
         +xi^3*ca^4*G20*G30*rat(-953856000*ep^17+3901052160*ep^16-
         3344699520*ep^15-7715460768*ep^14+19425927184*ep^13-
         15225485312*ep^12-462400888*ep^11+9645022408*ep^10-7074584824*
         ep^9+1545625234*ep^8+599194476*ep^7-388366060*ep^6+33584305*
         ep^5+25710179*ep^4-7817585*ep^3+531203*ep^2+72668*ep-9228,
         23887872000*ep^17-42201907200*ep^16-16369827840*ep^15+
         51728302080*ep^14-14625239040*ep^13-10800414720*ep^12+
         6099148800*ep^11-256573440*ep^10-418590720*ep^9+97320960*ep^8-
         6635520*ep^7)
         +xi^3*ca^4*G10*rat(27648*ep^11-47232*ep^10-33504*ep^9+108624*
         ep^8-52994*ep^7-20643*ep^6+15323*ep^5+5150*ep^4-2887*ep^3-763*
         ep^2+298*ep+8,55296*ep^11+27648*ep^10-43008*ep^9-9216*ep^8+
         6144*ep^7)
         +xi^3*ca^4*G10*G30*rat(-567055440*ep^16+2438772720*ep^15-
         5258464428*ep^14+7008516156*ep^13-3273322268*ep^12-4127907592*
         ep^11+5454930320*ep^10-483172212*ep^9-2237285956*ep^8+
         1129269663*ep^7+42025733*ep^6-148035950*ep^5+15312670*ep^4+
         12512859*ep^3-3956675*ep^2+388356*ep-7956,7962624000*ep^17-
         20039270400*ep^16+3600875520*ep^15+23599595520*ep^14-
         16217948160*ep^13-2779545600*ep^12+4938301440*ep^11-883998720*
         ep^10-275005440*ep^9+103219200*ep^8-8847360*ep^7)
         +xi^3*ca^4*G10*G20*rat(-668736000*ep^18+2905005600*ep^17-
         2552534280*ep^16-7223638140*ep^15+19731599184*ep^14-
         19316761826*ep^13+7184013613*ep^12+1592129617*ep^11-2092489283
         *ep^10+365355699*ep^9+42010664*ep^8+85616239*ep^7-59246938*
         ep^6+3740303*ep^5+4146851*ep^4-368916*ep^3-321263*ep^2+81424*
         ep-5748,4478976000*ep^18-12765081600*ep^17+5782855680*ep^16+
         12599608320*ep^15-13547520000*ep^14+1477370880*ep^13+
         3298959360*ep^12-1423180800*ep^11+11059200*ep^10+109624320*
         ep^9-24330240*ep^8+1658880*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(7365427200*ep^20-18782435520*ep^19-
         40848241680*ep^18+210558858624*ep^17-285742857612*ep^16+
         88033416100*ep^15+142451570192*ep^14-124960042828*ep^13-
         7738286404*ep^12+38324605756*ep^11+666368104*ep^10-14116157561
         *ep^9+4238299487*ep^8+1294634959*ep^7-843830753*ep^6+53563901*
         ep^5+45111257*ep^4-7823795*ep^3-969163*ep^2+346764*ep-24228,
         286654464000*ep^20-601974374400*ep^19-314284769280*ep^18+
         1288193310720*ep^17-354785771520*ep^16-757322956800*ep^15+
         498807521280*ep^14+43628544000*ep^13-120388239360*ep^12+
         30317690880*ep^11+3527884800*ep^10-2815672320*ep^9+468910080*
         ep^8-26542080*ep^7)
         +xi^3*ca^4*G10^2*rat(-81388800*ep^17+155710080*ep^16+140690520
         *ep^15-588931560*ep^14+385999446*ep^13+280071860*ep^12-
         391920848*ep^11+3265606*ep^10+145667737*ep^9-34091361*ep^8-
         25625683*ep^7+11046179*ep^6+780569*ep^5-1030027*ep^4+175511*
         ep^3-20925*ep^2+5548*ep-652,746496000*ep^17-74649600*ep^16-
         1574277120*ep^15+336752640*ep^14+1021685760*ep^13-350023680*
         ep^12-199618560*ep^11+94556160*ep^10+4976640*ep^9-6635520*ep^8
         +737280*ep^7)
         +xi^3*[d4AA/na]*G30*rat(7680*ep^10-19968*ep^9+10352*ep^8+2608*
         ep^7+11648*ep^6-21156*ep^5+10141*ep^4-358*ep^3-1049*ep^2+294*
         ep-24,38400*ep^10-10240*ep^9-4608*ep^8+1024*ep^7)
         +xi^3*[d4AA/na]*G20*rat(3200*ep^8+8960*ep^7-15688*ep^6-7744*
         ep^5+24102*ep^4-16070*ep^3+4902*ep^2-719*ep+41,28800*ep^9-
         12960*ep^8+1440*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(-41472000*ep^13+138816000*ep^12-
         131374080*ep^11-16736176*ep^10+89066624*ep^9-27261036*ep^8-
         28126628*ep^7+24082174*ep^6-6073353*ep^5-523169*ep^4+651091*
         ep^3-155745*ep^2+16802*ep-712,82944000*ep^13-91238400*ep^12+
         27486720*ep^11+3709440*ep^10-3663360*ep^9+714240*ep^8-46080*
         ep^7)
         +xi^3*[d4AA/na]*G10*rat(-144*ep^6+176*ep^5+24*ep^4-144*ep^3+91
         *ep^2-23*ep+2,768*ep^8-256*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(-8412000*ep^12+25614000*ep^11+
         10480344*ep^10-111338012*ep^9+159216368*ep^8-102228528*ep^7+
         26868580*ep^6+3510883*ep^5-4304504*ep^4+1124988*ep^3-112714*
         ep^2+109*ep+486,27648000*ep^13-51148800*ep^12+26787840*ep^11-
         1228800*ep^10-2764800*ep^9+768000*ep^8-61440*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(1728000*ep^12-7540800*ep^11+
         12184640*ep^10-10374180*ep^9+8525784*ep^8-10546475*ep^7+
         10568566*ep^6-6519958*ep^5+2443722*ep^4-554065*ep^3+72764*ep^2
         -4922*ep+124,3456000*ep^12-7545600*ep^11+5863680*ep^10-2108160
         *ep^9+357120*ep^8-23040*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(59656320*ep^13-219132000*ep^12
         +270174256*ep^11-57179848*ep^10-173144964*ep^9+183420504*ep^8-
         72530872*ep^7+2771232*ep^6+8396321*ep^5-3252116*ep^4+478656*
         ep^3-4374*ep^2-6437*ep+522,331776000*ep^14-696729600*ep^13+
         474900480*ep^12-95109120*ep^11-29491200*ep^10+17510400*ep^9-
         3041280*ep^8+184320*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(-115200*ep^11+480000*ep^10-947120*
         ep^9+837880*ep^8+140276*ep^7-1040446*ep^6+1033630*ep^5-518402*
         ep^4+145965*ep^3-22350*ep^2+1601*ep-34,576000*ep^11-1113600*
         ep^10+698880*ep^9-176640*ep^8+15360*ep^7)
         +xi^4*ca^4*rat(128*ep^6-448*ep^5+512*ep^4-168*ep^3-53*ep^2+27*
         ep+2,2048*ep^6)
         +xi^4*ca^4*G30*rat(-1920*ep^10+4208*ep^9-21192*ep^8+12768*ep^7
         +7126*ep^6-5846*ep^5-857*ep^4+1640*ep^3-179*ep^2-140*ep+24,
         1843200*ep^10-491520*ep^9-221184*ep^8+49152*ep^7)
         +xi^4*ca^4*G20*rat(-10368*ep^10+62208*ep^9-93216*ep^8+33136*
         ep^7+34960*ep^6-24912*ep^5-264*ep^4+3345*ep^3-957*ep^2+122*ep-
         4,663552*ep^10-55296*ep^9-138240*ep^8+27648*ep^7)
         +xi^4*ca^4*G20*G30*rat(158976000*ep^16-625593600*ep^15+
         560868480*ep^14+373824480*ep^13-675715728*ep^12+171718104*
         ep^11+230417620*ep^10-256924136*ep^9+93406898*ep^8+11597144*
         ep^7-16755393*ep^6+4652499*ep^5-2326150*ep^4+1558322*ep^3-
         515237*ep^2+79027*ep-4650,15925248000*ep^16-17517772800*ep^15-
         22591733760*ep^14+19424378880*ep^13+3199426560*ep^12-
         5067325440*ep^11+687882240*ep^10+287539200*ep^9-87367680*ep^8+
         6635520*ep^7)
         +xi^4*ca^4*G10*rat(-4608*ep^9+7296*ep^8+288*ep^7-3624*ep^6-
         1090*ep^5+1954*ep^4-151*ep^3-274*ep^2+49*ep+8,36864*ep^9+24576
         *ep^8-12288*ep^7)
         +xi^4*ca^4*G10*G30*rat(56223360*ep^12-146544960*ep^11+
         118686016*ep^10-20093624*ep^9-15066044*ep^8+17652462*ep^7-
         26976163*ep^6+26463051*ep^5-14469496*ep^4+4613768*ep^3-860863*
         ep^2+88503*ep-4010,2654208000*ep^14-2256076800*ep^13-
         2338652160*ep^12+2453667840*ep^11-383385600*ep^10-191692800*
         ep^9+67829760*ep^8-5898240*ep^7)
         +xi^4*ca^4*G10*G20*rat(891648*ep^14-1958688*ep^13+785736*ep^12
         +650664*ep^11+602214*ep^10-1563780*ep^9+322198*ep^8+453745*
         ep^7-118797*ep^6-94104*ep^5+21450*ep^4+14613*ep^3-4675*ep^2+14
         *ep+66,23887872*ep^14-1990656*ep^13-31518720*ep^12+3207168*
         ep^11+8183808*ep^10-1327104*ep^9-552960*ep^8+110592*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(-2455142400*ep^19+7493160960*ep^18-
         7776552960*ep^17+6482707200*ep^16-8135173632*ep^15+2455500160*
         ep^14+7310639520*ep^13-7990824704*ep^12+2563297312*ep^11+
         517088056*ep^10-562635134*ep^9+53906153*ep^8+34555987*ep^7+
         19925783*ep^6-9067477*ep^5-10404859*ep^4+8156873*ep^3-2334219*
         ep^2+310391*ep-16050,382205952000*ep^19-547828531200*ep^18-
         784265379840*ep^17+1194747494400*ep^16+323450634240*ep^15-
         794130186240*ep^14+135656570880*ep^13+148609105920*ep^12-
         61444915200*ep^11-539688960*ep^10+4344053760*ep^9-858193920*
         ep^8+53084160*ep^7)
         +xi^4*ca^4*G10^2*rat(2712960*ep^15-3613104*ep^14-23328*ep^13+
         562164*ep^12-805428*ep^11+2691208*ep^10-1213490*ep^9-1140735*
         ep^8+1193815*ep^7-356417*ep^6-72705*ep^5+111857*ep^4-44983*
         ep^3+7821*ep^2-409*ep-10,99532800*ep^15+6635520*ep^14-
         175620096*ep^13+17842176*ep^12+80658432*ep^11-27279360*ep^10-
         4276224*ep^9+2801664*ep^8-294912*ep^7)
         +xi^4*[d4AA/na]*G30*rat(-960*ep^10+2104*ep^9+204*ep^8-3606*
         ep^7+2441*ep^6+440*ep^5-901*ep^4+205*ep^3+56*ep^2-28*ep+3,
         19200*ep^10-5120*ep^9-2304*ep^8+512*ep^7)
         +xi^4*[d4AA/na]*G20*rat(-152*ep^5+276*ep^4-118*ep^3-41*ep^2+39
         *ep-7,576*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(6912000*ep^12-17683200*ep^11+
         6971520*ep^10+16669680*ep^9-17156136*ep^8+251956*ep^7+7208074*
         ep^6-3978792*ep^5+630744*ep^4+151065*ep^3-76302*ep^2+11441*ep-
         610,55296000*ep^12-42393600*ep^11+4193280*ep^10+3870720*ep^9-
         1152000*ep^8+92160*ep^7)
         +xi^4*[d4AA/na]*G10*rat(24*ep^5-44*ep^4+22*ep^3+3*ep^2-5*ep+1,
         256*ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(4177920*ep^10-12493440*ep^9+
         13535648*ep^8-3811144*ep^7-4347180*ep^6+4271238*ep^5-1362711*
         ep^4+41523*ep^3+75913*ep^2-16877*ep+1110,36864000*ep^12-
         55910400*ep^11+17080320*ep^10+4055040*ep^9-2334720*ep^8+245760
         *ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(-2304*ep^9+7008*ep^8-5864*ep^7-
         2572*ep^6+6550*ep^5-3095*ep^4-101*ep^3+472*ep^2-129*ep+11,
         18432*ep^9-23040*ep^8+4608*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(-20136960*ep^11+75194880*ep^10
         -110488448*ep^9+76089856*ep^8-17739976*ep^7-7686028*ep^6+
         5802318*ep^5-978837*ep^4-208231*ep^3+105179*ep^2-14963*ep+730,
         442368000*ep^13-781516800*ep^12+372695040*ep^11-2580480*ep^10-
         40181760*ep^9+9953280*ep^8-737280*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(7680*ep^10-27072*ep^9+49472*ep^8-
         63008*ep^7+47432*ep^6-9432*ep^5-13566*ep^4+11799*ep^3-4058*
         ep^2+647*ep-38,153600*ep^10-245760*ep^9+104448*ep^8-12288*ep^7
         )
         +Master(haha)*ca^4*rat(16776*ep^6-38043*ep^5-13603*ep^4+14141*
         ep^3+3811*ep^2-842*ep-192,960000*ep^5-864000*ep^4+153600*ep^3+
         34560*ep^2-7680*ep)
         +Master(haha)*[d4AA/na]*rat(16776*ep^6-38043*ep^5-13603*ep^4+
         14141*ep^3+3811*ep^2-842*ep-192,80000*ep^5-72000*ep^4+12800*
         ep^3+2880*ep^2-640*ep)
         +Master(haha)*nf*[d4FA/na]*rat(27*ep^3+81*ep^2-3*ep-9,625*ep^3
         -250*ep^2-25*ep+10)
         +Master(haha)*tf*nf*ca^3*rat(9*ep^3+27*ep^2-ep-3,2500*ep^3-
         1000*ep^2-100*ep+40)
         +Master(haha)*xi*ca^4*rat(-162*ep^3-159*ep^2-32*ep+1,9600*ep^2
         +1920*ep)
         +Master(haha)*xi*[d4AA/na]*rat(-162*ep^3-159*ep^2-32*ep+1,800*
         ep^2+160*ep)
         +Master(haha)*xi^2*ca^4*rat(33*ep^3+50*ep^2+19*ep+2,12800*ep^3
         -3840*ep^2-1280*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(99*ep^3+150*ep^2+57*ep+6,3200
         *ep^3-960*ep^2-320*ep)
         +Master(no1)*ca^4*rat(1012*ep^5-3653*ep^4-458*ep^3+1106*ep^2+
         79*ep-18,960000*ep^4-864000*ep^3+153600*ep^2+34560*ep-7680)
         +Master(no1)*[d4AA/na]*rat(-1012*ep^5+3653*ep^4+458*ep^3-1106*
         ep^2-79*ep+18,40000*ep^4-36000*ep^3+6400*ep^2+1440*ep-320)
         +Master(no1)*nf*[d4FA/na]*rat(25*ep^3-13*ep^2,625*ep^3-250*
         ep^2-25*ep+10)
         +Master(no1)*tf*nf*ca^3*rat(-25*ep^3+13*ep^2,15000*ep^3-6000*
         ep^2-600*ep+240)
         +Master(no1)*xi*ca^4*rat(-26*ep^2-17*ep-1,19200*ep+3840)
         +Master(no1)*xi*[d4AA/na]*rat(26*ep^2+17*ep+1,800*ep+160)
         +Master(no1)*xi^2*ca^4*rat(-11*ep^2+16*ep+6,38400*ep^2-11520*
         ep-3840)
         +Master(no1)*xi^2*[d4AA/na]*rat(11*ep^2-16*ep-6,1600*ep^2-480*
         ep-160)
         +Master(no2)*ca^4*rat(38448*ep^6-97260*ep^5-2909*ep^4-2251*
         ep^3-4645*ep^2+907*ep+318,61440000*ep^5-24576000*ep^4-6297600*
         ep^3+2519040*ep^2+153600*ep-61440)
         +Master(no2)*[d4AA/na]*rat(-38448*ep^6+97260*ep^5+2909*ep^4+
         2251*ep^3+4645*ep^2-907*ep-318,2560000*ep^5-1024000*ep^4-
         262400*ep^3+104960*ep^2+6400*ep-2560)
         +Master(no2)*nf*[d4FA/na]*rat(-675*ep^5+459*ep^4-33*ep^3-51*
         ep^2+12*ep,20000*ep^5-8000*ep^4-2050*ep^3+820*ep^2+50*ep-20)
         +Master(no2)*tf*nf*ca^3*rat(225*ep^5-153*ep^4+11*ep^3+17*ep^2-
         4*ep,160000*ep^5-64000*ep^4-16400*ep^3+6560*ep^2+400*ep-160)
         +Master(no2)*xi*ca^4*rat(-198*ep^3-45*ep^2-44*ep-17,307200*
         ep^2+138240*ep+15360)
         +Master(no2)*xi*[d4AA/na]*rat(198*ep^3+45*ep^2+44*ep+17,12800*
         ep^2+5760*ep+640)
         +Master(no2)*xi^2*ca^4*rat(15*ep^2+2*ep-1,204800*ep^2+92160*ep
         +10240)
         +Master(no2)*xi^2*[d4AA/na]*rat(-45*ep^2-6*ep+3,25600*ep^2+
         11520*ep+1280)
         +Master(no6)*ca^4*rat(240000*ep^9-10984384*ep^8+28662240*ep^7-
         10843280*ep^6-6466286*ep^5+2870721*ep^4+433441*ep^3-219035*
         ep^2-8891*ep+5042,491520000*ep^7-688128000*ep^6+330547200*ep^5
         -49274880*ep^4-7864320*ep^3+3072000*ep^2-245760*ep)
         +Master(no6)*[d4AA/na]*rat(-240000*ep^9+10984384*ep^8-28662240
         *ep^7+10843280*ep^6+6466286*ep^5-2870721*ep^4-433441*ep^3+
         219035*ep^2+8891*ep-5042,20480000*ep^7-28672000*ep^6+13772800*
         ep^5-2053120*ep^4-327680*ep^3+128000*ep^2-10240*ep)
         +Master(no6)*nf*[d4FA/na]*rat(-5100*ep^5-848*ep^4+1343*ep^3+
         140*ep^2-71*ep,40000*ep^5-36000*ep^4+8900*ep^3+440*ep^2-420*ep
         +40)
         +Master(no6)*tf*nf*ca^3*rat(5100*ep^5+848*ep^4-1343*ep^3-140*
         ep^2+71*ep,960000*ep^5-864000*ep^4+213600*ep^3+10560*ep^2-
         10080*ep+960)
         +Master(no6)*xi*ca^4*rat(-2400*ep^6+50128*ep^5+1688*ep^4-4028*
         ep^3+443*ep^2-148*ep-59,2457600*ep^4-737280*ep^3-92160*ep^2+
         30720*ep)
         +Master(no6)*xi*[d4AA/na]*rat(2400*ep^6-50128*ep^5-1688*ep^4+
         4028*ep^3-443*ep^2+148*ep+59,102400*ep^4-30720*ep^3-3840*ep^2+
         1280*ep)
         +Master(no6)*xi^2*ca^4*rat(4800*ep^7+48160*ep^6-20384*ep^5-
         47872*ep^4+2450*ep^3+5643*ep^2-162*ep-147,9830400*ep^5-7864320
         *ep^4+1105920*ep^3+307200*ep^2-61440*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(-4800*ep^7-48160*ep^6+20384*
         ep^5+47872*ep^4-2450*ep^3-5643*ep^2+162*ep+147,409600*ep^5-
         327680*ep^4+46080*ep^3+12800*ep^2-2560*ep)
         +Master(no6)*xi^3*ca^4*rat(-18*ep^2-3*ep+1,6144*ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(18*ep^2+3*ep-1,256*ep)
         +Master(no6)*xi^4*ca^4*rat(-3*ep-1,24576*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(3*ep+1,1024*ep)
         +Master(lala)*ca^4*rat(-6400000*ep^10+111284992*ep^9-478272768
         *ep^8+697695376*ep^7-345311080*ep^6+6102828*ep^5+34909572*ep^4
         -6755695*ep^3-476734*ep^2+220331*ep-12558,245760000*ep^8-
         712704000*ep^7+650649600*ep^6-191139840*ep^5-31795200*ep^4+
         25297920*ep^3-2088960*ep^2-660480*ep+92160)
         +Master(lala)*[d4AA/na]*rat(80000*ep^9-1373120*ep^8+858456*
         ep^7+565852*ep^6-541954*ep^5+79029*ep^4+27327*ep^3-6775*ep^2-
         181*ep+182,1280000*ep^7-1792000*ep^6+700800*ep^5+55680*ep^4-
         82080*ep^3+8640*ep^2+2080*ep-320)
         +Master(lala)*nf*[d4FA/na]*rat(-16128*ep^7-7744*ep^6+10704*
         ep^5-560*ep^4-608*ep^3-96*ep^2+32*ep,20000*ep^7-38000*ep^6+
         19950*ep^5-105*ep^4-2205*ep^3+315*ep^2+55*ep-10)
         +Master(lala)*tf*nf*ca^3*rat(-49056*ep^8+14032*ep^7+23706*ep^6
         +28967*ep^5-21862*ep^4+1557*ep^3+1012*ep^2-156*ep,480000*ep^8-
         1632000*ep^7+1846800*ep^6-720720*ep^5-49140*ep^4+86940*ep^3-
         10020*ep^2-2220*ep+360)
         +Master(lala)*xi*ca^4*rat(128000*ep^7-1261952*ep^6+789984*ep^5
         +146728*ep^4-107962*ep^3-5691*ep^2+3446*ep+103,2457600*ep^5-
         1966080*ep^4-30720*ep^3+245760*ep^2-7680*ep-7680)
         +Master(lala)*xi*[d4AA/na]*rat(-3200*ep^6+5152*ep^5+3704*ep^4+
         822*ep^3-221*ep^2-178*ep-7,25600*ep^4-7680*ep^3-4160*ep^2+480*
         ep+160)
         +Master(lala)*xi^2*ca^4*rat(-134400*ep^7-17280*ep^6+652720*
         ep^5-171544*ep^4-43390*ep^3+21981*ep^2+303*ep-704,2457600*ep^5
         -1966080*ep^4-30720*ep^3+245760*ep^2-7680*ep-7680)
         +Master(lala)*xi^2*[d4AA/na]*rat(-2400*ep^5+12368*ep^4-3514*
         ep^3-2053*ep^2+295*ep+86,25600*ep^4-7680*ep^3-4160*ep^2+480*ep
         +160)
         +Master(lala)*xi^3*ca^4*rat(352*ep^4+88*ep^3-362*ep^2+183*ep-
         25,6144*ep^2-6144*ep+1536)
         +Master(lala)*xi^3*[d4AA/na]*rat(4*ep^2+5*ep-1,32)
         +Master(lala)*xi^4*ca^4*rat(-352*ep^4+472*ep^3-116*ep^2-32*ep+
         17,12288*ep^2-12288*ep+3072)
         +Master(lala)*xi^4*[d4AA/na]*rat(-2*ep^2+1,32)
         +Master(nono)*ca^4*rat(800000*ep^9-5746432*ep^8+6961808*ep^7-
         13898704*ep^6+8408902*ep^5+195131*ep^4-872812*ep^3+89737*ep^2+
         20930*ep-2920,61440000*ep^7-55296000*ep^6+5990400*ep^5+5667840
         *ep^4-1105920*ep^3-138240*ep^2+30720*ep)
         +Master(nono)*[d4AA/na]*rat(-800000*ep^9+5746432*ep^8-6961808*
         ep^7+13898704*ep^6-8408902*ep^5-195131*ep^4+872812*ep^3-89737*
         ep^2-20930*ep+2920,2560000*ep^7-2304000*ep^6+249600*ep^5+
         236160*ep^4-46080*ep^3-5760*ep^2+1280*ep)
         +Master(nono)*nf*[d4FA/na]*rat(109600*ep^6-125296*ep^5+47264*
         ep^4-4712*ep^3-1038*ep^2+306*ep-24,20000*ep^6-18000*ep^5+1950*
         ep^4+1845*ep^3-360*ep^2-45*ep+10)
         +Master(nono)*tf*nf*ca^3*rat(-54800*ep^6+62648*ep^5-23632*ep^4
         +2356*ep^3+519*ep^2-153*ep+12,240000*ep^6-216000*ep^5+23400*
         ep^4+22140*ep^3-4320*ep^2-540*ep+120)
         +Master(nono)*xi*ca^4*rat(-16000*ep^6+39040*ep^5-33576*ep^4+
         26796*ep^3-6002*ep^2-811*ep+273,614400*ep^4-184320*ep^3-99840*
         ep^2+11520*ep+3840)
         +Master(nono)*xi*[d4AA/na]*rat(16000*ep^6-39040*ep^5+33576*
         ep^4-26796*ep^3+6002*ep^2+811*ep-273,25600*ep^4-7680*ep^3-4160
         *ep^2+480*ep+160)
         +Master(nono)*xi^2*ca^4*rat(16000*ep^7-19200*ep^6+4312*ep^5+
         39712*ep^4-6900*ep^3-2043*ep^2+193*ep+26,1228800*ep^5-368640*
         ep^4-199680*ep^3+23040*ep^2+7680*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-16000*ep^7+19200*ep^6-4312*
         ep^5-39712*ep^4+6900*ep^3+2043*ep^2-193*ep-26,51200*ep^5-15360
         *ep^4-8320*ep^3+960*ep^2+320*ep)
         +Master(nono)*xi^3*ca^4*rat(-1,768)
         +Master(nono)*xi^3*[d4AA/na]*rat(1,32)
         +Master(nono)*xi^4*ca^4*rat(-1,3072)
         +Master(nono)*xi^4*[d4AA/na]*rat(1,128)
         +Master(bebe)*ca^4*rat(-92160000*ep^15+350208000*ep^14+
         2881464832*ep^13-14555216640*ep^12+17297885024*ep^11+
         4073332768*ep^10-18152538688*ep^9+10814602884*ep^8-2856465898*
         ep^7-216296409*ep^6+786555526*ep^5-207806344*ep^4-45522596*
         ep^3+17372601*ep^2+745800*ep-386460,2654208000*ep^12-
         7608729600*ep^11+5018664960*ep^10+2457354240*ep^9-2909675520*
         ep^8-46448640*ep^7+495590400*ep^6-29168640*ep^5-34145280*ep^4+
         1520640*ep^3+829440*ep^2)
         +Master(bebe)*[d4AA/na]*rat(51840000*ep^13-211968000*ep^12+
         1074540992*ep^11-3531285568*ep^10+3523685040*ep^9+467583272*
         ep^8-1965109476*ep^7+466717662*ep^6+241902037*ep^5-79546658*
         ep^4-10860138*ep^3+4339702*ep^2+163545*ep-77610,27648000*ep^10
         -51609600*ep^9+21404160*ep^8+8294400*ep^7-5961600*ep^6-224640*
         ep^5+466560*ep^4-5760*ep^3-11520*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(-2744000*ep^8+8476752*ep^7-
         6709952*ep^6+1342124*ep^5+490612*ep^4-225256*ep^3+12384*ep^2+
         6140*ep-804,108000*ep^8-147600*ep^7+9810*ep^6+37305*ep^5-4635*
         ep^4-3195*ep^3+225*ep^2+90*ep)
         +Master(bebe)*tf*nf*ca^3*rat(22060800*ep^12-64128640*ep^11+
         49494832*ep^10-15044344*ep^9+26012522*ep^8-17505503*ep^7-
         921616*ep^6+3469811*ep^5-559322*ep^4-182182*ep^3+47814*ep^2+
         2808*ep-1080,10368000*ep^11-24537600*ep^10+7335360*ep^9+
         13266720*ep^8-4732560*ep^7-2547720*ep^6+662040*ep^5+217080*
         ep^4-24840*ep^3-6480*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(-72*ep^5+144*ep^4-133*ep^3+112
         *ep^2-45*ep+6,90*ep^4-51*ep^3-9*ep^2+6*ep)
         +Master(bebe)*xi*ca^4*rat(276480000*ep^15-1290240000*ep^14+
         1075596800*ep^13-1981446400*ep^12+10453410400*ep^11-
         13484597712*ep^10+4543019064*ep^9+465653092*ep^8+216097792*
         ep^7-330749684*ep^6-21188461*ep^5+40844238*ep^4-3371742*ep^3-
         980104*ep^2+134547*ep-4230,2654208000*ep^12-7608729600*ep^11+
         5018664960*ep^10+2457354240*ep^9-2909675520*ep^8-46448640*ep^7
         +495590400*ep^6-29168640*ep^5-34145280*ep^4+1520640*ep^3+
         829440*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(-38880000*ep^12+124848000*ep^11
         -380238800*ep^10+497972680*ep^9-140823960*ep^8-166719038*ep^7+
         111285879*ep^6-7134003*ep^5-9247360*ep^4+1999388*ep^3+102291*
         ep^2-59107*ep+3630,6912000*ep^9-9446400*ep^8+627840*ep^7+
         2387520*ep^6-296640*ep^5-204480*ep^4+14400*ep^3+5760*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(-2880*ep^7+8016*ep^6-5218*ep^5
         -469*ep^4+1538*ep^3-544*ep^2+62*ep-1,1728*ep^6-3744*ep^5+720*
         ep^4+1800*ep^3-288*ep^2-216*ep)
         +Master(bebe)*xi^2*ca^4*rat(-138240000*ep^14+670464000*ep^13-
         2002694400*ep^12+2662365440*ep^11-1215127600*ep^10-385401024*
         ep^9+663085084*ep^8-358237784*ep^7+37724082*ep^6+45361237*ep^5
         -12376250*ep^4-1471026*ep^3+591758*ep^2+8837*ep-7554,
         1327104000*ep^11-1813708800*ep^10-211230720*ep^9+911831040*
         ep^8-87091200*ep^7-153861120*ep^6+17003520*ep^5+10920960*ep^4-
         691200*ep^3-276480*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(38880000*ep^12-111888000*
         ep^11+163098000*ep^10-114890440*ep^9+99392000*ep^8-94832842*
         ep^7+12924027*ep^6+18368715*ep^5-4784616*ep^4-909644*ep^3+
         294811*ep^2+12331*ep-5142,6912000*ep^9-9446400*ep^8+627840*
         ep^7+2387520*ep^6-296640*ep^5-204480*ep^4+14400*ep^3+5760*ep^2
         )
         +Master(bebe)*xi^3*ca^4*rat(38400*ep^11-307200*ep^10+780880*
         ep^9-742576*ep^8+189604*ep^7+142112*ep^6-121054*ep^5+27799*
         ep^4+5995*ep^3-4861*ep^2+1063*ep-82,1105920*ep^8-1732608*ep^7+
         239616*ep^6+617472*ep^5-202752*ep^4-46080*ep^3+18432*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(-1800*ep^7+4960*ep^6-9828*
         ep^5+10643*ep^4-5849*ep^3+1687*ep^2-247*ep+14,960*ep^4-1344*
         ep^3+384*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(1728*ep^8-3872*ep^7+2148*ep^6+1186
         *ep^5-1193*ep^4+40*ep^3+64*ep^2-6*ep+1,110592*ep^6-184320*ep^5
         +64512*ep^4+18432*ep^3-9216*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(-96*ep^5+160*ep^4-144*ep^3+67
         *ep^2-12*ep+1,384*ep^3-384*ep^2)
         +Master(cross)*ca^4*rat(-2562416640*ep^14+15001501696*ep^13-
         33988640256*ep^12+34987916544*ep^11-11200715008*ep^10-
         7667655232*ep^9+6482467928*ep^8-825440092*ep^7-572328318*ep^6+
         234886623*ep^5-5257952*ep^4-14062160*ep^3+1851640*ep^2+239421*
         ep-47394,11324620800*ep^12-38126223360*ep^11+39768293376*ep^10
         -7370440704*ep^9-10067705856*ep^8+4180377600*ep^7+800243712*
         ep^6-512188416*ep^5-21749760*ep^4+25141248*ep^3+73728*ep^2-
         442368*ep)
         +Master(cross)*[d4AA/na]*rat(59627520*ep^12-1177157632*ep^11+
         3392085376*ep^10-2683708480*ep^9-637403488*ep^8+969264512*ep^7
         +73683698*ep^6-123594853*ep^5-7594328*ep^4+6704300*ep^3+526320
         *ep^2-120727*ep-11418,117964800*ep^10-161218560*ep^9+3342336*
         ep^8+50823168*ep^7-5732352*ep^6-6036480*ep^5+562176*ep^4+
         316416*ep^3-15360*ep^2-6144*ep)
         +Master(cross)*nf*[d4FA/na]*rat(-1560640*ep^9-590704*ep^8+
         1136800*ep^7-51608*ep^6-196224*ep^5+51177*ep^4+4687*ep^3-3113*
         ep^2-7*ep+32,460800*ep^9-629760*ep^8+13056*ep^7+198528*ep^6-
         22392*ep^5-23580*ep^4+2196*ep^3+1236*ep^2-60*ep-24)
         +Master(cross)*tf*nf*ca^3*rat(-5160960*ep^11+8478848*ep^10+
         10464800*ep^9-25009040*ep^8+7210576*ep^7+5209848*ep^6-1747986*
         ep^5-341387*ep^4+95839*ep^3+13163*ep^2-1789*ep-312,22118400*
         ep^10-63406080*ep^9+45969408*ep^8+8589312*ep^7-15368832*ep^6+
         480384*ep^5+1803168*ep^4-98784*ep^3-91872*ep^2+3168*ep+1728)
         +Master(cross)*tf*nf*cf*ca^2*rat(18*ep^4-12*ep^3+10*ep^2-6*ep+
         2,90*ep^3-51*ep^2-9*ep+6)
         +Master(cross)*xi*ca^4*rat(320302080*ep^12-1060993024*ep^11+
         1025580992*ep^10-150243808*ep^9-279857280*ep^8+138772480*ep^7+
         9578094*ep^6-19621371*ep^5+1854446*ep^4+996558*ep^3-135038*
         ep^2-17267*ep+2338,707788800*ep^10-967311360*ep^9+20054016*
         ep^8+304939008*ep^7-34394112*ep^6-36218880*ep^5+3373056*ep^4+
         1898496*ep^3-92160*ep^2-36864*ep)
         +Master(cross)*xi*[d4AA/na]*rat(-29813760*ep^12+332412928*
         ep^11-516016064*ep^10+185642464*ep^9+112515072*ep^8-74770624*
         ep^7-4122246*ep^6+9005559*ep^5-732674*ep^4-398586*ep^3+53762*
         ep^2+5891*ep-922,29491200*ep^10-40304640*ep^9+835584*ep^8+
         12705792*ep^7-1433088*ep^6-1509120*ep^5+140544*ep^4+79104*ep^3
         -3840*ep^2-1536*ep)
         +Master(cross)*xi^2*ca^4*rat(-622417920*ep^13+1709341696*ep^12
         -1567048064*ep^11+459238016*ep^10+241370560*ep^9-263818816*
         ep^8+46433468*ep^7+29373844*ep^6-9070387*ep^5-1279868*ep^4+
         502616*ep^3+20782*ep^2-9041*ep-86,2831155200*ep^11-5284823040*
         ep^10+2014838784*ep^9+1179648000*ep^8-747454464*ep^7-76087296*
         ep^6+85929984*ep^5+847872*ep^4-4165632*ep^3+36864*ep^2+73728*
         ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(33991680*ep^12-168617984*
         ep^11+140627136*ep^10-97957600*ep^9+72229808*ep^8+22526712*
         ep^7-27152770*ep^6-1003603*ep^5+2857332*ep^4-15104*ep^3-125756
         *ep^2+1323*ep+2026,58982400*ep^10-80609280*ep^9+1671168*ep^8+
         25411584*ep^7-2866176*ep^6-3018240*ep^5+281088*ep^4+158208*
         ep^3-7680*ep^2-3072*ep)
         +Master(cross)*xi^3*ca^4*rat(-7104*ep^7-13708*ep^6+10284*ep^5+
         21731*ep^4-17133*ep^3+1595*ep^2+1185*ep-210,552960*ep^5-866304
         *ep^4+258048*ep^3+92160*ep^2-36864*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(-544*ep^5+5554*ep^4-6827*
         ep^3+3320*ep^2-717*ep+54,3840*ep^3-5376*ep^2+1536*ep)
         +Master(cross)*xi^4*ca^4*rat(14208*ep^7-20032*ep^6-17058*ep^5+
         34011*ep^4-12903*ep^3+447*ep^2+165*ep+10,2211840*ep^5-3465216*
         ep^4+1032192*ep^3+368640*ep^2-147456*ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(1088*ep^5-1664*ep^4+251*ep^3
         +1096*ep^2-541*ep+58,15360*ep^3-21504*ep^2+6144*ep)
         +Master(fastar2)*ca^4*rat(-69120000*ep^17+1429824000*ep^16-
         2623027200*ep^15-2151377184*ep^14+58011923632*ep^13-
         133056364592*ep^12+69727034136*ep^11+52148287378*ep^10-
         71044647065*ep^9+27864823767*ep^8-167032819*ep^7-4125182260*
         ep^6+1254749589*ep^5+94779443*ep^4-89750293*ep^3+5574840*ep^2+
         1792068*ep-187344,26542080000*ep^14-74760192000*ep^13+
         54271180800*ep^12+11656519680*ep^11-26425282560*ep^10+
         5633771520*ep^9+3149982720*ep^8-1267568640*ep^7-69212160*ep^6+
         81070080*ep^5-5329920*ep^4-1597440*ep^3+184320*ep^2)
         +Master(fastar2)*[d4AA/na]*rat(-11520000*ep^13+38112000*ep^12-
         122963200*ep^11+51088912*ep^10+483094456*ep^9-566858748*ep^8+
         78578282*ep^7+140667506*ep^6-58288284*ep^5-1246781*ep^4+
         3764755*ep^3-354031*ep^2-60465*ep+8046,30720000*ep^10-45568000
         *ep^9+21683200*ep^8-1217280*ep^7-1956480*ep^6+489600*ep^5+9600
         *ep^4-14720*ep^3+1280*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(-315648*ep^6+69760*ep^5+
         197416*ep^4-95636*ep^3+3760*ep^2+3808*ep-476,40000*ep^7-26000*
         ep^6-100*ep^5+2665*ep^4-310*ep^3-65*ep^2+10*ep)
         +Master(fastar2)*tf*nf*ca^3*rat(53760000*ep^16-682464000*ep^15
         +3009122688*ep^14-5822614992*ep^13+5297339736*ep^12-1827561744
         *ep^11-302737028*ep^10+162309168*ep^9+198649985*ep^8-85586535*
         ep^7-25170186*ep^6+15962022*ep^5+188909*ep^4-1008771*ep^3+
         68776*ep^2+24852*ep-2880,414720000*ep^15-1582848000*ep^14+
         2016115200*ep^13-665854080*ep^12-595028160*ep^11+500922720*
         ep^10-38809200*ep^9-69024240*ep^8+18724320*ep^7+2348160*ep^6-
         1350000*ep^5+58320*ep^4+27840*ep^3-2880*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(18*ep^5-112*ep^4+104*ep^3-
         56*ep^2+26*ep-4,108*ep^5-99*ep^4+6*ep^3+11*ep^2-2*ep)
         +Master(fastar2)*xi*ca^4*rat(138240000*ep^17-2053440000*ep^16+
         7759161600*ep^15-11141115360*ep^14-6837251440*ep^13+
         25022604736*ep^12-9115744392*ep^11-16105688098*ep^10+
         16804603185*ep^9-4409720592*ep^8-1305418950*ep^7+826817324*
         ep^6-27069015*ep^5-46271432*ep^4+4734180*ep^3+1113222*ep^2-
         156992*ep-24,13271040000*ep^14-37380096000*ep^13+27135590400*
         ep^12+5828259840*ep^11-13212641280*ep^10+2816885760*ep^9+
         1574991360*ep^8-633784320*ep^7-34606080*ep^6+40535040*ep^5-
         2664960*ep^4-798720*ep^3+92160*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(11520000*ep^12-29616000*
         ep^11+57785600*ep^10-28728680*ep^9+11873000*ep^8-37984890*ep^7
         +34642334*ep^6-11063775*ep^5+397637*ep^4+488525*ep^3-88207*
         ep^2+1308*ep+524,7680000*ep^9-7552000*ep^8+1644800*ep^7+518080
         *ep^6-230080*ep^5+7360*ep^4+6080*ep^3-640*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(-896*ep^9+5800*ep^8-16284*
         ep^7+14476*ep^6-1320*ep^5-3663*ep^4+1621*ep^3-255*ep^2+13*ep+4
         ,3456*ep^8-10080*ep^7+7392*ep^6+1768*ep^5-3096*ep^4+360*ep^3+
         248*ep^2-48*ep)
         +Master(fastar2)*xi^2*ca^4*rat(-41472000*ep^16+357580800*ep^15
         -1166388480*ep^14+575337216*ep^13+925459744*ep^12+521215344*
         ep^11-1196276640*ep^10-125744040*ep^9+525172350*ep^8-180040045
         *ep^7+2997789*ep^6+10132132*ep^5-2871236*ep^4+480775*ep^3+8305
         *ep^2-22534*ep+2616,2654208000*ep^13-6414336000*ep^12+
         2861383680*ep^11+2310205440*ep^10-1718446080*ep^9-124001280*
         ep^8+265397760*ep^7-20597760*ep^6-15160320*ep^5+2042880*ep^4+
         284160*ep^3-46080*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(-3456000*ep^11+6681600*
         ep^10-4249280*ep^9-696768*ep^8-3278600*ep^7+3041748*ep^6-
         217430*ep^5-356485*ep^4+85006*ep^3+3576*ep^2-2632*ep+193,
         1536000*ep^8-896000*ep^7-29440*ep^6+91840*ep^5-9280*ep^4-2240*
         ep^3+320*ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(896*ep^8-936*ep^7-2336*
         ep^6+3544*ep^5-694*ep^4-703*ep^3+206*ep^2+33*ep-10,6912*ep^7-
         20160*ep^6+18240*ep^5-4816*ep^4-1248*ep^3+784*ep^2-96*ep)
         +Master(fastar2)*xi^3*ca^4*rat(34560*ep^11-44592*ep^10-213024*
         ep^9+156480*ep^8+190908*ep^7-187211*ep^6+13510*ep^5+42059*ep^4
         -19120*ep^3-1844*ep^2+2862*ep-436,3317760*ep^8-3041280*ep^7-
         645120*ep^6+1098240*ep^5-107520*ep^4-84480*ep^3+15360*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(5760*ep^7-9768*ep^6-1992*
         ep^5+8390*ep^4-3238*ep^3-33*ep^2+177*ep-22,3840*ep^4-2240*ep^3
         +320*ep^2)
         +Master(fastar2)*xi^4*ca^4*rat(-2880*ep^9-13560*ep^8+18684*
         ep^7+18966*ep^6-5819*ep^5-12495*ep^4+646*ep^3+1869*ep^2-71*ep-
         60,1105920*ep^6-829440*ep^5+15360*ep^4+92160*ep^3-15360*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(-960*ep^6+1080*ep^5+1112*
         ep^4-1586*ep^3+448*ep^2+26*ep-15,2560*ep^3-640*ep^2)
         +Master(nostar5)*ca^4*rat(-4800*ep^8+32960*ep^7-138500*ep^6+
         207172*ep^5-191613*ep^4+84712*ep^3-6685*ep^2-4182*ep+832,
         6144000*ep^6-3686400*ep^5+107520*ep^4+230400*ep^3-30720*ep^2)
         +Master(nostar5)*[d4AA/na]*rat(4800*ep^8-32960*ep^7+138500*
         ep^6-207172*ep^5+191613*ep^4-84712*ep^3+6685*ep^2+4182*ep-832,
         256000*ep^6-153600*ep^5+4480*ep^4+9600*ep^3-1280*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(948*ep^4-1406*ep^3+806*ep^2-
         218*ep+24,2000*ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar5)*tf*nf*ca^3*rat(-474*ep^4+703*ep^3-403*ep^2+
         109*ep-12,24000*ep^5-14400*ep^4+420*ep^3+900*ep^2-120*ep)
         +Master(nostar5)*xi*ca^4*rat(1800*ep^7-8850*ep^6+17115*ep^5-
         9334*ep^4+5868*ep^3-3451*ep^2+636*ep+20,768000*ep^5-268800*
         ep^4-53760*ep^3+15360*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(-1800*ep^7+8850*ep^6-17115*
         ep^5+9334*ep^4-5868*ep^3+3451*ep^2-636*ep-20,32000*ep^5-11200*
         ep^4-2240*ep^3+640*ep^2)
         +Master(nostar5)*xi^2*ca^4*rat(-360*ep^6+994*ep^5+275*ep^4-125
         *ep^3-7*ep^2-53*ep+8,153600*ep^4+7680*ep^3-7680*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(360*ep^6-994*ep^5-275*ep^4
         +125*ep^3+7*ep^2+53*ep-8,6400*ep^4+320*ep^3-320*ep^2)
         +Master(nostar5)*xi^3*ca^4*rat(6*ep^4-5*ep^3-13*ep^2+13*ep-2,
         7680*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(-6*ep^4+5*ep^3+13*ep^2-13*
         ep+2,320*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(-2*ep^2+3*ep-1,15360*ep)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(2*ep^2-3*ep+1,640*ep)
         +Master(nostar6)*ca^4*rat(-8320*ep^7+61280*ep^6-146184*ep^5+
         69338*ep^4+4409*ep^3-4204*ep^2-43*ep+78,1536000*ep^6-921600*
         ep^5+26880*ep^4+57600*ep^3-7680*ep^2)
         +Master(nostar6)*[d4AA/na]*rat(8320*ep^7-61280*ep^6+146184*
         ep^5-69338*ep^4-4409*ep^3+4204*ep^2+43*ep-78,64000*ep^6-38400*
         ep^5+1120*ep^4+2400*ep^3-320*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(288*ep^4-72*ep^3-216*ep^2+
         122*ep-16,2000*ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(-144*ep^4+36*ep^3+108*ep^2-61*
         ep+8,24000*ep^5-14400*ep^4+420*ep^3+900*ep^2-120*ep)
         +Master(nostar6)*xi*ca^4*rat(16640*ep^7-78368*ep^6+82608*ep^5-
         33298*ep^4+4229*ep^3+762*ep^2-307*ep+30,1536000*ep^6-921600*
         ep^5+26880*ep^4+57600*ep^3-7680*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(-16640*ep^7+78368*ep^6-82608
         *ep^5+33298*ep^4-4229*ep^3-762*ep^2+307*ep-30,64000*ep^6-38400
         *ep^5+1120*ep^4+2400*ep^3-320*ep^2)
         +Master(nostar6)*xi^2*ca^4*rat(-1664*ep^6+2272*ep^5-1944*ep^4+
         2454*ep^3-465*ep^2-116*ep+25,307200*ep^5-61440*ep^4-19200*ep^3
         +3840*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(1664*ep^6-2272*ep^5+1944*
         ep^4-2454*ep^3+465*ep^2+116*ep-25,12800*ep^5-2560*ep^4-800*
         ep^3+160*ep^2)
         +Master(nostar6)*xi^3*ca^4*rat(-18*ep^3+ep^2+6*ep-1,19200*ep^3
         -3840*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(18*ep^3-ep^2-6*ep+1,800*
         ep^3-160*ep^2)
         +Master(no)*ca^4*G30*rat(90112*ep^9-471808*ep^8+812672*ep^7+
         163040*ep^6-89892*ep^5-216808*ep^4+71731*ep^3+6575*ep^2-3388*
         ep+214,117964800*ep^8-60948480*ep^7-13664256*ep^6+10493952*
         ep^5-393216*ep^4-417792*ep^3+49152*ep^2)
         +Master(no)*[d4AA/na]*G30*rat(-90112*ep^9+471808*ep^8-812672*
         ep^7-163040*ep^6+89892*ep^5+216808*ep^4-71731*ep^3-6575*ep^2+
         3388*ep-214,4915200*ep^8-2539520*ep^7-569344*ep^6+437248*ep^5-
         16384*ep^4-17408*ep^3+2048*ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(6064*ep^6-7404*ep^5+3260*ep^4
         -853*ep^3+268*ep^2-71*ep+8,38400*ep^7-19840*ep^6-4448*ep^5+
         3416*ep^4-128*ep^3-136*ep^2+16*ep)
         +Master(no)*tf*nf*ca^3*G30*rat(1536*ep^8+2304*ep^7-21520*ep^6+
         29532*ep^5-19196*ep^4+7141*ep^3-748*ep^2-409*ep+88,921600*ep^7
         -476160*ep^6-106752*ep^5+81984*ep^4-3072*ep^3-3264*ep^2+384*ep
         )
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-6*ep^6-9*ep^5+60*ep^4-87*
         ep^3+66*ep^2-30*ep+6,1200*ep^5-620*ep^4-64*ep^3+68*ep^2-8*ep)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(2*ep^6+3*ep^5-20*ep^4+29*
         ep^3-22*ep^2+10*ep-2,600*ep^5-310*ep^4-32*ep^3+34*ep^2-4*ep)
         +Master(no)*xi*ca^4*G30*rat(-22528*ep^8+49248*ep^7+28664*ep^6-
         31532*ep^5-14278*ep^4+14213*ep^3-2316*ep^2-269*ep+70,14745600*
         ep^7-3932160*ep^6-2691072*ep^5+638976*ep^4+110592*ep^3-24576*
         ep^2)
         +Master(no)*xi*[d4AA/na]*G30*rat(22528*ep^8-49248*ep^7-28664*
         ep^6+31532*ep^5+14278*ep^4-14213*ep^3+2316*ep^2+269*ep-70,
         614400*ep^7-163840*ep^6-112128*ep^5+26624*ep^4+4608*ep^3-1024*
         ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(22528*ep^8-15360*ep^7+688*ep^6+
         8436*ep^5-7044*ep^4+1063*ep^3+290*ep^2+45*ep-30,29491200*ep^7-
         7864320*ep^6-5382144*ep^5+1277952*ep^4+221184*ep^3-49152*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-22528*ep^8+15360*ep^7-688*
         ep^6-8436*ep^5+7044*ep^4-1063*ep^3-290*ep^2-45*ep+30,1228800*
         ep^7-327680*ep^6-224256*ep^5+53248*ep^4+9216*ep^3-2048*ep^2)
         +Master(no)*xi^3*ca^4*G30*rat(-16*ep^3+36*ep^2-20*ep+3,153600*
         ep^3-92160*ep^2+12288*ep)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(16*ep^3-36*ep^2+20*ep-3,
         6400*ep^3-3840*ep^2+512*ep)
         +Master(no)*xi^4*ca^4*G30*rat(-64*ep^3+46*ep^2-5*ep-1,1843200*
         ep^4-491520*ep^3-221184*ep^2+49152*ep)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(64*ep^3-46*ep^2+5*ep+1,
         76800*ep^4-20480*ep^3-9216*ep^2+2048*ep)
         +Master(t105)*ca^4*rat(-192*ep^9+2272*ep^8-9976*ep^7+16844*
         ep^6-1926*ep^5-20353*ep^4+11594*ep^3+4619*ep^2-2360*ep-354,
         12288*ep^7-16384*ep^6-5120*ep^5+3072*ep^4)
         +Master(t105)*ca^4*G30*rat(17694720*ep^16-240113664*ep^15+
         1309604352*ep^14-1291579264*ep^13-7780740768*ep^12+21616576592
         *ep^11-18519589744*ep^10+1507855328*ep^9+6490386486*ep^8-
         3436332631*ep^7+192561662*ep^6+306437960*ep^5-75521625*ep^4-
         3077011*ep^3+2854121*ep^2-241818*ep-3312,2123366400*ep^14-
         5343805440*ep^13+2950889472*ep^12+1283407872*ep^11-1433911296*
         ep^10+148869120*ep^9+153268224*ep^8-40538112*ep^7-2371584*ep^6
         +1720320*ep^5-147456*ep^4)
         +Master(t105)*[d4AA/na]*G30*rat(-368640*ep^13+2502144*ep^12-
         884864*ep^11+54206944*ep^10-236271160*ep^9+241792068*ep^8-
         48494954*ep^7-45077663*ep^6+22195460*ep^5-437046*ep^4-1347989*
         ep^3+171313*ep^2+19751*ep-3396,7372800*ep^11-6266880*ep^10+
         415744*ep^9+940544*ep^8-243200*ep^7-17920*ep^6+11776*ep^5-1024
         *ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(61728*ep^8-69320*ep^7-74456
         *ep^6+150682*ep^5-83990*ep^4+16483*ep^3+982*ep^2-735*ep+66,
         19200*ep^10-29120*ep^9+7696*ep^8+3932*ep^7-1772*ep^6-4*ep^5+76
         *ep^4-8*ep^3)
         +Master(t105)*tf*nf*ca^3*rat(96*ep^6-216*ep^5-6*ep^4+255*ep^3-
         100*ep^2-44*ep+17,192*ep^6-256*ep^5-80*ep^4+48*ep^3)
         +Master(t105)*tf*nf*ca^3*G30*rat(-10764288*ep^14+62392320*
         ep^13-121172736*ep^12+54597696*ep^11+112825824*ep^10-158084680
         *ep^9+50058840*ep^8+33307098*ep^7-30972324*ep^6+8207721*ep^5-
         89601*ep^4-305339*ep^3+46293*ep^2-4116*ep+492,33177600*ep^14-
         116674560*ep^13+129604608*ep^12-26054400*ep^11-42458112*ep^10+
         24730944*ep^9+68736*ep^8-3028224*ep^7+596352*ep^6+63936*ep^5-
         29184*ep^4+2304*ep^3)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(1392*ep^10-4872*ep^9-3692*
         ep^8+40950*ep^7-81080*ep^6+83607*ep^5-55909*ep^4+27647*ep^3-
         10123*ep^2+2308*ep-228,21600*ep^10-65160*ep^9+63948*ep^8-22316
         *ep^7-1468*ep^6+2852*ep^5-656*ep^4+48*ep^3)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(-84*ep^9-360*ep^8+2575*
         ep^7-5629*ep^6+6755*ep^5-5267*ep^4+2836*ep^3-1024*ep^2+218*ep-
         20,2700*ep^9-4095*ep^8+1851*ep^7-13*ep^6-203*ep^5+52*ep^4-4*
         ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(-8*ep^6-62*ep^5+317*ep^4-
         474*ep^3+314*ep^2-96*ep+11,450*ep^7-945*ep^6+391*ep^5+51*ep^4-
         49*ep^3+6*ep^2)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(48*ep^7-208*ep^6+380*
         ep^5-400*ep^4+288*ep^3-152*ep^2+52*ep-8,1350*ep^8-3735*ep^7+
         3063*ep^6-629*ep^5-249*ep^4+116*ep^3-12*ep^2)
         +Master(t105)*xi*ca^4*rat(384*ep^9-3648*ep^8+11656*ep^7-14100*
         ep^6+330*ep^5+10533*ep^4-5447*ep^3+350*ep^2+242*ep-54,6144*
         ep^7-8192*ep^6-2560*ep^5+1536*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(-8847360*ep^15+95719680*ep^14-
         380835840*ep^13+414752624*ep^12+469979968*ep^11-1242264776*
         ep^10+769432760*ep^9+37641899*ep^8-224386110*ep^7+80725143*
         ep^6-3267597*ep^5-2496781*ep^4+133551*ep^3-14593*ep^2+27996*ep
         -3708,265420800*ep^13-601620480*ep^12+218456064*ep^11+
         215040000*ep^10-125478912*ep^9-12761088*ep^8+15968256*ep^7-
         1075200*ep^6-565248*ep^5+73728*ep^4)
         +Master(t105)*xi*[d4AA/na]*G30*rat(184320*ep^12-997056*ep^11+
         569920*ep^10-6713796*ep^9+10950716*ep^8-4281873*ep^7-2084174*
         ep^6+2121427*ep^5-539705*ep^4-4292*ep^3+22439*ep^2-2914*ep+60,
         921600*ep^10-552960*ep^9-86272*ep^8+96000*ep^7-6400*ep^6-3840*
         ep^5+512*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(-96*ep^6+200*ep^5-50*ep^4-115*
         ep^3+72*ep^2-9*ep-1,96*ep^6-128*ep^5-40*ep^4+24*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(51840*ep^11-231984*ep^10+
         384012*ep^9-234252*ep^8-62055*ep^7+156086*ep^6-73353*ep^5+7024
         *ep^4+4568*ep^3-1558*ep^2+184*ep-8,86400*ep^11-282240*ep^10+
         272352*ep^9-18752*ep^8-93824*ep^7+35520*ep^6+3488*ep^5-3328*
         ep^4+384*ep^3)
         +Master(t105)*xi^2*ca^4*rat(-576*ep^9+4128*ep^8-8336*ep^7+4664
         *ep^6+2196*ep^5-2364*ep^4+1417*ep^3-991*ep^2+30*ep+66,6144*
         ep^7-8192*ep^6-2560*ep^5+1536*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(13271040*ep^15-110391552*ep^14
         +297268992*ep^13-305310576*ep^12+70005456*ep^11+32465992*ep^10
         -23850184*ep^9+68844241*ep^8-67048815*ep^7+14371134*ep^6+
         8609850*ep^5-4480418*ep^4+306615*ep^3+185127*ep^2-38942*ep+
         2064,265420800*ep^13-601620480*ep^12+218456064*ep^11+215040000
         *ep^10-125478912*ep^9-12761088*ep^8+15968256*ep^7-1075200*ep^6
         -565248*ep^5+73728*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(-276480*ep^12+1183680*
         ep^11-971520*ep^10+194100*ep^9+1517288*ep^8-983703*ep^7-558655
         *ep^6+553502*ep^5-75226*ep^4-30517*ep^3+6523*ep^2+562*ep-146,
         921600*ep^10-552960*ep^9-86272*ep^8+96000*ep^7-6400*ep^6-3840*
         ep^5+512*ep^4)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(48*ep^5-116*ep^4+95*ep^3-28*
         ep^2+1,96*ep^5-176*ep^4+48*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(-8640*ep^8+19920*ep^7-
         16456*ep^6+6328*ep^5-1486*ep^4+499*ep^3-214*ep^2+55*ep-6,28800
         *ep^8-60480*ep^7+25024*ep^6+3264*ep^5-3136*ep^4+384*ep^3)
         +Master(t105)*xi^3*ca^4*rat(64*ep^7-192*ep^6-108*ep^5+120*ep^4
         +163*ep^3-42*ep^2-36*ep-2,1024*ep^5+512*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(-92160*ep^11+336456*ep^10+9436
         *ep^9-179210*ep^8-202411*ep^7+184090*ep^6+35369*ep^5-47063*
         ep^4+2651*ep^3+3953*ep^2-805*ep+22,2764800*ep^9-276480*ep^8-
         915456*ep^7+141312*ep^6+67584*ep^5-12288*ep^4)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(11520*ep^10-36324*ep^9+
         24124*ep^8+4187*ep^7+11122*ep^6-26191*ep^5+13111*ep^4-646*ep^3
         -1217*ep^2+342*ep-28,57600*ep^8-34560*ep^7-1792*ep^6+3840*ep^5
         -512*ep^4)
         +Master(t105)*xi^4*ca^4*rat(-48*ep^7+72*ep^6+42*ep^5-63*ep^4-
         32*ep^3+39*ep^2-4*ep-2,3072*ep^5-1024*ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(23040*ep^10-38016*ep^9-12052*
         ep^8+37356*ep^7-12385*ep^6-9060*ep^5+13224*ep^4-8653*ep^3+3225
         *ep^2-647*ep+56,2764800*ep^8-1658880*ep^7-86016*ep^6+184320*
         ep^5-24576*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-1920*ep^9+3248*ep^8+3564
         *ep^7-6364*ep^6-849*ep^5+4065*ep^4-1459*ep^3-144*ep^2+139*ep-
         16,38400*ep^7-10240*ep^6-4608*ep^5+1024*ep^4)
         +Master(t155)*ca^4*rat(-720000*ep^13+1998000*ep^12+38739800*
         ep^11-226880308*ep^10+337918218*ep^9+113219118*ep^8-691341632*
         ep^7+598979994*ep^6-173631957*ep^5-11163731*ep^4+20357331*ep^3
         -2856981*ep^2-556344*ep+87804,184320000*ep^11-611328000*ep^10+
         560947200*ep^9-36218880*ep^8-89548800*ep^7+16250880*ep^6+
         2672640*ep^5-552960*ep^4)
         +Master(t155)*ca^4*G10*rat(3262464000*ep^18-20630016000*ep^17-
         9045267456*ep^16+316379031296*ep^15-487877257344*ep^14-
         531462844800*ep^13+1472437230656*ep^12-390674878896*ep^11-
         851598005504*ep^10+555466062900*ep^9+25387044566*ep^8-
         89822343771*ep^7+11870079025*ep^6+4957756710*ep^5-1104665416*
         ep^4-82438379*ep^3+33268693*ep^2-361380*ep-315540,106168320000
         *ep^17-299040768000*ep^16+57832243200*ep^15+415560990720*ep^14
         -246860759040*ep^13-117983846400*ep^12+100892160000*ep^11+
         5273210880*ep^10-14005002240*ep^9+1065615360*ep^8+764620800*
         ep^7-99840000*ep^6-14008320*ep^5+2211840*ep^4)
         +Master(t155)*[d4AA/na]*rat(-360000*ep^11-81000*ep^10+3286900*
         ep^9-12827414*ep^8+4304967*ep^7+2987628*ep^6-53530*ep^5-558567
         *ep^4-51738*ep^3+25271*ep^2+1617*ep-54,1920000*ep^9-608000*
         ep^8-300800*ep^7+88320*ep^6+8960*ep^5-2560*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(23808000*ep^12-180352000*ep^11
         +482944128*ep^10-276656512*ep^9-390433312*ep^8+605446424*ep^7-
         295279596*ep^6+29998358*ep^5+23701283*ep^4-8099839*ep^3+242223
         *ep^2+240569*ep-28606,61440000*ep^11-60416000*ep^10+13158400*
         ep^9+4144640*ep^8-1840640*ep^7+58880*ep^6+48640*ep^5-5120*ep^4
         )
         +Master(t155)*nf*[d4FA/na]*rat(1008*ep^7-9420*ep^6-13778*ep^5+
         27046*ep^4-11660*ep^3+592*ep^2+526*ep-74,7500*ep^9-9875*ep^8+
         1200*ep^7+1520*ep^6-310*ep^5-45*ep^4+10*ep^3)
         +Master(t155)*nf*[d4FA/na]*G10*rat(-396000*ep^8+1064792*ep^7-
         863996*ep^6+202710*ep^5+47403*ep^4-23466*ep^3+348*ep^2+664*ep-
         55,40000*ep^10-66000*ep^9+25900*ep^8+2765*ep^7-2975*ep^6+245*
         ep^5+75*ep^4-10*ep^3)
         +Master(t155)*tf*nf*ca^3*rat(1800000*ep^11-7770000*ep^10+
         11188056*ep^9-6679512*ep^8+3077606*ep^7-1255915*ep^6-2353045*
         ep^5+3106202*ep^4-1010446*ep^3-53065*ep^2+72789*ep-8910,
         2880000*ep^11-12432000*ep^10+18316800*ep^9-9330720*ep^8-833280
         *ep^7+1653120*ep^6-212160*ep^5-50400*ep^4+8640*ep^3)
         +Master(t155)*tf*nf*ca^3*G10*rat(-322560000*ep^18+2357184000*
         ep^17-5140826880*ep^16+87962784*ep^15+14904725328*ep^14-
         19277765856*ep^13+1228676104*ep^12+15086555762*ep^11-
         11418382579*ep^10+1435787041*ep^9+1746988398*ep^8-775098870*
         ep^7+43639925*ep^6+42522457*ep^5-11655272*ep^4+799634*ep^3+
         229056*ep^2-60552*ep+4320,829440000*ep^18-3165696000*ep^17+
         2788070400*ep^16+2794755840*ep^15-5175169920*ep^14+1006850880*
         ep^13+1709968800*ep^12-747023040*ep^11-150611040*ep^10+
         117739200*ep^9-2351520*ep^8-6753600*ep^7+670560*ep^6+126720*
         ep^5-17280*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(-120*ep^6+260*ep^5-218*ep^4+
         115*ep^3+62*ep^2-93*ep+18,96*ep^6-136*ep^5-20*ep^4+12*ep^3)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(240*ep^8-1084*ep^7+1970*
         ep^6-1454*ep^5-330*ep^4+1267*ep^3-832*ep^2+235*ep-24,432*ep^8-
         1044*ep^7+618*ep^6+8*ep^5-74*ep^4+12*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*rat(-60*ep^5+160*ep^4-99*ep^3-43*
         ep^2+51*ep-9,48*ep^6-140*ep^5+92*ep^4+21*ep^3-9*ep^2)
         +Master(t155)*xi*ca^4*rat(28800*ep^11-76440*ep^10-698940*ep^9+
         3110386*ep^8-3239273*ep^7-608077*ep^6+2719101*ep^5-1117537*
         ep^4+12456*ep^3-12426*ep^2+17244*ep+4482,1843200*ep^9-5007360*
         ep^8+2457600*ep^7+1512960*ep^6-184320*ep^5-69120*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(-4893696000*ep^18+35627212800*
         ep^17-77587084800*ep^16+100309201920*ep^15-218841457472*ep^14+
         324737600768*ep^13-88710995392*ep^12-203487408144*ep^11+
         175037865612*ep^10-29926403072*ep^9-16696319960*ep^8+
         7554287917*ep^7-463654859*ep^6-429708486*ep^5+127486290*ep^4+
         829517*ep^3-4916471*ep^2+375900*ep+26172,53084160000*ep^17-
         149520384000*ep^16+28916121600*ep^15+207780495360*ep^14-
         123430379520*ep^13-58991923200*ep^12+50446080000*ep^11+
         2636605440*ep^10-7002501120*ep^9+532807680*ep^8+382310400*ep^7
         -49920000*ep^6-7004160*ep^5+1105920*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(28800*ep^9+9960*ep^8-157860*
         ep^7+204766*ep^6+30481*ep^5-20764*ep^4-34353*ep^3+1808*ep^2+
         3012*ep+270,38400*ep^7+10880*ep^6-2560*ep^5-640*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(-17856000*ep^12+102508800*
         ep^11-201114400*ep^10+176576080*ep^9-77400192*ep^8+16171744*
         ep^7+1008306*ep^6-2648079*ep^5+1146623*ep^4-171559*ep^3-18881*
         ep^2+8294*ep-656,15360000*ep^11-15104000*ep^10+3289600*ep^9+
         1036160*ep^8-460160*ep^7+14720*ep^6+12160*ep^5-1280*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(-480*ep^8+1736*ep^7-2214*ep^6+
         1875*ep^5-1306*ep^4+418*ep^3+111*ep^2-62*ep+6,768*ep^8-3008*
         ep^7+3712*ep^6-1136*ep^5-480*ep^4+144*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(17664*ep^12-94912*ep^11+
         144672*ep^10+40560*ep^9-291120*ep^8+206084*ep^7+44742*ep^6-
         96933*ep^5+23436*ep^4+9572*ep^3-5718*ep^2+1005*ep-60,27648*
         ep^12-94464*ep^11+57984*ep^10+105536*ep^9-120544*ep^8-5952*
         ep^7+37696*ep^6-5696*ep^5-2784*ep^4+576*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(10*ep^4-17*ep^3+18*ep^2-13*
         ep+2,8*ep^4-12*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(-20*ep^6+84*ep^5-161*
         ep^4+164*ep^3-87*ep^2+22*ep-2,36*ep^6-90*ep^5+62*ep^4-12*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(5*ep^3-11*ep^2+7*ep-1,4*
         ep^4-12*ep^3+9*ep^2)
         +Master(t155)*xi^2*ca^4*rat(-43200*ep^10+70560*ep^9+288240*
         ep^8-495420*ep^7+15974*ep^6-141040*ep^5+176520*ep^4+61821*ep^3
         -52814*ep^2-2357*ep+1884,1843200*ep^8-2242560*ep^7-906240*ep^6
         +153600*ep^5+46080*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(244684800*ep^16-1178703360*
         ep^15+2771243136*ep^14-3296340960*ep^13-853589136*ep^12+
         4403878664*ep^11-696889892*ep^10-1954054492*ep^9+502389828*
         ep^8+290832436*ep^7-71309023*ep^6-25642848*ep^5+5788462*ep^4+
         1171068*ep^3-260563*ep^2-19292*ep+4404,2654208000*ep^15-
         2433024000*ep^14-4769464320*ep^13+2786856960*ep^12+1985187840*
         ep^11-849853440*ep^10-283530240*ep^9+103034880*ep^8+15759360*
         ep^7-5237760*ep^6-291840*ep^5+92160*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(-43200*ep^9+5760*ep^8+134880*
         ep^7-17700*ep^6-36184*ep^5-7153*ep^4+1476*ep^3+3084*ep^2+4*ep-
         95,38400*ep^7+10880*ep^6-2560*ep^5-640*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(7142400*ep^11-23911680*
         ep^10+15200448*ep^9-4658704*ep^8+13467472*ep^7-12835196*ep^6+
         3356476*ep^5+517100*ep^4-332193*ep^3+22115*ep^2+6565*ep-787,
         6144000*ep^10-3584000*ep^9-117760*ep^8+367360*ep^7-37120*ep^6-
         8960*ep^5+1280*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(-30*ep^4+26*ep^3+11*ep^2-8*
         ep+1,192*ep^5-224*ep^4-96*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(-576*ep^8+936*ep^7+4*
         ep^6-890*ep^5+915*ep^4-576*ep^3+232*ep^2-49*ep+4,2304*ep^8-
         4032*ep^7-928*ep^6+3648*ep^5-1568*ep^4+192*ep^3)
         +Master(t155)*xi^3*ca^4*rat(576*ep^9-1332*ep^8+1292*ep^7-1329*
         ep^6-36*ep^5+1075*ep^4-1292*ep^3+110*ep^2+192*ep-36,36864*ep^7
         -52224*ep^6-7680*ep^5+4608*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(-407808*ep^12+638208*ep^11-
         1181280*ep^10+1858736*ep^9+993320*ep^8-2207236*ep^7+637532*
         ep^6+259242*ep^5-264205*ep^4+61261*ep^3+17931*ep^2-10595*ep+
         1326,13271040*ep^11-12165120*ep^10-22487040*ep^9+12687360*ep^8
         +7587840*ep^7-2918400*ep^6-583680*ep^5+184320*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(384*ep^7-440*ep^6-420*ep^5+
         414*ep^4+269*ep^3-298*ep^2+76*ep-6,512*ep^5-128*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(-2976*ep^7+2144*ep^6+6032
         *ep^5-10076*ep^4+5662*ep^3-1313*ep^2+99*ep+2,7680*ep^6-4480*
         ep^5+640*ep^4)
         +Master(t155)*xi^4*ca^4*rat(-576*ep^9+1608*ep^8+48*ep^7-2182*
         ep^6-390*ep^5+2106*ep^4-374*ep^3-689*ep^2+287*ep-30,147456*
         ep^7-208896*ep^6-30720*ep^5+18432*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(158976*ep^9-287904*ep^8-56512*
         ep^7+222072*ep^6-37112*ep^5-3046*ep^4-153*ep^3-3347*ep^2+1401*
         ep-135,4423680*ep^9-3317760*ep^8-6574080*ep^7+2027520*ep^6+
         675840*ep^5-184320*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(-192*ep^7+312*ep^6+44*ep^5-
         186*ep^4+9*ep^3+79*ep^2-38*ep+5,1024*ep^5-256*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(1888*ep^5-3808*ep^4+2544*
         ep^3-812*ep^2+158*ep-15,10240*ep^5-2560*ep^4)
         +Master(t124)*ca^4*rat(-10368000*ep^17-1512432000*ep^16+
         7109896320*ep^15-53068896648*ep^14+285119320732*ep^13-
         651603522918*ep^12+582249266657*ep^11+4598370926*ep^10-
         297078969865*ep^9+111939946062*ep^8+36349233749*ep^7-
         22978873767*ep^6-1141401767*ep^5+1736709142*ep^4-17536514*ep^3
         -55894449*ep^2+726912*ep+609876,19906560000*ep^15-71000064000*
         ep^14+69070233600*ep^13+8364994560*ep^12-35292579840*ep^11+
         6438712320*ep^10+5265100800*ep^9-1350420480*ep^8-296847360*
         ep^7+84833280*ep^6+5529600*ep^5-1658880*ep^4)
         +Master(t124)*[d4AA/na]*rat(1728000*ep^13+2491200*ep^12+
         88213920*ep^11-1220426180*ep^10+3402465832*ep^9-2094909831*
         ep^8-555727426*ep^7+685435282*ep^6-17492189*ep^5-71020917*ep^4
         +5281152*ep^3+3110404*ep^2-173737*ep-53526,34560000*ep^11-
         13824000*ep^10-7382400*ep^9+2952960*ep^8+480000*ep^7-192000*
         ep^6-9600*ep^5+3840*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(-523776*ep^8+946368*ep^7+349872
         *ep^6-956720*ep^5+291356*ep^4+71284*ep^3-34828*ep^2-452*ep+896
         ,90000*ep^10-96000*ep^9-15225*ep^8+21840*ep^7+840*ep^6-1470*
         ep^5-15*ep^4+30*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(1360800*ep^15-171609840*ep^14+
         904450374*ep^13-1930784625*ep^12+3452849832*ep^11-7034264154*
         ep^10+9530882520*ep^9-5921307178*ep^8+79765724*ep^7+1811452996
         *ep^6-776602174*ep^5-1679861*ep^4+67468844*ep^3-10066402*ep^2-
         1397520*ep+301464,622080000*ep^15-2840832000*ep^14+4377196800*
         ep^13-1897038720*ep^12-1364299200*ep^11+1304102880*ep^10-
         36675360*ep^9-206735040*ep^8+32924160*ep^7+11927520*ep^6-
         2478240*ep^5-224640*ep^4+51840*ep^3)
         +Master(t124)*tf*nf*cf*ca^2*rat(96*ep^5-304*ep^4+408*ep^3-388*
         ep^2+204*ep-40,225*ep^6-60*ep^5-27*ep^4+6*ep^3)
         +Master(t124)*tf^2*nf^2*ca^2*rat(759*ep^5-3962*ep^4+7738*ep^3-
         7048*ep^2+2999*ep-486,1800*ep^7-5880*ep^6+5274*ep^5-384*ep^4-
         630*ep^3+108*ep^2)
         +Master(t124)*xi*ca^4*rat(10368000*ep^16+1003449600*ep^15-
         3462789600*ep^14+14527755840*ep^13-31447520550*ep^12+
         20701669311*ep^11+7389145113*ep^10-12620533321*ep^9+2808837953
         *ep^8+1189605327*ep^7-528662693*ep^6+22788899*ep^5+16162915*
         ep^4-4148712*ep^3+497606*ep^2+64208*ep-16392,4976640000*ep^14-
         10285056000*ep^13+1839974400*ep^12+4851210240*ep^11-1546329600
         *ep^10-709816320*ep^9+251550720*ep^8+39720960*ep^7-14630400*
         ep^6-737280*ep^5+276480*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(-3456000*ep^13-1728000*ep^12-
         88217760*ep^11+721011120*ep^10-887185290*ep^9+230526723*ep^8+
         173211277*ep^7-103074472*ep^6+4844384*ep^5+7180375*ep^4-
         1342615*ep^3-66026*ep^2+33748*ep-2296,17280000*ep^11-6912000*
         ep^10-3691200*ep^9+1476480*ep^8+240000*ep^7-96000*ep^6-4800*
         ep^5+1920*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(-567*ep^10+7155*ep^9-23058*
         ep^8+44619*ep^7-52613*ep^6+28081*ep^5-668*ep^4-4723*ep^3+1274*
         ep^2+60*ep-40,129600*ep^10-293760*ep^9+114768*ep^8+86640*ep^7-
         54096*ep^6-816*ep^5+4416*ep^4-576*ep^3)
         +Master(t124)*xi^2*ca^4*rat(-15552000*ep^16-718372800*ep^15+
         3117035520*ep^14-3482021700*ep^13-4607039010*ep^12+11233454420
         *ep^11-2690959465*ep^10-4841977438*ep^9+2097671235*ep^8+
         652905278*ep^7-420600348*ep^6-4567268*ep^5+27927355*ep^4-
         2405492*ep^3-555651*ep^2+65512*ep+876,4976640000*ep^14-
         10285056000*ep^13+1839974400*ep^12+4851210240*ep^11-1546329600
         *ep^10-709816320*ep^9+251550720*ep^8+39720960*ep^7-14630400*
         ep^6-737280*ep^5+276480*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(5184000*ep^13-2289600*ep^12+
         49432320*ep^11-107499780*ep^10+15661990*ep^9-4957600*ep^8+
         37107117*ep^7-9973842*ep^6-6746087*ep^5+2101594*ep^4+392295*
         ep^3-133666*ep^2-6131*ep+2398,17280000*ep^11-6912000*ep^10-
         3691200*ep^9+1476480*ep^8+240000*ep^7-96000*ep^6-4800*ep^5+
         1920*ep^4)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(7*ep^7+12*ep^6-46*ep^5+76*
         ep^4-87*ep^3+36*ep^2+6*ep-4,3200*ep^7-5120*ep^6-224*ep^5+1184*
         ep^4-192*ep^3)
         +Master(t124)*xi^3*ca^4*rat(4320*ep^11-10512*ep^10-299361*ep^9
         -103160*ep^8+242921*ep^7+24802*ep^6-75493*ep^5+5754*ep^4+7247*
         ep^3-1120*ep^2-18*ep-4,2073600*ep^9-207360*ep^8-686592*ep^7+
         105984*ep^6+50688*ep^5-9216*ep^4)
         +Master(t124)*xi^3*[d4AA/na]*rat(-960*ep^8+1520*ep^7-3426*ep^6
         +4805*ep^5-2166*ep^4-279*ep^3+430*ep^2-100*ep+8,4800*ep^6-2880
         *ep^5+384*ep^4)
         +Master(t124)*xi^4*ca^4*rat(-360*ep^9+19389*ep^8-5472*ep^7-
         37412*ep^6+34736*ep^5-11977*ep^4+1661*ep^3-70*ep^2+47*ep-14,
         691200*ep^7-645120*ep^6+193536*ep^5-18432*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(480*ep^8-1212*ep^7+3280*ep^6-
         4099*ep^5+1331*ep^4+908*ep^3-763*ep^2+185*ep-14,9600*ep^6-5760
         *ep^5+768*ep^4)
         +Master(t145)*ca^4*rat(-6677316000*ep^19+92413321200*ep^18-
         426592623942*ep^17+818027057745*ep^16-198297783482*ep^15-
         1931334110165*ep^14+3560941607525*ep^13-2713414145223*ep^12+
         795419414757*ep^11+160050243440*ep^10-297883819114*ep^9+
         219539220557*ep^8-67294744022*ep^7-18643646559*ep^6+
         15012299607*ep^5-912364559*ep^4-866823813*ep^3+117998604*ep^2+
         15759684*ep-2643840,119439360000*ep^18-455860224000*ep^17+
         401482137600*ep^16+402444840960*ep^15-745224468480*ep^14+
         144986526720*ep^13+246235507200*ep^12-107571317760*ep^11-
         21687989760*ep^10+16954444800*ep^9-338618880*ep^8-972518400*
         ep^7+96560640*ep^6+18247680*ep^5-2488320*ep^4)
         +Master(t145)*[d4AA/na]*rat(13284000*ep^14-577486800*ep^13+
         1970940966*ep^12-1886959475*ep^11+1985625787*ep^10-3469547889*
         ep^9+2564738899*ep^8-150993000*ep^7-586604448*ep^6+198516437*
         ep^5+17038085*ep^4-16223655*ep^3+1217831*ep^2+347502*ep-44640,
         207360000*ep^13-342144000*ep^12+111225600*ep^11+52349760*ep^10
         -30340800*ep^9-322560*ep^8+2102400*ep^7-192960*ep^6-43200*ep^5
         +5760*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(-960512*ep^8-1527808*ep^7+
         5035968*ep^6-2821824*ep^5-95088*ep^4+387984*ep^3-57232*ep^2-
         10160*ep+2016,1080000*ep^10-342000*ep^9-236700*ep^8+71055*ep^7
         +15615*ep^6-4545*ep^5-315*ep^4+90*ep^3)
         +Master(t145)*tf*nf*ca^3*rat(-8237700000*ep^18+55896966000*
         ep^17-88508593638*ep^16-182053882503*ep^15+793624928690*ep^14-
         1045702165115*ep^13+572074618928*ep^12-72398020718*ep^11+
         12732845564*ep^10-64213102466*ep^9+13556539630*ep^8+
         26961374801*ep^7-16046563442*ep^6+1576317053*ep^5+1053390184*
         ep^4-300352780*ep^3+5752788*ep^2+6222528*ep-581904,29859840000
         *ep^18-128894976000*ep^17+157353062400*ep^16+50425943040*ep^15
         -236611722240*ep^14+129399690240*ep^13+43435560960*ep^12-
         57672267840*ep^11+8024417280*ep^10+6949609920*ep^9-2203960320*
         ep^8-200802240*ep^7+145704960*ep^6-7508160*ep^5-2903040*ep^4+
         311040*ep^3)
         +Master(t145)*tf*nf*cf*ca^2*rat(-54*ep^5+390*ep^4-1042*ep^3+
         1030*ep^2-396*ep+48,1620*ep^6-2133*ep^5+684*ep^4+129*ep^3-96*
         ep^2+12*ep)
         +Master(t145)*tf^2*nf^2*ca^2*rat(-33*ep^5+223*ep^4-328*ep^3+
         152*ep^2+ep-15,144*ep^7-276*ep^6-144*ep^5+339*ep^4+36*ep^3-27*
         ep^2)
         +Master(t145)*xi*ca^4*rat(20031948000*ep^19-167366638800*ep^18
         +415555528050*ep^17-223357288419*ep^16-637115352172*ep^15+
         1176903963483*ep^14-882404864387*ep^13+468443733862*ep^12-
         202838906771*ep^11-37774900157*ep^10+112116856842*ep^9-
         43404644027*ep^8-2632655086*ep^7+3970982291*ep^6-148221217*
         ep^5-140118520*ep^4-11438471*ep^3+6493883*ep^2+260412*ep-
         108396,119439360000*ep^18-336420864000*ep^17+124780953600*
         ep^16+388875202560*ep^15-363134085120*ep^14-27102366720*ep^13+
         133088693760*ep^12-31056030720*ep^11-14486376960*ep^10+
         6068874240*ep^9+287470080*ep^8-372003840*ep^7+24814080*ep^6+
         7188480*ep^5-829440*ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(-39852000*ep^14+1192417200*
         ep^13-3821773650*ep^12+5849921141*ep^11-5773924403*ep^10+
         3659822417*ep^9-1123538188*ep^8-143829658*ep^7+231527139*ep^6-
         58339445*ep^5-3076456*ep^4+3441547*ep^3-311966*ep^2-53042*ep+
         7764,207360000*ep^13-342144000*ep^12+111225600*ep^11+52349760*
         ep^10-30340800*ep^9-322560*ep^8+2102400*ep^7-192960*ep^6-43200
         *ep^5+5760*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(45765*ep^11-117693*ep^10-
         177480*ep^9+483054*ep^8-162476*ep^7-169086*ep^6+75424*ep^5+
         27634*ep^4-11165*ep^3-3257*ep^2+1260*ep-44,82944*ep^11-145152*
         ep^10-81792*ep^9+197568*ep^8-10080*ep^7-56448*ep^6+9792*ep^5+
         4032*ep^4-864*ep^3)
         +Master(t145)*xi^2*ca^4*rat(-6677316000*ep^18+27539298000*
         ep^17-30956829030*ep^16+9710951811*ep^15-11089585592*ep^14-
         23651046927*ep^13+76588306737*ep^12-27420081510*ep^11-
         33716653095*ep^10+18030755577*ep^9+5820694336*ep^8-3960930759*
         ep^7-556808370*ep^6+500168091*ep^5+844491*ep^4-28583442*ep^3+
         2137957*ep^2+563559*ep-65034,39813120000*ep^17-85598208000*
         ep^16-15471820800*ep^15+119310520320*ep^14-41504348160*ep^13-
         36703687680*ep^12+19893772800*ep^11+2910504960*ep^10-
         2888455680*ep^9+97320960*ep^8+160704000*ep^7-16865280*ep^6-
         2972160*ep^5+414720*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(39852000*ep^14-731430000*
         ep^13+2242399410*ep^12-3207037737*ep^11+2620738333*ep^10-
         986013529*ep^9-175357330*ep^8+309827524*ep^7-91040151*ep^6-
         6301323*ep^5+8333162*ep^4-1278797*ep^3-92972*ep^2+41222*ep-
         3012,207360000*ep^13-342144000*ep^12+111225600*ep^11+52349760*
         ep^10-30340800*ep^9-322560*ep^8+2102400*ep^7-192960*ep^6-43200
         *ep^5+5760*ep^4)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-15255*ep^10+4455*ep^9+16749
         *ep^8-2419*ep^7-6307*ep^6+4437*ep^5-1473*ep^4-621*ep^3+522*
         ep^2-92*ep+4,55296*ep^10-41472*ep^9-96000*ep^8+35712*ep^7+
         28992*ep^6-8640*ep^5-2112*ep^4+576*ep^3)
         +Master(t145)*xi^3*ca^4*rat(4637025*ep^14+2585235*ep^13+
         6337002*ep^12-30971383*ep^11-3425759*ep^10+43088734*ep^9-
         19406169*ep^8-9161813*ep^7+7257234*ep^6-86732*ep^5-781147*ep^4
         +100496*ep^3+38700*ep^2-10537*ep+714,82944000*ep^13-70502400*
         ep^12-93818880*ep^11+94302720*ep^10+6289920*ep^9-25159680*ep^8
         +5114880*ep^7+1313280*ep^6-529920*ep^5+46080*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(-18450*ep^10+281445*ep^9-
         1276381*ep^8+2280662*ep^7-2001281*ep^6+883528*ep^5-136418*ep^4
         -39317*ep^3+21086*ep^2-3478*ep+204,288000*ep^9-628800*ep^8+
         488640*ep^7-175680*ep^6+29760*ep^5-1920*ep^4)
         +Master(t145)*xi^4*ca^4*rat(-34254*ep^9+35349*ep^8+45998*ep^7-
         50304*ep^6-10490*ep^5+12646*ep^4+5452*ep^3-4646*ep^2+734*ep-5,
         829440*ep^9-207360*ep^8-921600*ep^7+230400*ep^6+92160*ep^5-
         23040*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(-1464*ep^6+3508*ep^5-2706*
         ep^4+283*ep^3+570*ep^2-251*ep+30,3840*ep^6-4800*ep^5+960*ep^4)
         );


==> anc/glglgl1B.h <==
* Unrenormalized gluon-gluon-gluon vertex with projection 1

L glglgl1B =
      +1
      +a*(
         +ca*rat(10*ep^2-25*ep+17,8*ep^2-12*ep)
         +tf*nf*rat(4*ep-4,2*ep^2-3*ep)
         +xi*ca*rat(-6*ep+3,4*ep)
         +xi^2*ca*rat(-1,4)
         )
      +a^2*(
         +ca^2*rat(70*ep^4-197*ep^3+169*ep^2-26*ep-13,32*ep^4-48*ep^3)
         +ca^2*G10*rat(-768*ep^8+820*ep^7+3536*ep^6-5609*ep^5-1948*ep^4
         +7743*ep^3-4350*ep^2+508*ep+104,576*ep^8+288*ep^7-2176*ep^6-96
         *ep^5+1408*ep^4-384*ep^3)
         +tf*nf*ca*rat(16*ep^3-25*ep^2+13*ep-4,2*ep^4-3*ep^3)
         +tf*nf*ca*G10*rat(-80*ep^7+20*ep^6+302*ep^5-260*ep^4-161*ep^3+
         281*ep^2-118*ep+16,18*ep^8+9*ep^7-68*ep^6-3*ep^5+44*ep^4-12*
         ep^3)
         +tf*nf*cf*rat(-8*ep^3+12*ep^2-12*ep+8,2*ep^4-3*ep^3)
         +tf*nf*cf*G10*rat(32*ep^5-128*ep^4+232*ep^3-216*ep^2+96*ep-16,
         18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi*ca^2*rat(-144*ep^4+376*ep^3-290*ep^2+42*ep+15,32*ep^4-48*
         ep^3)
         +xi*ca^2*G10*rat(768*ep^8-528*ep^7-3152*ep^6+3628*ep^5+1686*
         ep^4-3457*ep^3+1079*ep^2+108*ep-60,288*ep^8+144*ep^7-1088*ep^6
         -48*ep^5+704*ep^4-192*ep^3)
         +xi*tf*nf*ca*rat(-12*ep^2+19*ep-7,2*ep^3-3*ep^2)
         +xi*tf*nf*ca*G10*rat(24*ep^4-24*ep^3-14*ep^2+18*ep-4,6*ep^5-5*
         ep^4-8*ep^3+3*ep^2)
         +xi^2*ca^2*rat(48*ep^3-124*ep^2+99*ep-32,32*ep^3-48*ep^2)
         +xi^2*ca^2*G10*rat(-240*ep^5+492*ep^4-156*ep^3-127*ep^2+94*ep-
         19,192*ep^5-160*ep^4-256*ep^3+96*ep^2)
         +xi^2*tf*nf*ca*rat(-2*ep+2,2*ep^2-3*ep)
         +xi^3*ca^2*rat(6*ep-3,8*ep)
         +xi^3*ca^2*G10*rat(-4*ep^3-ep+1,48*ep^3+32*ep^2-16*ep)
         +xi^4*ca^2*rat(1,16)
         )
      +a^3*(
         +ca^3*rat(7840*ep^8-48624*ep^7+119312*ep^6-142760*ep^5+80574*
         ep^4-14547*ep^3-961*ep^2-522*ep-387,2048*ep^8-9216*ep^7+13824*
         ep^6-6912*ep^5)
         +ca^3*G20*rat(-20352*ep^12-715296*ep^11+3599536*ep^10-3787336*
         ep^9-6110068*ep^8+12598468*ep^7+1014288*ep^6-13286898*ep^5+
         4422409*ep^4+5354640*ep^3-3266356*ep^2+31458*ep+152379,294912*
         ep^12-663552*ep^11-589824*ep^10+1658880*ep^9+460800*ep^8-
         1202688*ep^7-248832*ep^6+124416*ep^5)
         +ca^3*G10*rat(-14524416*ep^15+53102592*ep^14+25789440*ep^13-
         328943872*ep^12+320387840*ep^11+440094848*ep^10-943923728*ep^9
         +270562192*ep^8+610921328*ep^7-618302420*ep^6+113566209*ep^5+
         168094213*ep^4-119648417*ep^3+20849075*ep^2+3789264*ep-1035108
         ,3538944*ep^15-4423680*ep^14-21331968*ep^13+28557312*ep^12+
         34480128*ep^11-47437824*ep^10-18401280*ep^9+26621952*ep^8+
         387072*ep^7-3981312*ep^6+663552*ep^5)
         +ca^3*G10*G20*rat(51093504*ep^17-100134144*ep^16-703790208*
         ep^15+2592761088*ep^14-1288070400*ep^13-6979554960*ep^12+
         14138960264*ep^11-9150635176*ep^10-3040816692*ep^9+9046648828*
         ep^8-6046161971*ep^7+833151588*ep^6+1465106360*ep^5-1109288018
         *ep^4+314723299*ep^3-16017646*ep^2-8648988*ep+1111608,95551488
         *ep^17-214990848*ep^16-435290112*ep^15+1320468480*ep^14+
         31924224*ep^13-2040440832*ep^12+990867456*ep^11+931000320*
         ep^10-818749440*ep^9+41785344*ep^8+127733760*ep^7-41803776*
         ep^6+3981312*ep^5)
         +[d4AA/na]*ca^-1*G20*rat(384*ep^10-6816*ep^9+10952*ep^8-10664*
         ep^7+2266*ep^6+6644*ep^5-14727*ep^4+12033*ep^3-2227*ep^2-1257*
         ep+412,3072*ep^10+2304*ep^9-6144*ep^8-6336*ep^7-384*ep^6+576*
         ep^5)
         +[d4AA/na]*ca^-1*G10*rat(13824*ep^10-42368*ep^9+38912*ep^8-
         14016*ep^7+10232*ep^6+24460*ep^5-57778*ep^4+39115*ep^3-9677*
         ep^2+57*ep+215,12288*ep^11+5120*ep^10-27648*ep^9-17152*ep^8+
         6912*ep^7+2816*ep^6-768*ep^5)
         +[d4AA/na]*ca^-1*G10*G20*rat(-6144*ep^11+50496*ep^10-35808*
         ep^9+37904*ep^8-11000*ep^7-102368*ep^6+128384*ep^5-29970*ep^4-
         42489*ep^3+35207*ep^2-10143*ep+1003,36864*ep^11+15360*ep^10-
         82944*ep^9-51456*ep^8+20736*ep^7+8448*ep^6-2304*ep^5)
         +tf*nf*ca^2*rat(732*ep^7-3696*ep^6+7385*ep^5-7690*ep^4+4907*
         ep^3-2238*ep^2+756*ep-144,32*ep^8-144*ep^7+216*ep^6-108*ep^5)
         +tf*nf*ca^2*G20*rat(-36864*ep^11-15360*ep^10+351792*ep^9-
         236932*ep^8-571520*ep^7+545455*ep^6+200124*ep^5-330528*ep^4+
         97412*ep^3+21837*ep^2-35304*ep+10368,3072*ep^12-6912*ep^11-
         6144*ep^10+17280*ep^9+4800*ep^8-12528*ep^7-2592*ep^6+1296*ep^5
         )
         +tf*nf*ca^2*G10*rat(-121344*ep^14+606464*ep^13-86816*ep^12-
         3300176*ep^11+4004784*ep^10+3261568*ep^9-7891214*ep^8+2255577*
         ep^7+3602475*ep^6-3270998*ep^5+861193*ep^4+308665*ep^3-333834*
         ep^2+107472*ep-12672,9216*ep^15-11520*ep^14-55552*ep^13+74368*
         ep^12+89792*ep^11-123536*ep^10-47920*ep^9+69328*ep^8+1008*ep^7
         -10368*ep^6+1728*ep^5)
         +tf*nf*ca^2*G10*G20*rat(1336320*ep^16-2178048*ep^15-9063472*
         ep^14+22745344*ep^13+1681088*ep^12-53899108*ep^11+64683711*
         ep^10-13667199*ep^9-41694819*ep^8+45952534*ep^7-12712341*ep^6-
         9454035*ep^5+8097677*ep^4-1633768*ep^3-365148*ep^2+190560*ep-
         20736,248832*ep^17-559872*ep^16-1133568*ep^15+3438720*ep^14+
         83136*ep^13-5313648*ep^12+2580384*ep^11+2424480*ep^10-2132160*
         ep^9+108816*ep^8+332640*ep^7-108864*ep^6+10368*ep^5)
         +tf*nf*cf*ca*rat(-40*ep^5+82*ep^4-109*ep^3+97*ep^2-46*ep+16,2*
         ep^6-3*ep^5)
         +tf*nf*cf*ca*G20*rat(3104*ep^8+6430*ep^7-11191*ep^6-3560*ep^5+
         7851*ep^4-4056*ep^3+746*ep^2+1156*ep-480,96*ep^9-24*ep^8-168*
         ep^7-30*ep^6+18*ep^5)
         +tf*nf*cf*ca*G10*rat(-648*ep^8-4448*ep^7+21430*ep^6-36044*ep^5
         +33584*ep^4-20166*ep^3+7928*ep^2-1812*ep+176,72*ep^9-198*ep^8+
         169*ep^7-55*ep^6+6*ep^5)
         +tf*nf*cf*ca*G10*G20*rat(-66816*ep^13+196008*ep^12-114580*
         ep^11-143150*ep^10+232013*ep^9-183881*ep^8+70943*ep^7+104095*
         ep^6-155836*ep^5+65212*ep^4+4180*ep^3-10996*ep^2+3096*ep-288,
         7776*ep^14-29160*ep^13+27756*ep^12+16254*ep^11-39873*ep^10+
         17661*ep^9+3225*ep^8-4539*ep^7+1224*ep^6-108*ep^5)
         +tf*nf*cf^2*rat(16*ep^5-32*ep^4+52*ep^3-52*ep^2+32*ep-16,2*
         ep^6-3*ep^5)
         +tf*nf*cf^2*G20*rat(-392*ep^6-608*ep^5+2936*ep^4-3416*ep^3+
         2232*ep^2-912*ep+160,24*ep^7-42*ep^6+9*ep^5)
         +tf*nf*cf^2*G10*rat(144*ep^7+992*ep^6-3900*ep^5+5328*ep^4-4156
         *ep^3+2144*ep^2-624*ep+72,24*ep^8-50*ep^7+23*ep^6-3*ep^5)
         +tf*nf*cf^2*G10*G20*rat(8784*ep^10-22416*ep^9+15488*ep^8+6960*
         ep^7-15612*ep^6+7160*ep^5+1876*ep^4-3640*ep^3+1752*ep^2-384*ep
         +32,1944*ep^11-7290*ep^10+10341*ep^9-7236*ep^8+2661*ep^7-492*
         ep^6+36*ep^5)
         +tf^2*nf^2*ca*rat(56*ep^5-268*ep^4+484*ep^3-400*ep^2+148*ep-16
         ,8*ep^7-44*ep^6+90*ep^5-81*ep^4+27*ep^3)
         +tf^2*nf^2*ca*G20*rat(1536*ep^9-7268*ep^8+11262*ep^7-2284*ep^6
         -11528*ep^5+11724*ep^4-2258*ep^3-2196*ep^2+1252*ep-192,192*
         ep^11-816*ep^10+864*ep^9+600*ep^8-1380*ep^7+297*ep^6+324*ep^5-
         81*ep^4)
         +tf^2*nf^2*ca*G10*rat(-1152*ep^10+3872*ep^9+160*ep^8-15992*
         ep^7+22784*ep^6-3292*ep^5-20812*ep^4+23812*ep^3-12380*ep^2+
         3336*ep-384,72*ep^12-252*ep^11-38*ep^10+1103*ep^9-1285*ep^8-
         203*ep^7+1143*ep^6-648*ep^5+108*ep^4)
         +tf^2*nf^2*ca*G10*G20*rat(-1344*ep^12+5504*ep^11-14400*ep^10+
         51568*ep^9-126252*ep^8+148220*ep^7-44556*ep^6-82660*ep^5+
         109864*ep^4-62056*ep^3+18880*ep^2-2992*ep+192,2592*ep^14-13176
         *ep^13+19908*ep^12+4074*ep^11-37935*ep^10+29319*ep^9+5904*ep^8
         -18192*ep^7+9369*ep^6-2025*ep^5+162*ep^4)
         +tf^2*nf^2*cf*G10*G20*rat(3456*ep^7-14592*ep^6+24160*ep^5-
         18912*ep^4+5728*ep^3+1056*ep^2-1088*ep+192,3888*ep^9-20412*
         ep^8+42552*ep^7-45495*ep^6+27030*ep^5-8967*ep^4+1548*ep^3-108*
         ep^2)
         +xi*ca^3*rat(-11424*ep^7+52272*ep^6-88440*ep^5+63816*ep^4-
         13328*ep^3-3881*ep^2+796*ep+384,1024*ep^7-3072*ep^6+2304*ep^5)
         +xi*ca^3*G20*rat(30336*ep^11+692704*ep^10-1836288*ep^9-863360*
         ep^8+4412552*ep^7-707418*ep^6-3416876*ep^5+1293903*ep^4+750944
         *ep^3-403310*ep^2+21688*ep+7437,147456*ep^11-110592*ep^10-
         460800*ep^9+138240*ep^8+437760*ep^7+55296*ep^6-41472*ep^5)
         +xi*ca^3*G10*rat(21639168*ep^14-38360064*ep^13-111324160*ep^12
         +261989504*ep^11+76611904*ep^10-486188544*ep^9+195985224*ep^8+
         268799812*ep^7-228554666*ep^6+8142645*ep^5+42763661*ep^4-
         13943281*ep^3+1707489*ep^2-388232*ep+71220,1769472*ep^14+
         442368*ep^13-10002432*ep^12-724992*ep^11+16152576*ep^10+509952
         *ep^9-8435712*ep^8+657408*ep^7+1179648*ep^6-221184*ep^5)
         +xi*ca^3*G10*G20*rat(-25270272*ep^15+200448*ep^14+282299136*
         ep^13-301351296*ep^12-680860768*ep^11+1379434816*ep^10-
         376914736*ep^9-822754456*ep^8+673288214*ep^7-60352423*ep^6-
         91379462*ep^5+19729684*ep^4+1217308*ep^3+3114111*ep^2-1746716*
         ep+222060,15925248*ep^15-1327104*ep^14-91348992*ep^13+23482368
         *ep^12+147548160*ep^11-43868160*ep^10-77451264*ep^9+31223808*
         ep^8+8644608*ep^7-5529600*ep^6+663552*ep^5)
         +xi*[d4AA/na]*ca^-1*G20*rat(-768*ep^10+6784*ep^9-8352*ep^8-
         6800*ep^7+4076*ep^6-11856*ep^5+4903*ep^4+6663*ep^3-2983*ep^2-
         539*ep+256,3072*ep^10+2304*ep^9-6144*ep^8-6336*ep^7-384*ep^6+
         576*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*rat(-8704*ep^10+10624*ep^9-11584*ep^8+
         12128*ep^7+43688*ep^6-38388*ep^5-11810*ep^4+15757*ep^3-1539*
         ep^2-1321*ep+269,12288*ep^11+5120*ep^10-27648*ep^9-17152*ep^8+
         6912*ep^7+2816*ep^6-768*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*G20*rat(12288*ep^11-68736*ep^10+93952*
         ep^9+103200*ep^8-127472*ep^7+31448*ep^6+8520*ep^5-24914*ep^4+
         15177*ep^3-847*ep^2-1265*ep+217,36864*ep^11+15360*ep^10-82944*
         ep^9-51456*ep^8+20736*ep^7+8448*ep^6-2304*ep^5)
         +xi*tf*nf*ca^2*rat(-552*ep^5+1960*ep^4-2520*ep^3+1480*ep^2-419
         *ep+47,16*ep^6-48*ep^5+36*ep^4)
         +xi*tf*nf*ca^2*G20*rat(6144*ep^8-3920*ep^7-15960*ep^6+2094*
         ep^5+11409*ep^4+3799*ep^3-2479*ep^2-2119*ep+584,1536*ep^9-2688
         *ep^8-2112*ep^7+3552*ep^6+1008*ep^5-432*ep^4)
         +xi*tf*nf*ca^2*G10*rat(41664*ep^10-60416*ep^9-164296*ep^8+
         340100*ep^7-10234*ep^6-327561*ep^5+196196*ep^4+18594*ep^3-
         42125*ep^2+9006*ep-160,1152*ep^11-576*ep^10-5792*ep^9+3728*
         ep^8+6272*ep^7-3440*ep^6-1344*ep^5+576*ep^4)
         +xi*tf*nf*ca^2*G10*G20*rat(-285696*ep^13+217632*ep^12+1738872*
         ep^11-2022348*ep^10-2578282*ep^9+4828245*ep^8-629693*ep^7-
         2790897*ep^6+1796738*ep^5-90695*ep^4-269197*ep^3+101127*ep^2-
         13678*ep+560,41472*ep^14-3456*ep^13-237888*ep^12+61152*ep^11+
         384240*ep^10-114240*ep^9-201696*ep^8+81312*ep^7+22512*ep^6-
         14400*ep^5+1728*ep^4)
         +xi*tf*nf*cf*ca*rat(24*ep^4-50*ep^3+57*ep^2-45*ep+14,2*ep^5-3*
         ep^4)
         +xi*tf*nf*cf*ca*G20*rat(-128*ep^6+232*ep^5-224*ep^4+138*ep^3+
         14*ep^2-40*ep+8,16*ep^7-20*ep^6-8*ep^5+3*ep^4)
         +xi*tf*nf*cf*ca*G10*rat(-96*ep^6+440*ep^5-920*ep^4+1054*ep^3-
         666*ep^2+216*ep-28,18*ep^7-45*ep^6+31*ep^5-6*ep^4)
         +xi*tf*nf*cf*ca*G10*G20*rat(512*ep^8-2208*ep^7+4240*ep^6-4136*
         ep^5+1676*ep^4+252*ep^3-472*ep^2+152*ep-16,144*ep^9-324*ep^8+
         140*ep^7+59*ep^6-43*ep^5+6*ep^4)
         +xi*tf^2*nf^2*ca*rat(-24*ep^3+64*ep^2-56*ep+16,4*ep^5-12*ep^4+
         9*ep^3)
         +xi*tf^2*nf^2*ca*G20*rat(-256*ep^5+592*ep^4-360*ep^3-48*ep^2+
         88*ep-16,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi*tf^2*nf^2*ca*G10*rat(192*ep^5-384*ep^4+80*ep^3+256*ep^2-
         176*ep+32,12*ep^7-28*ep^6-ep^5+30*ep^4-9*ep^3)
         +xi^2*ca^3*rat(9040*ep^7-41072*ep^6+70164*ep^5-54372*ep^4+
         16212*ep^3+1407*ep^2-1270*ep+18,1024*ep^7-3072*ep^6+2304*ep^5)
         +xi^2*ca^3*G20*rat(-14496*ep^9-115432*ep^8+192804*ep^7+36136*
         ep^6-126584*ep^5+84694*ep^4-44171*ep^3+16091*ep^2-3599*ep+321,
         73728*ep^9-18432*ep^8-129024*ep^7-23040*ep^6+13824*ep^5)
         +xi^2*ca^3*G10*rat(-19795968*ep^13+50067456*ep^12+46759168*
         ep^11-236258176*ep^10+165569728*ep^9+123332896*ep^8-191214808*
         ep^7+44858292*ep^6+31623790*ep^5-14508413*ep^4-1941626*ep^3+
         2057813*ep^2-371916*ep+18900,1769472*ep^13-1327104*ep^12-
         8675328*ep^11+7950336*ep^10+8202240*ep^9-7692288*ep^8-743424*
         ep^7+1400832*ep^6-221184*ep^5)
         +xi^2*ca^3*G10*G20*rat(24689664*ep^15-18055296*ep^14-182114688
         *ep^13+221606400*ep^12+356934656*ep^11-685665192*ep^10+
         43560512*ep^9+504771784*ep^8-281010654*ep^7-45441495*ep^6+
         76164754*ep^5-13353132*ep^4-6310856*ep^3+3180983*ep^2-551628*
         ep+36108,15925248*ep^15-1327104*ep^14-91348992*ep^13+23482368*
         ep^12+147548160*ep^11-43868160*ep^10-77451264*ep^9+31223808*
         ep^8+8644608*ep^7-5529600*ep^6+663552*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G20*rat(384*ep^9-608*ep^8+1608*ep^7+992*
         ep^6-4006*ep^5+2546*ep^4-571*ep^3+226*ep^2-163*ep+36,3072*ep^9
         -768*ep^8-5376*ep^7-960*ep^6+576*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*rat(-3584*ep^9+1920*ep^8+1408*ep^7+
         5312*ep^6-8408*ep^5+5260*ep^4-3106*ep^3+1695*ep^2-506*ep+57,
         12288*ep^10-7168*ep^9-20480*ep^8+3328*ep^7+3584*ep^6-768*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*G20*rat(-6144*ep^11+16704*ep^10-5984
         *ep^9-41840*ep^8+30152*ep^7+13360*ep^6-19904*ep^5+5578*ep^4+
         2097*ep^3-1791*ep^2+407*ep-27,36864*ep^11+15360*ep^10-82944*
         ep^9-51456*ep^8+20736*ep^7+8448*ep^6-2304*ep^5)
         +xi^2*tf*nf*ca^2*rat(124*ep^5-494*ep^4+707*ep^3-423*ep^2+87*ep
         -1,16*ep^6-48*ep^5+36*ep^4)
         +xi^2*tf*nf*ca^2*G20*rat(32*ep^4-42*ep^3+3*ep^2+9*ep-2,32*ep^6
         -40*ep^5-16*ep^4+6*ep^3)
         +xi^2*tf*nf*ca^2*G10*rat(-4256*ep^9+7116*ep^8+12588*ep^7-32847
         *ep^6+16795*ep^5+8299*ep^4-11237*ep^3+4074*ep^2-540*ep+8,288*
         ep^10-288*ep^9-1304*ep^8+1584*ep^7+776*ep^6-1248*ep^5+288*ep^4
         )
         +xi^2*tf*nf*ca^2*G10*G20*rat(10368*ep^11-29232*ep^10+8368*ep^9
         +41264*ep^8-36884*ep^7-7501*ep^6+21572*ep^5-8163*ep^4-729*ep^3
         +1208*ep^2-295*ep+24,3456*ep^12-7200*ep^11-5424*ep^10+15944*
         ep^9+132*ep^8-9784*ep^7+2760*ep^6+1256*ep^5-636*ep^4+72*ep^3)
         +xi^2*tf*nf*cf*ca*rat(4*ep^3-6*ep^2+6*ep-4,2*ep^4-3*ep^3)
         +xi^2*tf*nf*cf*ca*G10*rat(-16*ep^5+64*ep^4-116*ep^3+108*ep^2-
         48*ep+8,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi^2*tf^2*nf^2*ca*rat(-4*ep^2+8*ep-4,4*ep^4-12*ep^3+9*ep^2)
         +xi^3*ca^3*rat(96*ep^5+352*ep^4-1648*ep^3+1850*ep^2-595*ep+4,
         512*ep^5-768*ep^4)
         +xi^3*ca^3*G20*rat(3840*ep^9-40192*ep^8+39664*ep^7+46236*ep^6-
         34554*ep^5+264*ep^4-1383*ep^3+1111*ep^2+131*ep-9,73728*ep^9-
         18432*ep^8-129024*ep^7-23040*ep^6+13824*ep^5)
         +xi^3*ca^3*G10*rat(474624*ep^11-444672*ep^10-1460928*ep^9+
         2361856*ep^8-1164880*ep^7-621484*ep^6+901104*ep^5-90385*ep^4-
         166884*ep^3+42241*ep^2+1084*ep-156,221184*ep^11+221184*ep^10-
         780288*ep^9-454656*ep^8+522240*ep^7+122880*ep^6-73728*ep^5)
         +xi^3*ca^3*G10*G20*rat(-3815424*ep^13+9752832*ep^12-4942080*
         ep^11-5243328*ep^10+7007152*ep^9-2156832*ep^8-1067968*ep^7+
         735396*ep^6+122631*ep^5-152592*ep^4+10472*ep^3+10218*ep^2-2207
         *ep+162,7962624*ep^13-4644864*ep^12-19464192*ep^11+7538688*
         ep^10+11612160*ep^9-5124096*ep^8-1327104*ep^7+903168*ep^6-
         110592*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G20*rat(256*ep^7-208*ep^6-768*ep^5+240*
         ep^4+600*ep^3-399*ep^2+80*ep-5,3072*ep^8-768*ep^7-5376*ep^6-
         960*ep^5+576*ep^4)
         +xi^3*[d4AA/na]*ca^-1*G10*rat(-128*ep^7+192*ep^6+128*ep^5-88*
         ep^4-68*ep^3+46*ep^2-13*ep+3,1024*ep^8-1792*ep^6-768*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G10*G20*rat(512*ep^8-1856*ep^7+2112*ep^6
         +480*ep^5-1848*ep^4+840*ep^3-26*ep^2-55*ep+9,12288*ep^9-3072*
         ep^8-21504*ep^7-3840*ep^6+2304*ep^5)
         +xi^3*tf*nf*ca^2*rat(9*ep^2-14*ep+5,2*ep^3-3*ep^2)
         +xi^3*tf*nf*ca^2*G10*rat(-28*ep^4+28*ep^3+13*ep^2-16*ep+3,12*
         ep^5-10*ep^4-16*ep^3+6*ep^2)
         +xi^4*ca^3*rat(-712*ep^6+1812*ep^5-1366*ep^4+365*ep^3-2*ep^2+1
         ,512*ep^6-768*ep^5)
         +xi^4*ca^3*G20*rat(48*ep^8-312*ep^7+428*ep^6-118*ep^5+42*ep^4-
         47*ep^3-2*ep^2+20*ep-5,6144*ep^8-7680*ep^7-3072*ep^6+1152*ep^5
         )
         +xi^4*ca^3*G10*rat(672*ep^8-1348*ep^7+480*ep^6+97*ep^5-44*ep^4
         +3*ep^3+6*ep^2-11*ep+3,768*ep^8-640*ep^7-1024*ep^6+384*ep^5)
         +xi^4*ca^3*G10*G20*rat(-2112*ep^12+2448*ep^11+96*ep^10+2040*
         ep^9+1460*ep^8-2655*ep^7-642*ep^6+648*ep^5+573*ep^4-313*ep^3-
         42*ep^2+40*ep-5,110592*ep^12+9216*ep^11-264192*ep^10-71424*
         ep^9+113664*ep^8+4608*ep^7-15360*ep^6+2304*ep^5)
         +xi^4*tf*nf*ca^2*rat(3*ep-3,8*ep^2-12*ep)
         +xi^5*ca^3*rat(-18*ep+9,64*ep)
         +xi^5*ca^3*G10*rat(4*ep^3+ep-1,96*ep^3+64*ep^2-32*ep)
         +xi^6*ca^3*rat(-1,64)
         +Master(no)*ca^3*rat(256*ep^3-360*ep^2+224*ep-55,24576*ep^2-
         43008*ep+9216)
         +Master(no)*[d4AA/na]*ca^-1*rat(-256*ep^3+360*ep^2-224*ep+55,
         1024*ep^2-1792*ep+384)
         +Master(no)*tf*nf*ca^2*rat(-2*ep^4-6*ep^3+12*ep^2-8*ep+4,8*
         ep^2-14*ep+3)
         +Master(no)*tf*nf*cf*ca*rat(6*ep^4+18*ep^3-36*ep^2+24*ep-12,8*
         ep^2-14*ep+3)
         +Master(no)*tf*nf*cf^2*rat(-4*ep^4-12*ep^3+24*ep^2-16*ep+8,8*
         ep^2-14*ep+3)
         +Master(no)*xi*ca^3*rat(128*ep^2+92*ep-39,24576*ep^2-43008*ep+
         9216)
         +Master(no)*xi*[d4AA/na]*ca^-1*rat(-128*ep^2-92*ep+39,1024*
         ep^2-1792*ep+384)
         +Master(no)*xi^2*ca^3*rat(-32*ep^2+8*ep-1,24576*ep^2-43008*ep+
         9216)
         +Master(no)*xi^2*[d4AA/na]*ca^-1*rat(32*ep^2-8*ep+1,1024*ep^2-
         1792*ep+384)
         +Master(no)*xi^3*ca^3*rat(1,6144*ep-9216)
         +Master(no)*xi^3*[d4AA/na]*ca^-1*rat(-1,256*ep-384)
         +Master(t105)*ca^3*rat(6912*ep^11-6336*ep^10-1417632*ep^9+
         5097736*ep^8-3721608*ep^7-6682506*ep^6+9831150*ep^5+46966*ep^4
         -4873239*ep^3+1723468*ep^2+143871*ep-75474,442368*ep^9-1216512
         *ep^8+264192*ep^7+1459200*ep^6-867840*ep^5-187392*ep^4+188928*
         ep^3-27648*ep^2)
         +Master(t105)*[d4AA/na]*ca^-1*rat(-448*ep^7-624*ep^6-2040*ep^5
         +3204*ep^4+1520*ep^3-2901*ep^2+893*ep+6,1024*ep^6-256*ep^5-
         1792*ep^4-320*ep^3+192*ep^2)
         +Master(t105)*tf*nf*ca^2*rat(8448*ep^10+1152*ep^9-96880*ep^8+
         138396*ep^7+31048*ep^6-161073*ep^5+78946*ep^4+13035*ep^3-20440
         *ep^2+6852*ep-960,2304*ep^9-6336*ep^8+1376*ep^7+7600*ep^6-4520
         *ep^5-976*ep^4+984*ep^3-144*ep^2)
         +Master(t105)*tf*nf*cf*ca*rat(-1392*ep^8-384*ep^7+19916*ep^6-
         48656*ep^5+55100*ep^4-37120*ep^3+16680*ep^2-4720*ep+576,144*
         ep^7-612*ep^6+932*ep^5-617*ep^4+177*ep^3-18*ep^2)
         +Master(t105)*tf*nf*cf^2*rat(336*ep^7+1944*ep^6-7552*ep^5+
         10216*ep^4-7920*ep^3+4080*ep^2-1264*ep+160,72*ep^6-198*ep^5+
         169*ep^4-55*ep^3+6*ep^2)
         +Master(t105)*tf^2*nf^2*ca*rat(32*ep^5+48*ep^4-416*ep^3+560*
         ep^2-288*ep+48,12*ep^5-52*ep^4+79*ep^3-48*ep^2+9*ep)
         +Master(t105)*tf^2*nf^2*cf*rat(-192*ep^5+544*ep^4-608*ep^3+416
         *ep^2-224*ep+64,36*ep^5-144*ep^4+197*ep^3-105*ep^2+18*ep)
         +Master(t105)*xi*ca^3*rat(-6912*ep^10-14016*ep^9+426400*ep^8-
         1179920*ep^7+66688*ep^6+1608464*ep^5-631034*ep^4-283832*ep^3+
         198615*ep^2-51838*ep+5901,147456*ep^8-307200*ep^7-116736*ep^6+
         408576*ep^5-16896*ep^4-73728*ep^3+13824*ep^2)
         +Master(t105)*xi*[d4AA/na]*ca^-1*rat(512*ep^7-1792*ep^6-1840*
         ep^5+2356*ep^4+860*ep^3-955*ep^2-69*ep+94,1024*ep^6-256*ep^5-
         1792*ep^4-320*ep^3+192*ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(-96*ep^5-416*ep^4+698*ep^3-93*
         ep^2-343*ep+122,192*ep^5-544*ep^4+304*ep^3+168*ep^2-72*ep)
         +Master(t105)*xi^2*ca^3*rat(8064*ep^9+12192*ep^8-9728*ep^7-
         283096*ep^6+453080*ep^5-11448*ep^4-230030*ep^3+122438*ep^2-
         27287*ep+2433,147456*ep^7-454656*ep^6+337920*ep^5+70656*ep^4-
         87552*ep^3+13824*ep^2)
         +Master(t105)*xi^2*[d4AA/na]*ca^-1*rat(-64*ep^6+304*ep^5+40*
         ep^4-204*ep^3+260*ep^2-143*ep+26,1024*ep^5-1280*ep^4-512*ep^3+
         192*ep^2)
         +Master(t105)*xi^2*tf*nf*ca^2*rat(12*ep^4-2*ep^3-18*ep^2+9*ep-
         1,48*ep^4-160*ep^3+156*ep^2-36*ep)
         +Master(t105)*xi^3*ca^3*rat(-576*ep^7-816*ep^6+2040*ep^5-660*
         ep^4-2522*ep^3+1112*ep^2+179*ep-23,18432*ep^5-24576*ep^4-7680*
         ep^3+4608*ep^2)
         +Master(t105)*xi^3*[d4AA/na]*ca^-1*rat(4*ep^3-4*ep^2+5*ep-2,
         256*ep^4-256*ep^3-192*ep^2)
         +Master(t105)*xi^4*ca^3*rat(12*ep^6-24*ep^5+3*ep^4-19*ep^3-4*
         ep^2+29*ep-9,1536*ep^4-2816*ep^3+768*ep^2)
         )
      +a^4*(
         +ca^4*rat(219520*ep^11-1775872*ep^10+6004416*ep^9-10832352*
         ep^8+10958616*ep^7-5889344*ep^6+1387920*ep^5-136954*ep^4-6442*
         ep^3+112707*ep^2-15228*ep-28566,32768*ep^11-196608*ep^10+
         442368*ep^9-442368*ep^8+165888*ep^7)
         +ca^4*G30*rat(-9093120*ep^17+129431552*ep^16-6303639808*ep^15-
         45695676544*ep^14+349795560256*ep^13-639694952768*ep^12-
         7545292736*ep^11+1185757422520*ep^10-938462749484*ep^9-
         465833300536*ep^8+751991468143*ep^7-26662935286*ep^6-
         201677105343*ep^5+30714621404*ep^4+17748804174*ep^3-3933239892
         *ep^2-232397136*ep+108344736,2123366400*ep^17-8705802240*ep^16
         +6162481152*ep^15+14941421568*ep^14-17344954368*ep^13-
         8481964032*ep^12+11190435840*ep^11+2713485312*ep^10-2014543872
         *ep^9-254803968*ep^8+95551488*ep^7)
         +ca^4*G20*rat(-3700753920000*ep^24-125027131392000*ep^23+
         679870819180800*ep^22+2294118821543040*ep^21-8771970049330560*
         ep^20-5785337237885632*ep^19+38232530562170704*ep^18-
         15719215120462264*ep^17-61962608388553520*ep^16+
         60606650497695344*ep^15+38431600170382256*ep^14-
         67103734539513230*ep^13-2317625887263110*ep^12+
         32423696182464977*ep^11-6311748144303286*ep^10-
         7403736721602327*ep^9+2406459365430010*ep^8+818783171652147*
         ep^7-369960438989042*ep^6-43960580977375*ep^5+27583472146500*
         ep^4+1144683449464*ep^3-987019067232*ep^2-7261927344*ep+
         13927481280,17199267840000*ep^24-32678608896000*ep^23-
         112793754009600*ep^22+233915297955840*ep^21+221936857251840*
         ep^20-523330854912000*ep^19-198452909260800*ep^18+
         514282815774720*ep^17+97430985768960*ep^16-236080425000960*
         ep^15-25686263808000*ep^14+51612696944640*ep^13+3103286722560*
         ep^12-5391137710080*ep^11-160446873600*ep^10+254405836800*ep^9
         +2866544640*ep^8-4299816960*ep^7)
         +ca^4*G20*G30*rat(577011548160000*ep^30+2020421129011200*ep^29
         -22492741737922560*ep^28-48031820377608192*ep^27+
         652277854297085952*ep^26-1424192827170636800*ep^25-
         1441774890867098880*ep^24+9584184067562628224*ep^23-
         8133693714286113408*ep^22-14188040228814427168*ep^21+
         25106525020603750672*ep^20+2163404648514969912*ep^19-
         26658371286890745880*ep^18+11424241573463983142*ep^17+
         13462565865136761514*ep^16-11879077260377053843*ep^15-
         3022918639957882100*ep^14+5576200355975929752*ep^13-
         84846586090822351*ep^12-1445137335745710088*ep^11+
         218480806123568395*ep^10+212638783934441462*ep^9-
         51920893987112351*ep^8-16934829841959361*ep^7+5406616718879033
         *ep^6+654520793961792*ep^5-260156405102036*ep^4-9701908771152*
         ep^3+5099827681008*ep^2+173901237120*ep+13166908992,
         6604518850560000*ep^30-37865908076544000*ep^29+
         7679587752345600*ep^28+287172307200245760*ep^27-
         334978492630302720*ep^26-756637500293775360*ep^25+
         1150086449969233920*ep^24+1069478713577963520*ep^23-
         1729621718416097280*ep^22-1007636985363824640*ep^21+
         1360883472545710080*ep^20+665789916244377600*ep^19-
         566954265156157440*ep^18-268569449035038720*ep^17+
         124969458385059840*ep^16+59708093147873280*ep^15-
         14964774196838400*ep^14-7256817074995200*ep^13+971049428582400
         *ep^12+477054658805760*ep^11-31896997724160*ep^10-
         15829059502080*ep^9+412782428160*ep^8+206391214080*ep^7)
         +ca^4*G10*rat(-26197032960000*ep^23+134425903104000*ep^22-
         73347430809600*ep^21-915532892135424*ep^20+1760957270808576*
         ep^19+1148875850031616*ep^18-5528157664337920*ep^17+
         2776056813578048*ep^16+5189674290498016*ep^15-6399004809986496
         *ep^14-149432102615616*ep^13+4025181440516356*ep^12-
         1955085999602010*ep^11-640802430851104*ep^10+911560359940077*
         ep^9-175361871565107*ep^8-145567385683752*ep^7+58174773951202*
         ep^6+9718123840789*ep^5-5762713168651*ep^4-307497855280*ep^3+
         252887765832*ep^2+3438756720*ep-4102540272,2548039680000*ep^23
         -5690621952000*ep^22-14813311795200*ep^21+39591888814080*ep^20
         +19682238136320*ep^19-84091243069440*ep^18-1370016645120*ep^17
         +76646718996480*ep^16-11114686218240*ep^15-31269982371840*
         ep^14+6617955041280*ep^13+5440340459520*ep^12-1353700638720*
         ep^11-347453521920*ep^10+92047933440*ep^9+7007109120*ep^8-
         1911029760*ep^7)
         +ca^4*G10*G30*rat(25127693215948800*ep^29-321990288954992640*
         ep^28+3999081077480729088*ep^27-24735639662976298368*ep^26+
         53375949616619337728*ep^25+66976707083687418624*ep^24-
         462635189170629808192*ep^23+469046313775677417304*ep^22+
         774778390016002529544*ep^21-1762950626233034858248*ep^20+
         73272677062214615488*ep^19+2213786048512809351336*ep^18-
         1205336330633742255040*ep^17-1233886152691334160080*ep^16+
         1170627546160869302922*ep^15+271757448462555313109*ep^14-
         511163289689843685374*ep^13+14245791552450059142*ep^12+
         116565991912588928906*ep^11-16819444247552959988*ep^10-
         14037225428660371998*ep^9+2784303903537825614*ep^8+
         863823264672389252*ep^7-191375195132541057*ep^6-
         23506319225548260*ep^5+5581251704500692*ep^4+84817535917536*
         ep^3-44107416852336*ep^2+5038867569600*ep-353016823104,
         26418075402240000*ep^30-191090745409536000*ep^29+
         277727356020326400*ep^28+979107199781437440*ep^27-
         2978156799212912640*ep^26-197557631047434240*ep^25+
         7725674616575754240*ep^24-4185268253852958720*ep^23-
         9103767601049763840*ep^22+7439822732733972480*ep^21+
         5754170465271152640*ep^20-5657459457840906240*ep^19-
         2102246996681687040*ep^18+2244662762825318400*ep^17+
         451824248267735040*ep^16-486957585082613760*ep^15-
         55212676837539840*ep^14+58438166906142720*ep^13+
         3692382561239040*ep^12-3822170359726080*ep^11-124721446256640*
         ep^10+126632476016640*ep^9+1651129712640*ep^8-1651129712640*
         ep^7)
         +ca^4*G10*G20*rat(71646775050240000*ep^32-622745786843136000*
         ep^31+937813824565862400*ep^30+5539275553856200704*ep^29-
         14824855948363706880*ep^28-23687487161443284480*ep^27+
         76419544041778270080*ep^26+143183307791153847616*ep^25-
         470601824046557103776*ep^24-269414131574286810528*ep^23+
         1789144816008952434952*ep^22-990717291518358096300*ep^21-
         2236399707538195825484*ep^20+2700026935066572009654*ep^19+
         757656625905308255980*ep^18-2465693732271281024292*ep^17+
         480219494686227321367*ep^16+1080925667594012270709*ep^15-
         496689047557195265930*ep^14-231704863843225920792*ep^13+
         176519384463950195842*ep^12+16800222258047840784*ep^11-
         31360663345172648480*ep^10+1885987406340858684*ep^9+
         2880065644646323987*ep^8-385136645611578691*ep^7-
         134430388308392610*ep^6+19816557420071652*ep^5+
         3760428676837368*ep^4-282876163490448*ep^3-94500647095392*ep^2
         -1526897086272*ep+1543245768576,44580502241280000*ep^32-
         355901009559552000*ep^31+706489509268684800*ep^30+
         1335815741720494080*ep^29-6351729446816317440*ep^28+
         3360491038003691520*ep^27+13943236006757007360*ep^26-
         17532786398100848640*ep^25-11106543170399109120*ep^24+
         26423049052075622400*ep^23+309703231776522240*ep^22-
         19673843304289075200*ep^21+4842099793516953600*ep^20+
         8081955450439925760*ep^19-3227315018442670080*ep^18-
         1842495861644328960*ep^17+987404687315435520*ep^16+
         211327345464606720*ep^15-161331749056512000*ep^14-
         6977690648248320*ep^13+13985263431843840*ep^12-693425748049920
         *ep^11-588897197752320*ep^10+60300633047040*ep^9+9287604633600
         *ep^8-1238347284480*ep^7)
         +ca^4*G10*G20*G30*rat(-161790932680704000*ep^33+
         594346744859443200*ep^32+5993574267168460800*ep^31-
         51083428002929095680*ep^30+157582894618976677632*ep^29-
         116133973929567282816*ep^28-818376544595992419456*ep^27+
         2825175713967717941632*ep^26-2202094019092444232272*ep^25-
         5937826708989328101416*ep^24+13897790621672898362992*ep^23-
         4765897518834532951952*ep^22-14776395332813852292152*ep^21+
         15671548670780211856312*ep^20+3224982260857548446824*ep^19-
         12338684864187210682988*ep^18+3502076157134687167096*ep^17+
         4369081952894458741213*ep^16-2778507845008276419491*ep^15-
         586040626079877732098*ep^14+899739645925970733796*ep^13-
         75758582990411004542*ep^12-156176127885971670926*ep^11+
         40689936183246970792*ep^10+14579980101836632864*ep^9-
         6687598979276707071*ep^8-575223953244183295*ep^7+
         585186343330029390*ep^6-11814093225995532*ep^5-
         28116433030774536*ep^4+1646336277717552*ep^3+671509535135904*
         ep^2-33016694202432*ep-5584204105344,1426576071720960000*ep^33
         -11032188287975424000*ep^32+19760456220121497600*ep^31+
         48398019809205288960*ep^30-192568816364358205440*ep^29+
         56721877641587589120*ep^28+473067480520253767680*ep^27-
         449503276685171097600*ep^26-495671672637578280960*ep^25+
         756685224303227043840*ep^24+221294895833453690880*ep^23-
         627085359883038228480*ep^22-2443553041770086400*ep^21+
         297359372762213253120*ep^20-38618436986646036480*ep^19-
         84778387720159887360*ep^18+16856983100939304960*ep^17+
         14661712553390899200*ep^16-3471997206091530240*ep^15-
         1513940093196042240*ep^14+391706904633016320*ep^13+
         89692483517153280*ep^12-24392116312473600*ep^11-
         2781557324513280*ep^10+779608412651520*ep^9+34673723965440*
         ep^8-9906778275840*ep^7)
         +ca^4*G10^2*rat(74866907971584000*ep^33-807532955202355200*
         ep^32+2936841431578214400*ep^31-5023633517191249920*ep^30+
         10508103321506952192*ep^29-16940044307660124672*ep^28-
         79610622373726775040*ep^27+357358311901627536768*ep^26-
         304943720817392749632*ep^25-690153695313315419872*ep^24+
         1439572394193792308272*ep^23-15386720591362191288*ep^22-
         2046884568346713349184*ep^21+1286073605709180555640*ep^20+
         1211999672901049277192*ep^19-1493879812803397714384*ep^18-
         172679960161344960182*ep^17+788943046397730354859*ep^16-
         146493613035297665273*ep^15-222014361236777073914*ep^14+
         84010465120148003948*ep^13+32720931842232631994*ep^12-
         19680635453498785478*ep^11-1926383788438964624*ep^10+
         2446459676991490486*ep^9-75381256010135069*ep^8-
         168544137853950913*ep^7+16791906033416298*ep^6+
         6317807288712780*ep^5-897551657745944*ep^4-115829814938160*
         ep^3+20071941956064*ep^2+711533270592*ep-147382436736,
         39627113103360000*ep^33-306449674665984000*ep^32+
         548901561670041600*ep^31+1344389439144591360*ep^30-
         5349133787898839040*ep^29+1575607712266321920*ep^28+
         13140763347784826880*ep^27-12486202130143641600*ep^26-
         13768657573266063360*ep^25+21019034008422973440*ep^24+
         6147080439818158080*ep^23-17419037774528839680*ep^22-
         67876473382502400*ep^21+8259982576728145920*ep^20-
         1072734360740167680*ep^19-2354955214448885760*ep^18+
         468249530581647360*ep^17+407269793149747200*ep^16-
         96444366835875840*ep^15-42053891477667840*ep^14+
         10880747350917120*ep^13+2491457875476480*ep^12-677558786457600
         *ep^11-77265481236480*ep^10+21655789240320*ep^9+963158999040*
         ep^8-275188285440*ep^7)
         +[d4AA/na]*G30*rat(-7618560*ep^16+96296960*ep^15-272175616*
         ep^14-22457798656*ep^13+78392028928*ep^12-48056896064*ep^11-
         114537762752*ep^10+153677403472*ep^9+22042032592*ep^8-
         109764237436*ep^7+20359519750*ep^6+29938088639*ep^5-8830014714
         *ep^4-3287503447*ep^3+1176422436*ep^2+101827308*ep-46861488,
         44236800*ep^16-115015680*ep^15-44138496*ep^14+245071872*ep^13+
         6254592*ep^12-167325696*ep^11-17854464*ep^10+29749248*ep^9+
         2654208*ep^8-1327104*ep^7)
         +[d4AA/na]*G20*rat(26127360000*ep^22-776749824000*ep^21+
         3019560537600*ep^20+148157474121600*ep^19-76552839092800*ep^18
         -922457288703584*ep^17+602739606854000*ep^16+1887616704158944*
         ep^15-1482682464350224*ep^14-1735528950567424*ep^13+
         1670982001083556*ep^12+837186554540698*ep^11-909798314099449*
         ep^10-209156881686202*ep^9+258493939828545*ep^8+24999588882652
         *ep^7-39831545317275*ep^6-997148063258*ep^5+3300871535747*ep^4
         -27055417194*ep^3-137897783252*ep^2+1693850568*ep+2343824352,
         119439360000*ep^22+31850496000*ep^21-833719910400*ep^20-
         213831843840*ep^19+1911645757440*ep^18+721488936960*ep^17-
         1726564930560*ep^16-890971176960*ep^15+472731448320*ep^14+
         275775252480*ep^13-53595233280*ep^12-33476751360*ep^11+
         2612874240*ep^10+1699522560*ep^9-44789760*ep^8-29859840*ep^7)
         +[d4AA/na]*G20*G30*rat(21857402880000*ep^29-814605454540800*
         ep^28+1743322096189440*ep^27+52820742815993856*ep^26-
         218690012058814464*ep^25-188327679478949120*ep^24+
         1691980145911493376*ep^23-605597317502434816*ep^22-
         4746696220997291424*ep^21+3515392668778674704*ep^20+
         6652219209331673824*ep^19-6404177911914378504*ep^18-
         5285466255409145386*ep^17+6096081206338551002*ep^16+
         2511421354721489374*ep^15-3440914839298178284*ep^14-
         700135209544625636*ep^13+1203816696382093617*ep^12+
         99172719558699164*ep^11-263312761384915339*ep^10-
         2414997107001086*ep^9+35708790123629837*ep^8-1057078185649466*
         ep^7-2969418948255085*ep^6+115752397610828*ep^5+
         150717673312692*ep^4-4533715027712*ep^3-4348148321328*ep^2+
         68416095168*ep+55207493568,137594142720000*ep^29-
         582481870848000*ep^28-713731394764800*ep^27+4912159307857920*
         ep^26+389520365322240*ep^25-15179000708136960*ep^24+
         1191633312153600*ep^23+24068256501104640*ep^22+68598951321600*
         ep^21-20889538768097280*ep^20-2982569140776960*ep^19+
         9396769543925760*ep^18+2283607125135360*ep^17-2169786167193600
         *ep^16-651148867768320*ep^15+267195305594880*ep^14+
         89026829291520*ep^13-17643445125120*ep^12-6234971258880*ep^11+
         586181836800*ep^10+214751969280*ep^9-7644119040*ep^8-
         2866544640*ep^7)
         +[d4AA/na]*G10*rat(17418240000*ep^18-106315776000*ep^17-
         2658283650048*ep^16+2910902002688*ep^15+7516381209984*ep^14-
         7382964959360*ep^13-6054399026304*ep^12+8387413399728*ep^11+
         1348064909928*ep^10-4365352702576*ep^9+410290063616*ep^8+
         1078513093815*ep^7-229200813903*ep^6-125502364578*ep^5+
         36051773862*ep^4+5833213379*ep^3-2054358179*ep^2-100778296*ep+
         41810244,8847360000*ep^19-5013504000*ep^18-32511590400*ep^17+
         5896028160*ep^16+39560355840*ep^15+4670484480*ep^14-
         13802065920*ep^13-1702748160*ep^12+2000732160*ep^11+134000640*
         ep^10-115691520*ep^9-2949120*ep^8+2211840*ep^7)
         +[d4AA/na]*G10*G30*rat(1349790851174400*ep^28-6190180404433920
         *ep^27+631282523934663936*ep^26-3878929519484039616*ep^25+
         3735878232950413472*ep^24+20588300408746593072*ep^23-
         47482948542277489528*ep^22-8700324315097722272*ep^21+
         113305689408160585680*ep^20-72839495066872209280*ep^19-
         102485025776595207920*ep^18+135291872065435060512*ep^17+
         25225086049243412744*ep^16-104971855931326040744*ep^15+
         18446957058795844467*ep^14+43237824565121285306*ep^13-
         15308062888664276858*ep^12-10155892881947121738*ep^11+
         4831408721391008624*ep^10+1403164537038184450*ep^9-
         832737172731484410*ep^8-111124616341379062*ep^7+
         84309972328933205*ep^6+4299028440007740*ep^5-4876955532829764*
         ep^4-46242368747328*ep^3+147419488359216*ep^2-709543437120*ep-
         1801771107264,550376570880000*ep^29-3155492339712000*ep^28+
         1052748074188800*ep^27+21977188773396480*ep^26-
         29079150156840960*ep^25-47734509215416320*ep^24+
         89349790688870400*ep^23+46831597411368960*ep^22-
         119414428904816640*ep^21-24125336425267200*ep^20+
         83690546721914880*ep^19+7672081377853440*ep^18-
         32288690364088320*ep^17-1669227987271680*ep^16+
         6909163191336960*ep^15+218795097784320*ep^14-822071454105600*
         ep^13-15645370613760*ep^12+53456580771840*ep^11+556321996800*
         ep^10-1763880468480*ep^9-7644119040*ep^8+22932357120*ep^7)
         +[d4AA/na]*G10*G20*rat(-54822666240000*ep^30+1523117592576000*
         ep^29-9381425793638400*ep^28-242509601710209024*ep^27+
         1599256063135710720*ep^26-1403457463177479936*ep^25-
         8897810229039183488*ep^24+18692041594928655232*ep^23+
         7741210890001325856*ep^22-48917332388961237584*ep^21+
         22011026632286602824*ep^20+52549328773822433080*ep^19-
         52493443641846234768*ep^18-22379992418721428702*ep^17+
         47771541298720813236*ep^16-2667865186987829225*ep^15-
         23235700986799799073*ep^14+6752280009295857388*ep^13+
         6466841919777715116*ep^12-3017118741631334210*ep^11-
         996428950433883378*ep^10+690625380801387058*ep^9+
         65321672730648396*ep^8-90048945737207141*ep^7+2527773529507547
         *ep^6+6549266964836664*ep^5-660258443286876*ep^4-
         237523843877712*ep^3+34458161574096*ep^2+3337665530112*ep-
         582368159808,309586821120000*ep^30-1800763342848000*ep^29+
         694936417075200*ep^28+12582957119569920*ep^27-
         17541094927564800*ep^26-27251919476490240*ep^25+
         55323297219870720*ep^24+25363602354954240*ep^23-
         77497597467463680*ep^22-9781667339489280*ep^21+
         58454701785907200*ep^20-190390626385920*ep^19-
         25241521799208960*ep^18+1625117356154880*ep^17+
         6350699553914880*ep^16-660378472980480*ep^15-924542583459840*
         ep^14+124753885655040*ep^13+74483300597760*ep^12-
         11829586083840*ep^11-2994185502720*ep^10+526727577600*ep^9+
         45864714240*ep^8-8599633920*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-615160479744000*ep^31+
         760951994572800*ep^30+18011818088478720*ep^29-
         1191659890952424960*ep^28+6548551200816188544*ep^27-
         3432038140100217600*ep^26-41979121115116408448*ep^25+
         74632958512919043776*ep^24+55252764789491884984*ep^23-
         228015996341635162856*ep^22+73575214849227258064*ep^21+
         282859812792483229360*ep^20-248526484126450404512*ep^19-
         153667969650713027696*ep^18+261129353054485675432*ep^17+
         12551476779004694386*ep^16-143392275715580008457*ep^15+
         28156609342162836859*ep^14+45166813706194087072*ep^13-
         15857816093351753984*ep^12-8076161030787293882*ep^11+
         4036885598770422934*ep^10+726865524990429952*ep^9-
         552891835111880894*ep^8-18099097121805501*ep^7+
         41017351732059119*ep^6-1319376867263520*ep^5-1666819425840540*
         ep^4+88082392387824*ep^3+35812772551440*ep^2-1517283142272*ep-
         320575662144,9906778275840000*ep^31-55147732402176000*ep^30+
         7831858603622400*ep^29+408214119162839040*ep^28-
         460651380725514240*ep^27-1012390182668206080*ep^26+
         1552330155223941120*ep^25+1254221653117501440*ep^24-
         2277014300119203840*ep^23-932994134603366400*ep^22+
         1792297118433116160*ep^21+461545114242908160*ep^20-
         809251822585774080*ep^19-149928418996715520*ep^18+
         216223324574515200*ep^17+29673485295943680*ep^16-
         34868390454558720*ep^15-3404216326717440*ep^14+
         3381496704368640*ep^13+217319650099200*ep^12-190450624757760*
         ep^11-7098201538560*ep^10+5681491476480*ep^9+91729428480*ep^8-
         68797071360*ep^7)
         +[d4AA/na]*G10^2*rat(-5661425664000*ep^30+503145271296000*
         ep^29-2491968155811840*ep^28-125005647864729600*ep^27+
         610534586365701120*ep^26+173704931044217472*ep^25-
         4272814686940543104*ep^24+3474974959408975680*ep^23+
         9512471343574156864*ep^22-12707650143887005816*ep^21-
         8792791734107801496*ep^20+19067834156896483424*ep^19+
         2292494498739766328*ep^18-15589604389816163192*ep^17+
         1984481147918914900*ep^16+7642766899607425469*ep^15-
         1954275030725113237*ep^14-2338832768225691652*ep^13+
         778373476675683200*ep^12+452429138004683974*ep^11-
         176015841740859422*ep^10-54849805025086612*ep^9+
         24267675106539560*ep^8+4032753900228149*ep^7-2053403792156797*
         ep^6-167413130302304*ep^5+102858038548164*ep^4+3428309237904*
         ep^3-2787181095856*ep^2-25089088896*ep+31677575616,
         137594142720000*ep^30-559549513728000*ep^29-730548456652800*
         ep^28+4573817858949120*ep^27+462790945013760*ep^26-
         13366788341760000*ep^25+1509958532136960*ep^24+
         19684682980392960*ep^23-2098174142177280*ep^22-
         16105513082757120*ep^21+734745909657600*ep^20+7512467673415680
         *ep^19+29092863098880*ep^18-2038699858083840*ep^17-
         54948056924160*ep^16+329709654835200*ep^15+10281281495040*
         ep^14-31858860072960*ep^13-823058104320*ep^12+1783741317120*
         ep^11+30464409600*ep^10-52889518080*ep^9-424673280*ep^8+
         637009920*ep^7)
         +nf*[d4FA/na]*G30*rat(400896*ep^14+1223424*ep^13-78768*ep^12-
         12514704*ep^11+10305152*ep^10+11343020*ep^9-15424797*ep^8+
         2930594*ep^7+4367532*ep^6-3131160*ep^5+480525*ep^4+283000*ep^3
         -129654*ep^2+14304*ep+792,3600*ep^15-9360*ep^14-892*ep^13+
         15624*ep^12-4480*ep^11-6888*ep^10+1916*ep^9+624*ep^8-144*ep^7)
         +nf*[d4FA/na]*G20*rat(-2055241728*ep^18-6308425728*ep^17+
         502439424*ep^16+69967889344*ep^15-59225078768*ep^14-
         79382255056*ep^13+99830727560*ep^12+186793716*ep^11-
         43728530319*ep^10+19339189585*ep^9+3063447271*ep^8-5016386951*
         ep^7+1145465467*ep^6+272200059*ep^5-150136683*ep^4+8500771*
         ep^3+4130128*ep^2-376620*ep-33072,9720000*ep^19-26568000*ep^18
         -294300*ep^17+45851220*ep^16-17579655*ep^15-22559040*ep^14+
         9556785*ep^13+3472200*ep^12-1487025*ep^11-200160*ep^10+85815*
         ep^9+3780*ep^8-1620*ep^7)
         +nf*[d4FA/na]*G20*G30*rat(-123416911872*ep^23+225050757120*
         ep^22+1492987508736*ep^21-883980772352*ep^20-12310282140672*
         ep^19+9257182115200*ep^18+35727479489984*ep^17-39477012713696*
         ep^16-28054227108928*ep^15+53155440978544*ep^14-7892187321508*
         ep^13-22887610073006*ep^12+12272588112186*ep^11+2252465709213*
         ep^10-3359884235080*ep^9+445885247939*ep^8+332065453810*ep^7-
         87065710433*ep^6-16269921632*ep^5+6151686059*ep^4+426448976*
         ep^3-215909644*ep^2-4770000*ep+3193056,2488320000*ep^24-
         17998848000*ep^23+39084595200*ep^22-3138094080*ep^21-
         80441421120*ep^20+55599757920*ep^19+52771224240*ep^18-
         47292940440*ep^17-16136673480*ep^16+14852176920*ep^15+
         2408272920*ep^14-2176301880*ep^13-180778680*ep^12+159863400*
         ep^11+6551640*ep^10-5691600*ep^9-90720*ep^8+77760*ep^7)
         +nf*[d4FA/na]*G10*rat(15353856*ep^16+48456192*ep^15+8946112*
         ep^14-576756240*ep^13+444808896*ep^12+777851456*ep^11-
         814471688*ep^10-151963227*ep^9+415407239*ep^8-122154063*ep^7-
         46225470*ep^6+39817899*ep^5-8725485*ep^4-590625*ep^3+464756*
         ep^2-17792*ep-7416,360000*ep^17-1014000*ep^16+103600*ep^15+
         1605060*ep^14-776220*ep^13-637080*ep^12+342360*ep^11+46980*
         ep^10-30460*ep^9-960*ep^8+720*ep^7)
         +nf*[d4FA/na]*G10*G30*rat(-5204177289216*ep^24+13393389035520*
         ep^23+37972765827072*ep^22+64010985332736*ep^21-
         954676684278528*ep^20+1428779885624064*ep^19+934077195612032*
         ep^18-3127186814371936*ep^17+791911824452000*ep^16+
         2099447537393344*ep^15-1231372501399384*ep^14-523643634725478*
         ep^13+570279229540769*ep^12-14885727366958*ep^11-
         121120279113358*ep^10+33466166508718*ep^9+10188485090240*ep^8-
         6420895348602*ep^7+227682436610*ep^6+464366682032*ep^5-
         71523201121*ep^4-13831959968*ep^3+3211390628*ep^2+141017328*ep
         -44888544,19906560000*ep^25-163897344000*ep^24+456667545600*
         ep^23-337781514240*ep^22-618426616320*ep^21+1088329432320*
         ep^20-22628269440*ep^19-800513317440*ep^18+249250135680*ep^17+
         247910803200*ep^16-99551232000*ep^15-36676598400*ep^14+
         15964185600*ep^13+2725136640*ep^12-1226494080*ep^11-97945920*
         ep^10+44807040*ep^9+1347840*ep^8-622080*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(490179796992*ep^24-1528840230912*
         ep^23-2945455506432*ep^22-2606978474496*ep^21+82167925429632*
         ep^20-146202736621728*ep^19-76313739538224*ep^18+
         377352843833056*ep^17-190810655678400*ep^16-256525784538122*
         ep^15+296775996200509*ep^14-14092267557705*ep^13-
         121743209064117*ep^12+59457950448466*ep^11+7501804989930*ep^10
         -15146639320514*ep^9+3933868561234*ep^8+746339959026*ep^7-
         588672388851*ep^6+77258946619*ep^5+18399258051*ep^4-5897348930
         *ep^3+159054268*ep^2+103506840*ep-9780192,2799360000*ep^25-
         24681024000*ep^24+78071817600*ep^23-88424771040*ep^22-
         49026541680*ep^21+194291709480*ep^20-102770469900*ep^19-
         85818867660*ep^18+94029579000*ep^17-328538160*ep^16-
         25538076360*ep^15+5893336440*ep^14+2490845040*ep^13-987810120*
         ep^12-53263980*ep^11+57034260*ep^10-3366360*ep^9-1069200*ep^8+
         116640*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(5765270224896*ep^25-
         18197621305344*ep^24-41247778867200*ep^23+57957501459456*ep^22
         +573017883353856*ep^21-980799911681280*ep^20-1154945416550784*
         ep^19+3283013724329888*ep^18-642524725930432*ep^17-
         3181282872373888*ep^16+2432754418861168*ep^15+490541618190374*
         ep^14-1282040885921007*ep^13+406528828259813*ep^12+
         165968361855572*ep^11-137978235848632*ep^10+14333127143170*
         ep^9+13339058896562*ep^8-3681949841352*ep^7-641169171250*ep^6+
         343022204213*ep^5+950081393*ep^4-15730644404*ep^3+1331415164*
         ep^2+253712304*ep-32972256,179159040000*ep^26-1534795776000*
         ep^25+4601699942400*ep^24-4410036264960*ep^23-4552495004160*
         ep^22+11650244739840*ep^21-3468642721920*ep^20-7136735048640*
         ep^19+4644791173440*ep^18+1483446821760*ep^17-1639693497600*
         ep^16-31435689600*ep^15+253707465600*ep^14-23366327040*ep^13-
         19213856640*ep^12+2797968960*ep^11+697101120*ep^10-122290560*
         ep^9-9642240*ep^8+1866240*ep^7)
         +nf*[d4FA/na]*G10^2*rat(802960183296*ep^25-2283491810304*ep^24
         -6381878705664*ep^23-4482855565056*ep^22+168816305980416*ep^21
         -376439069615296*ep^20+102643434819776*ep^19+521455658238224*
         ep^18-550552705153024*ep^17-35336928377112*ep^16+
         339604265655082*ep^15-161260380255198*ep^14-43010836193339*
         ep^13+65307049407961*ep^12-15402276439556*ep^11-7794341663656*
         ep^10+4928510788782*ep^9-214119449122*ep^8-482669147178*ep^7+
         104699745750*ep^6+14825672133*ep^5-6528959927*ep^4+105715340*
         ep^3+131716136*ep^2-5902464*ep-846000,4976640000*ep^26-
         42633216000*ep^25+127824998400*ep^24-122501007360*ep^23-
         126458194560*ep^22+323617909440*ep^21-96351186720*ep^20-
         198242640240*ep^19+129021977040*ep^18+41206856160*ep^17-
         45547041600*ep^16-873213600*ep^15+7047429600*ep^14-649064640*
         ep^13-533718240*ep^12+77721360*ep^11+19363920*ep^10-3396960*
         ep^9-267840*ep^8+51840*ep^7)
         +nf^2*[d4FF/na]*G30*rat(-4992*ep^9+52608*ep^8-279168*ep^7+
         688944*ep^6-921696*ep^5+739536*ep^4-371136*ep^3+115056*ep^2-
         20208*ep+1536,100*ep^12-560*ep^11+1233*ep^10-1345*ep^9+749*
         ep^8-195*ep^7+18*ep^6)
         +nf^2*[d4FF/na]*G20*rat(111869952*ep^13-1198940160*ep^12+
         6307117056*ep^11-15431872512*ep^10+19835743232*ep^9-
         14511589376*ep^8+5786814336*ep^7-655334272*ep^6-492992640*ep^5
         +245544960*ep^4-35464832*ep^3-3980416*ep^2+1762176*ep-149504,
         1080000*ep^16-6192000*ep^15+13983300*ep^14-15511320*ep^13+
         8260065*ep^12-1222515*ep^11-635220*ep^10+252990*ep^9-8955*ep^8
         -7155*ep^7+810*ep^6)
         +nf^2*[d4FF/na]*G20*G30*rat(343245312*ep^15-2765394432*ep^14+
         13656512288*ep^13-29878977904*ep^12+33172132856*ep^11-
         18634550764*ep^10+2120194924*ep^9+4227607788*ep^8-2946732572*
         ep^7+742394716*ep^6+34545412*ep^5-63251516*ep^4+12150884*ep^3+
         60240*ep^2-260304*ep+22272,12960000*ep^18-73224000*ep^17+
         160527600*ep^16-165960540*ep^15+69626160*ep^14+9101205*ep^13-
         17105220*ep^12+3623175*ep^11+780750*ep^10-347805*ep^9+11520*
         ep^8+7965*ep^7-810*ep^6)
         +nf^2*[d4FF/na]*G10*rat(-197632*ep^11+2297856*ep^10-11326336*
         ep^9+23143296*ep^8-20703872*ep^7+8158608*ep^6-183840*ep^5-
         1217744*ep^4+484944*ep^3-37184*ep^2-18224*ep+3328,10000*ep^14-
         51500*ep^13+98600*ep^12-81815*ep^11+20540*ep^10+7480*ep^9-3230
         *ep^8-165*ep^7+90*ep^6)
         +nf^2*[d4FF/na]*G10*G30*rat(1010772864*ep^15-10649643648*ep^14
         +54868306168*ep^13-127812221956*ep^12+157524913758*ep^11-
         109549374515*ep^10+39003052403*ep^9-882636675*ep^8-5278154595*
         ep^7+1924486755*ep^6-56769453*ep^5-124633693*ep^4+26866513*
         ep^3+556788*ep^2-747658*ep+65344,8640000*ep^18-48816000*ep^17+
         107018400*ep^16-110640360*ep^15+46417440*ep^14+6067470*ep^13-
         11403480*ep^12+2415450*ep^11+520500*ep^10-231870*ep^9+7680*
         ep^8+5310*ep^7-540*ep^6)
         +nf^2*[d4FF/na]*G10*G20*rat(-3406436352*ep^16+30453172224*
         ep^15-155727487872*ep^14+375806419904*ep^13-483812995296*ep^12
         +350646986288*ep^11-128474554880*ep^10+786100848*ep^9+
         21117200624*ep^8-8498894848*ep^7+541214576*ep^6+616509632*ep^5
         -203154512*ep^4+13796176*ep^3+4927056*ep^2-1114224*ep+70656,
         38880000*ep^19-232632000*ep^18+554806800*ep^17-658409220*ep^16
         +374839020*ep^15-42322545*ep^14-60416865*ep^13+27974745*ep^12-
         1280925*ep^11-1824165*ep^10+382365*ep^9+12375*ep^8-10395*ep^7+
         810*ep^6)
         +nf^2*[d4FF/na]*G10*G20*G30*rat(-971084160*ep^16+10609157376*
         ep^15-56552249304*ep^14+143680280604*ep^13-208637656466*ep^12+
         189798388257*ep^11-108684890868*ep^10+34022874564*ep^9-
         520017990*ep^8-4295351812*ep^7+1724201238*ep^6-238693130*ep^5-
         28520032*ep^4+15453379*ep^3-2179666*ep^2+108362*ep+448,
         77760000*ep^19-465264000*ep^18+1109613600*ep^17-1316818440*
         ep^16+749678040*ep^15-84645090*ep^14-120833730*ep^13+55949490*
         ep^12-2561850*ep^11-3648330*ep^10+764730*ep^9+24750*ep^8-20790
         *ep^7+1620*ep^6)
         +nf^2*[d4FF/na]*G10^2*rat(-955650816*ep^16+11700005376*ep^15-
         63795136944*ep^14+162304631736*ep^13-223763961172*ep^12+
         179695371818*ep^11-79210275544*ep^10+8579870496*ep^9+
         10370172132*ep^8-5796811664*ep^7+908115420*ep^6+235761700*ep^5
         -118714304*ep^4+13447110*ep^3+1603548*ep^2-500572*ep+33280,
         12960000*ep^19-77544000*ep^18+184935600*ep^17-219469740*ep^16+
         124946340*ep^15-14107515*ep^14-20138955*ep^13+9324915*ep^12-
         426975*ep^11-608055*ep^10+127455*ep^9+4125*ep^8-3465*ep^7+270*
         ep^6)
         +tf*nf*ca^3*rat(57920*ep^11-463424*ep^10+1602624*ep^9-3162360*
         ep^8+4003432*ep^7-3539078*ep^6+2384045*ep^5-1312694*ep^4+
         586967*ep^3-198486*ep^2+47754*ep-6912,1024*ep^12-7168*ep^11+
         19968*ep^10-27648*ep^9+19008*ep^8-5184*ep^7)
         +tf*nf*ca^3*G30*rat(-416047104*ep^16+424113408*ep^15+
         2407686624*ep^14+1745327184*ep^13-20446606432*ep^12+
         16656720288*ep^11+22711211934*ep^10-31199229557*ep^9-
         3044160715*ep^8+15693602080*ep^7-1506694452*ep^6-3985644257*
         ep^5+313334432*ep^4+854320251*ep^3-161951958*ep^2-51948000*ep+
         12581568,8294400*ep^17-46448640*ep^16+81303552*ep^15-6359040*
         ep^14-122939136*ep^13+96090624*ep^12+28800000*ep^11-47513088*
         ep^10+5287680*ep^9+4230144*ep^8-746496*ep^7)
         +tf*nf*ca^3*G20*rat(9485365483008*ep^24+50767669672704*ep^23+
         24889667733792*ep^22-853371847716912*ep^21+112315770114600*
         ep^20+4173919257904908*ep^19-2734196727808556*ep^18-
         7463264840577280*ep^17+7019632511706664*ep^16+5794270771985088
         *ep^15-7163984598269429*ep^14-1955018983313502*ep^13+
         3539940022520390*ep^12+330516896779094*ep^11-964559090889238*
         ep^10-106387485030504*ep^9+183790703066858*ep^8+39203996722626
         *ep^7-30074855975733*ep^6-5919138265846*ep^5+3349700487660*
         ep^4+344655110280*ep^3-186894042336*ep^2-5195969856*ep+
         3513093120,268738560000*ep^25-779341824000*ep^24-1251799142400
         *ep^23+5417328936960*ep^22-187163136000*ep^21-11644808002560*
         ep^20+5076217900800*ep^19+11136495703680*ep^18-6513309843840*
         ep^17-5211115793280*ep^16+3287408768640*ep^15+1207796261760*
         ep^14-757959534720*ep^13-132725381760*ep^12+81729544320*ep^11+
         6482073600*ep^10-3930301440*ep^9-111974400*ep^8+67184640*ep^7)
         +tf*nf*ca^3*G20*G30*rat(5031717279105024*ep^30-
         14931614341988352*ep^29-79000739417604096*ep^28+
         278666351740956672*ep^27+262576831867960320*ep^26-
         1463613802965720576*ep^25+2763804674853504*ep^24+
         3093068142598246784*ep^23-370212724550064200*ep^22-
         3685382880864897692*ep^21-723254942008523270*ep^20+
         3494803323423315959*ep^19+2238185370325128478*ep^18-
         3060002438382588327*ep^17-2122116464893192121*ep^16+
         2040910065633313969*ep^15+1036858973890547758*ep^14-
         876043120843905862*ep^13-306513371843432816*ep^12+
         229106284867646619*ep^11+62798738145790204*ep^10-
         36219582090364775*ep^9-9968538163568645*ep^8+3557401297180817*
         ep^7+1161725332070068*ep^6-234301304722676*ep^5-80185725605280
         *ep^4+9989056381680*ep^3+2617724374848*ep^2-183418914240*ep-
         29753899776,103195607040000*ep^31-694850420736000*ep^30+
         711648372326400*ep^29+4367073741373440*ep^28-9721106247352320*
         ep^27-6588421994741760*ep^26+29792561722859520*ep^25-
         1259495881113600*ep^24-43735944249907200*ep^23+
         11281011453941760*ep^22+37008132154836480*ep^21-
         10860836817208320*ep^20-19261627834383360*ep^19+
         4662262751892480*ep^18+6149045428439040*ep^17-1019708831831040
         *ep^16-1166763552261120*ep^15+120436830028800*ep^14+
         128560414118400*ep^13-7718668277760*ep^12-7952369633280*ep^11+
         251061534720*ep^10+253778780160*ep^9-3224862720*ep^8-
         3224862720*ep^7)
         +tf*nf*ca^3*G10*rat(-2094269202432*ep^23+12731650154496*ep^22-
         26446816751616*ep^21-21651975891456*ep^20+190515749233920*
         ep^19-251000958768384*ep^18-151356722462592*ep^17+
         639182855899952*ep^16-362063217415920*ep^15-398805016768960*
         ep^14+537643639090332*ep^13-61137569414281*ep^12-
         198580308603231*ep^11+93326232006823*ep^10+11140033360245*ep^9
         -11766738981455*ep^8+349126766067*ep^7-1467234629075*ep^6+
         1244556004347*ep^5+2035095540*ep^4-147177146304*ep^3+
         20406103200*ep^2+3553539984*ep-650073600,39813120000*ep^24-
         128729088000*ep^23-142542028800*ep^22+850081259520*ep^21-
         311088291840*ep^20-1621460643840*ep^19+1292519162880*ep^18+
         1219011494400*ep^17-1371271956480*ep^16-314926502400*ep^15+
         591999022080*ep^14-18400227840*ep^13-106156892160*ep^12+
         15722611200*ep^11+6867210240*ep^10-1328762880*ep^9-139345920*
         ep^8+29859840*ep^7)
         +tf*nf*ca^3*G10*G30*rat(34451417695518720*ep^30-
         108936740294728704*ep^29-352434614352641280*ep^28+
         546824063955113280*ep^27+4835114138378608272*ep^26-
         5711727062272220568*ep^25-27588043026428163468*ep^24+
         43447100192013693390*ep^23+58368615927476545378*ep^22-
         128731746378851566379*ep^21-45976572069845454665*ep^20+
         193371725016581368984*ep^19-12806564221300793138*ep^18-
         165405426210214585202*ep^17+51316686082857727282*ep^16+
         83185635551248755670*ep^15-41283734086139023346*ep^14-
         23919825272503676183*ep^13+16975432990396185835*ep^12+
         3343125656643430636*ep^11-3950599029122154614*ep^10-
         23481702269722220*ep^9+514599885830108128*ep^8-
         50690507759499248*ep^7-35509717016428544*ep^6+5241404480484928
         *ep^5+1299225126213504*ep^4-188423786195712*ep^3-
         28627306633728*ep^2+2169650147328*ep+387929585664,
         412782428160000*ep^31-3398575325184000*ep^30+7325282834841600*
         ep^29+10959060058767360*ep^28-61832249984286720*ep^27+
         43446862002585600*ep^26+123800503869112320*ep^25-
         186108482350448640*ep^24-76851552299950080*ep^23+
         258493598965370880*ep^22-26338316679106560*ep^21-
         178306717548625920*ep^20+55550194705612800*ep^19+
         67920464992296960*ep^18-28013101789962240*ep^17-
         14668466146099200*ep^16+6746014191329280*ep^15+
         1775794433495040*ep^14-855402880389120*ep^13-117414889390080*
         ep^12+57772639272960*ep^11+3927405035520*ep^10-1952833536000*
         ep^9-51597803520*ep^8+25798901760*ep^7)
         +tf*nf*ca^3*G10*G20*rat(-33120375100342272*ep^32+
         78487795544629248*ep^31+632060835789053952*ep^30-
         1244416955250488832*ep^29-6901076875804187904*ep^28+
         16809855105307849920*ep^27+23520779567861104224*ep^26-
         88312791089424525624*ep^25-4462093592940766500*ep^24+
         197967104890320723882*ep^23-82787559831181875145*ep^22-
         259302737153126786054*ep^21+197404911962007585335*ep^20+
         196812458673568683208*ep^19-233366004379229311915*ep^18-
         65152807004318433314*ep^17+155713275002633466989*ep^16-
         11964501108626278112*ep^15-59205467170346754715*ep^14+
         18276657412950294286*ep^13+12064848958568551001*ep^12-
         6580554988081343840*ep^11-969315481741288717*ep^10+
         1141881331597604698*ep^9-59376522015526537*ep^8-
         99260116987398482*ep^7+15585867990324956*ep^6+4093039185430840
         *ep^5-916242065275056*ep^4-94455224905824*ep^3+25465833207360*
         ep^2+1261771344000*ep-342257965056,696570347520000*ep^33-
         6257523621888000*ep^32+16599851856691200*ep^31+
         9833222382059520*ep^30-120117893570887680*ep^29+
         151753445075312640*ep^28+165355390136770560*ep^27-
         491812850075904000*ep^26+100410050432839680*ep^25+
         586399878476167680*ep^24-408021028442173440*ep^23-
         312242914626024960*ep^22+383061610903219200*ep^21+
         50622744639421440*ep^20-176707351076290560*ep^19+
         21637799324974080*ep^18+44217196077496320*ep^17-
         12126208466419200*ep^16-5822798351892480*ep^15+
         2411782162629120*ep^14+327546157501440*ep^13-229354518435840*
         ep^12+1633258598400*ep^11+10143716106240*ep^10-797078568960*
         ep^9-164467998720*ep^8+19349176320*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(-383323281413898240*ep^33+
         1865940731934861312*ep^32+2693375067495467520*ep^31-
         26224862651545785984*ep^30+23650678882254199392*ep^29+
         70869925586114828928*ep^28-100748998798741552464*ep^27-
         15797202693903560448*ep^26-183537384348733879446*ep^25+
         432332928145737053610*ep^24+530393788323311810171*ep^23-
         1634074549192454957736*ep^22+283129262846012536803*ep^21+
         1900000860376470347496*ep^20-1286068647674684585112*ep^19-
         861062518226654575896*ep^18+1140302530379273343432*ep^17+
         21291816259999706226*ep^16-473785640751542681637*ep^15+
         127530412796474493024*ep^14+99228248932974324987*ep^13-
         51456386953082213796*ep^12-8412360163780522662*ep^11+
         9340916283267938448*ep^10-341121398419576080*ep^9-
         894079789517267952*ep^8+117834471479996472*ep^7+
         48127584887947872*ep^6-8974757023028192*ep^5-1543117317471744*
         ep^4+350316996227712*ep^3+20608105950720*ep^2-5888056582656*ep
         +107137105920,22290251120640000*ep^34-194668193120256000*ep^33
         +481135070439014400*ep^32+447461931079434240*ep^31-
         3765106815211929600*ep^30+3895167093842903040*ep^29+
         6505400044979159040*ep^28-14415168081334763520*ep^27-
         721381186756362240*ep^26+19568076514700083200*ep^25-
         8365473882340208640*ep^24-13255941495570186240*ep^23+
         9760028231894814720*ep^22+4684420715687239680*ep^21-
         5249653277325926400*ep^20-721249230211153920*ep^19+
         1588052669079674880*ep^18-34301102305443840*ep^17-
         283339214991912960*ep^16+30594642388992000*ep^15+
         29775734341079040*ep^14-4718975329935360*ep^13-
         1782571872337920*ep^12+337664984186880*ep^11+55643214643200*
         ep^10-11639604510720*ep^9-696570347520*ep^8+154793410560*ep^7)
         +tf*nf*ca^3*G10^2*rat(-34642891984601088*ep^33+
         76364607214116864*ep^32+791828448710160384*ep^31-
         2170896532075109376*ep^30-5378529838728328704*ep^29+
         20226213799312146912*ep^28+8300389954520590704*ep^27-
         79696792418765759904*ep^26+32938049727356250584*ep^25+
         143069337527130534950*ep^24-119498142379284373953*ep^23-
         134109395360761969351*ep^22+161990755005650335039*ep^21+
         73710684878635128317*ep^20-127639171032774491586*ep^19-
         24935934136429696558*ep^18+68366718571569377216*ep^17+
         4091165628050218058*ep^16-26612455347183745211*ep^15+
         915062966241326657*ep^14+7527531393070058499*ep^13-
         843961123898834731*ep^12-1484735775894361120*ep^11+
         261530518245631268*ep^10+194132572049609230*ep^9-
         43848588328372594*ep^8-16172445447704930*ep^7+4254460124389536
         *ep^6+834811590535112*ep^5-244071682086432*ep^4-23879886264288
         *ep^3+7644151657728*ep^2+264247754112*ep-95736121344,
         619173642240000*ep^34-5407449808896000*ep^33+13364863067750400
         *ep^32+12429498085539840*ep^31-104586300422553600*ep^30+
         108199085940080640*ep^29+180705556804976640*ep^28-
         400421335592632320*ep^27-20038366298787840*ep^26+
         543557680963891200*ep^25-232374274509450240*ep^24-
         368220597099171840*ep^23+271111895330411520*ep^22+
         130122797657978880*ep^21-145823702147942400*ep^20-
         20034700839198720*ep^19+44112574141102080*ep^18-
         952808397373440*ep^17-7870533749775360*ep^16+849851177472000*
         ep^15+827103731696640*ep^14-131082648053760*ep^13-
         49515885342720*ep^12+9379582894080*ep^11+1545644851200*ep^10-
         323322347520*ep^9-19349176320*ep^8+4299816960*ep^7)
         +tf*nf*cf*ca^2*rat(-2104*ep^9+11676*ep^8-29306*ep^7+46685*ep^6
         -53578*ep^5+45113*ep^4-28282*ep^3+13264*ep^2-4368*ep+864,32*
         ep^10-144*ep^9+216*ep^8-108*ep^7)
         +tf*nf*cf*ca^2*G30*rat(10434816*ep^15+1353216*ep^14-45922032*
         ep^13-148085104*ep^12+447265504*ep^11-89985740*ep^10-507642097
         *ep^9+359281198*ep^8+68415521*ep^7-116673487*ep^6+21200824*
         ep^5-5620515*ep^4+7308996*ep^3-447420*ep^2-1101792*ep+225792,
         57600*ep^16-236160*ep^15+210368*ep^14+271392*ep^13-446656*
         ep^12-2688*ep^11+195968*ep^10-36000*ep^9-17280*ep^8+3456*ep^7)
         +tf*nf*cf*ca^2*G20*rat(-253572083712*ep^21-792458309952*ep^20+
         98835562512*ep^19+20615791202760*ep^18-42760238556588*ep^17+
         2537990820550*ep^16+61501731052226*ep^15-45312355422493*ep^14-
         14690666714828*ep^13+26416219204114*ep^12-5231484450632*ep^11-
         3117318371836*ep^10+1068102241896*ep^9-380658919080*ep^8+
         368091916118*ep^7+5187209921*ep^6-92719372096*ep^5+15974241648
         *ep^4+6319673776*ep^3-1524972752*ep^2-119940672*ep+35205120,
         1866240000*ep^22-8211456000*ep^21+8289734400*ep^20+10255818240
         *ep^19-20593503360*ep^18+532281600*ep^17+13736787120*ep^16-
         3718211040*ep^15-3715189200*ep^14+1299313440*ep^13+437651280*
         ep^12-166286880*ep^11-22109040*ep^10+8696160*ep^9+388800*ep^8-
         155520*ep^7)
         +tf*nf*cf*ca^2*G20*G30*rat(-10169798344704*ep^23+8085605548032
         *ep^22+81963915177984*ep^21-111374412198912*ep^20-
         102421588994240*ep^19+134993144266720*ep^18+174261349699456*
         ep^17-150237238783392*ep^16-191622422429276*ep^15+
         177964460056646*ep^14+64168818949338*ep^13-91058178261767*
         ep^12+241199290860*ep^11+18143068317864*ep^10-1117046119647*
         ep^9-1739324387929*ep^8-344724807442*ep^7+240790998004*ep^6+
         57867816491*ep^5-27052577898*ep^4-1771906948*ep^3+1130503784*
         ep^2-2131872*ep-13681152,59719680000*ep^24-262766592000*ep^23+
         261539020800*ep^22+344609095680*ep^21-675571576320*ep^20-
         3478625280*ep^19+480764194560*ep^18-120047316480*ep^17-
         146359628640*ep^16+49014452160*ep^15+21435219360*ep^14-
         7919807040*ep^13-1582791840*ep^12+610850880*ep^11+56659680*
         ep^10-22368960*ep^9-777600*ep^8+311040*ep^7)
         +tf*nf*cf*ca^2*G10*rat(-86582272*ep^19-986696960*ep^18+
         12870251712*ep^17-35775700240*ep^16+4726262080*ep^15+
         133550215992*ep^14-243137569604*ep^13+150715569195*ep^12+
         58263839474*ep^11-174700196103*ep^10+152997789772*ep^9-
         82344956443*ep^8+29337292602*ep^7-4731436273*ep^6-1667905988*
         ep^5+1211295088*ep^4-242834864*ep^3-9426416*ep^2+9660288*ep-
         944640,5760000*ep^20-22464000*ep^19+4433600*ep^18+91758560*
         ep^17-138596560*ep^16+15654600*ep^15+112103400*ep^14-90742560*
         ep^13+18992320*ep^12+5668840*ep^11-2766200*ep^10+133200*ep^9+
         73440*ep^8-8640*ep^7)
         +tf*nf*cf*ca^2*G10*G30*rat(-18046255140864*ep^23+876449313792*
         ep^22+47089795532544*ep^21+414808802896320*ep^20-
         1022205943825056*ep^19-63739461610752*ep^18+1732556184950912*
         ep^17-906992902234100*ep^16-916272523756914*ep^15+
         782156921533098*ep^14+200906346771192*ep^13-284547866206098*
         ep^12-24574821112663*ep^11+66298921353097*ep^10+163053469098*
         ep^9-10458569871540*ep^8+806956307067*ep^7+881656635195*ep^6-
         89493182620*ep^5-40715627036*ep^4+2643368280*ep^3+1259708520*
         ep^2-10460976*ep-21770496,59719680000*ep^24-262766592000*ep^23
         +261539020800*ep^22+344609095680*ep^21-675571576320*ep^20-
         3478625280*ep^19+480764194560*ep^18-120047316480*ep^17-
         146359628640*ep^16+49014452160*ep^15+21435219360*ep^14-
         7919807040*ep^13-1582791840*ep^12+610850880*ep^11+56659680*
         ep^10-22368960*ep^9-777600*ep^8+311040*ep^7)
         +tf*nf*cf*ca^2*G10*G20*rat(10371779592192*ep^24-8793957093120*
         ep^23-52121334995712*ep^22-123259126389264*ep^21+
         759762674036496*ep^20-742342774288392*ep^19-705816140826384*
         ep^18+1609798406752203*ep^17-455243195522929*ep^16-
         862674692205019*ep^15+643689388802494*ep^14+103461577498253*
         ep^13-239834548635380*ep^12+37078441537931*ep^11+
         41288911883670*ep^10-13849794967736*ep^9-3337172701081*ep^8+
         1879973887108*ep^7+86076055304*ep^6-118600660904*ep^5-
         5648419574*ep^4+7318739292*ep^3-258650472*ep^2-201866352*ep+
         21125376,50388480000*ep^25-284694912000*ep^24+524754028800*
         ep^23-110366867520*ep^22-784147158720*ep^21+827729422560*ep^20
         +74977853040*ep^19-526331417940*ep^18+199525127580*ep^17+
         92456726940*ep^16-73826589780*ep^15+2878553700*ep^14+
         8646321780*ep^13-1795658220*ep^12-315457740*ep^11+126718560*
         ep^10-2838240*ep^9-2566080*ep^8+233280*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(92362904985600*ep^25-
         183370610930688*ep^24-352665887662080*ep^23+590413029901632*
         ep^22+1095262677303840*ep^21-688122036394272*ep^20-
         4557453122075568*ep^19+5551835574900084*ep^18+2117234387230274
         *ep^17-6768195604891508*ep^16+2327792300111022*ep^15+
         2446358453948106*ep^14-1980305800244733*ep^13-25692777021126*
         ep^12+478463279437541*ep^11-124303471022840*ep^10-
         38544960632769*ep^9+19884501864414*ep^8+490891543989*ep^7-
         1307624901114*ep^6+45713602076*ep^5+61749451600*ep^4-
         6104875704*ep^3-1286499168*ep^2+219676512*ep-6405120,
         1612431360000*ep^26-8707129344000*ep^25+14514569625600*ep^24+
         666292469760*ep^23-25975644019200*ep^22+20214164252160*ep^21+
         9021126677760*ep^20-16242782549760*ep^19+2174152739040*ep^18+
         4554816282720*ep^17-1622797057440*ep^16-498498999840*ep^15+
         299710726560*ep^14+11709511200*ep^13-24459913440*ep^12+
         1531332000*ep^11+922924800*ep^10-104820480*ep^9-13063680*ep^8+
         1866240*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(21400871307264*ep^26+30193238688768*
         ep^25-166163926704768*ep^24-439185698132928*ep^23+
         1100414989224960*ep^22+1296179903437152*ep^21-4064749827360200
         *ep^20+706541313472644*ep^19+4419804620874228*ep^18-
         3021193852475516*ep^17-1283875111065724*ep^16+1813724870771816
         *ep^15-134957718523421*ep^14-380044854563901*ep^13+
         64048096253392*ep^12+43103777727148*ep^11+4364688978945*ep^10-
         9478025439601*ep^9-1638068830582*ep^8+1809293464530*ep^7+
         28519205522*ep^6-170676169184*ep^5+13754445472*ep^4+7252519040
         *ep^3-983513248*ep^2-105859968*ep+17948160,89579520000*ep^27-
         304570368000*ep^26-161093836800*ep^25+1649746206720*ep^24-
         1369058837760*ep^23-1763173543680*ep^22+2747191954560*ep^21+
         99970600320*ep^20-1683967353360*ep^19+494617875600*ep^18+
         415935306000*ep^17-208005173040*ep^16-38738181840*ep^15+
         33951720240*ep^14-57827280*ep^13-2632694160*ep^12+221421600*
         ep^11+96723840*ep^10-12372480*ep^9-1347840*ep^8+207360*ep^7)
         +tf*nf*cf^2*ca*rat(96*ep^7-244*ep^6+464*ep^5-577*ep^4+517*ep^3
         -356*ep^2+148*ep-48,2*ep^8-3*ep^7)
         +tf*nf*cf^2*ca*G30*rat(-210816*ep^11-632280*ep^10-704536*ep^9+
         2286824*ep^8-577066*ep^7-797159*ep^6+352732*ep^5-37409*ep^4+
         43298*ep^3-8348*ep^2-8296*ep+2176,900*ep^12-990*ep^11-808*
         ep^10+354*ep^9+88*ep^8-24*ep^7)
         +tf*nf*cf^2*ca*G20*rat(128543520*ep^13+428018432*ep^12+
         1212382518*ep^11-4903557222*ep^10+5650853692*ep^9-3231719566*
         ep^8+1129559902*ep^7-285817338*ep^6+1067888*ep^5+52650494*ep^4
         -20344976*ep^3+1144752*ep^2+657904*ep-91008,540000*ep^14-
         1206000*ep^13+610650*ep^12+15615*ep^11-66915*ep^10+8055*ep^9+
         1665*ep^8-270*ep^7)
         +tf*nf*cf^2*ca*G20*G30*rat(89391983616*ep^19+25689229056*ep^18
         -426129757920*ep^17-189287250120*ep^16+1135722071128*ep^15-
         346884962882*ep^14-828831539874*ep^13+564626514246*ep^12+
         94564415575*ep^11-161798947014*ep^10+31280663250*ep^9-
         3337485706*ep^8+4717003117*ep^7+418013550*ep^6-1289407528*ep^5
         +200392734*ep^4+58243844*ep^3-13299360*ep^2-562768*ep+193056,
         466560000*ep^20-1586304000*ep^19+1273449600*ep^18+723116160*
         ep^17-1089865980*ep^16+64688940*ep^15+235190385*ep^14-41944770
         *ep^13-21085650*ep^12+4729320*ep^11+844065*ep^10-208890*ep^9-
         12420*ep^8+3240*ep^7)
         +tf*nf*cf^2*ca*G10*rat(1015744*ep^13+8864064*ep^12-127811004*
         ep^11+280858816*ep^10-305574495*ep^9+208351246*ep^8-96575690*
         ep^7+28657674*ep^6-919957*ep^5-3684400*ep^4+1327730*ep^3-58264
         *ep^2-43416*ep+5616,60000*ep^14-134000*ep^13+67850*ep^12+1735*
         ep^11-7435*ep^10+895*ep^9+185*ep^8-30*ep^7)
         +tf*nf*cf^2*ca*G10*G30*rat(1600606863360*ep^20-877770950400*
         ep^19-1701860796288*ep^18-27075033669456*ep^17+75589899657000*
         ep^16-58278749970036*ep^15-14077226628670*ep^14+38927071159638
         *ep^13-10815866289833*ep^12-6245083764724*ep^11+2079278940118*
         ep^10+1524827957930*ep^9-620569812864*ep^8-126611660986*ep^7+
         74036857412*ep^6+3642607192*ep^5-3881925559*ep^4-171761054*
         ep^3+131496028*ep^2+6179896*ep-2488704,3732480000*ep^21-
         16422912000*ep^20+22878028800*ep^19-4402667520*ep^18-
         14503857120*ep^17+9236439360*ep^16+1364011560*ep^15-2217081240
         *ep^14+166872960*ep^13+206519760*ep^12-31082040*ep^11-8423640*
         ep^10+1571760*ep^9+125280*ep^8-25920*ep^7)
         +tf*nf*cf^2*ca*G10*G20*rat(-307913674752*ep^20+665526637440*
         ep^19+3955808448*ep^18+3907634815368*ep^17-22281771303540*
         ep^16+45215390214012*ep^15-46728527824104*ep^14+24640922239186
         *ep^13-3445451548309*ep^12-2896725769848*ep^11+1194715552729*
         ep^10+199959926902*ep^9-188280844515*ep^8+13236761904*ep^7+
         6072584911*ep^6+3485894100*ep^5-2224019044*ep^4+245906312*ep^3
         +63655056*ep^2-17630176*ep+1216320,1049760000*ep^21-6630984000
         *ep^20+17190111600*ep^19-23351566140*ep^18+17129500920*ep^17-
         5408323155*ep^16-1017898650*ep^15+1404556065*ep^14-362122110*
         ep^13-29564325*ep^12+31058370*ep^11-4262625*ep^10-400410*ep^9+
         144180*ep^8-9720*ep^7)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-6964289611776*ep^22+
         15752342979072*ep^21+2172233422656*ep^20+19171034686224*ep^19-
         164763581205528*ep^18+234799955308476*ep^17-25156816169970*
         ep^16-207921998069844*ep^15+166744679956613*ep^14+
         4836261401277*ep^13-64956208837592*ep^12+26881043897276*ep^11+
         3429773983750*ep^10-4897764437170*ep^9+652516716750*ep^8+
         320551281224*ep^7-76120318387*ep^6-16991120375*ep^5+6692540156
         *ep^4-82833920*ep^3-192618752*ep^2+23355760*ep-625920,
         100776960000*ep^23-544195584000*ep^22+1083520281600*ep^21-
         835116272640*ep^20-135463946400*ep^19+614571999840*ep^18-
         299578693320*ep^17-41270869440*ep^16+72550832760*ep^15-
         12232023840*ep^14-5414010840*ep^13+1850895360*ep^12+83383560*
         ep^11-89596800*ep^10+5348160*ep^9+1451520*ep^8-155520*ep^7)
         +tf*nf*cf^2*ca*G10^2*rat(-16637914368*ep^18-19817834208*ep^17+
         21546029736*ep^16+234355553392*ep^15-469211476774*ep^14+
         331415168240*ep^13-64800760538*ep^12-29671858439*ep^11+
         12786317501*ep^10-1055359380*ep^9+1378389574*ep^8-549350308*
         ep^7-235741518*ep^6+132866642*ep^5-214268*ep^4-8002165*ep^3+
         823359*ep^2+135266*ep-19744,51840000*ep^19-167616000*ep^18+
         165398400*ep^17-28023360*ep^16-37840380*ep^15+15950370*ep^14+
         1973160*ep^13-1831950*ep^12+77400*ep^11+82230*ep^10-8760*ep^9-
         1290*ep^8+180*ep^7)
         +tf*nf*cf^3*rat(-32*ep^7+80*ep^6-168*ep^5+220*ep^4-220*ep^3+
         168*ep^2-80*ep+32,2*ep^8-3*ep^7)
         +tf*nf*cf^3*G30*rat(5408*ep^9+12808*ep^8+1990*ep^7-65670*ep^6+
         80762*ep^5-44922*ep^4+17892*ep^3-7212*ep^2+2104*ep-256,50*
         ep^10-105*ep^9+49*ep^8-6*ep^7)
         +tf*nf*cf^3*G20*rat(-78187776*ep^13-232393536*ep^12-441960000*
         ep^11+2150154864*ep^10-2563646048*ep^9+1490625648*ep^8-
         532658368*ep^7+143823920*ep^6-5008800*ep^5-24543408*ep^4+
         9849152*ep^3-568608*ep^2-318272*ep+44032,540000*ep^14-1206000*
         ep^13+610650*ep^12+15615*ep^11-66915*ep^10+8055*ep^9+1665*ep^8
         -270*ep^7)
         +tf*nf*cf^3*G20*G30*rat(-5854277376*ep^17-7386034176*ep^16+
         5947354416*ep^15+53320676632*ep^14-82818435842*ep^13+
         35188136146*ep^12+9520111512*ep^11-12488359156*ep^10+
         4303684044*ep^9-1227898156*ep^8+206536988*ep^7+201234932*ep^6-
         109187250*ep^5+5350450*ep^4+5840484*ep^3-831888*ep^2-76416*ep+
         14976,77760000*ep^18-199584000*ep^17+123681600*ep^16+24003360*
         ep^15-37959930*ep^14+3151575*ep^13+3864780*ep^12-618570*ep^11-
         164970*ep^10+32175*ep^9+2520*ep^8-540*ep^7)
         +tf*nf*cf^3*G10*rat(638976*ep^13-1824320*ep^12+49671824*ep^11-
         116807240*ep^10+134631756*ep^9-97904364*ep^8+49070868*ep^7-
         16500580*ep^6+1362596*ep^5+1843668*ep^4-740012*ep^3+38500*ep^2
         +23512*ep-3104,60000*ep^14-134000*ep^13+67850*ep^12+1735*ep^11
         -7435*ep^10+895*ep^9+185*ep^8-30*ep^7)
         +tf*nf*cf^3*G10*G30*rat(-23777872128*ep^18-8705505984*ep^17+
         36482268624*ep^16+259066961260*ep^15-615262925488*ep^14+
         469018622095*ep^13-75030169002*ep^12-58695761885*ep^11+
         1816711906*ep^10+20510267714*ep^9-4173740486*ep^8-2401468118*
         ep^7+736290698*ep^6+120717971*ep^5-47154952*ep^4-4681257*ep^3+
         1768812*ep^2+102604*ep-32384,103680000*ep^19-369792000*ep^18+
         431020800*ep^17-132904320*ep^16-82617720*ep^15+54815340*ep^14+
         950940*ep^13-5977800*ep^12+604800*ep^11+262860*ep^10-39540*
         ep^9-4080*ep^8+720*ep^7)
         +tf*nf*cf^3*G10*G20*rat(9059019264*ep^18+188496000*ep^17-
         18651843168*ep^16-96976427928*ep^15+311095688688*ep^14-
         340450958560*ep^13+154053296820*ep^12-639172008*ep^11-
         22866629364*ep^10+3750139060*ep^9+1920492740*ep^8-271748788*
         ep^7-171560940*ep^6-30696308*ep^5+44342744*ep^4-7637916*ep^3-
         908928*ep^2+374448*ep-29056,58320000*ep^19-242028000*ep^18+
         372292200*ep^17-248648130*ep^16+40609125*ep^15+36172170*ep^14-
         18786015*ep^13+1155690*ep^12+1172115*ep^11-258570*ep^10-6885*
         ep^9+6840*ep^8-540*ep^7)
         +tf*nf*cf^3*G10*G20*G30*rat(28946308608*ep^19-20518879680*
         ep^18-15254917248*ep^17-235978683948*ep^16+662617548568*ep^15-
         648115116959*ep^14+213304732075*ep^13+63434231007*ep^12-
         46853501729*ep^11-12065603600*ep^10+11364350904*ep^9+941381296
         *ep^8-1922285588*ep^7+174933727*ep^6+156548849*ep^5-36743611*
         ep^4-1958539*ep^3+1283752*ep^2-89900*ep-1984,933120000*ep^20-
         3639168000*ep^19+4988563200*ep^18-2489201280*ep^17-344846520*
         ep^16+741191220*ep^15-155887560*ep^14-56653020*ep^13+23376600*
         ep^12+551340*ep^11-1144440*ep^10+81900*ep^9+18720*ep^8-2160*
         ep^7)
         +tf*nf*cf^3*G10^2*rat(4103713728*ep^18+5017935072*ep^17-
         6626733972*ep^16-52891883812*ep^15+107746600571*ep^14-
         75175396352*ep^13+12855042485*ep^12+8344745646*ep^11-
         3321401112*ep^10+102087477*ep^9-201478879*ep^8+109329383*ep^7+
         46456990*ep^6-27694767*ep^5+142602*ep^4+1679563*ep^3-176917*
         ep^2-27810*ep+4104,25920000*ep^19-83808000*ep^18+82699200*
         ep^17-14011680*ep^16-18920190*ep^15+7975185*ep^14+986580*ep^13
         -915975*ep^12+38700*ep^11+41115*ep^10-4380*ep^9-645*ep^8+90*
         ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G30*rat(-34560*ep^12+245088*ep^11-
         665616*ep^10+679808*ep^9+361936*ep^8-1408234*ep^7+893765*ep^6+
         366189*ep^5-715325*ep^4+312395*ep^3-23476*ep^2-16788*ep+3312,
         172800*ep^14-881280*ep^13+1512384*ep^12-698208*ep^11-641760*
         ep^10+633696*ep^9-45792*ep^8-62208*ep^7+10368*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G20*rat(466560000*ep^21-8740224000*
         ep^20+19525017600*ep^19+10929158640*ep^18-71132242632*ep^17+
         100236597580*ep^16-113265289858*ep^15+14617872946*ep^14+
         224451985185*ep^13-245903109737*ep^12-7737569712*ep^11+
         146485905788*ep^10-64566194098*ep^9-20494176466*ep^8+
         20597365518*ep^7-1588727614*ep^6-2057073591*ep^5+388624623*
         ep^4+81676052*ep^3-20070960*ep^2-1133664*ep+306000,1866240000*
         ep^22-1368576000*ep^21-13524537600*ep^20+9685751040*ep^19+
         33210587520*ep^18-18596200320*ep^17-38250841680*ep^16+
         13056152400*ep^15+21307853520*ep^14-3077440560*ep^13-
         5146413840*ep^12+314351280*ep^11+563900400*ep^10-14271120*ep^9
         -27254880*ep^8+233280*ep^7+466560*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-145763942400*ep^26+
         1640155115520*ep^25-7574754198528*ep^24+10950480740352*ep^23+
         10973391557376*ep^22-45585889862864*ep^21+53326090590672*ep^20
         -43954404747880*ep^19+7031346820384*ep^18+92908187454587*ep^17
         -141482605970921*ep^16+9507347269057*ep^15+118489365572496*
         ep^14-60691097766646*ep^13-33629337157274*ep^12+30784328616614
         *ep^11+1872572349148*ep^10-6547933411769*ep^9+645550928523*
         ep^8+703689945161*ep^7-112435191500*ep^6-42883120372*ep^5+
         7252518568*ep^4+1441227696*ep^3-184869504*ep^2-21387456*ep+
         984960,179159040000*ep^28-1012248576000*ep^27+280732262400*
         ep^26+7039698647040*ep^25-8775271848960*ep^24-15441865436160*
         ep^23+26287495004160*ep^22+16260502619520*ep^21-33643514358720
         *ep^20-10561027069440*ep^19+22109542254720*ep^18+5146450128000
         *ep^17-7721360743680*ep^16-1723713851520*ep^15+1408712964480*
         ep^14+321511265280*ep^13-131167736640*ep^12-30655152000*ep^11+
         5766474240*ep^10+1369820160*ep^9-93312000*ep^8-22394880*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10*rat(103680000*ep^16-540672000*ep^15
         +1052678016*ep^14-1056529152*ep^13+704827232*ep^12-89653384*
         ep^11-903812756*ep^10+1535021470*ep^9-1154048307*ep^8+
         377370705*ep^7+17266831*ep^6-48176807*ep^5+9816605*ep^4+955979
         *ep^3-446391*ep^2+12789*ep+3570,46080000*ep^18-102912000*ep^17
         -74611200*ep^16+249780480*ep^15+8814720*ep^14-187594560*ep^13+
         28851840*ep^12+43782720*ep^11-9899520*ep^10-3122880*ep^9+
         781440*ep^8+66240*ep^7-17280*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(668698243200*ep^25-
         4953265637760*ep^24+24949632039624*ep^23-55480326513372*ep^22-
         16263342389550*ep^21+278675665056951*ep^20-335355711772975*
         ep^19-351628298468492*ep^18+940002687436272*ep^17-
         218500225820398*ep^16-546579220037006*ep^15+42413027388936*
         ep^14+436644425478698*ep^13-19155515159261*ep^12-
         323476145093307*ep^11+133390851793844*ep^10+63889858456084*
         ep^9-47927240843844*ep^8-1726515519688*ep^7+6454619740132*ep^6
         -486452440200*ep^5-437842246432*ep^4+45857892352*ep^3+
         14978261952*ep^2-1170693504*ep-213152256,716636160000*ep^27-
         5123948544000*ep^26+7733897625600*ep^25+23168916725760*ep^24-
         74844340346880*ep^23+10755795824640*ep^22+161539543848960*
         ep^21-120877741463040*ep^20-139177197181440*ep^19+
         161918547747840*ep^18+49723003422720*ep^17-92713870218240*
         ep^16-5114308377600*ep^15+26547741757440*ep^14-744163614720*
         ep^13-3976724989440*ep^12+177646487040*ep^11+313227095040*
         ep^10-10927042560*ep^9-12123095040*ep^8+209018880*ep^7+
         179159040*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-134369280000*ep^28+
         2044766592000*ep^27-10495251820800*ep^26+19240975657728*ep^25+
         11334385558656*ep^24-90660743196624*ep^23+119972730578832*
         ep^22-113484871903992*ep^21+265292184360088*ep^20-
         284981478047121*ep^19-313972931156924*ep^18+820081699652451*
         ep^17-290553640036940*ep^16-530114000661054*ep^15+
         494499944668618*ep^14+43499629309338*ep^13-227562639984488*
         ep^12+72206017617003*ep^11+33697983416560*ep^10-23654985441945
         *ep^9+879915952924*ep^8+2394483768660*ep^7-477760251038*ep^6-
         74337755436*ep^5+29355631600*ep^4-1005000864*ep^3-447313248*
         ep^2+60353856*ep-3939840,403107840000*ep^29-2915813376000*
         ep^28+4531715942400*ep^27+13105009751040*ep^26-43929160842240*
         ep^25+7843682511360*ep^24+96930085553280*ep^23-78090274584000*
         ep^22-85241225266560*ep^21+110673915451200*ep^20+
         28528436649600*ep^19-69801993440640*ep^18+1220242993920*ep^17+
         22840502912640*ep^16-3160400561280*ep^15-4005423794880*ep^14+
         798229468800*ep^13+366105199680*ep^12-84962079360*ep^11-
         15968171520*ep^10+3997486080*ep^9+257541120*ep^8-67184640*ep^7
         )
         +tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(1255116384000*ep^28-
         42010112937600*ep^27+279030083349744*ep^26-791140359244896*
         ep^25+796483121631912*ep^24+1284104795533272*ep^23-
         5274021801402897*ep^22+7608954854835514*ep^21-4443960258226313
         *ep^20-3208644450825164*ep^19+8516643015912778*ep^18-
         6225349924982576*ep^17-320358431225678*ep^16+3782744901786796*
         ep^15-2421469702839317*ep^14+77734512512194*ep^13+
         655579901612587*ep^12-330252499529324*ep^11+15023790356668*
         ep^10+47571451255924*ep^9-17444108669468*ep^8-499303395644*
         ep^7+1583197127824*ep^6-218742611120*ep^5-52602278720*ep^4+
         12969689664*ep^3+399283200*ep^2-231863040*ep+7879680,
         12899450880000*ep^30-90081165312000*ep^29+121688403148800*
         ep^28+455614039572480*ep^27-1300893068943360*ep^26-
         100435446374400*ep^25+3164512197795840*ep^24-1723448102261760*
         ep^23-3352441405201920*ep^22+2859635492305920*ep^21+
         1798301296396800*ep^20-2005436296903680*ep^19-519368171719680*
         ep^18+740658037155840*ep^17+81591205340160*ep^16-
         153456765926400*ep^15-6500047357440*ep^14+18101202140160*ep^13
         +210055057920*ep^12-1190678123520*ep^11+174182400*ep^10+
         40221204480*ep^9-89579520*ep^8-537477120*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10^2*rat(13934592000*ep^26-
         490895769600*ep^25+1262934388224*ep^24-716380659072*ep^23+
         215796038496*ep^22-306628385416*ep^21-17914303495268*ep^20+
         42736065539686*ep^19+18505230890043*ep^18-93411170871563*ep^17
         +24861075642216*ep^16+76051924504146*ep^15-51678428501182*
         ep^14-20040917449718*ep^13+30148359122856*ep^12-4117085560394*
         ep^11-6588240404637*ep^10+2632600184757*ep^9+440345966516*ep^8
         -402037808534*ep^7+17766978168*ep^6+27184064572*ep^5-
         3500026968*ep^4-877576832*ep^3+155538112*ep^2+11275968*ep-
         2376576,179159040000*ep^28-982388736000*ep^27+216533606400*
         ep^26+6652773181440*ep^25-8088799518720*ep^24-13528136033280*
         ep^23+23659354252800*ep^22+11552252181120*ep^21-29233307911680
         *ep^20-4132802252160*ep^19+18777203516160*ep^18+312523372800*
         ep^17-6744661770240*ep^16+169924527360*ep^15+1388097976320*
         ep^14-49197006720*ep^13-164073945600*ep^12+5294666880*ep^11+
         10859431680*ep^10-248048640*ep^9-369653760*ep^8+4147200*ep^7+
         4976640*ep^6)
         +tf^2*nf^2*ca^2*rat(756*ep^9-5892*ep^8+19709*ep^7-37106*ep^6+
         43588*ep^5-33716*ep^4+17728*ep^3-6376*ep^2+1464*ep-159,16*
         ep^11-128*ep^10+424*ep^9-744*ep^8+729*ep^7-378*ep^6+81*ep^5)
         +tf^2*nf^2*ca^2*G30*rat(460800*ep^15-3359424*ep^14+10643912*
         ep^13-21257396*ep^12+29917798*ep^11-20827959*ep^10-17147110*
         ep^9+52112998*ep^8-41970667*ep^7+3685883*ep^6+16574392*ep^5-
         11117296*ep^4+1849067*ep^3+770986*ep^2-351792*ep+39168,28800*
         ep^17-190080*ep^16+443584*ep^15-304384*ep^14-404792*ep^13+
         760520*ep^12-233648*ep^11-264976*ep^10+183336*ep^9-3672*ep^8-
         17280*ep^7+2592*ep^6)
         +tf^2*nf^2*ca^2*G20*rat(11197440000*ep^22-67092861168*ep^21-
         98320800348*ep^20+1133815850748*ep^19-1661335728963*ep^18-
         933486809553*ep^17+3531005814024*ep^16-1939631176221*ep^15-
         852233791223*ep^14+2135832756228*ep^13-1910494231814*ep^12+
         75314742070*ep^11+1200480984887*ep^10-582809596921*ep^9-
         196377633932*ep^8+184299510951*ep^7-2093929573*ep^6-
         22209835210*ep^5+2719966870*ep^4+1152787252*ep^3-198035528*
         ep^2-21976176*ep+4377600,1399680000*ep^24-8258112000*ep^23+
         14055508800*ep^22+6624024480*ep^21-42438111840*ep^20+
         25200990000*ep^19+36686696580*ep^18-41809446270*ep^17-
         8307178020*ep^16+23396616720*ep^15-2530084680*ep^14-5771145780
         *ep^13+1303980120*ep^12+648467640*ep^11-179982540*ep^10-
         31948830*ep^9+9666540*ep^8+554040*ep^7-174960*ep^6)
         +tf^2*nf^2*ca^2*G20*G30*rat(-111562997760*ep^22+1080910891008*
         ep^21-3612294192384*ep^20+4530849468864*ep^19+1988947784096*
         ep^18-11791549574016*ep^17+11131311151216*ep^16+82470008292*
         ep^15-7799283940654*ep^14+6555285081296*ep^13-1114370975149*
         ep^12-2442169124330*ep^11+1894562185601*ep^10-38900393667*ep^9
         -472468806239*ep^8+137930459353*ep^7+37432327451*ep^6-
         21229360105*ep^5+207539256*ep^4+1117841721*ep^3-111653034*ep^2
         -18034416*ep+2505600,14929920000*ep^24-89330688000*ep^23+
         165767731200*ep^22+4338731520*ep^21-344684229120*ep^20+
         264597459840*ep^19+197122913280*ep^18-271046887200*ep^17-
         27253113120*ep^16+111543811560*ep^15-8870367240*ep^14-
         22181939640*ep^13+3373247160*ep^12+2176754040*ep^11-405960120*
         ep^10-98875080*ep^9+20207880*ep^8+1632960*ep^7-349920*ep^6)
         +tf^2*nf^2*ca^2*G10*rat(-870720000*ep^20+4287565440*ep^19-
         2716394496*ep^18-19617899248*ep^17+39414727392*ep^16-
         3477410528*ep^15-59913589080*ep^14+67756037345*ep^13-
         15386948802*ep^12-39518046657*ep^11+50333055115*ep^10-
         19287459263*ep^9-8523159997*ep^8+10094820973*ep^7-2327899731*
         ep^6-590944622*ep^5+296609387*ep^4-4189328*ep^3-9800108*ep^2+
         348288*ep+126720,8640000*ep^22-40176000*ep^21+15182400*ep^20+
         202391040*ep^19-333789120*ep^18-111558360*ep^17+623225220*
         ep^16-294222420*ep^15-335663940*ep^14+320064540*ep^13+7511220*
         ep^12-82250700*ep^11+16478580*ep^10+5875020*ep^9-1623240*ep^8-
         123120*ep^7+38880*ep^6)
         +tf^2*nf^2*ca^2*G10*G30*rat(-25374228480*ep^23+538322125824*
         ep^22-3148563564288*ep^21+10799101949760*ep^20-12422761098864*
         ep^19-38618251050160*ep^18+130733723529536*ep^17-
         98863554855064*ep^16-101651210513761*ep^15+204588418646660*
         ep^14-72400812666579*ep^13-73919108044367*ep^12+70688478610549
         *ep^11-7702342063621*ep^10-14755776575571*ep^9+6430052464221*
         ep^8+311187390336*ep^7-791423602803*ep^6+136103213730*ep^5+
         27239486150*ep^4-10424000480*ep^3+315764200*ep^2+210967872*ep-
         21196800,14929920000*ep^25-76889088000*ep^24+65198131200*ep^23
         +311870891520*ep^22-715858341120*ep^21+157162682880*ep^20+
         930917157120*ep^19-826471527840*ep^18-238243749840*ep^17+
         555724051920*ep^16-101669826960*ep^15-131899264560*ep^14+
         51574116240*ep^13+10463278320*ep^12-7232923440*ep^11+73967760*
         ep^10+392670720*ep^9-35925120*ep^8-7153920*ep^7+933120*ep^6)
         +tf^2*nf^2*ca^2*G10*G20*rat(866532556800*ep^26-5959474311168*
         ep^25+8363281024512*ep^24+14474562144768*ep^23-61956934153440*
         ep^22+108678282824208*ep^21-29522361389648*ep^20-
         319167556324636*ep^19+487606779110050*ep^18+68381323910558*
         ep^17-633709243761516*ep^16+331048517419283*ep^15+
         252642992180844*ep^14-289023087669223*ep^13+11376960219438*
         ep^12+91257817817782*ep^11-31568117016222*ep^10-10455782054904
         *ep^9+7837494923152*ep^8-308142742009*ep^7-748916856088*ep^6+
         146642423313*ep^5+24556447614*ep^4-9553479188*ep^3+203810056*
         ep^2+190329216*ep-17367552,67184640000*ep^28-267618816000*
         ep^27-110276121600*ep^26+1734511760640*ep^25-1526373538560*
         ep^24-3099922816320*ep^23+4780328123520*ep^22+1705086955440*
         ep^21-5528944407600*ep^20+551790679140*ep^19+3079890697140*
         ep^18-948630469680*ep^17-877180654800*ep^16+394101232920*ep^15
         +121308504120*ep^14-76320580320*ep^13-5692109760*ep^12+
         7324550820*ep^11-276275340*ep^10-327862080*ep^9+31842720*ep^8+
         5365440*ep^7-699840*ep^6)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(202091397120*ep^26-
         2350231676928*ep^25+5797664017920*ep^24-7090063452288*ep^23+
         1195581046752*ep^22+71829343840896*ep^21-189190276725816*ep^20
         +39576446660116*ep^19+353041674324780*ep^18-336665551318027*
         ep^17-133629914614417*ep^16+320642651015424*ep^15-
         76312690715472*ep^14-108833523296114*ep^13+68253939189376*
         ep^12+6674186660352*ep^11-17858373196024*ep^10+4101613194689*
         ep^9+1656994405139*ep^8-932281418600*ep^7+31766124764*ep^6+
         69476084260*ep^5-12963164578*ep^4-1368448004*ep^3+537761080*
         ep^2-23797776*ep-2202624,268738560000*ep^28-1070475264000*
         ep^27-441104486400*ep^26+6938047042560*ep^25-6105494154240*
         ep^24-12399691265280*ep^23+19121312494080*ep^22+6820347821760*
         ep^21-22115777630400*ep^20+2207162716560*ep^19+12319562788560*
         ep^18-3794521878720*ep^17-3508722619200*ep^16+1576404931680*
         ep^15+485234016480*ep^14-305282321280*ep^13-22768439040*ep^12+
         29298203280*ep^11-1105101360*ep^10-1311448320*ep^9+127370880*
         ep^8+21461760*ep^7-2799360*ep^6)
         +tf^2*nf^2*ca^2*G10^2*rat(5255331840000*ep^27-35792588759040*
         ep^26+82700744739840*ep^25+20613504331008*ep^24-
         520729809966144*ep^23+913841949787152*ep^22+145836773471688*
         ep^21-2018285054940420*ep^20+1697447648465110*ep^19+
         846880150946580*ep^18-2113450307132069*ep^17+936718685637440*
         ep^16+559137652674313*ep^15-820228126933052*ep^14+
         256988680445974*ep^13+162709467164088*ep^12-156011060967944*
         ep^11+20994285973676*ep^10+24939063054127*ep^9-10660981525664*
         ep^8-553838057471*ep^7+1170310583964*ep^6-166253482280*ep^5-
         41817156244*ep^4+12364944136*ep^3-75703280*ep^2-245837280*ep+
         20385792,268738560000*ep^29-1249634304000*ep^28+272545689600*
         ep^27+7232116700160*ep^26-10730858849280*ep^25-8329361829120*
         ep^24+27387773337600*ep^23-5927193840960*ep^22-26662676178240*
         ep^21+16951014470160*ep^20+10848120977520*ep^19-12007563737760
         *ep^18-979041366720*ep^17+3915553344480*ep^16-565702604640*
         ep^15-628771665600*ep^14+180753108480*ep^13+44477162640*ep^12-
         20637236880*ep^11-574714080*ep^10+1001669760*ep^9-63452160*
         ep^8-17107200*ep^7+1866240*ep^6)
         +tf^2*nf^2*cf*ca*rat(-224*ep^7+1184*ep^6-2696*ep^5+3640*ep^4-
         3328*ep^3+1960*ep^2-624*ep+64,8*ep^9-44*ep^8+90*ep^7-81*ep^6+
         27*ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(-57600*ep^12+354048*ep^11-934560*
         ep^10+1390336*ep^9-1230248*ep^8+496392*ep^7+242452*ep^6-480212
         *ep^5+270756*ep^4-40628*ep^3-22688*ep^2+10224*ep-1152,1800*
         ep^14-9180*ep^13+15754*ep^12-7273*ep^11-6685*ep^10+6601*ep^9-
         477*ep^8-648*ep^7+108*ep^6)
         +tf^2*nf^2*cf*ca*G20*rat(165888*ep^13-1259352*ep^12+4371864*
         ep^11-5946346*ep^10+809818*ep^9+4862300*ep^8-4768648*ep^7+
         2533966*ep^6-1027510*ep^5-53032*ep^4+432028*ep^3-239488*ep^2+
         54000*ep-4608,5184*ep^15-27216*ep^14+46512*ep^13-12024*ep^12-
         48276*ep^11+48879*ep^10-7551*ep^9-9153*ep^8+4131*ep^7-486*ep^6
         )
         +tf^2*nf^2*cf*ca*G20*G30*rat(9911808*ep^16-158962176*ep^15+
         782521056*ep^14-1846296272*ep^13+2478112920*ep^12-1983724372*
         ep^11+666788880*ep^10+602176656*ep^9-1099496676*ep^8+791613632
         *ep^7-259914228*ep^6-24538316*ep^5+61085520*ep^4-26622864*ep^3
         +5914032*ep^2-689568*ep+33408,2592000*ep^18-15811200*ep^17+
         35418960*ep^16-28961280*ep^15-13406760*ep^14+43108920*ep^13-
         29980575*ep^12+4736520*ep^11+4598370*ep^10-2975760*ep^9+773145
         *ep^8-97200*ep^7+4860*ep^6)
         +tf^2*nf^2*cf*ca*G10*rat(3200*ep^12-11200*ep^11+512*ep^10+
         27376*ep^9-49624*ep^8+82160*ep^7-48828*ep^6-65980*ep^5+122868*
         ep^4-83220*ep^3+30912*ep^2-6928*ep+768,72*ep^14-252*ep^13-38*
         ep^12+1103*ep^11-1285*ep^10-203*ep^9+1143*ep^8-648*ep^7+108*
         ep^6)
         +tf^2*nf^2*cf*ca*G10*G30*rat(22902912*ep^15-290492352*ep^14+
         1395358272*ep^13-4032729648*ep^12+7351631976*ep^11-7899866712*
         ep^10+4036425744*ep^9+719334616*ep^8-2522122592*ep^7+
         1693083312*ep^6-505385520*ep^5-2460600*ep^4+56688864*ep^3-
         19898128*ep^2+3064544*ep-185088,2916000*ep^17-18516600*ep^16+
         45487980*ep^15-50868810*ep^14+16776135*ep^13+17249040*ep^12-
         18599220*ep^11+5567580*ep^10+528165*ep^9-671490*ep^8+140940*
         ep^7-9720*ep^6)
         +tf^2*nf^2*cf*ca*G10*G20*rat(-21606912*ep^17+441409824*ep^16-
         2550088080*ep^15+7542103608*ep^14-12963189036*ep^13+
         12034856112*ep^12-1706854668*ep^11-10657270640*ep^10+
         15015721372*ep^9-10324531984*ep^8+3371323244*ep^7+492429576*
         ep^6-1124867952*ep^5+600653552*ep^4-180919696*ep^3+32928640*
         ep^2-3381056*ep+150528,3499200*ep^19-23969520*ep^18+63945936*
         ep^17-75670200*ep^16+12706740*ep^15+70784469*ep^14-84996729*
         ep^13+38551572*ep^12+457218*ep^11-8689815*ep^10+4268079*ep^9-
         1000674*ep^8+119556*ep^7-5832*ep^6)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-974923776*ep^20+11173427712*
         ep^19-42964100352*ep^18+99363167424*ep^17-168801181344*ep^16+
         206277281712*ep^15-165255102888*ep^14+64539256944*ep^13+
         34939779552*ep^12-84193343308*ep^11+68971431096*ep^10-
         22585369576*ep^9-7760979552*ep^8+10886875772*ep^7-4257322680*
         ep^6+389118664*ep^5+275038344*ep^4-118519088*ep^3+21325824*
         ep^2-1869056*ep+62976,629856000*ep^22-3842121600*ep^21+
         8256887280*ep^20-4903079040*ep^19-8008298280*ep^18+14195505960
         *ep^17-5050339605*ep^16-5016265200*ep^15+5003900415*ep^14-
         845232840*ep^13-792672615*ep^12+434946240*ep^11-48013155*ep^10
         -22587120*ep^9+8621640*ep^8-1166400*ep^7+58320*ep^6)
         +tf^2*nf^2*cf*ca*G10^2*rat(-691200*ep^16+6093120*ep^15-
         20918112*ep^14+16319088*ep^13+62263032*ep^12-168406928*ep^11+
         163071912*ep^10-20445288*ep^9-135459088*ep^8+197198472*ep^7-
         162908448*ep^6+92295632*ep^5-36833328*ep^4+10150032*ep^3-
         1833344*ep^2+194880*ep-9216,48600*ep^18-247860*ep^17+290358*
         ep^16+621729*ep^15-2044605*ep^14+1924950*ep^13+48912*ep^12-
         1597191*ep^11+1482639*ep^10-678300*ep^9+172800*ep^8-23328*ep^7
         +1296*ep^6)
         +tf^2*nf^2*cf^2*G20*G30*rat(-1139328*ep^12+7116768*ep^11-
         18214832*ep^10+24655872*ep^9-18337336*ep^8+5987808*ep^7+
         1303392*ep^6-2006208*ep^5+712808*ep^4-60096*ep^3-24800*ep^2+
         6336*ep-384,648000*ep^14-3304800*ep^13+6683940*ep^12-6987780*
         ep^11+4176225*ep^10-1480500*ep^9+307575*ep^8-34560*ep^7+1620*
         ep^6)
         +tf^2*nf^2*cf^2*G10*G30*rat(279168*ep^11-715776*ep^10-345952*
         ep^9+3691680*ep^8-6844384*ep^7+7118176*ep^6-4884608*ep^5+
         2306816*ep^4-742144*ep^3+154880*ep^2-18880*ep+1024,54000*ep^13
         -261900*ep^12+491520*ep^11-459435*ep^10+233160*ep^9-65085*ep^8
         +9360*ep^7-540*ep^6)
         +tf^2*nf^2*cf^2*G10*G20*rat(-617472*ep^12+2064384*ep^11-
         1687296*ep^10-2664064*ep^9+8030656*ep^8-10038272*ep^7+8071424*
         ep^6-4573696*ep^5+1847104*ep^4-518784*ep^3+96000*ep^2-10496*ep
         +512,97200*ep^14-503820*ep^13+1041876*ep^12-1121895*ep^11+
         695349*ep^10-257049*ep^9+55899*ep^8-6588*ep^7+324*ep^6)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(953856*ep^13-12786048*ep^12+
         56683776*ep^11-132203232*ep^10+191653760*ep^9-187663360*ep^8+
         130492288*ep^7-66750816*ep^6+25766432*ep^5-7575776*ep^4+
         1658976*ep^3-251872*ep^2+22912*ep-896,1944000*ep^15-10562400*
         ep^14+23356620*ep^13-27647280*ep^12+19516455*ep^11-8617725*
         ep^10+2403225*ep^9-411255*ep^8+39420*ep^7-1620*ep^6)
         +tf^3*nf^3*ca*G30*rat(-57600*ep^10+325248*ep^9-714336*ep^8+
         707920*ep^7-161952*ep^6-292504*ep^5+258152*ep^4-58632*ep^3-
         16712*ep^2+9648*ep-1152,3600*ep^13-20160*ep^12+38888*ep^11-
         22920*ep^10-14471*ep^9+18786*ep^8-1971*ep^7-1836*ep^6+324*ep^5
         )
         +tf^3*nf^3*ca*G20*rat(12288*ep^9-55056*ep^8+79864*ep^7-11280*
         ep^6-83776*ep^5+83600*ep^4-16456*ep^3-15920*ep^2+9808*ep-1536,
         384*ep^12-1824*ep^11+2352*ep^10+960*ep^9-3600*ep^8+1134*ep^7+
         891*ep^6-243*ep^5)
         +tf^3*nf^3*ca*G20*G30*rat(11776*ep^12-841088*ep^11+4218304*
         ep^10-7745888*ep^9+5680848*ep^8-11600*ep^7-2675816*ep^6+
         1630608*ep^5-261392*ep^4-105456*ep^3+54920*ep^2-9360*ep+576,
         38400*ep^15-215040*ep^14+399072*ep^13-146640*ep^12-383856*
         ep^11+436776*ep^10-92010*ep^9-66753*ep^8+38880*ep^7-7371*ep^6+
         486*ep^5)
         +tf^3*nf^3*ca*G10*rat(-768*ep^8+3328*ep^7-4544*ep^6-32*ep^5+
         6320*ep^4-7696*ep^3+4496*ep^2-1424*ep+192,48*ep^11-256*ep^10+
         440*ep^9-120*ep^8-405*ep^7+378*ep^6-81*ep^5)
         +tf^3*nf^3*ca*G10*G20*rat(17024*ep^9-73792*ep^8+90496*ep^7+
         7136*ep^6-85088*ep^5+55424*ep^4-1728*ep^3-10144*ep^2+3616*ep-
         384,576*ep^13-2640*ep^12+2832*ep^11+3288*ep^10-7260*ep^9+1251*
         ep^8+3645*ep^7-1863*ep^6+243*ep^5)
         +tf^3*nf^3*cf*G20*G30*rat(-1792*ep^7+7872*ep^6-13632*ep^5+
         11360*ep^4-4032*ep^3-192*ep^2+512*ep-96,3200*ep^10-17920*ep^9+
         38856*ep^8-41180*ep^7+22570*ep^6-6525*ep^5+945*ep^4-54*ep^3)
         +xi*ca^4*rat(-51744*ep^10+336608*ep^9-884400*ep^8+1173524*ep^7
         -782094*ep^6+193839*ep^5+23874*ep^4-5147*ep^3-3896*ep^2-822*ep
         +531,2048*ep^10-9216*ep^9+13824*ep^8-6912*ep^7)
         +xi*ca^4*G30*rat(9031680*ep^16-68254464*ep^15+2778700544*ep^14
         +4256769600*ep^13-26947923840*ep^12-40400784*ep^11+51640946584
         *ep^10-9816374248*ep^9-37134215642*ep^8+9019194501*ep^7+
         10799874638*ep^6-2982518997*ep^5-1042772753*ep^4+279581692*
         ep^3+10173941*ep^2+9179460*ep-3096108,530841600*ep^16-
         1380188160*ep^15-529661952*ep^14+2940862464*ep^13+75055104*
         ep^12-2007908352*ep^11-214253568*ep^10+356990976*ep^9+31850496
         *ep^8-15925248*ep^7)
         +xi*ca^4*G20*rat(1827982080000*ep^23+46329936768000*ep^22-
         143678483812800*ep^21-367205061230640*ep^20+964700489459352*
         ep^19+886835270617196*ep^18-2287720585977970*ep^17-
         786759320230320*ep^16+2487043822132560*ep^15-24311001757609*
         ep^14-1317121901682965*ep^13+393555443412900*ep^12+
         291014759216926*ep^11-192183796379740*ep^10-4370007663966*ep^9
         +33597301966712*ep^8-5891423673322*ep^7-2788710942719*ep^6+
         842858742465*ep^5+105400300684*ep^4-49205531496*ep^3-
         1087070608*ep^2+1208330256*ep-61914816,2149908480000*ep^23-
         859963392000*ep^22-15389164339200*ep^21+6155665735680*ep^20+
         36975605760000*ep^19-9952948224000*ep^18-39736035993600*ep^17+
         4681297981440*ep^16+19200820193280*ep^15-708822835200*ep^14-
         4274017228800*ep^13+40561274880*ep^12+448752752640*ep^11-
         763084800*ep^10-21200486400*ep^9+358318080*ep^7)
         +xi*ca^4*G20*G30*rat(-569636167680000*ep^29-1556461710950400*
         ep^28+15716337360261120*ep^27+53761963995878400*ep^26-
         362744085659274240*ep^25+155926120297695744*ep^24+
         1779463339476550592*ep^23-2634279223708967072*ep^22-
         2290568578213372080*ep^21+6607215161042958536*ep^20+
         12269578917915112*ep^19-7343984569213770964*ep^18+
         2041286458248545370*ep^17+4397873785324740682*ep^16-
         1821626718458011871*ep^15-1542458010203272462*ep^14+
         778898358830181907*ep^13+332142507909752729*ep^12-
         190230712445755299*ep^11-45864614010712655*ep^10+
         27737461408690039*ep^9+4482929398667981*ep^8-2429512355032442*
         ep^7-365063376954763*ep^6+127800414077536*ep^5+24036013922004*
         ep^4-4008429415712*ep^3-921612963984*ep^2+58954387968*ep+
         13620844224,1651129712640000*ep^29-6989782450176000*ep^28-
         8564776737177600*ep^27+58945911694295040*ep^26+
         4674244383866880*ep^25-182148008497643520*ep^24+
         14299599745843200*ep^23+288819078013255680*ep^22+
         823187415859200*ep^21-250674465217167360*ep^20-
         35790829689323520*ep^19+112761234527109120*ep^18+
         27403285501624320*ep^17-26037434006323200*ep^16-
         7813786413219840*ep^15+3206343667138560*ep^14+1068321951498240
         *ep^13-211721341501440*ep^12-74819655106560*ep^11+
         7034182041600*ep^10+2577023631360*ep^9-91729428480*ep^8-
         34398535680*ep^7)
         +xi*ca^4*G10*rat(5089443840000*ep^21-14941863936000*ep^20-
         21797605785600*ep^19+109526980761600*ep^18-27969609662976*
         ep^17-243905499612032*ep^16+196895057789440*ep^15+
         188984570339008*ep^14-249655169652912*ep^13-11579870997008*
         ep^12+113356375794684*ep^11-40827441909614*ep^10-
         13632012550442*ep^9+14256497893713*ep^8-2434314618579*ep^7-
         1248677230882*ep^6+488490702348*ep^5+20712142525*ep^4-
         27095087735*ep^3+1376305898*ep^2+541770492*ep-52738488,
         127401984000*ep^21-42467328000*ep^20-897794703360*ep^19+
         299264901120*ep^18+2091392040960*ep^17-410476216320*ep^16-
         2103240867840*ep^15+82464030720*ep^14+862891868160*ep^13+
         26517012480*ep^12-136455045120*ep^11-3157770240*ep^10+
         8188231680*ep^9+79626240*ep^8-159252480*ep^7)
         +xi*ca^4*G10*G30*rat(-9307520468812800*ep^28+88894382036855040
         *ep^27-541176489530026560*ep^26+1530965554163661744*ep^25+
         1127028471236615304*ep^24-13207791863967226756*ep^23+
         13439672223233934346*ep^22+26908792367832336994*ep^21-
         48235947171739625670*ep^20-15862651878634755500*ep^19+
         62960673851163843092*ep^18-7439403324982519348*ep^17-
         39839277801519429934*ep^16+12577170079566396868*ep^15+
         13230499181613763803*ep^14-5687960126311195571*ep^13-
         2276414998662114265*ep^12+1155627726558139991*ep^11+
         184359456780790499*ep^10-94178773369542959*ep^9-
         8429824813139631*ep^8-971913600893471*ep^7+1125797617114880*
         ep^6+552399454404264*ep^5-126995830426856*ep^4-28260626514672*
         ep^3+5923934245440*ep^2+457915493376*ep-97207371648,
         3302259425280000*ep^29-18932954038272000*ep^28+
         6316488445132800*ep^27+131863132640378880*ep^26-
         174474900941045760*ep^25-286407055292497920*ep^24+
         536098744133222400*ep^23+280989584468213760*ep^22-
         716486573428899840*ep^21-144752018551603200*ep^20+
         502143280331489280*ep^19+46032488267120640*ep^18-
         193732142184529920*ep^17-10015367923630080*ep^16+
         41454979148021760*ep^15+1312770586705920*ep^14-
         4932428724633600*ep^13-93872223682560*ep^12+320739484631040*
         ep^11+3337931980800*ep^10-10583282810880*ep^9-45864714240*ep^8
         +137594142720*ep^7)
         +xi*ca^4*G10*G20*rat(-71047756800000000*ep^31+
         513557506990080000*ep^30-332474764452710400*ep^29-
         6005277105708072960*ep^28+16847365559607515520*ep^27-
         1145102589227003904*ep^26-56519838542256931296*ep^25+
         87196724879047352496*ep^24-31594411322608094608*ep^23-
         62773056529475369820*ep^22+128139806709933165804*ep^21-
         96427605685124169088*ep^20-48814851355089709348*ep^19+
         135856253978413449062*ep^18-45915097660014061340*ep^17-
         59385622043390376403*ep^16+44547999909225014031*ep^15+
         7439635409085643106*ep^14-15000362504815793296*ep^13+
         1911800088859159346*ep^12+2283799666481622850*ep^11-
         696673527259183030*ep^10-124255255466915172*ep^9+
         72791467520730305*ep^8-2824612357450981*ep^7-2103357527559982*
         ep^6+247753025761148*ep^5-43844822631352*ep^4+11488639243536*
         ep^3+1572502985568*ep^2-704170784448*ep+51806998656,
         11145125560320000*ep^31-72257564049408000*ep^30+
         68236031243059200*ep^29+436307982294712320*ep^28-
         933470388262010880*ep^27-560082822892093440*ep^26+
         2645684767351111680*ep^25-414669448498544640*ep^24-
         3398639965347594240*ep^23+1507802314997514240*ep^22+
         2339129280440401920*ep^21-1409766905411665920*ep^20-
         904125409738260480*ep^19+664300748002590720*ep^18+
         189622367393218560*ep^17-176190414321254400*ep^16-
         17434449653022720*ep^15+26680161886617600*ep^14-
         312694434201600*ep^13-2213464313364480*ep^12+176119387914240*
         ep^11+90822644858880*ep^10-10990332149760*ep^9-1410339962880*
         ep^8+206391214080*ep^7)
         +xi*ca^4*G10*G20*G30*rat(80268445532160000*ep^32-
         215474594316134400*ep^31-2761262914199892480*ep^30+
         15866360105141082240*ep^29-18597200586484824288*ep^28-
         69445466602639317216*ep^27+227420454701726545536*ep^26-
         97748205562291173552*ep^25-500680592348689148234*ep^24+
         740754297520990112488*ep^23+89763107242718664144*ep^22-
         879847658086617136970*ep^21+424444287903750405716*ep^20+
         379068663623656546052*ep^19-370447239402005397222*ep^18-
         24763344206932917084*ep^17+122781225141985681615*ep^16-
         27487099960281733418*ep^15-13928553449711610292*ep^14+
         6839751914790407606*ep^13-1549824348646626270*ep^12+
         203856325738758552*ep^11+529653673079838658*ep^10-
         291308321290180424*ep^9-32948608595001907*ep^8+
         47319039271048598*ep^7-3043402490576128*ep^6-3502175247662152*
         ep^5+532060747897504*ep^4+114984131149344*ep^3-24649613577216*
         ep^2-1205064929664*ep+344359620864,178322008965120000*ep^32-
         1111540522549248000*ep^31+802746243691315200*ep^30+
         7253871841687633920*ep^29-13190294283013324800*ep^28-
         12695206719321538560*ep^27+40090624986049413120*ep^26+
         3948027893427732480*ep^25-56036917239555686400*ep^24+
         10530277178569850880*ep^23+43457277747036487680*ep^22-
         13199753364825047040*ep^21-20105074177458831360*ep^20+
         7012310329088409600*ep^19+5691160870301859840*ep^18-
         2060557159567196160*ep^17-983712851733381120*ep^16+
         357144791573790720*ep^15+101717536599244800*ep^14-
         36666206750638080*ep^13-6035947046830080*ep^12+
         2157639869399040*ep^11+187445265039360*ep^10-66526768005120*
         ep^9-2339100426240*ep^8+825564856320*ep^7)
         +xi*ca^4*G10^2*rat(-36883695513600000*ep^32+330053605267046400
         *ep^31-863593975360696320*ep^30-409185709845811200*ep^29+
         5557564399371191424*ep^28-8277160867053273216*ep^27-
         1632214584192094368*ep^26+20974723022151528672*ep^25-
         29893161089152219304*ep^24+209865725856940744*ep^23+
         53494583904031153002*ep^22-46207288001418422718*ep^21-
         30606559309143365862*ep^20+55802013735504582432*ep^19-
         990018424606276430*ep^18-30205230558825513401*ep^17+
         8629693480555844811*ep^16+8622112075728780267*ep^15-
         4134731139330755610*ep^14-1269704302291741896*ep^13+
         937531512216647836*ep^12+73224781376787682*ep^11-
         115413144463955670*ep^10+2032210026442419*ep^9+
         7985504774752527*ep^8-323372331372117*ep^7-336317010215172*
         ep^6+2062012556412*ep^5+9890993649360*ep^4+628758017808*ep^3-
         232501194432*ep^2-18859428288*ep+3631454208,4953389137920000*
         ep^32-30876125626368000*ep^31+22298506769203200*ep^30+
         201496440046878720*ep^29-366397063417036800*ep^28-
         352644631092264960*ep^27+1113628471834705920*ep^26+
         109667441484103680*ep^25-1556581034432102400*ep^24+
         292507699404718080*ep^23+1207146604084346880*ep^22-
         366659815689584640*ep^21-558474282707189760*ep^20+
         194786398030233600*ep^19+158087801952829440*ep^18-
         57237698876866560*ep^17-27325356992593920*ep^16+
         9920688654827520*ep^15+2825487127756800*ep^14-1018505743073280
         *ep^13-167665195745280*ep^12+59934440816640*ep^11+
         5206812917760*ep^10-1847965777920*ep^9-64975011840*ep^8+
         22932357120*ep^7)
         +xi*[d4AA/na]*G30*rat(15851520*ep^16-114408960*ep^15+361285120
         *ep^14+8268742656*ep^13-22830746112*ep^12-2060568864*ep^11+
         41239034624*ep^10-14335984496*ep^9-23047429480*ep^8+
         11866707960*ep^7+4383072316*ep^6-3179395155*ep^5-34749340*ep^4
         +259613231*ep^3-39234968*ep^2+3287412*ep-652896,22118400*ep^16
         -57507840*ep^15-22069248*ep^14+122535936*ep^13+3127296*ep^12-
         83662848*ep^11-8927232*ep^10+14874624*ep^9+1327104*ep^8-663552
         *ep^7)
         +xi*[d4AA/na]*G20*rat(-37324800000*ep^22+945457920000*ep^21-
         2588052441600*ep^20-53931140699520*ep^19-542964767968*ep^18+
         311762166168848*ep^17+29093499718440*ep^16-633736115970564*
         ep^15-60869032009348*ep^14+572518366895854*ep^13+
         16388720790768*ep^12-266463153050720*ep^11+14361117714239*
         ep^10+65989863849474*ep^9-8440939775347*ep^8-8192550171244*
         ep^7+1521872962477*ep^6+412211407812*ep^5-92857039421*ep^4-
         3309303492*ep^3+782984960*ep^2-75233328*ep+27691920,
         59719680000*ep^22+15925248000*ep^21-416859955200*ep^20-
         106915921920*ep^19+955822878720*ep^18+360744468480*ep^17-
         863282465280*ep^16-445485588480*ep^15+236365724160*ep^14+
         137887626240*ep^13-26797616640*ep^12-16738375680*ep^11+
         1306437120*ep^10+849761280*ep^9-22394880*ep^8-14929920*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(-47118827520000*ep^29+
         1351304803123200*ep^28-3564202187612160*ep^27-
         26068978470205440*ep^26+89583858769486848*ep^25+
         137649640579172736*ep^24-614524479897124544*ep^23-
         241310829264358144*ep^22+1831620906890042496*ep^21+
         31514191109592088*ep^20-2853720931768418812*ep^19+
         407774504123603476*ep^18+2522147415833925678*ep^17-
         602303449518661606*ep^16-1329226927609431334*ep^15+
         420217607084630314*ep^14+424437708431233106*ep^13-
         166451189449911953*ep^12-80603401717136166*ep^11+
         38964104135064587*ep^10+8595883840579304*ep^9-5390698039668905
         *ep^8-467191529787088*ep^7+440014726380115*ep^6+12010046328944
         *ep^5-21977652284388*ep^4-21941408896*ep^3+622713608592*ep^2-
         4018565376*ep-7557492672,68797071360000*ep^29-291240935424000*
         ep^28-356865697382400*ep^27+2456079653928960*ep^26+
         194760182661120*ep^25-7589500354068480*ep^24+595816656076800*
         ep^23+12034128250552320*ep^22+34299475660800*ep^21-
         10444769384048640*ep^20-1491284570388480*ep^19+
         4698384771962880*ep^18+1141803562567680*ep^17-1084893083596800
         *ep^16-325574433884160*ep^15+133597652797440*ep^14+
         44513414645760*ep^13-8821722562560*ep^12-3117485629440*ep^11+
         293090918400*ep^10+107375984640*ep^9-3822059520*ep^8-
         1433272320*ep^7)
         +xi*[d4AA/na]*G10*rat(-2589696000*ep^17+15447552000*ep^16+
         152283566592*ep^15-18050998016*ep^14-484903993216*ep^13-
         89372663808*ep^12+470866484544*ep^11+67955458288*ep^10-
         213198377936*ep^9-10384447276*ep^8+49069443144*ep^7-2329464225
         *ep^6-5340928917*ep^5+696805664*ep^4+167837150*ep^3-23321697*
         ep^2-1618721*ep+125310,884736000*ep^18-147456000*ep^17-
         3310141440*ep^16-734453760*ep^15+3662254080*ep^14+1931950080*
         ep^13-607426560*ep^12-413245440*ep^11+34775040*ep^10+27310080*
         ep^9-645120*ep^8-552960*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(-1077647603788800*ep^28+
         5744146080464640*ep^27-106161836549607360*ep^26+
         560398119575878224*ep^25-177681463154122680*ep^24-
         3954736854662802212*ep^23+5585569854169951658*ep^22+
         7718189814180745112*ep^21-17350423872505398300*ep^20-
         4425939623480146072*ep^19+23332241921522328892*ep^18-
         2890310641683448880*ep^17-16798319938379362190*ep^16+
         5341951486833706040*ep^15+6939426961031951811*ep^14-
         3156359348078463967*ep^13-1647178060557209189*ep^12+
         985437660299809777*ep^11+205842525978026125*ep^10-
         176181318704029069*ep^9-8422298476239933*ep^8+
         17918192971925159*ep^7-763053594019106*ep^6-976361471227920*
         ep^5+87263318592848*ep^4+26783413557168*ep^3-2977561055520*
         ep^2-300196368000*ep+35436351744,137594142720000*ep^29-
         788873084928000*ep^28+263187018547200*ep^27+5494297193349120*
         ep^26-7269787539210240*ep^25-11933627303854080*ep^24+
         22337447672217600*ep^23+11707899352842240*ep^22-
         29853607226204160*ep^21-6031334106316800*ep^20+
         20922636680478720*ep^19+1918020344463360*ep^18-
         8072172591022080*ep^17-417306996817920*ep^16+1727290797834240*
         ep^15+54698774446080*ep^14-205517863526400*ep^13-3911342653440
         *ep^12+13364145192960*ep^11+139080499200*ep^10-440970117120*
         ep^9-1911029760*ep^8+5733089280*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(56435097600000*ep^30-
         1883364618240000*ep^29+11359525656268800*ep^28+
         62741064570531840*ep^27-484293041432356608*ep^26+
         233877731955587712*ep^25+3146723367007523136*ep^24-
         4269082389699228608*ep^23-7068046155038899536*ep^22+
         14276862168559935240*ep^21+6022194444776203612*ep^20-
         21954723383313158984*ep^19+667361789841835684*ep^18+
         18518019585470678090*ep^17-5140094583705548900*ep^16-
         9002540452081993533*ep^15+4198216016446211095*ep^14+
         2440240725625456036*ep^13-1694335020503246864*ep^12-
         292756003491856042*ep^11+380655558947371666*ep^10-
         12860507107372278*ep^9-46693717883622068*ep^8+7722865855640119
         *ep^7+2738913103560475*ep^6-793340327027384*ep^5-
         44452489285148*ep^4+31045576724208*ep^3-1318319593776*ep^2-
         427443388416*ep+38391786432,154793410560000*ep^30-
         900381671424000*ep^29+347468208537600*ep^28+6291478559784960*
         ep^27-8770547463782400*ep^26-13625959738245120*ep^25+
         27661648609935360*ep^24+12681801177477120*ep^23-
         38748798733731840*ep^22-4890833669744640*ep^21+
         29227350892953600*ep^20-95195313192960*ep^19-12620760899604480
         *ep^18+812558678077440*ep^17+3175349776957440*ep^16-
         330189236490240*ep^15-462271291729920*ep^14+62376942827520*
         ep^13+37241650298880*ep^12-5914793041920*ep^11-1497092751360*
         ep^10+263363788800*ep^9+22932357120*ep^8-4299816960*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(667761573888000*ep^31-
         1853223983769600*ep^30-21208719431600640*ep^29+
         300112201422910080*ep^28-1035904437930674016*ep^27-
         968219886131191872*ep^26+9659466896276492832*ep^25-
         6644449147006011568*ep^24-28062428397053303482*ep^23+
         35934241810243892286*ep^22+33248589546927853892*ep^21-
         65876336548589439068*ep^20-12456583925268849116*ep^19+
         61088003628051024120*ep^18-8196798207906794982*ep^17-
         31810261956941556868*ep^16+10611941842627324319*ep^15+
         9420648912110653030*ep^14-4809924404777637512*ep^13-
         1465273611259439628*ep^12+1145384832674991474*ep^11+
         78866959478450660*ep^10-152660056763679382*ep^9+
         6621204779601412*ep^8+11827232739705565*ep^7-1098043368281888*
         ep^6-606168508664744*ep^5+75625731281720*ep^4+18716042162256*
         ep^3-2844167276736*ep^2-235087294464*ep+40993153920,
         2476694568960000*ep^31-13786933100544000*ep^30+
         1957964650905600*ep^29+102053529790709760*ep^28-
         115162845181378560*ep^27-253097545667051520*ep^26+
         388082538805985280*ep^25+313555413279375360*ep^24-
         569253575029800960*ep^23-233248533650841600*ep^22+
         448074279608279040*ep^21+115386278560727040*ep^20-
         202312955646443520*ep^19-37482104749178880*ep^18+
         54055831143628800*ep^17+7418371323985920*ep^16-
         8717097613639680*ep^15-851054081679360*ep^14+845374176092160*
         ep^13+54329912524800*ep^12-47612656189440*ep^11-1774550384640*
         ep^10+1420372869120*ep^9+22932357120*ep^8-17199267840*ep^7)
         +xi*[d4AA/na]*G10^2*rat(11931992064000*ep^30-768410833305600*
         ep^29+3335784301854720*ep^28+44976488859187200*ep^27-
         200582446516388352*ep^26-183525899965060800*ep^25+
         1418779835325717696*ep^24-187499982176088352*ep^23-
         3670299538383023776*ep^22+1520046213521599140*ep^21+
         4722098159573975748*ep^20-2548077795432821796*ep^19-
         3395766636305571048*ep^18+2144394555585539012*ep^17+
         1419726170742287516*ep^16-1054482450821508261*ep^15-
         334378738499902353*ep^14+317510059149819372*ep^13+
         35710856409600876*ep^12-58512882762984346*ep^11+
         1164112594184162*ep^10+6321317331812112*ep^9-713519609381664*
         ep^8-356669477069781*ep^7+68133285425919*ep^6+7206382853412*
         ep^5-2356326458820*ep^4+90981840336*ep^3+14471546448*ep^2-
         2989251648*ep+304388928,68797071360000*ep^30-279774756864000*
         ep^29-365274228326400*ep^28+2286908929474560*ep^27+
         231395472506880*ep^26-6683394170880000*ep^25+754979266068480*
         ep^24+9842341490196480*ep^23-1049087071088640*ep^22-
         8052756541378560*ep^21+367372954828800*ep^20+3756233836707840*
         ep^19+14546431549440*ep^18-1019349929041920*ep^17-
         27474028462080*ep^16+164854827417600*ep^15+5140640747520*ep^14
         -15929430036480*ep^13-411529052160*ep^12+891870658560*ep^11+
         15232204800*ep^10-26444759040*ep^9-212336640*ep^8+318504960*
         ep^7)
         +xi*nf*[d4FA/na]*G30*rat(-3840*ep^8+13056*ep^7-15040*ep^6+5412
         *ep^5+806*ep^4-610*ep^3-57*ep^2+44*ep-3,60*ep^11-142*ep^10+66*
         ep^9+22*ep^8-6*ep^7)
         +xi*nf*[d4FA/na]*G20*rat(14100480*ep^11-56247168*ep^10+
         56364960*ep^9-7253472*ep^8-11552232*ep^7+2625040*ep^6+1035696*
         ep^5-195384*ep^4-55644*ep^3+7332*ep^2+1236*ep-124,108000*ep^14
         -234000*ep^13+60930*ep^12+77985*ep^11-7110*ep^10-6120*ep^9+180
         *ep^8+135*ep^7)
         +xi*nf*[d4FA/na]*G20*G30*rat(263992320*ep^13-835994112*ep^12+
         929085120*ep^11-348799360*ep^10-89627800*ep^9+94159660*ep^8-
         6039194*ep^7-10368585*ep^6+2060052*ep^5+426718*ep^4-121166*
         ep^3-7045*ep^2+2108*ep+84,2592000*ep^16-5832000*ep^15+1714320*
         ep^14+2217780*ep^13-448470*ep^12-288630*ep^11+30780*ep^10+
         15120*ep^9-630*ep^8-270*ep^7)
         +xi*nf*[d4FA/na]*G10*rat(-197760*ep^10+1055456*ep^9-1389104*
         ep^8+616128*ep^7+13100*ep^6-68254*ep^5+5748*ep^4+3557*ep^3-395
         *ep^2-87*ep+11,6000*ep^13-15500*ep^12+9510*ep^11+1120*ep^10-
         1140*ep^9-20*ep^8+30*ep^7)
         +xi*nf*[d4FA/na]*G10*G30*rat(3727073280*ep^14-15740869120*
         ep^13+24201250816*ep^12-14699063456*ep^11-849042896*ep^10+
         4626692712*ep^9-1068568740*ep^8-503180692*ep^7+173808766*ep^6+
         29372741*ep^5-12199039*ep^4-870750*ep^3+391188*ep^2+9509*ep-
         4319,13824000*ep^17-44928000*ep^16+40247040*ep^15+2685120*
         ep^14-14220000*ep^13+852480*ep^12+1703520*ep^11-83520*ep^10-
         84000*ep^9+1920*ep^8+1440*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*rat(-155696640*ep^13+689130368*ep^12-
         1188360768*ep^11+948027904*ep^10-243061624*ep^9-122655280*ep^8
         +84639922*ep^7-4568416*ep^6-6889677*ep^5+1097039*ep^4+231964*
         ep^3-49526*ep^2-2761*ep+695,648000*ep^16-2268000*ep^15+2453580
         *ep^14-487530*ep^13-544680*ep^12+176130*ep^11+35820*ep^10-
         12870*ep^9-720*ep^8+270*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(-1722408960*ep^14+7534159360*
         ep^13-12587574272*ep^12+9422662752*ep^11-1838032848*ep^10-
         1444490520*ep^9+612761948*ep^8+153661372*ep^7-103554130*ep^6-
         1009083*ep^5+6634929*ep^4-396846*ep^3-169340*ep^2+10021*ep+
         1617,41472000*ep^17-134784000*ep^16+120741120*ep^15+8055360*
         ep^14-42660000*ep^13+2557440*ep^12+5110560*ep^11-250560*ep^10-
         252000*ep^9+5760*ep^8+4320*ep^7)
         +xi*nf*[d4FA/na]*G10^2*rat(-425963520*ep^14+1963691520*ep^13-
         3060108288*ep^12+1790919072*ep^11+99332176*ep^10-473075560*
         ep^9+86230036*ep^8+45304396*ep^7-10484474*ep^6-2643243*ep^5+
         544181*ep^4+93514*ep^3-14644*ep^2-1315*ep+149,3456000*ep^17-
         11232000*ep^16+10061760*ep^15+671280*ep^14-3555000*ep^13+
         213120*ep^12+425880*ep^11-20880*ep^10-21000*ep^9+480*ep^8+360*
         ep^7)
         +xi*tf*nf*ca^3*rat(-66048*ep^9+429104*ep^8-1169856*ep^7+
         1748240*ep^6-1582740*ep^5+921607*ep^4-370422*ep^3+112815*ep^2-
         25812*ep+3192,512*ep^10-2816*ep^9+5760*ep^8-5184*ep^7+1728*
         ep^6)
         +xi*tf*nf*ca^3*G30*rat(5529600*ep^15-22824960*ep^14+29812896*
         ep^13-4168272*ep^12-24489552*ep^11+26808820*ep^10-1611810*ep^9
         -6842278*ep^8-20588330*ep^7+16186363*ep^6+11257781*ep^5-
         10206014*ep^4+2418*ep^3+1159204*ep^2-168528*ep-1728,1382400*
         ep^16-5667840*ep^15+5048832*ep^14+6513408*ep^13-10719744*ep^12
         -64512*ep^11+4703232*ep^10-864000*ep^9-414720*ep^8+82944*ep^7)
         +xi*tf*nf*ca^3*G20*rat(437586624000*ep^21-426956832000*ep^20-
         4048786283040*ep^19+6973046790048*ep^18+5405940148248*ep^17-
         16575534390864*ep^16+2236470324308*ep^15+14281117261876*ep^14-
         7541786794049*ep^13-4159089729382*ep^12+4227384753255*ep^11-
         391095488244*ep^10-727716926098*ep^9+384042515730*ep^8-
         34087139644*ep^7-56836737212*ep^6+17556009291*ep^5+3001068192*
         ep^4-1289447179*ep^3-54287968*ep^2+27212508*ep+71424,
         8957952000*ep^22-26873856000*ep^21-10373806080*ep^20+
         84869130240*ep^19-15673236480*ep^18-102563159040*ep^17+
         27466266240*ep^16+59075671680*ep^15-12050052480*ep^14-
         16416224640*ep^13+1770940800*ep^12+2010925440*ep^11-99930240*
         ep^10-104353920*ep^9+1866240*ep^8+1866240*ep^7)
         +xi*tf*nf*ca^3*G20*G30*rat(-64497254400000*ep^28+
         223254808166400*ep^27+914845059194880*ep^26-4249326452981760*
         ep^25-562435426748928*ep^24+20469532204558848*ep^23-
         17787223347096832*ep^22-31511932928749312*ep^21+
         49526794003862756*ep^20+10287832508220512*ep^19-
         51051359656708403*ep^18+15999210087078755*ep^17+
         21811799905599168*ep^16-16086459400027177*ep^15-
         1631615815213252*ep^14+5618657286793526*ep^13-1650991720871801
         *ep^12-754533630898231*ep^11+562468549876659*ep^10-
         10560247156723*ep^9-76065404817805*ep^8+12576050665130*ep^7+
         5069152554130*ep^6-1241595276832*ep^5-166191532796*ep^4+
         49994664768*ep^3+2195045568*ep^2-738059904*ep-2545344,
         2866544640000*ep^29-16912613376000*ep^28+8540710502400*ep^27+
         111512249303040*ep^26-168563144171520*ep^25-211968759582720*
         ep^24+482367381811200*ep^23+155018061895680*ep^22-
         603338240217600*ep^21-34402375676160*ep^20+395996784353280*
         ep^19-6094966970880*ep^18-144127572410880*ep^17+3306021350400*
         ep^16+29434262837760*ep^15-490671613440*ep^14-3384728847360*
         ep^13+34188514560*ep^12+214884195840*ep^11-1148774400*ep^10-
         6972272640*ep^9+14929920*ep^8+89579520*ep^7)
         +xi*tf*nf*ca^3*G10*rat(72364032000*ep^20-293760000000*ep^19+
         23555921920*ep^18+1503834180096*ep^17-2145854073600*ep^16-
         879132937792*ep^15+4073733902944*ep^14-2363939607496*ep^13-
         1480702608396*ep^12+2331180616562*ep^11-821837324547*ep^10-
         206722033709*ep^9+267439417541*ep^8-92805075317*ep^7+
         8483113583*ep^6+6019165213*ep^5-2479043973*ep^4+167300847*ep^3
         +71203200*ep^2-10120404*ep-12672,442368000*ep^21-884736000*
         ep^20-2380062720*ep^19+5743165440*ep^18+2393886720*ep^17-
         10282967040*ep^16+977656320*ep^15+6937482240*ep^14-1915169280*
         ep^13-1627299840*ep^12+518991360*ep^11+116843520*ep^10-
         38499840*ep^9-2488320*ep^8+829440*ep^7)
         +xi*tf*nf*ca^3*G10*G30*rat(16243752960000*ep^27-73958118580800
         *ep^26-161462453398560*ep^25+1288115408276460*ep^24-
         1100599756022856*ep^23-4733957589461319*ep^22+9615965428713794
         *ep^21+901588553381039*ep^20-16669735289383879*ep^19+
         11635928919600639*ep^18+6988584460685521*ep^17-
         12987448976275860*ep^16+5511998515676654*ep^15+
         2626100141293745*ep^14-5341179934166422*ep^13+2377714771120809
         *ep^12+1102049555968207*ep^11-1220691314435409*ep^10+
         74370377704415*ep^9+203487978272648*ep^8-40511288171830*ep^7-
         15540806458728*ep^6+4216241534092*ep^5+579135420312*ep^4-
         182653303296*ep^3-10081384128*ep^2+2902772160*ep+69662592,
         1433272320000*ep^28-10247897088000*ep^27+15467795251200*ep^26+
         46337833451520*ep^25-149688680693760*ep^24+21511591649280*
         ep^23+323079087697920*ep^22-241755482926080*ep^21-
         278354394362880*ep^20+323837095495680*ep^19+99446006845440*
         ep^18-185427740436480*ep^17-10228616755200*ep^16+
         53095483514880*ep^15-1488327229440*ep^14-7953449978880*ep^13+
         355292974080*ep^12+626454190080*ep^11-21854085120*ep^10-
         24246190080*ep^9+418037760*ep^8+358318080*ep^7)
         +xi*tf*nf*ca^3*G10*G20*rat(-83456759808000*ep^28+
         685546488576000*ep^27-1458650413048320*ep^26-2641297638329856*
         ep^25+15354913824062784*ep^24-15482552050304352*ep^23-
         27591140333707896*ep^22+75671646594380280*ep^21-
         40172495640711250*ep^20-59172044980815594*ep^19+
         90963950438131814*ep^18-20099444094915947*ep^17-
         46099607180660025*ep^16+37501603429781031*ep^15+
         1672747661380889*ep^14-14857904913496392*ep^13+
         5029351260626540*ep^12+2267549016582436*ep^11-1630870382359896
         *ep^10-45458000682507*ep^9+223421391951815*ep^8-23763468658929
         *ep^7-15491290676431*ep^6+2572849934614*ep^5+558408774696*ep^4
         -102977846592*ep^3-9788690160*ep^2+1496963808*ep+57853440,
         1934917632000*ep^29-14511882240000*ep^28+25278086430720*ep^27+
         58513790361600*ep^26-229390487101440*ep^25+86466795909120*
         ep^24+474751344983040*ep^23-495109053780480*ep^22-
         357312624122880*ep^21+661081665369600*ep^20+47212632622080*
         ep^19-407455512744960*ep^18+66241340282880*ep^17+
         132226172513280*ep^16-35369063009280*ep^15-23260377623040*
         ep^14+7344706544640*ep^13+2140853276160*ep^12-723013309440*
         ep^11-93973893120*ep^10+32696524800*ep^9+1522851840*ep^8-
         537477120*ep^7)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(2362032783360000*ep^31-
         15479341923801600*ep^30+4034768556631680*ep^29+
         196147247415251040*ep^28-512280188803163592*ep^27-
         47199779532619452*ep^26+2083039587099558822*ep^25-
         3060237946717624827*ep^24-140989447734194735*ep^23+
         4690240577875836011*ep^22-4351779111622057542*ep^21-
         562973792012887342*ep^20+3557967716640831246*ep^19-
         1981837039427863741*ep^18-609789125087534742*ep^17+
         1139225046847333115*ep^16-308935780273964679*ep^15-
         213818492790512551*ep^14+153522541014719238*ep^13-
         2096843074234540*ep^12-26456336059369284*ep^11+
         6253678138728269*ep^10+1968480720716448*ep^9-922072323252910*
         ep^8-28748625749652*ep^7+59719189655936*ep^6-4163383459624*
         ep^5-1842119062128*ep^4+231620445696*ep^3+20802112128*ep^2-
         3735089280*ep+63182592,309586821120000*ep^32-2445735886848000*
         ep^31+4953905115955200*ep^30+7897267419217920*ep^29-
         40758188912640000*ep^28+28031652962058240*ep^27+
         72954300291563520*ep^26-111383764591288320*ep^25-
         29884686683904000*ep^24+135491170320737280*ep^23-
         33162515338014720*ep^22-76254557677194240*ep^21+
         38847967596195840*ep^20+21180147481958400*ep^19-
         16413760576143360*ep^18-2515336751093760*ep^17+
         3546412535162880*ep^16-36397170478080*ep^15-419185315123200*
         ep^14+39207322321920*ep^13+27039319326720*ep^12-3801235599360*
         ep^11-886319677440*ep^10+149956116480*ep^9+11466178560*ep^8-
         2149908480*ep^7)
         +xi*tf*nf*ca^3*G10^2*rat(-150812098560000*ep^30+
         1443266875008000*ep^29-4580766602208000*ep^28+1462190490659520
         *ep^27+24492400396972848*ep^26-54021658844043984*ep^25+
         9581002610846496*ep^24+114323908583372568*ep^23-
         145442839368253963*ep^22-23120894317971232*ep^21+
         181283163045802883*ep^20-105734754807446412*ep^19-
         65627957000919354*ep^18+93450814915735040*ep^17-
         10210577020467548*ep^16-31008845470831292*ep^15+
         12814605890624681*ep^14+4158800992388670*ep^13-
         3469604221441083*ep^12-7995425723482*ep^11+444777142425766*
         ep^10-55437600346970*ep^9-30279059911108*ep^8+5847641489778*
         ep^7+1110662622318*ep^6-249826941916*ep^5-22710667984*ep^4+
         4188504320*ep^3+337492704*ep^2-11452608*ep-3718656,
         4299816960000*ep^31-32893599744000*ep^30+60580837785600*ep^29+
         124829479157760*ep^28-534878587330560*ep^27+255608866529280*
         ep^26+1077156387348480*ep^25-1277707633597440*ep^24-
         734492001231360*ep^23+1698198809702400*ep^22-36040788380160*
         ep^21-1068101275944960*ep^20+272529786516480*ep^19+
         362301161656320*ep^18-137393606476800*ep^17-69283634273280*
         ep^16+31934821086720*ep^15+7478189015040*ep^14-3952471011840*
         ep^13-443571609600*ep^12+264653199360*ep^11+13368360960*ep^10-
         8967905280*ep^9-159252480*ep^8+119439360*ep^7)
         +xi*tf*nf*cf*ca^2*rat(1296*ep^7-5256*ep^6+9696*ep^5-11660*ep^4
         +9588*ep^3-5011*ep^2+1621*ep-262,16*ep^8-48*ep^7+36*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-460800*ep^12+982080*ep^11-644984*
         ep^10+331772*ep^9+774434*ep^8-1352239*ep^7+751805*ep^6-345310*
         ep^5-365781*ep^4+432171*ep^3-45352*ep^2-40644*ep+7328,28800*
         ep^13-46080*ep^12-53216*ep^11+71776*ep^10+35936*ep^9-19168*
         ep^8-3840*ep^7+1152*ep^6)
         +xi*tf*nf*cf*ca^2*G20*rat(-15054336*ep^13+19388592*ep^12+
         69098328*ep^11-147857016*ep^10+47947406*ep^9+100839723*ep^8-
         116640081*ep^7+46514480*ep^6+8025802*ep^5-18752935*ep^4+
         7258661*ep^3+311684*ep^2-765524*ep+124128,124416*ep^14-300672*
         ep^13-39744*ep^12+435168*ep^11-107280*ep^10-134064*ep^9+35568*
         ep^8+9936*ep^7-2592*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(4528742400*ep^17-1825915392*
         ep^16-40818379680*ep^15+75285599520*ep^14-16565844816*ep^13-
         71777531144*ep^12+76820910306*ep^11-17880568960*ep^10-
         24031217377*ep^9+23551581462*ep^8-6552913235*ep^7-2554266763*
         ep^6+2411422908*ep^5-557649863*ep^4-58095626*ep^3+52392588*
         ep^2-9492760*ep+588672,74649600*ep^18-194088960*ep^17-15904512
         *ep^16+336161664*ep^15-129257280*ep^14-157315680*ep^13+
         92889792*ep^12+17066304*ep^11-19699776*ep^10+2196000*ep^9+
         1033920*ep^8-286848*ep^7+20736*ep^6)
         +xi*tf*nf*cf*ca^2*G10*rat(-2304*ep^12+170080*ep^11-456680*
         ep^10-174844*ep^9+1855454*ep^8-2328993*ep^7+599542*ep^6+
         1273746*ep^5-1661198*ep^4+1028327*ep^3-375906*ep^2+76888*ep-
         6704,576*ep^13-720*ep^12-2464*ep^11+3820*ep^10+760*ep^9-2884*
         ep^8+1200*ep^7-144*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(-44582400*ep^15-76112640*ep^14+
         869029680*ep^13-1543812216*ep^12+546789788*ep^11+1229947826*
         ep^10-1697621602*ep^9+826543333*ep^8+97416143*ep^7-391317506*
         ep^6+237766583*ep^5-52785253*ep^4-8598922*ep^3+7332558*ep^2-
         1489420*ep+104448,1555200*ep^16-4432320*ep^15+971136*ep^14+
         6206544*ep^13-4123104*ep^12-1470816*ep^11+1787520*ep^10-275184
         *ep^9-118176*ep^8+40896*ep^7-3456*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(10202112*ep^15-42243120*ep^14+
         64699776*ep^13-39773664*ep^12-19382412*ep^11+77333891*ep^10-
         81653535*ep^9+21456033*ep^8+27024656*ep^7-21451873*ep^6+
         1571040*ep^5+3273162*ep^4-936927*ep^3-121909*ep^2+81538*ep-
         9072,279936*ep^16-956448*ep^15+649296*ep^14+918216*ep^13-
         1240380*ep^12+157320*ep^11+328032*ep^10-124704*ep^9-10404*ep^8
         +10800*ep^7-1296*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(-5175705600*ep^19+
         15246849024*ep^18+267302592*ep^17-50819668416*ep^16+
         80362290240*ep^15-51175986384*ep^14-7939847908*ep^13+
         48673039684*ep^12-43036403838*ep^11+8507092951*ep^10+
         13043310948*ep^9-10294908057*ep^8+1694381073*ep^7+1233429092*
         ep^6-678697089*ep^5+85373546*ep^4+27414750*ep^3-11389128*ep^2+
         1587352*ep-81792,335923200*ep^20-1209323520*ep^19+876479616*
         ep^18+1390208832*ep^17-2110289760*ep^16+209898864*ep^15+
         996667344*ep^14-498521376*ep^13-72557568*ep^12+115597296*ep^11
         -24929136*ep^10-3747456*ep^9+2418048*ep^8-380160*ep^7+20736*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(561600*ep^15-3113280*ep^14+5024088
         *ep^13+5538960*ep^12-29141634*ep^11+35431170*ep^10-6229647*
         ep^9-27878952*ep^8+33029323*ep^7-16693740*ep^6+3139299*ep^5+
         631164*ep^4-380961*ep^3+40086*ep^2+5252*ep-888,58320*ep^16-
         108864*ep^15-212220*ep^14+553932*ep^13-133200*ep^12-406344*
         ep^11+315636*ep^10-45780*ep^9-25368*ep^8+9360*ep^7-864*ep^6)
         +xi*tf*nf*cf^2*ca*rat(-48*ep^6+124*ep^5-212*ep^4+247*ep^3-187*
         ep^2+104*ep-28,2*ep^7-3*ep^6)
         +xi*tf*nf*cf^2*ca*G30*rat(480*ep^8-1152*ep^7+1888*ep^6-2056*
         ep^5+1370*ep^4-630*ep^3+28*ep^2+88*ep-16,30*ep^9-41*ep^8-8*
         ep^7+3*ep^6)
         +xi*tf*nf*cf^2*ca*G20*rat(1176*ep^7+1138*ep^6-9872*ep^5+15386*
         ep^4-12674*ep^3+6642*ep^2-2076*ep+280,24*ep^8-42*ep^7+9*ep^6)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-11760*ep^9-13536*ep^8+96748*
         ep^7-135976*ep^6+97068*ep^5-39252*ep^4+4516*ep^3+3504*ep^2-
         1472*ep+160,360*ep^10-582*ep^9+27*ep^8+60*ep^7-9*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(-432*ep^8-2724*ep^7+13436*ep^6-22809
         *ep^5+21792*ep^4-13705*ep^3+5624*ep^2-1308*ep+126,24*ep^9-50*
         ep^8+23*ep^7-3*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(4320*ep^10+28032*ep^9-129408*
         ep^8+203312*ep^7-173974*ep^6+91644*ep^5-24574*ep^4-2012*ep^3+
         3464*ep^2-876*ep+72,360*ep^11-702*ep^10+221*ep^9+51*ep^8-29*
         ep^7+3*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(-26352*ep^11+82620*ep^10-85692*
         ep^9+6224*ep^8+59016*ep^7-48801*ep^6+6902*ep^5+14203*ep^4-
         11626*ep^3+4218*ep^2-768*ep+56,1944*ep^12-7290*ep^11+10341*
         ep^10-7236*ep^9+2661*ep^8-492*ep^7+36*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(263520*ep^13-777888*ep^12+
         702888*ep^11+110184*ep^10-628504*ep^9+393272*ep^8+31962*ep^7-
         172384*ep^6+96834*ep^5-17928*ep^4-4204*ep^3+2712*ep^2-496*ep+
         32,29160*ep^14-105462*ep^13+138591*ep^12-80568*ep^11+15102*
         ep^10+5178*ep^9-3105*ep^8+564*ep^7-36*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(7680*ep^12-59424*ep^11+
         182112*ep^10-279720*ep^9+213852*ep^8-53064*ep^7-34105*ep^6+
         38977*ep^5-20531*ep^4+5479*ep^3-96*ep^2-224*ep+24,28800*ep^14-
         146880*ep^13+252064*ep^12-116368*ep^11-106960*ep^10+105616*
         ep^9-7632*ep^8-10368*ep^7+1728*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*rat(-3110400*ep^17+36910080*
         ep^16-120657600*ep^15+122158080*ep^14+58966536*ep^13-211807660
         *ep^12+221332642*ep^11-104807181*ep^10-136454352*ep^9+
         198401978*ep^8-21663226*ep^7-68633020*ep^6+25168734*ep^5+
         6156802*ep^4-3915896*ep^3+39041*ep^2+199802*ep-23880,6220800*
         ep^18-17314560*ep^17-9400320*ep^16+52778880*ep^15-2376000*
         ep^14-58857840*ep^13+7486560*ep^12+27853200*ep^11-2423520*
         ep^10-4712400*ep^9+531360*ep^8+252720*ep^7-38880*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(441461760*ep^23-
         4438775040*ep^22+15200209920*ep^21-14499468240*ep^20-
         37072841616*ep^19+122662740800*ep^18-127969506596*ep^17-
         53534201183*ep^16+270340946916*ep^15-155597733451*ep^14-
         179417856333*ep^13+219687873991*ep^12+7037215423*ep^11-
         100711901589*ep^10+31469562321*ep^9+16056348064*ep^8-
         9774561543*ep^7-283840812*ep^6+1104788068*ep^5-132640972*ep^4-
         61593360*ep^3+18912672*ep^2-1684800*ep+25920,373248000*ep^25-
         2370124800*ep^24+2183293440*ep^23+13518213120*ep^22-
         28069724160*ep^21-14745746880*ep^20+69479989920*ep^19-
         12012890400*ep^18-72787808160*ep^17+30032920800*ep^16+
         37016681760*ep^15-19160408160*ep^14-9064504800*ep^13+
         5404940640*ep^12+863847360*ep^11-699874560*ep^10+8709120*ep^9+
         32970240*ep^8-3732480*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*rat(-8704*ep^11+19328*ep^10-
         22208*ep^9+23712*ep^8+31560*ep^7-82076*ep^6+26578*ep^5+27567*
         ep^4-17296*ep^3+218*ep^2+1590*ep-269,6144*ep^13-6656*ep^12-
         17664*ep^11+12160*ep^10+16320*ep^9-3776*ep^8-2496*ep^7+576*
         ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-1676866680*ep^22+
         18253009980*ep^21-67150245870*ep^20+72025823865*ep^19+
         187274615307*ep^18-769783725914*ep^17+1058426241042*ep^16+
         344933974676*ep^15-3266512663984*ep^14+3650772450566*ep^13+
         528333526964*ep^12-4103568341313*ep^11+2815147430225*ep^10+
         278311378696*ep^9-1249476734144*ep^8+539849258788*ep^7+
         30041983324*ep^6-91138161184*ep^5+23719040728*ep^4+1264785984*
         ep^3-1655304192*ep^2+292985856*ep-17262720,1492992000*ep^24-
         11719987200*ep^23+24073666560*ep^22+33302845440*ep^21-
         183003171840*ep^20+144797495040*ep^19+264504199680*ep^18-
         458223621120*ep^17-13987860480*ep^16+418276846080*ep^15-
         181203379200*ep^14-134106670080*ep^13+107436948480*ep^12+
         4159307520*ep^11-20244026880*ep^10+3867125760*ep^9+900771840*
         ep^8-353341440*ep^7+29859840*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(298598400*ep^24-
         3696238080*ep^23+16665396480*ep^22-23693328000*ep^21-
         52494291168*ep^20+215419623360*ep^19-156809068544*ep^18-
         275961411552*ep^17+394708874918*ep^16+159369228404*ep^15-
         384162907477*ep^14-104521244257*ep^13+324079470036*ep^12-
         15787674640*ep^11-159373930658*ep^10+54421752790*ep^9+
         30415905046*ep^8-20134241492*ep^7+311155103*ep^6+2169575779*
         ep^5-487860552*ep^4+3053448*ep^3+5754096*ep^2+408240*ep-103680
         ,447897600*ep^25-3112888320*ep^24+4218946560*ep^23+15289482240
         *ep^22-43789731840*ep^21-1527120000*ep^20+100460036160*ep^19-
         57607441920*ep^18-95972878080*ep^17+84995723520*ep^16+
         42378802560*ep^15-50460986880*ep^14-8069310720*ep^13+
         14135610240*ep^12+204932160*ep^11-1794493440*ep^10+132503040*
         ep^9+82114560*ep^8-11197440*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(-8875040400*ep^25+
         126839461680*ep^24-769670592480*ep^23+2299954080060*ep^22-
         2444773990251*ep^21-4719703876866*ep^20+18474884518667*ep^19-
         22103008496912*ep^18+3120986423002*ep^17+21251618821824*ep^16-
         24127327053426*ep^15+6796376999592*ep^14+7757143952933*ep^13-
         8322330997598*ep^12+2374542749299*ep^11+1123079278644*ep^10-
         1115091905868*ep^9+258936513168*ep^8+78075928532*ep^7-
         58033538696*ep^6+9108053704*ep^5+2083998432*ep^4-1050926592*
         ep^3+165405312*ep^2-10869120*ep+207360,26873856000*ep^27-
         206480793600*ep^26+393687060480*ep^25+706832179200*ep^24-
         3266369556480*ep^23+1957436858880*ep^22+5744477594880*ep^21-
         7888905066240*ep^20-2419964951040*ep^19+8861690511360*ep^18-
         1964866705920*ep^17-4212360737280*ep^16+2075155200000*ep^15+
         799498391040*ep^14-674225406720*ep^13-3601739520*ep^12+
         88547351040*ep^11-15259207680*ep^10-3224862720*ep^9+1149603840
         *ep^8-89579520*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(-15552000*ep^21+176815440*
         ep^20-995735160*ep^19+2713071000*ep^18-2645519214*ep^17-
         1589223081*ep^16+3733467382*ep^15-2663935942*ep^14+3019110286*
         ep^13-487496674*ep^12-3982941930*ep^11+2834328614*ep^10+
         1008312352*ep^9-1569957899*ep^8+247877884*ep^7+254994328*ep^6-
         102279576*ep^5-4213226*ep^4+7272424*ep^3-345600*ep^2-297248*ep
         +39840,93312000*ep^23-740275200*ep^22+1843637760*ep^21-
         389975040*ep^20-4927492800*ep^19+5427128640*ep^18+3483386880*
         ep^17-7607481600*ep^16+314451840*ep^15+4305225600*ep^14-
         1210487040*ep^13-1105639680*ep^12+470118720*ep^11+111247680*
         ep^10-70521600*ep^9+184320*ep^8+3594240*ep^7-414720*ep^6)
         +xi*tf^2*nf^2*ca^2*rat(-576*ep^7+3180*ep^6-7170*ep^5+8550*ep^4
         -5897*ep^3+2432*ep^2-598*ep+74,8*ep^9-44*ep^8+90*ep^7-81*ep^6+
         27*ep^5)
         +xi*tf^2*nf^2*ca^2*G30*rat(-230400*ep^12+836640*ep^11-886252*
         ep^10+36544*ep^9+642757*ep^8-1000649*ep^7+983757*ep^6-112140*
         ep^5-507617*ep^4+269335*ep^3+5059*ep^2-25818*ep+3664,14400*
         ep^14-59040*ep^13+52592*ep^12+67848*ep^11-111664*ep^10-672*
         ep^9+48992*ep^8-9000*ep^7-4320*ep^6+864*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*rat(-110592*ep^11+638148*ep^10-1198724*
         ep^9+364083*ep^8+1352733*ep^7-1372727*ep^6+33017*ep^5+408589*
         ep^4-91625*ep^3-31049*ep^2+6551*ep+156,3456*ep^13-13536*ep^12+
         10656*ep^11+15984*ep^10-21240*ep^9-2934*ep^8+7614*ep^7+486*
         ep^6-486*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(99532800*ep^16-407259648*ep^15+
         360857952*ep^14+615301664*ep^13-1280116640*ep^12+375569392*
         ep^11+760222698*ep^10-630546280*ep^9-38294803*ep^8+220769249*
         ep^7-64690075*ep^6-21345364*ep^5+14158791*ep^4-1244663*ep^3-
         666875*ep^2+174890*ep-12528,8294400*ep^18-29859840*ep^17+
         11734272*ep^16+60084864*ep^15-48203136*ep^14-42298560*ep^13+
         38116368*ep^12+13628808*ep^11-11352240*ep^10-1544256*ep^9+
         1480320*ep^8-18792*ep^7-69984*ep^6+7776*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*rat(102336*ep^12-343168*ep^11-20232*
         ep^10+1433812*ep^9-1990778*ep^8+180335*ep^7+1803700*ep^6-
         1673791*ep^5+449883*ep^4+180786*ep^3-161521*ep^2+43742*ep-4384
         ,576*ep^14-1728*ep^13-1312*ep^12+8672*ep^11-5868*ep^10-6764*
         ep^9+8332*ep^8-612*ep^7-1728*ep^6+432*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G30*rat(737280*ep^13-6193152*ep^12+
         19030668*ep^11-24442536*ep^10+3247839*ep^9+25362041*ep^8-
         26353364*ep^7+6470184*ep^6+5103957*ep^5-3661047*ep^4+504294*
         ep^3+206590*ep^2-72658*ep+6336,207360*ep^15-1060992*ep^14+
         1701504*ep^13-160320*ep^12-2119200*ep^11+1729752*ep^10+87384*
         ep^9-536736*ep^8+136560*ep^7+27000*ep^6-13608*ep^5+1296*ep^4)
         +xi*tf^2*nf^2*ca^2*G10*G20*rat(-1078272*ep^16+2478144*ep^15+
         5680016*ep^14-19850656*ep^13+2980520*ep^12+42800330*ep^11-
         44922038*ep^10-9726470*ep^9+41589719*ep^8-20409562*ep^7-
         5485253*ep^6+8201084*ep^5-2053883*ep^4-494292*ep^3+359335*ep^2
         -68898*ep+4496,41472*ep^18-86400*ep^17-220608*ep^16+567168*
         ep^15+199872*ep^14-1045848*ep^13+168708*ep^12+744324*ep^11-
         276216*ep^10-190368*ep^9+97140*ep^8+9828*ep^7-10368*ep^6+1296*
         ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G20*G30*rat(-3870720*ep^17+21823488*
         ep^16-60809256*ep^15+126072120*ep^14-161367174*ep^13+24871764*
         ep^12+211078717*ep^11-238319743*ep^10+42207551*ep^9+87686845*
         ep^8-58399035*ep^7+1803291*ep^6+10494959*ep^5-3506261*ep^4-
         76910*ep^3+248048*ep^2-47700*ep+2880,3732480*ep^19-14743296*
         ep^18+8346240*ep^17+32223744*ep^16-38329344*ep^15-18472176*
         ep^14+38378664*ep^13-1468584*ep^12-14002632*ep^11+3091608*
         ep^10+1932264*ep^9-672120*ep^8-53784*ep^7+40824*ep^6-3888*ep^5
         )
         +xi*tf^2*nf^2*ca^2*G10^2*rat(-11059200*ep^16+13455360*ep^15+
         60143580*ep^14-95187984*ep^13-72848793*ep^12+184225595*ep^11-
         14534801*ep^10-131953015*ep^9+58598753*ep^8+32963339*ep^7-
         26906727*ep^6-288149*ep^5+4363844*ep^4-853154*ep^3-186992*ep^2
         +74488*ep-6144,311040*ep^18-217728*ep^17-2111616*ep^16+1491264
         *ep^15+4568496*ep^14-2589768*ep^13-4259808*ep^12+1596744*ep^11
         +1649232*ep^10-413784*ep^9-253248*ep^8+52920*ep^7+12960*ep^6-
         2592*ep^5)
         +xi*tf^2*nf^2*cf*ca*rat(96*ep^5-304*ep^4+448*ep^3-432*ep^2+256
         *ep-64,4*ep^7-12*ep^6+9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G30*rat(1920*ep^7-5568*ep^6+7456*ep^5-6480
         *ep^4+3008*ep^3-16*ep^2-384*ep+64,60*ep^9-172*ep^8+107*ep^7+30
         *ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G20*rat(-1024*ep^7+2880*ep^6-3648*ep^5+
         2896*ep^4-992*ep^3-432*ep^2+384*ep-64,32*ep^9-88*ep^8+44*ep^7+
         30*ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*rat(-512*ep^7+1472*ep^6-1728*ep^5+688*
         ep^4+992*ep^3-1552*ep^2+768*ep-128,12*ep^9-28*ep^8-ep^7+30*
         ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G30*rat(-7680*ep^9+41472*ep^8-100864*
         ep^7+137344*ep^6-106528*ep^5+41408*ep^4-2272*ep^3-4096*ep^2+
         1344*ep-128,540*ep^11-2088*ep^10+2631*ep^9-1037*ep^8-137*ep^7+
         141*ep^6-18*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*rat(89856*ep^11-608832*ep^10+
         1858656*ep^9-3232528*ep^8+3372568*ep^7-2001592*ep^6+447256*
         ep^5+222968*ep^4-207632*ep^3+70032*ep^2-11520*ep+768,7776*
         ep^13-36936*ep^12+64692*ep^11-48438*ep^10+8565*ep^9+9096*ep^8-
         5871*ep^7+1332*ep^6-108*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*G30*rat(103680*ep^10-479232*ep^9+
         887808*ep^8-802752*ep^7+299632*ep^6+53296*ep^5-84272*ep^4+
         20848*ep^3+2560*ep^2-1760*ep+192,58320*ep^12-298404*ep^11+
         593568*ep^10-576909*ep^9+271908*ep^8-34950*ep^7-21744*ep^6+
         10443*ep^5-1764*ep^4+108*ep^3)
         +xi*tf^2*nf^2*cf*ca*G10^2*rat(1536*ep^9-7680*ep^8+16384*ep^7-
         16768*ep^6+3616*ep^5+10048*ep^4-11552*ep^3+5632*ep^2-1344*ep+
         128,108*ep^11-360*ep^10+267*ep^9+223*ep^8-353*ep^7+141*ep^6-18
         *ep^5)
         +xi*tf^3*nf^3*ca*G30*rat(1920*ep^6-6528*ep^5+7840*ep^4-3488*
         ep^3-96*ep^2+416*ep-64,120*ep^9-524*ep^8+730*ep^7-261*ep^6-108
         *ep^5+27*ep^4)
         +xi*tf^3*nf^3*ca*G20*rat(-2048*ep^6+6784*ep^5-7616*ep^4+2496*
         ep^3+1088*ep^2-832*ep+128,64*ep^9-272*ep^8+352*ep^7-72*ep^6-
         108*ep^5+27*ep^4)
         +xi*tf^3*nf^3*ca*G10*rat(384*ep^6-1152*ep^5+928*ep^4+352*ep^3-
         864*ep^2+416*ep-64,24*ep^9-92*ep^8+82*ep^7+63*ep^6-108*ep^5+27
         *ep^4)
         +xi^2*ca^4*rat(255808*ep^10-1658912*ep^9+4384464*ep^8-5973136*
         ep^7+4265544*ep^6-1269586*ep^5-137006*ep^4+129591*ep^3+15341*
         ep^2-11100*ep+270,8192*ep^10-36864*ep^9+55296*ep^8-27648*ep^7)
         +xi^2*ca^4*G30*rat(-13178880*ep^16+92254464*ep^15-954199168*
         ep^14+2476858944*ep^13-1033305632*ep^12-3518740864*ep^11+
         4587003744*ep^10-217229624*ep^9-3294828476*ep^8+1554414792*
         ep^7+763466182*ep^6-534567816*ep^5+12242389*ep^4+44488386*ep^3
         -14394345*ep^2+3084324*ep-404388,530841600*ep^16-1380188160*
         ep^15-529661952*ep^14+2940862464*ep^13+75055104*ep^12-
         2007908352*ep^11-214253568*ep^10+356990976*ep^9+31850496*ep^8-
         15925248*ep^7)
         +xi^2*ca^4*G20*rat(-5153621760000*ep^23-72625631616000*ep^22+
         191308579315200*ep^21+393582292037280*ep^20-1186892694040944*
         ep^19-323550578845592*ep^18+2473725071197116*ep^17-
         735145818460684*ep^16-2196043984156324*ep^15+1368581022552832*
         ep^14+795423213025528*ep^13-816680949830604*ep^12-
         45810998064917*ep^11+211537060161652*ep^10-35711386197081*ep^9
         -23353133933364*ep^8+7461598766837*ep^7+903835470428*ep^6-
         507527457391*ep^5-4274350284*ep^4+11423840248*ep^3+426495680*
         ep^2+42245328*ep-42087744,4299816960000*ep^23-1719926784000*
         ep^22-30778328678400*ep^21+12311331471360*ep^20+73951211520000
         *ep^19-19905896448000*ep^18-79472071987200*ep^17+9362595962880
         *ep^16+38401640386560*ep^15-1417645670400*ep^14-8548034457600*
         ep^13+81122549760*ep^12+897505505280*ep^11-1526169600*ep^10-
         42400972800*ep^9+716636160*ep^7)
         +xi^2*ca^4*G20*G30*rat(278383288320000*ep^28-328161753907200*
         ep^27-5210131191459840*ep^26+1581448521384960*ep^25+
         62186730955800576*ep^24-69962873135165184*ep^23-
         230886689841636672*ep^22+427868145824429472*ep^21+
         153141727118194672*ep^20-721186266663163016*ep^19+
         229120519103463960*ep^18+466131711595938128*ep^17-
         339442517596785936*ep^16-94827253833137330*ep^15+
         161972722546250410*ep^14-19054657751319758*ep^13-
         35028134526889803*ep^12+11191745538862232*ep^11+
         3776233502213571*ep^10-1995340047424538*ep^9-223181187635549*
         ep^8+211685210688550*ep^7+675099847203*ep^6-13887092150092*
         ep^5+1129252210800*ep^4+429980443648*ep^3-61264284432*ep^2-
         4145441472*ep+832429440,550376570880000*ep^28-2696845197312000
         *ep^27-1057028780851200*ep^26+20353323085332480*ep^25-
         12010800595599360*ep^24-52708802435481600*ep^23+
         39905734872268800*ep^22+69669202756239360*ep^21-
         46171739365539840*ep^20-52776995495362560*ep^19+
         23254387100467200*ep^18+22084153442058240*ep^17-
         5588340460830720*ep^16-4953584361553920*ep^15+697794103296000*
         ep^14+603585153515520*ep^13-46282785177600*ep^12-
         39718590382080*ep^11+1539175219200*ep^10+1318610534400*ep^9-
         20065812480*ep^8-17199267840*ep^7)
         +xi^2*ca^4*G10*rat(-1149382656000*ep^20+3883097088000*ep^19+
         2403765258240*ep^18-22740002112000*ep^17+18655368622336*ep^16+
         29456108069440*ep^15-48849073717504*ep^14+1425315346624*ep^13+
         34635860434808*ep^12-17091022303416*ep^11-5459294360462*ep^10+
         5484427991191*ep^9-229068457325*ep^8-496423921270*ep^7+
         8423283274*ep^6+34158401379*ep^5+1765602055*ep^4-2030664164*
         ep^3+13600842*ep^2+49744296*ep-3650184,21233664000*ep^20-
         21233664000*ep^19-135476674560*ep^18+140195266560*ep^17+
         255101829120*ep^16-238480588800*ep^15-191553085440*ep^14+
         141446062080*ep^13+49517936640*ep^12-28592455680*ep^11-
         3680870400*ep^10+1927618560*ep^9+79626240*ep^8-39813120*ep^7)
         +xi^2*ca^4*G10*G30*rat(6011056898611200*ep^27-
         54125028357096960*ep^26+157189371315050880*ep^25-
         22160003072929056*ep^24-779706933049781616*ep^23+
         1403357429143293016*ep^22-59187216957876332*ep^21-
         1946756732516011180*ep^20+1169130415976245268*ep^19+
         697502435110401264*ep^18-1775497112976992*ep^17-
         777363037273426968*ep^16-549572206109375236*ep^15+
         1072824390232406588*ep^14-49589846150768497*ep^13-
         416562684037244736*ep^12+126706611855678190*ep^11+
         46552518060889422*ep^10-22667325465503032*ep^9-
         1521417347949514*ep^8+1569382875982586*ep^7-18168584191434*
         ep^6-54002661708347*ep^5+2857719945494*ep^4+476239163608*ep^3-
         10620298896*ep^2+16090618320*ep-3247547040,2201506283520000*
         ep^28-14089640214528000*ep^27+13604085773107200*ep^26+
         78839364578181120*ep^25-168876177012817920*ep^24-
         78353918853120000*ep^23+409635108657561600*ep^22-
         85763682792898560*ep^21-420481927090667520*ep^20+
         183819939026042880*ep^19+212215560870297600*ep^18-
         110788715068784640*ep^17-55295618077163520*ep^16+
         30186833435688960*ep^15+7512097141555200*ep^14-
         4132884369899520*ep^13-533029569822720*ep^12+292771564093440*
         ep^11+18645280358400*ep^10-10204898918400*ep^9-252255928320*
         ep^8+137594142720*ep^7)
         +xi^2*ca^4*G10*G20*rat(17008329093120000*ep^30-
         139707919300608000*ep^29+259152768976204800*ep^28+
         888827611560192000*ep^27-4208824128386501568*ep^26+
         3641572938474341568*ep^25+10153106891796159216*ep^24-
         25596971618788885320*ep^23+12730989562006164064*ep^22+
         22844593657727762030*ep^21-32590212058196542060*ep^20+
         3631046790071094616*ep^19+19095068385379500693*ep^18-
         10842825414327324608*ep^17-3792907373896078922*ep^16+
         4845985254266405221*ep^15-140022125876577934*ep^14-
         1097713118562312482*ep^13+195785396907210372*ep^12+
         160615110776874118*ep^11-45724854689436899*ep^10-
         15337589759810024*ep^9+6308598466121978*ep^8+675557946256237*
         ep^7-501559753572684*ep^6+15321712241668*ep^5+18319100424720*
         ep^4-2155826288272*ep^3-144686667072*ep^2+31151648448*ep-
         860661504,1857520926720000*ep^30-13281274626048000*ep^29+
         20226854957875200*ep^28+59233427077201920*ep^27-
         195067349428469760*ep^26+36697762470297600*ep^25+
         416482286244986880*ep^24-346766432246415360*ep^23-
         335262372726988800*ep^22+474808634317578240*ep^21+
         73315790528348160*ep^20-283838344587509760*ep^19+
         38537994768629760*ep^18+85024794821345280*ep^17-
         25079468648693760*ep^16-12645423287746560*ep^15+
         5524540582993920*ep^14+763666592440320*ep^13-561226800660480*
         ep^12+5240481546240*ep^11+25859576954880*ep^10-2102610493440*
         ep^9-429981696000*ep^8+51597803520*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(-26419866992640000*ep^30+
         104278886974771200*ep^29+564108887462077440*ep^28-
         3769167202737742080*ep^27+4685511286391555520*ep^26+
         11953794493971596736*ep^25-37131894913030718016*ep^24+
         17873145079913039168*ep^23+48179481230100897252*ep^22-
         61407990065040540136*ep^21-11390860449422812176*ep^20+
         55727706159267048380*ep^19-15079233541630771216*ep^18-
         24853644207552678992*ep^17+13216413976638510412*ep^16+
         6370369295000545866*ep^15-5250441119153316645*ep^14-
         916752244696309291*ep^13+1310277368139890258*ep^12+
         18095572049629312*ep^11-215086325473649234*ep^10+
         22345534379198490*ep^9+21520380126031944*ep^8-4500789610216102
         *ep^7-1084030889251813*ep^6+392235890000225*ep^5+5407902182386
         *ep^4-14286660433544*ep^3+1203883391136*ep^2+160462842768*ep-
         21904177248,39627113103360000*ep^30-247009005010944000*ep^29+
         196000104421785600*ep^28+1502189740370165760*ep^27-
         2844065349815500800*ep^26-2153517164129157120*ep^25+
         7644998730315202560*ep^24-79779207740129280*ep^23-
         9054871061983395840*ep^22+2304604169575464960*ep^21+
         5632785694015488000*ep^20-1909010005705359360*ep^19-
         1964333953206190080*ep^18+709842292817264640*ep^17+
         391665103086551040*ep^16-142416127540592640*ep^15-
         44529476791173120*ep^14+16069452553912320*ep^13+
         2813018448199680*ep^12-1006067031736320*ep^11-91091144540160*
         ep^10+32334623539200*ep^9+1169550213120*ep^8-412782428160*ep^7
         )
         +xi^2*ca^4*G10^2*rat(35578029219840000*ep^31-
         333922858662297600*ep^30+1018926311022305280*ep^29-
         166211416077557760*ep^28-5718021692442870528*ep^27+
         11435318641536091392*ep^26-250833686705404608*ep^25-
         25227070942550091584*ep^24+26792436952450860016*ep^23+
         9535536897159617552*ep^22-33938996593186984852*ep^21+
         12266960120900842620*ep^20+16050358432554652876*ep^19-
         12923073793781861720*ep^18-2583902477589764656*ep^17+
         5247238667638661878*ep^16-418058951215172653*ep^15-
         1187282010263699259*ep^14+258152807568639400*ep^13+
         168923655086387104*ep^12-53274542849651242*ep^11-
         15457495909441658*ep^10+6345408396512516*ep^9+847201927901610*
         ep^8-461204360358173*ep^7-24820471490139*ep^6+21029940036640*
         ep^5+746271980*ep^4-540769441296*ep^3+22036320432*ep^2+
         5199569280*ep-297286848,3302259425280000*ep^31-
         22785590034432000*ep^30+30056064535756800*ep^29+
         114293583674081280*ep^28-320460431394078720*ep^27-
         21456133132124160*ep^26+756723069977886720*ep^25-
         431370418995855360*ep^24-750140410290831360*ep^23+
         695098739797032960*ep^22+341365242858209280*ep^21-
         472016705698529280*ep^20-57638384672440320*ep^19+
         168283188468449280*ep^18-6796924343746560*ep^17-
         33627183022080000*ep^16+4201217352990720*ep^15+
         3812980867891200*ep^14-658329160089600*ep^13-240117721989120*
         ep^12+48301684162560*ep^11+7755171102720*ep^10-1698905456640*
         ep^9-99373547520*ep^8+22932357120*ep^7)
         +xi^2*[d4AA/na]*G30*rat(-6036480*ep^15+33160320*ep^14-50494784
         *ep^13-108879936*ep^12+239921984*ep^11-24070904*ep^10-
         168525972*ep^9+204816296*ep^8-15847654*ep^7-113291976*ep^6+
         38061365*ep^5+16227552*ep^4-7370425*ep^3-23190*ep^2+123936*ep+
         15168,5529600*ep^15-6082560*ep^14-14641152*ep^13+8672256*ep^12
         +13790208*ep^11-230400*ep^10-2577408*ep^9-147456*ep^8+110592*
         ep^7)
         +xi^2*[d4AA/na]*G20*rat(8398080000*ep^21-173951712000*ep^20+
         112143902400*ep^19+1908493294560*ep^18-37075479688*ep^17-
         4732585045488*ep^16+150978444646*ep^15+3530847197182*ep^14-
         2581944774676*ep^13-1373242614661*ep^12+2604405914088*ep^11+
         185010437414*ep^10-1010539514455*ep^9+64011544182*ep^8+
         174156337191*ep^7-22189567814*ep^6-11908952285*ep^5+1559034511
         *ep^4+242617575*ep^3+3235658*ep^2-277196*ep-1393944,
         14929920000*ep^21+26376192000*ep^20-64650700800*ep^19-
         123705031680*ep^18+53398172160*ep^17+170283375360*ep^16+
         39604446720*ep^15-51964727040*ep^14-18855659520*ep^13+
         6188417280*ep^12+2583221760*ep^11-309761280*ep^10-138032640*
         ep^9+5391360*ep^8+2488320*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(5957038080000*ep^27-
         129029820825600*ep^26+381248897402880*ep^25+784754038341120*
         ep^24-3462344169759744*ep^23-567055953261600*ep^22+
         10246510319263104*ep^21-4318917460088640*ep^20-
         12847098729140536*ep^19+10946781635594018*ep^18+
         6062627344258110*ep^17-10735848274713806*ep^16+
         1059189273324246*ep^15+5020855761060002*ep^14-2121502353716974
         *ep^13-1097190219423358*ep^12+809209029535431*ep^11+
         81389404993654*ep^10-141767258068005*ep^9+5717575173788*ep^8+
         13169130106859*ep^7-1267907736166*ep^6-730898858163*ep^5+
         103833121372*ep^4+17387638344*ep^3-3248382208*ep^2-67346352*ep
         +24306624,5733089280000*ep^27-19492503552000*ep^26-
         40249471795200*ep^25+151639574446080*ep^24+102346855464960*
         ep^23-395529742172160*ep^22-177609875005440*ep^21+
         459306049536000*ep^20+208003455912960*ep^19-237755185873920*
         ep^18-114399579847680*ep^17+58443895249920*ep^16+
         29453963074560*ep^15-7418892487680*ep^14-3859650155520*ep^13+
         497870115840*ep^12+264692828160*ep^11-16696074240*ep^10-
         9011036160*ep^9+218972160*ep^8+119439360*ep^7)
         +xi^2*[d4AA/na]*G10*rat(39936000*ep^16-1019136000*ep^15-
         840757760*ep^14+4768152704*ep^13-1338338048*ep^12-2901105904*
         ep^11+3821797312*ep^10-834860600*ep^9-1729813972*ep^8+
         867836799*ep^7+224510227*ep^6-194413431*ep^5+18459679*ep^4+
         6030985*ep^3-915799*ep^2+29607*ep-7479,147456000*ep^17-
         122880000*ep^16-469770240*ep^15+190771200*ep^14+483194880*
         ep^13-138240*ep^12-101145600*ep^11-1443840*ep^10+6758400*ep^9+
         46080*ep^8-138240*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(389693143065600*ep^26-
         2458264468596480*ep^25+3236348185341120*ep^24+7946310990001968
         *ep^23-23633502250070640*ep^22+12678406600402996*ep^21+
         13959002408331880*ep^20-8633336487332056*ep^19+
         15154893691578080*ep^18-75797539128615672*ep^17+
         39993739137913984*ep^16+95523222391255968*ep^15-
         89729002644041590*ep^14-28524664947627295*ep^13+
         52990467899066720*ep^12-4833508199409678*ep^11-
         12655650770651150*ep^10+3501277455086172*ep^9+1230993730610486
         *ep^8-549015846362914*ep^7-37459821872500*ep^6+36131141507079*
         ep^5-529086885638*ep^4-1251773887288*ep^3+69144449200*ep^2+
         20262697200*ep-1802355552,45864714240000*ep^27-224737099776000
         *ep^26-53687196057600*ep^25+1561955967959040*ep^24-
         1175319735828480*ep^23-3395352913182720*ep^22+3441035393925120
         *ep^21+3374809699368960*ep^20-3697825598668800*ep^19-
         1717156334960640*ep^18+1845423015690240*ep^17+460036292935680*
         ep^16-461937603870720*ep^15-64014042562560*ep^14+
         60480959938560*ep^13+4619682201600*ep^12-4175259402240*ep^11-
         163481518080*ep^10+143221063680*ep^9+2229534720*ep^8-
         1911029760*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(134369280000*ep^27+36323002368000*
         ep^26-232900135142400*ep^25+184612272491520*ep^24+
         1544712568134336*ep^23-3246585961447296*ep^22-1775911426061296
         *ep^21+10473174319590424*ep^20-6163558355790008*ep^19-
         11954148384296854*ep^18+17883426834132342*ep^17+
         1528975605578468*ep^16-17704966900164733*ep^15+
         7213633276755110*ep^14+7593011169996295*ep^13-5765198147929090
         *ep^12-1097739745964982*ep^11+1845417720163370*ep^10-
         152186465218816*ep^9-273820332807052*ep^8+63507389896915*ep^7+
         16781775375926*ep^6-6518635765341*ep^5-184023377038*ep^4+
         256188001272*ep^3-13425833456*ep^2-3638283984*ep+336545568,
         4299816960000*ep^27-19994148864000*ep^26-10569188966400*ep^25+
         146559081922560*ep^24-73609309716480*ep^23-355005120798720*
         ep^22+252191180574720*ep^21+414639148262400*ep^20-
         292136732282880*ep^19-261284798269440*ep^18+157837904087040*
         ep^17+90173130301440*ep^16-44285731706880*ep^15-16583208744960
         *ep^14+6815233935360*ep^13+1564331719680*ep^12-565965895680*
         ep^11-69550202880*ep^10+23151329280*ep^9+1134673920*ep^8-
         358318080*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-360181334016000*ep^29+
         1257094250035200*ep^28+6281821978145280*ep^27-
         30828491692260480*ep^26+2617768503139680*ep^25+
         154292485544575632*ep^24-193437326981111880*ep^23-
         157515661100269180*ep^22+430511803210984980*ep^21-
         155103054258175984*ep^20-181534486256916168*ep^19+
         216435710047539320*ep^18-169801623685792936*ep^17+
         47175696164459500*ep^16+118626086972360368*ep^15-
         109793637242514549*ep^14-4174979707290225*ep^13+
         37688479167162566*ep^12-9319671083747176*ep^11-
         4711391801035418*ep^10+1925690853627286*ep^9+310619087370192*
         ep^8-168761470361160*ep^7-33553168940917*ep^6+18060702410567*
         ep^5+419771738246*ep^4-905333930264*ep^3+71161028224*ep^2+
         13073265648*ep-1613528352,825564856320000*ep^29-
         3907673653248000*ep^28-1778174971084800*ep^27+
         28628357134417920*ep^26-16308825752862720*ep^25-
         69328179548651520*ep^24+55278537558589440*ep^23+
         81255739509964800*ep^22-66759537859706880*ep^21-
         52126719923404800*ep^20+39159622073548800*ep^19+
         18968391324794880*ep^18-12471037037936640*ep^17-
         3918174456545280*ep^16+2282427962818560*ep^15+456639287132160*
         ep^14-242738502451200*ep^13-29327492136960*ep^12+
         14613312798720*ep^11+960239370240*ep^10-457373122560*ep^9-
         12421693440*ep^8+5733089280*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-1710968832000*ep^29+69358079692800*
         ep^28-328388166696960*ep^27-102990945600000*ep^26+
         2920092529348992*ep^25-3179181163160112*ep^24-7438188209409104
         *ep^23+14420485641827608*ep^22+2411935632941048*ep^21-
         20458828965787183*ep^20+11379965418412401*ep^19+
         9294403177947865*ep^18-14402256012829064*ep^17+
         2706165087350216*ep^16+6568363135345720*ep^15-3949168374136546
         *ep^14-1037169036593730*ep^13+1388707011524950*ep^12-
         92417749416221*ep^11-210237340236877*ep^10+45469691512294*ep^9
         +12645115229294*ep^8-4183928086092*ep^7-173470729658*ep^6+
         85590031116*ep^5+5418119635*ep^4+2792086256*ep^3-881806392*
         ep^2-62902656*ep+17636400,5733089280000*ep^29-27136622592000*
         ep^28-12348437299200*ep^27+198808035655680*ep^26-
         113255734394880*ep^25-481445691310080*ep^24+383878733045760*
         ep^23+564275968819200*ep^22-463607901803520*ep^21-
         361991110579200*ep^20+271941819955200*ep^19+131724939755520*
         ep^18-86604423874560*ep^17-27209544837120*ep^16+15850194186240
         *ep^15+3171106160640*ep^14-1685684044800*ep^13-203663139840*
         ep^12+101481338880*ep^11+6668328960*ep^10-3176202240*ep^9-
         86261760*ep^8+39813120*ep^7)
         +xi^2*tf*nf*ca^3*rat(40832*ep^9-271584*ep^8+757112*ep^7-
         1146644*ep^6+1018890*ep^5-531045*ep^4+149634*ep^3-16893*ep^2-
         318*ep+12,512*ep^10-2816*ep^9+5760*ep^8-5184*ep^7+1728*ep^6)
         +xi^2*tf*nf*ca^3*G30*rat(1380480*ep^13-4401264*ep^12+794976*
         ep^11+7159032*ep^10-1027864*ep^9-6459637*ep^8-1897701*ep^7+
         5602302*ep^6+425703*ep^5-2032722*ep^4+306832*ep^3+159685*ep^2-
         36966*ep+1224,1382400*ep^15-5667840*ep^14+5048832*ep^13+
         6513408*ep^12-10719744*ep^11-64512*ep^10+4703232*ep^9-864000*
         ep^8-414720*ep^7+82944*ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(-3045470400*ep^18+12724588080*ep^17-
         13843548000*ep^16-9225057060*ep^15+33949368360*ep^14-
         35827756524*ep^13+5907395914*ep^12+43599181724*ep^11-
         50344272537*ep^10-786952477*ep^9+32404806275*ep^8-15304081213*
         ep^7-4446122911*ep^6+5301049501*ep^5-994715937*ep^4-286372151*
         ep^3+127311388*ep^2-13159880*ep+127848,447897600*ep^19-
         1545246720*ep^18+154275840*ep^17+4251294720*ep^16-2704458240*
         ep^15-4123716480*ep^14+3364208640*ep^13+1646075520*ep^12-
         1511447040*ep^11-222963840*ep^10+264453120*ep^9-7309440*ep^8-
         14929920*ep^7+1866240*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(250822656000*ep^21-582864844800*
         ep^20-1147633451520*ep^19+3750184654080*ep^18-315585372480*
         ep^17-5999368819920*ep^16+4323039867468*ep^15+1385342860812*
         ep^14-2201893063045*ep^13+834747803361*ep^12-643238634459*
         ep^11+226142397824*ep^10+364250573715*ep^9-296801658348*ep^8+
         20737323459*ep^7+48287913636*ep^6-17552244510*ep^5+662235883*
         ep^4+831551052*ep^3-200138352*ep^2+19118320*ep-712176,
         71663616000*ep^22-186325401600*ep^21-284006891520*ep^20+
         1111014973440*ep^19-192242073600*ep^18-1659778560000*ep^17+
         934991907840*ep^16+911684160000*ep^15-728224335360*ep^14-
         174397363200*ep^13+226152622080*ep^12-7245227520*ep^11-
         29434682880*ep^10+5435596800*ep^9+1069977600*ep^8-388177920*
         ep^7+29859840*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(-135241728*ep^16+470209536*ep^15+
         125516032*ep^14-2378167808*ep^13+2723511040*ep^12+1553529440*
         ep^11-4852927624*ep^10+2180137180*ep^9+1833451554*ep^8-
         2106867529*ep^7+442305983*ep^6+276696502*ep^5-145433876*ep^4+
         7270931*ep^3+7609847*ep^2-1387836*ep+37188,884736*ep^17-
         1990656*ep^16-4227072*ep^15+12472320*ep^14+1480704*ep^13-
         20479488*ep^12+7259136*ep^11+11255808*ep^10-6558720*ep^9-
         1092096*ep^8+1161216*ep^7-165888*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(24177993528*ep^19-61667872728*
         ep^18-85107811962*ep^17+357124080234*ep^16-128316773331*ep^15-
         475863894668*ep^14+423649851963*ep^13+164952667604*ep^12-
         313393492631*ep^11+61390654520*ep^10+66916201667*ep^9-
         44721001038*ep^8+14726202750*ep^7-2056199180*ep^6-2118243472*
         ep^5+1774631944*ep^4-657005696*ep^3+145037696*ep^2-18834816*ep
         +1074816,4777574400*ep^21-8838512640*ep^20-28548661248*ep^19+
         61166223360*ep^18+42391388160*ep^17-126420111360*ep^16-
         11415158784*ep^15+110163013632*ep^14-16736993280*ep^13-
         42220154880*ep^12+11913265152*ep^11+6337990656*ep^10-
         2540666880*ep^9-172523520*ep^8+159252480*ep^7-15925248*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(1070213990400*ep^22-3448575924480
         *ep^21-3642194229120*ep^20+24140090362080*ep^19-14203516129680
         *ep^18-46486973890908*ep^17+62995091232396*ep^16+
         16164555056283*ep^15-70477542495967*ep^14+25162858555645*ep^13
         +27517310902049*ep^12-21647142187704*ep^11-1337585287064*ep^10
         +5818074439008*ep^9-1368012043468*ep^8-500249417171*ep^7+
         265619326039*ep^6-14963825529*ep^5-13420157305*ep^4+2942613912
         *ep^3+39683672*ep^2-78200336*ep+7156848,32248627200*ep^23-
         62884823040*ep^22-196985364480*ep^21+450584985600*ep^20+
         306839715840*ep^19-1009768965120*ep^18-87901217280*ep^17+
         1015797265920*ep^16-151867630080*ep^15-504362764800*ep^14+
         135166579200*ep^13+123250844160*ep^12-43242370560*ep^11-
         12835514880*ep^10+6040258560*ep^9+189112320*ep^8-298598400*
         ep^7+29859840*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(-6879707136000*ep^23+
         15924837038400*ep^22+48345445699920*ep^21-161451144783000*
         ep^20-12404101911660*ep^19+466965753467310*ep^18-
         424069210342326*ep^17-282454365611403*ep^16+614415395320331*
         ep^15-156627509223419*ep^14-270420373968795*ep^13+
         194124009364063*ep^12+14952974305867*ep^11-58682198185323*
         ep^10+16213093745221*ep^9+4995999348864*ep^8-3482475532902*
         ep^7+374990444348*ep^6+171452263232*ep^5-53890330320*ep^4+
         2953755864*ep^3+893143184*ep^2-152854752*ep+7183296,
         1719926784000*ep^24-3325191782400*ep^23-10370680750080*ep^22+
         23610852311040*ep^21+15434484940800*ep^20-51798678405120*ep^19
         -2578714583040*ep^18+50118518845440*ep^17-10370372751360*ep^16
         -23130599362560*ep^15+8463099801600*ep^14+4839735398400*ep^13-
         2631577006080*ep^12-282538782720*ep^11+348126474240*ep^10-
         35681402880*ep^9-14054031360*ep^8+3583180800*ep^7-238878720*
         ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(293621760000*ep^21-863948041200*
         ep^20-962277531120*ep^19+5420739712320*ep^18-2651489680620*
         ep^17-9037312366665*ep^16+9904843553658*ep^15+4448362446578*
         ep^14-10160804535942*ep^13+1119887176878*ep^12+4555733507636*
         ep^11-1726029543304*ep^10-889797544794*ep^9+580924608951*ep^8+
         38556601924*ep^7-80449623966*ep^6+8516530084*ep^5+4107887764*
         ep^4-808840098*ep^3-37698428*ep^2+13395272*ep-312528,
         8957952000*ep^22-12839731200*ep^21-60993699840*ep^20+
         93278822400*ep^19+130839459840*ep^18-210194979840*ep^17-
         126705761280*ep^16+210818257920*ep^15+59315880960*ep^14-
         103990072320*ep^13-11623633920*ep^12+25894517760*ep^11-
         32394240*ep^10-3106160640*ep^9+262103040*ep^8+139345920*ep^7-
         19906560*ep^6)
         +xi^2*tf*nf*cf*ca^2*rat(-216*ep^7+1000*ep^6-1956*ep^5+2281*
         ep^4-1791*ep^3+807*ep^2-127*ep+2,16*ep^8-48*ep^7+36*ep^6)
         +xi^2*tf*nf*cf*ca^2*G30*rat(-120*ep^6+228*ep^5-238*ep^4+167*
         ep^3-21*ep^2-20*ep+4,60*ep^8-82*ep^7-16*ep^6+6*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*rat(3008*ep^8-25022*ep^7+25619*ep^6+
         13570*ep^5-29757*ep^4+15522*ep^3-148*ep^2-4040*ep+1248,384*
         ep^9-96*ep^8-672*ep^7-120*ep^6+72*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(-138240*ep^12+410880*ep^11-
         388568*ep^10+60972*ep^9+287398*ep^8-390871*ep^7+135904*ep^6+
         69719*ep^5-56811*ep^4+7694*ep^3+2745*ep^2-894*ep+72,23040*
         ep^13-43008*ep^12-29280*ep^11+61392*ep^10+11400*ep^9-14100*
         ep^8+132*ep^7+900*ep^6-108*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*rat(28736*ep^11-89216*ep^10+79448*ep^9
         -15092*ep^8+12986*ep^7-27851*ep^6+20345*ep^5-23451*ep^4+21021*
         ep^3-7906*ep^2+964*ep+16,1152*ep^12-3744*ep^11+2560*ep^10+2520
         *ep^9-3520*ep^8+1272*ep^7-144*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(240*ep^8-1056*ep^7+2096*ep^6-
         2196*ep^5+1133*ep^4-161*ep^3-90*ep^2+38*ep-4,270*ep^10-639*
         ep^9+357*ep^8+17*ep^7-43*ep^6+6*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(-198144*ep^13+1704696*ep^12-
         5385076*ep^11+7869094*ep^10-3999559*ep^9-4079189*ep^8+8359457*
         ep^7-6089435*ep^6+1807118*ep^5+373042*ep^4-523532*ep^3+192488*
         ep^2-33264*ep+2304,31104*ep^14-116640*ep^13+111024*ep^12+65016
         *ep^11-159492*ep^10+70644*ep^9+12900*ep^8-18156*ep^7+4896*ep^6
         -432*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(276480*ep^14-1512960*ep^13
         +3384496*ep^12-3431824*ep^11+186096*ep^10+3159020*ep^9-2973075
         *ep^8+728850*ep^7+472499*ep^6-371075*ep^5+78222*ep^4+9271*ep^3
         -7146*ep^2+1218*ep-72,103680*ep^15-297216*ep^14+84816*ep^13+
         365016*ep^12-254244*ep^11-53358*ep^10+75444*ep^9-10644*ep^8-
         4404*ep^7+1386*ep^6-108*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(-1920*ep^11+11536*ep^10-30496*
         ep^9+44608*ep^8-35844*ep^7+10995*ep^6+5949*ep^5-7485*ep^4+3357
         *ep^3-790*ep^2+94*ep-4,432*ep^12-1440*ep^11+1068*ep^10+892*
         ep^9-1412*ep^8+564*ep^7-72*ep^6)
         +xi^2*tf*nf*cf^2*ca*rat(-8*ep^5+16*ep^4-26*ep^3+26*ep^2-16*ep+
         8,2*ep^6-3*ep^5)
         +xi^2*tf*nf*cf^2*ca*G20*rat(196*ep^6+304*ep^5-1468*ep^4+1708*
         ep^3-1116*ep^2+456*ep-80,24*ep^7-42*ep^6+9*ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*rat(-72*ep^7-496*ep^6+1950*ep^5-2664*
         ep^4+2078*ep^3-1072*ep^2+312*ep-36,24*ep^8-50*ep^7+23*ep^6-3*
         ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(-4392*ep^10+11208*ep^9-7744*
         ep^8-3480*ep^7+7806*ep^6-3580*ep^5-938*ep^4+1820*ep^3-876*ep^2
         +192*ep-16,1944*ep^11-7290*ep^10+10341*ep^9-7236*ep^8+2661*
         ep^7-492*ep^6+36*ep^5)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(-1920*ep^9+10896*ep^8-
         21840*ep^7+17064*ep^6-436*ep^5-6691*ep^4+3398*ep^3-391*ep^2-
         100*ep+20,28800*ep^11-74880*ep^10+21664*ep^9+50112*ep^8-14176*
         ep^7-4992*ep^6+1152*ep^5)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*rat(777600*ep^14-1645920*ep^13
         +2841480*ep^12+2398320*ep^11-11239230*ep^10+6554614*ep^9+
         3147983*ep^8-3273200*ep^7+213325*ep^6+91362*ep^5+220689*ep^4-
         76120*ep^3-21395*ep^2+11744*ep-1252,3110400*ep^15-3991680*
         ep^14-7577280*ep^13+6366240*ep^12+6771600*ep^11-1539360*ep^10-
         1343520*ep^9+214560*ep^8+75600*ep^7-12960*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-137786880*ep^18+
         150960000*ep^17+648434880*ep^16-861608280*ep^15-997006500*
         ep^14+1699113294*ep^13+475731801*ep^12-1509345046*ep^11+
         176687994*ep^10+610977367*ep^9-212792429*ep^8-99491208*ep^7+
         59156792*ep^6+1972369*ep^5-5799930*ep^4+652784*ep^3+177344*
         ep^2-35280*ep+928,373248000*ep^20+429235200*ep^19-2062402560*
         ep^18-2136430080*ep^17+3453661440*ep^16+3618141120*ep^15-
         1965234240*ep^14-2179716480*ep^13+494225280*ep^12+552899520*
         ep^11-77590080*ep^10-62807040*ep^9+8455680*ep^8+2626560*ep^7-
         414720*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*rat(-3584*ep^10+5504*ep^9-512*
         ep^8+3904*ep^7-13720*ep^6+13668*ep^5-8366*ep^4+4801*ep^3-2201*
         ep^2+563*ep-57,6144*ep^12-12800*ep^11-4864*ep^10+17024*ep^9-
         704*ep^8-3072*ep^7+576*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(18916356*ep^17-
         82297056*ep^16-164348187*ep^15+396869433*ep^14+373835886*ep^13
         -936459698*ep^12+24565413*ep^11+713256613*ep^10-287688236*ep^9
         -167543700*ep^8+123208604*ep^7+510648*ep^6-15895404*ep^5+
         2714480*ep^4+455840*ep^3-83904*ep^2-20672*ep+3584,99532800*
         ep^19+64696320*ep^18-582322176*ep^17-278553600*ep^16+
         1060253184*ep^15+434711040*ep^14-741417984*ep^13-210548736*
         ep^12+237067776*ep^11+28905984*ep^10-35143680*ep^9+823296*ep^8
         +1843200*ep^7-221184*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-24883200*ep^18+
         26701440*ep^17+181247040*ep^16-213940800*ep^15-429239640*ep^14
         +437235276*ep^13+426960934*ep^12-399874669*ep^11-158143039*
         ep^10+181470538*ep^9-7041516*ep^8-35070777*ep^7+16845353*ep^6+
         126256*ep^5-3236180*ep^4+759296*ep^3+141576*ep^2-63360*ep+5472
         ,74649600*ep^19+115706880*ep^18-366197760*ep^17-573765120*
         ep^16+461226240*ep^15+908118720*ep^14-29799360*ep^13-447863040
         *ep^12-80300160*ep^11+78459840*ep^10+15865920*ep^9-6215040*
         ep^8-794880*ep^7+207360*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(695579400*ep^18-
         1153107900*ep^17-1735927830*ep^16+6652525815*ep^15-2224702635*
         ep^14-8806936926*ep^13+6142613756*ep^12+4507828559*ep^11-
         4675465891*ep^10-577727388*ep^9+1523337976*ep^8-209202428*ep^7
         -204445648*ep^6+63958444*ep^5+5618200*ep^4-4300896*ep^3+295424
         *ep^2+67520*ep-7552,2985984000*ep^20+3433881600*ep^19-
         16499220480*ep^18-17091440640*ep^17+27629291520*ep^16+
         28945128960*ep^15-15721873920*ep^14-17437731840*ep^13+
         3953802240*ep^12+4423196160*ep^11-620720640*ep^10-502456320*
         ep^9+67645440*ep^8+21012480*ep^7-3317760*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(5529600*ep^16-4721760*
         ep^15-11946120*ep^14-10767780*ep^13+33160170*ep^12+18426667*
         ep^11-39266188*ep^10-4517598*ep^9+18196292*ep^8-872659*ep^7-
         4126414*ep^6+512666*ep^5+521476*ep^4-111648*ep^3-26528*ep^2+
         10912*ep-1088,62208000*ep^18-37324800*ep^17-247311360*ep^16+
         58060800*ep^15+350348160*ep^14+18944640*ep^13-185518080*ep^12-
         29157120*ep^11+40636800*ep^10+6456960*ep^9-3912960*ep^8-391680
         *ep^7+138240*ep^6)
         +xi^2*tf^2*nf^2*ca^2*rat(120*ep^7-760*ep^6+1966*ep^5-2642*ep^4
         +1925*ep^3-715*ep^2+105*ep-1,8*ep^9-44*ep^8+90*ep^7-81*ep^6+27
         *ep^5)
         +xi^2*tf^2*nf^2*ca^2*G30*rat(-120*ep^5+288*ep^4-202*ep^3+16*
         ep^2+22*ep-4,60*ep^8-172*ep^7+107*ep^6+30*ep^5-9*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G20*rat(7680*ep^9-31006*ep^8+36429*ep^7+
         7468*ep^6-44938*ep^5+28458*ep^4-703*ep^3-4728*ep^2+1388*ep-96,
         384*ep^11-1632*ep^10+1728*ep^9+1200*ep^8-2760*ep^7+594*ep^6+
         648*ep^5-162*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G20*G30*rat(-69120*ep^11+240000*ep^10-
         210604*ep^9-120532*ep^8+263551*ep^7-86827*ep^6-43577*ep^5+
         31946*ep^4-3715*ep^3-1551*ep^2+465*ep-36,11520*ep^13-38784*
         ep^12+17616*ep^11+52656*ep^10-40344*ep^9-15600*ep^8+10641*ep^7
         +351*ep^6-729*ep^5+81*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10*rat(-4648*ep^11+17532*ep^10-7474*ep^9
         -57403*ep^8+110379*ep^7-66423*ep^6-19838*ep^5+49649*ep^4-28247
         *ep^3+7213*ep^2-720*ep+4,72*ep^13-252*ep^12-38*ep^11+1103*
         ep^10-1285*ep^9-203*ep^8+1143*ep^7-648*ep^6+108*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G10*G20*rat(63552*ep^13-304640*ep^12+
         474848*ep^11-72592*ep^10-565796*ep^9+560092*ep^8-31414*ep^7-
         247910*ep^6+154480*ep^5-25858*ep^4-8492*ep^3+4484*ep^2-754*ep+
         48,5184*ep^15-23760*ep^14+26640*ep^13+28056*ep^12-71796*ep^11+
         20703*ep^10+41127*ep^9-30480*ep^8+546*ep^7+5319*ep^6-1701*ep^5
         +162*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10^2*rat(576*ep^8-1152*ep^7-96*ep^6+1536
         *ep^5-860*ep^4-312*ep^3+436*ep^2-144*ep+16,36*ep^10-60*ep^9-71
         *ep^8+116*ep^7+34*ep^6-48*ep^5+9*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*rat(16*ep^4-40*ep^3+48*ep^2-40*ep+16,4*
         ep^6-12*ep^5+9*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*rat(-64*ep^6+320*ep^5-720*ep^4+896*
         ep^3-624*ep^2+224*ep-32,36*ep^8-144*ep^7+197*ep^6-105*ep^5+18*
         ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*G20*rat(-1728*ep^7+7296*ep^6-12080*
         ep^5+9456*ep^4-2864*ep^3-528*ep^2+544*ep-96,3888*ep^9-20412*
         ep^8+42552*ep^7-45495*ep^6+27030*ep^5-8967*ep^4+1548*ep^3-108*
         ep^2)
         +xi^3*ca^4*rat(-41472*ep^8+220160*ep^7-476032*ep^6+530784*ep^5
         -302416*ep^4+56914*ep^3+18729*ep^2-7882*ep+160,4096*ep^8-12288
         *ep^7+9216*ep^6)
         +xi^3*ca^4*G30*rat(4039680*ep^15-19867264*ep^14-143093184*
         ep^13+431591168*ep^12+35209152*ep^11-678165112*ep^10+201005992
         *ep^9+252954436*ep^8-120972353*ep^7+2434444*ep^6+6697367*ep^5-
         11599055*ep^4+4400494*ep^3+817527*ep^2-476972*ep+39996,
         265420800*ep^15-291962880*ep^14-702775296*ep^13+416268288*
         ep^12+661929984*ep^11-11059200*ep^10-123715584*ep^9-7077888*
         ep^8+5308416*ep^7)
         +xi^3*ca^4*G20*rat(139688064000*ep^20+13810176000*ep^19+
         49502590560*ep^18+24053235624*ep^17-2202356465832*ep^16-
         190507543334*ep^15+4637029540794*ep^14-169341474154*ep^13-
         3599941631676*ep^12+577939236529*ep^11+1099806463214*ep^10-
         268913373448*ep^9-103516224380*ep^8+26285905064*ep^7+
         1084025380*ep^6+700998402*ep^5+29694896*ep^4-156949559*ep^3+
         13959252*ep^2+4296876*ep-548208,214990848000*ep^20-
         107495424000*ep^19-840196177920*ep^18+97611816960*ep^17+
         1128166133760*ep^16+212481792000*ep^15-501854330880*ep^14-
         155542394880*ep^13+74724249600*ep^12+26134824960*ep^11-
         4246732800*ep^10-1556858880*ep^9+79626240*ep^8+29859840*ep^7)
         +xi^3*ca^4*G20*G30*rat(-88360243200000*ep^27+310778525491200*
         ep^26+740466793789440*ep^25-3535923633553920*ep^24+
         367841105285888*ep^23+11165496829763200*ep^22-
         12241415622295520*ep^21-6049143718922016*ep^20+
         20858295071534296*ep^19-10638787505863480*ep^18-
         10250958093905856*ep^17+13065379433869314*ep^16-
         874703095862316*ep^15-5001838456290547*ep^14+2007375008300002*
         ep^13+667388539742177*ep^12-571287433354323*ep^11+
         18614922003441*ep^10+68083835865225*ep^9-11727798431425*ep^8-
         4146987216485*ep^7+1153724963174*ep^6+133125331273*ep^5-
         57119041342*ep^4-999715960*ep^3+1261204112*ep^2-32548464*ep-
         3326688,275188285440000*ep^27-935640170496000*ep^26-
         1931974646169600*ep^25+7278699573411840*ep^24+4912649062318080
         *ep^23-18985427624263680*ep^22-8525274000261120*ep^21+
         22046690377728000*ep^20+9984165883822080*ep^19-
         11412248921948160*ep^18-5491179832688640*ep^17+
         2805306971996160*ep^16+1413790227578880*ep^15-356106839408640*
         ep^14-185263207464960*ep^13+23897765560320*ep^12+
         12705255751680*ep^11-801411563520*ep^10-432529735680*ep^9+
         10510663680*ep^8+5733089280*ep^7)
         +xi^3*ca^4*G10*rat(110348697600*ep^18-176638279680*ep^17-
         518517258240*ep^16+1074979921920*ep^15+277137153536*ep^14-
         1544259818688*ep^13+479448026656*ep^12+773372180640*ep^11-
         461122041928*ep^10-139606818876*ep^9+139880527312*ep^8+
         12729965450*ep^7-26543161807*ep^6+1751750976*ep^5+1959868138*
         ep^4-200796090*ep^3-44736831*ep^2+4130788*ep-117996,4246732800
         *ep^18+2972712960*ep^17-23315742720*ep^16-12489523200*ep^15+
         36782899200*ep^14+18581667840*ep^13-17756651520*ep^12-
         7471595520*ep^11+2528870400*ep^10+822067200*ep^9-97320960*ep^8
         -26542080*ep^7)
         +xi^3*ca^4*G10*G30*rat(-445742649561600*ep^26+2919318164945280
         *ep^25-4340940587178720*ep^24-8621262839475448*ep^23+
         30393133348134880*ep^22-22515764090026570*ep^21-
         16922091069995334*ep^20+44003830710259646*ep^19-
         37059243447394888*ep^18-4876978881875868*ep^17+
         43962543098977272*ep^16-27739779674655566*ep^15-
         12728161472155862*ep^14+20976532928381789*ep^13-
         5471806661791819*ep^12-4095942175295793*ep^11+3189738457126539
         *ep^10-313785993912269*ep^9-435247915373615*ep^8+
         136994683902365*ep^7+19455702375935*ep^6-12546794665262*ep^5+
         181808562764*ep^4+481022583296*ep^3-35858435504*ep^2-
         6843765600*ep+717509952,550376570880000*ep^27-2696845197312000
         *ep^26-644246352691200*ep^25+18743471615508480*ep^24-
         14103836829941760*ep^23-40744234958192640*ep^22+
         41292424727101440*ep^21+40497716392427520*ep^20-
         44373907184025600*ep^19-20605876019527680*ep^18+
         22145076188282880*ep^17+5520435515228160*ep^16-
         5543251246448640*ep^15-768168510750720*ep^14+725771519262720*
         ep^13+55436186419200*ep^12-50103112826880*ep^11-1961778216960*
         ep^10+1718652764160*ep^9+26754416640*ep^8-22932357120*ep^7)
         +xi^3*ca^4*G10*G20*rat(-3282596720640000*ep^28+
         22260920795136000*ep^27-28840712469580800*ep^26-
         110655841827202560*ep^25+318052091561773632*ep^24-
         14374684245298720*ep^23-749893908945670848*ep^22+
         613091698283653864*ep^21+611712616882258548*ep^20-
         980524123101255460*ep^19-24420486271094216*ep^18+
         635313265460348676*ep^17-213547414137719568*ep^16-
         197801894101243100*ep^15+126721561068035249*ep^14+
         26421303846269441*ep^13-36192885206070578*ep^12+
         1500868345651860*ep^11+5939315801413794*ep^10-1140411923568314
         *ep^9-529271209355548*ep^8+174139033313180*ep^7+18711425782429
         *ep^6-11535236724299*ep^5+175003839330*ep^4+341115050040*ep^3-
         23171151808*ep^2-3934153008*ep+382317984,619173642240000*ep^28
         -3085548650496000*ep^27-562244065689600*ep^26+
         21611828867235840*ep^25-17634576531456000*ep^24-
         47587490528624640*ep^23+53355775801098240*ep^22+
         47602860682199040*ep^21-61970368565329920*ep^20-
         23602447801221120*ep^19+35270328505466880*ep^18+
         5408711367229440*ep^17-10705455620259840*ep^16-262266937344000
         *ep^15+1777387706449920*ep^14-101867461263360*ep^13-
         156587011522560*ep^12+17151133777920*ep^11+6672201154560*ep^10
         -947870760960*ep^9-106062151680*ep^8+17199267840*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(4294233169920000*ep^29-
         19308140752665600*ep^28-35703860509451520*ep^27+
         298732675866004800*ep^26-303405753019844976*ep^25-
         840771258531035000*ep^24+1991164698739262956*ep^23-
         579996426426145270*ep^22-2052374579066941720*ep^21+
         1886535784651096108*ep^20+456155388043337970*ep^19-
         1261153393897536484*ep^18+299804706773754024*ep^17+
         344037099984034838*ep^16-204247744991059950*ep^15-
         21981652350440239*ep^14+52424188711604694*ep^13-
         10872661756210972*ep^12-6415202692820970*ep^11+
         3153143094359006*ep^10+206311064365164*ep^9-366209143793722*
         ep^8+34493927162730*ep^7+19932984477811*ep^6-3994079449570*
         ep^5-343587379212*ep^4+142371444784*ep^3-5052488624*ep^2-
         1404131616*ep+86074560,9906778275840000*ep^29-
         46892083838976000*ep^28-21338099653017600*ep^27+
         343540285613015040*ep^26-195705909034352640*ep^25-
         831938154583818240*ep^24+663342450703073280*ep^23+
         975068874119577600*ep^22-801114454316482560*ep^21-
         625520639080857600*ep^20+469915464882585600*ep^19+
         227620695897538560*ep^18-149652444455239680*ep^17-
         47018093478543360*ep^16+27389135553822720*ep^15+
         5479671445585920*ep^14-2912862029414400*ep^13-351929905643520*
         ep^12+175359753584640*ep^11+11522872442880*ep^10-5488477470720
         *ep^9-149060321280*ep^8+68797071360*ep^7)
         +xi^3*ca^4*G10^2*rat(-1800943994880000*ep^29+12818427647385600
         *ep^28-21687979032852480*ep^27-43256004863339520*ep^26+
         174845005932512448*ep^25-102635752253812128*ep^24-
         262627560375086624*ep^23+373655426633846880*ep^22+
         60652456196642164*ep^21-371541362556351894*ep^20+
         125471061821812058*ep^19+160533481110570466*ep^18-
         107890230980675600*ep^17-27789267248857588*ep^16+
         37134700800738423*ep^15-542122962498009*ep^14-6688506308432275
         *ep^13+718095607503802*ep^12+756377846198488*ep^11-
         60082454595904*ep^10-77761358463870*ep^9-347836579728*ep^8+
         7879529149823*ep^7+16729140991*ep^6-537361152243*ep^5+
         22768163240*ep^4+19040018312*ep^3-1524701904*ep^2-264552624*ep
         +28221696,275188285440000*ep^29-1302557884416000*ep^28-
         592724990361600*ep^27+9542785711472640*ep^26-5436275250954240*
         ep^25-23109393182883840*ep^24+18426179186196480*ep^23+
         27085246503321600*ep^22-22253179286568960*ep^21-
         17375573307801600*ep^20+13053207357849600*ep^19+
         6322797108264960*ep^18-4157012345978880*ep^17-1306058152181760
         *ep^16+760809320939520*ep^15+152213095710720*ep^14-
         80912834150400*ep^13-9775830712320*ep^12+4871104266240*ep^11+
         320079790080*ep^10-152457707520*ep^9-4140564480*ep^8+
         1911029760*ep^7)
         +xi^3*[d4AA/na]*G30*rat(7710720*ep^15-38293760*ep^14+41200512*
         ep^13+27888064*ep^12-79245216*ep^11+39691072*ep^10+51948080*
         ep^9-49232776*ep^8-13282420*ep^7+20851868*ep^6+252073*ep^5-
         4156768*ep^4+524927*ep^3+334716*ep^2-84844*ep+4176,11059200*
         ep^15-12165120*ep^14-29282304*ep^13+17344512*ep^12+27580416*
         ep^11-460800*ep^10-5154816*ep^9-294912*ep^8+221184*ep^7)
         +xi^3*[d4AA/na]*G20*rat(-746496000*ep^19+20901888000*ep^18-
         27354666240*ep^17-76803542016*ep^16+118858515184*ep^15+
         89451788112*ep^14-175555022620*ep^13-44074479276*ep^12+
         121579003420*ep^11+17039677322*ep^10-43290670660*ep^9-
         5233883657*ep^8+8710544978*ep^7+766995925*ep^6-984583920*ep^5-
         30559639*ep^4+54558118*ep^3-1345959*ep^2-1073460*ep+65988,
         5971968000*ep^19+995328000*ep^18-22675230720*ep^17-12405381120
         *ep^16+23067694080*ep^15+21280734720*ep^14+246758400*ep^13-
         4156116480*ep^12-695070720*ep^11+262586880*ep^10+57093120*ep^9
         -5184000*ep^8-1244160*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(-6837903360000*ep^27+
         121932420710400*ep^26-400187474718720*ep^25-384699779220480*
         ep^24+2932706626266112*ep^23-1483461886661440*ep^22-
         6075059930236864*ep^21+6046545363414048*ep^20+5009103044287088
         *ep^19-7938537298240844*ep^18-1588074256197816*ep^17+
         5222475548255490*ep^16+47322222691506*ep^15-2071878966830246*
         ep^14+71669743746632*ep^13+558607779908098*ep^12-
         19070995650411*ep^11-105123423408948*ep^10+4524175566885*ep^9+
         12693801603526*ep^8-785952140803*ep^7-868262628410*ep^6+
         58900317743*ep^5+32423235814*ep^4-2445931592*ep^3-458116112*
         ep^2+42989040*ep-1992096,11466178560000*ep^27-38985007104000*
         ep^26-80498943590400*ep^25+303279148892160*ep^24+
         204693710929920*ep^23-791059484344320*ep^22-355219750010880*
         ep^21+918612099072000*ep^20+416006911825920*ep^19-
         475510371747840*ep^18-228799159695360*ep^17+116887790499840*
         ep^16+58907926149120*ep^15-14837784975360*ep^14-7719300311040*
         ep^13+995740231680*ep^12+529385656320*ep^11-33392148480*ep^10-
         18022072320*ep^9+437944320*ep^8+238878720*ep^7)
         +xi^3*[d4AA/na]*G10*rat(23347200*ep^15+33853440*ep^14+78515200
         *ep^13-401703680*ep^12-29935104*ep^11+512905056*ep^10-
         156833312*ep^9-228844544*ep^8+64323144*ep^7+72540634*ep^6-
         21701860*ep^5-7963141*ep^4+2628100*ep^3+208660*ep^2-82688*ep+
         255,58982400*ep^16-37355520*ep^15-195379200*ep^14+37232640*
         ep^13+200724480*ep^12+40089600*ep^11-32440320*ep^10-7065600*
         ep^9+1290240*ep^8+276480*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(-75834483033600*ep^26+
         581694359690880*ep^25-984754556459040*ep^24-2472075739547912*
         ep^23+8828611598581640*ep^22-2665164877474574*ep^21-
         17285853120108636*ep^20+18695223331883812*ep^19+
         7701989814791224*ep^18-23297040943039692*ep^17+
         7393132707357468*ep^16+11517012122105738*ep^15-
         8887371290229514*ep^14-1925783610913043*ep^13+3805789480086121
         *ep^12-437994333791361*ep^11-790644354752007*ep^10+
         240690897417821*ep^9+72693321080699*ep^8-38128346556905*ep^7-
         1569926086715*ep^6+2740529185220*ep^5-149529305288*ep^4-
         98278701872*ep^3+10279099472*ep^2+1460541888*ep-199021824,
         22932357120000*ep^27-112368549888000*ep^26-26843598028800*
         ep^25+780977983979520*ep^24-587659867914240*ep^23-
         1697676456591360*ep^22+1720517696962560*ep^21+1687404849684480
         *ep^20-1848912799334400*ep^19-858578167480320*ep^18+
         922711507845120*ep^17+230018146467840*ep^16-230968801935360*
         ep^15-32007021281280*ep^14+30240479969280*ep^13+2309841100800*
         ep^12-2087629701120*ep^11-81740759040*ep^10+71610531840*ep^9+
         1114767360*ep^8-955514880*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(-4389396480000*ep^27-1194559488000
         *ep^26+106432862976000*ep^25-108716392227840*ep^24-
         532954693945984*ep^23+767422779157632*ep^22+851608872099808*
         ep^21-1628129154022320*ep^20-837891082094752*ep^19+
         2240541262615060*ep^18+741217126702020*ep^17-2506170399388356*
         ep^16-364955083883540*ep^15+1996908153705992*ep^14-
         115024832395393*ep^13-964907027676464*ep^12+219085060343862*
         ep^11+254726539416534*ep^10-95559462794936*ep^9-31222158881002
         *ep^8+18095842235894*ep^7+826646617126*ep^6-1509815877899*ep^5
         +105215867430*ep^4+52418844120*ep^3-6440665744*ep^2-629118000*
         ep+96301152,8599633920000*ep^27-39988297728000*ep^26-
         21138377932800*ep^25+293118163845120*ep^24-147218619432960*
         ep^23-710010241597440*ep^22+504382361149440*ep^21+
         829278296524800*ep^20-584273464565760*ep^19-522569596538880*
         ep^18+315675808174080*ep^17+180346260602880*ep^16-
         88571463413760*ep^15-33166417489920*ep^14+13630467870720*ep^13
         +3128663439360*ep^12-1131931791360*ep^11-139100405760*ep^10+
         46302658560*ep^9+2269347840*ep^8-716636160*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(42942431232000*ep^28-
         202386730982400*ep^27-154599993365760*ep^26+1737834455204160*
         ep^25-619873037288048*ep^24-5718362748211736*ep^23+
         4448312108798588*ep^22+8975906181318578*ep^21-
         10458285346817252*ep^20-7019275672689924*ep^19+
         14488248176098832*ep^18+1039709806431660*ep^17-
         12755598230717176*ep^16+3383181818015046*ep^15+
         6412277731777712*ep^14-2965299765004875*ep^13-1750645110833161
         *ep^12+1085569391592501*ep^11+260326385254847*ep^10-
         213540505381845*ep^9-21763342189171*ep^8+25587545295861*ep^7+
         770427357937*ep^6-1962508138450*ep^5+70399499052*ep^4+
         77166053152*ep^3-6118416656*ep^2-1132237728*ep+115592256,
         137594142720000*ep^28-605414227968000*ep^27-498167237836800*
         ep^26+4605337109790720*ep^25-1183025255546880*ep^24-
         11949038343290880*ep^23+5230076812001280*ep^22+
         15285982188994560*ep^21-6031262246952960*ep^20-
         10698207402885120*ep^19+2960534544629760*ep^18+
         4148243402342400*ep^17-695758372208640*ep^16-884948533493760*
         ep^15+85421815971840*ep^14+104580486512640*ep^13-5596254904320
         *ep^12-6753333657600*ep^11+184440913920*ep^10+221520199680*
         ep^9-2388787200*ep^8-2866544640*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(1017225216000*ep^26-20201392742400*
         ep^25+91586484449280*ep^24-102249347097600*ep^23-
         184992587126016*ep^22+461923770612832*ep^21-69472611631664*
         ep^20-586086824087992*ep^19+392032807429292*ep^18+
         314625431874568*ep^17-346449857678356*ep^16-79609254761004*
         ep^15+150697381871156*ep^14+10179154223090*ep^13-
         41202482953195*ep^12-318966011636*ep^11+7851040199060*ep^10-
         322937768688*ep^9-992522190274*ep^8+97406154152*ep^7+
         70524526124*ep^6-10582077626*ep^5-2205694903*ep^4+441546080*
         ep^3+13963384*ep^2-5431776*ep+212112,3822059520000*ep^26-
         18728091648000*ep^25+6992245555200*ep^24+68245633105920*ep^23-
         46007892541440*ep^22-104176886169600*ep^21+59344676904960*
         ep^20+82407619399680*ep^19-30704841400320*ep^18-34597148958720
         *ep^17+7421120962560*ep^16+7726976040960*ep^15-926746583040*
         ep^14-937602293760*ep^13+61389619200*ep^12+61511823360*ep^11-
         2038579200*ep^10-2037841920*ep^9+26542080*ep^8+26542080*ep^7)
         +xi^3*tf*nf*ca^3*rat(1728*ep^6-2480*ep^5-5224*ep^4+11886*ep^3-
         7489*ep^2+1647*ep-36,256*ep^7-768*ep^6+576*ep^5)
         +xi^3*tf*nf*ca^3*G30*rat(360*ep^6-1044*ep^5+978*ep^4-267*ep^3-
         59*ep^2+36*ep-4,1920*ep^9-5504*ep^8+3424*ep^7+960*ep^6-288*
         ep^5)
         +xi^3*tf*nf*ca^3*G20*rat(-66048*ep^10-150880*ep^9+598592*ep^8-
         16624*ep^7-577488*ep^6+167940*ep^5+53175*ep^4+1876*ep^3-4868*
         ep^2-380*ep+81,36864*ep^11-64512*ep^10-50688*ep^9+85248*ep^8+
         24192*ep^7-10368*ep^6)
         +xi^3*tf*nf*ca^3*G20*G30*rat(-3317760*ep^15+22078464*ep^14-
         47697600*ep^13+33484944*ep^12+17376636*ep^11-37676583*ep^10+
         15914635*ep^9+3228072*ep^8-4498282*ep^7+1086633*ep^6+81471*
         ep^5-64350*ep^4+1376*ep^3+2796*ep^2-476*ep+24,19906560*ep^16-
         57065472*ep^15+16284672*ep^14+70083072*ep^13-48814848*ep^12-
         10244736*ep^11+14485248*ep^10-2043648*ep^9-845568*ep^8+266112*
         ep^7-20736*ep^6)
         +xi^3*tf*nf*ca^3*G10*rat(2202624*ep^12-4548096*ep^11-4517760*
         ep^10+18876832*ep^9-17561792*ep^8+2283036*ep^7+7474876*ep^6-
         4806769*ep^5-178907*ep^4+958981*ep^3-220149*ep^2-472*ep+732,
         110592*ep^13-55296*ep^12-556032*ep^11+357888*ep^10+602112*ep^9
         -330240*ep^8-129024*ep^7+55296*ep^6)
         +xi^3*tf*nf*ca^3*G10*G30*rat(4681206*ep^13-15453315*ep^12+
         13380234*ep^11+4752549*ep^10-12179406*ep^9+4735333*ep^8+995458
         *ep^7-1274313*ep^6+414492*ep^5-32262*ep^4-31992*ep^3+14264*
         ep^2-2392*ep+144,6635520*ep^15-17362944*ep^14+1087488*ep^13+
         23632896*ep^12-10363392*ep^11-6005760*ep^10+3326976*ep^9+
         150528*ep^8-244224*ep^7+27648*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*rat(-89247744*ep^16+112089600*ep^15+
         350067936*ep^14-627889584*ep^13+2348316*ep^12+543666520*ep^11-
         317751140*ep^10-65611236*ep^9+136600289*ep^8-39725776*ep^7-
         12446559*ep^6+7791872*ep^5+48779*ep^4-491208*ep^3+20959*ep^2+
         14164*ep-1284,11943936*ep^17+2985984*ep^16-68843520*ep^15-
         5225472*ep^14+116531712*ep^13+3985920*ep^12-69055488*ep^11+
         4055040*ep^10+14289408*ep^9-1986048*ep^8-884736*ep^7+165888*
         ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*G30*rat(265420800*ep^16-927602712*
         ep^15+834562530*ep^14+444980721*ep^13-1080778002*ep^12+
         417943470*ep^11+181838286*ep^10-163291610*ep^9+12924790*ep^8+
         20800808*ep^7-7280680*ep^6+39081*ep^5+630852*ep^4-225766*ep^3+
         41264*ep^2-3992*ep+160,238878720*ep^17-525533184*ep^16-
         340733952*ep^15+1199536128*ep^14-90252288*ep^13-793787904*
         ep^12+287124480*ep^11+132337152*ep^10-84436992*ep^9+4603392*
         ep^8+5262336*ep^7-1230336*ep^6+82944*ep^5)
         +xi^3*tf*nf*ca^3*G10^2*rat(-1280000*ep^15+1769748*ep^14+
         5005740*ep^13-9920847*ep^12+428308*ep^11+9254303*ep^10-5515768
         *ep^9-1643803*ep^8+2745810*ep^7-777625*ep^6-206800*ep^5+178858
         *ep^4-41178*ep^3+3214*ep^2+48*ep-8,138240*ep^16-4608*ep^15-
         791808*ep^14+164480*ep^13+1281152*ep^12-316672*ep^11-675328*
         ep^10+236672*ep^9+80000*ep^8-43008*ep^7+4608*ep^6)
         +xi^3*tf*nf*cf*ca^2*rat(-18*ep^4+37*ep^3-42*ep^2+33*ep-10,2*
         ep^5-3*ep^4)
         +xi^3*tf*nf*cf*ca^2*G20*rat(64*ep^6-116*ep^5+112*ep^4-69*ep^3-
         7*ep^2+20*ep-4,16*ep^7-20*ep^6-8*ep^5+3*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*rat(168*ep^7-564*ep^6+774*ep^5-255*
         ep^4-536*ep^3+633*ep^2-256*ep+36,36*ep^8-54*ep^7-28*ep^6+50*
         ep^5-12*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*G20*rat(-256*ep^8+1104*ep^7-2120*ep^6+
         2068*ep^5-838*ep^4-126*ep^3+236*ep^2-76*ep+8,144*ep^9-324*ep^8
         +140*ep^7+59*ep^6-43*ep^5+6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10^2*rat(-16*ep^8+64*ep^7-120*ep^6+128*
         ep^5-93*ep^4+64*ep^3-39*ep^2+14*ep-2,54*ep^9-99*ep^8-15*ep^7+
         89*ep^6-43*ep^5+6*ep^4)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G20*rat(256*ep^8-464*ep^7-560*ep^6
         +1008*ep^5+360*ep^4-999*ep^3+479*ep^2-85*ep+5,1536*ep^10-2688*
         ep^9-2112*ep^8+3552*ep^7+1008*ep^6-432*ep^5)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10*rat(-128*ep^8+320*ep^7-64*ep^6
         -216*ep^5+20*ep^4+114*ep^3-59*ep^2+16*ep-3,512*ep^10-768*ep^9-
         896*ep^8+960*ep^7+576*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(512*ep^9-2368*ep^8+
         3968*ep^7-1632*ep^6-2328*ep^5+2688*ep^4-866*ep^3-29*ep^2+64*ep
         -9,6144*ep^11-10752*ep^10-8448*ep^9+14208*ep^8+4032*ep^7-1728*
         ep^6)
         +xi^3*tf^2*nf^2*ca^2*rat(36*ep^3-94*ep^2+80*ep-22,4*ep^5-12*
         ep^4+9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G20*rat(128*ep^5-296*ep^4+180*ep^3+24*
         ep^2-44*ep+8,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G10*rat(-148*ep^5+296*ep^4-65*ep^3-189*
         ep^2+129*ep-23,12*ep^7-28*ep^6-ep^5+30*ep^4-9*ep^3)
         +xi^4*ca^4*rat(-40320*ep^9+167552*ep^8-232000*ep^7+81528*ep^6+
         80592*ep^5-75514*ep^4+18044*ep^3-389*ep^2+56*ep+18,8192*ep^9-
         24576*ep^8+18432*ep^7)
         +xi^4*ca^4*G30*rat(-691200*ep^14+3461760*ep^13-30533280*ep^12+
         71100704*ep^11-4035696*ep^10-94483052*ep^9+44956234*ep^8+
         5370237*ep^7-9488376*ep^6+11837079*ep^5-4450034*ep^4-842482*
         ep^3+558094*ep^2-41912*ep-2616,265420800*ep^14-424673280*ep^13
         -490438656*ep^12+661487616*ep^11+331186176*ep^10-176652288*
         ep^9-35389440*ep^8+10616832*ep^7)
         +xi^4*ca^4*G20*rat(-3141504000*ep^17+225265536000*ep^16-
         619019979840*ep^15+227720500800*ep^14+604861556368*ep^13-
         508466870336*ep^12+57189692248*ep^11+73053137368*ep^10-
         29489941256*ep^9-5035564638*ep^8+3874152172*ep^7+959254757*
         ep^6-391014079*ep^5-116204128*ep^4+22769270*ep^3+5956245*ep^2-
         450083*ep-109428,95551488000*ep^17-143327232000*ep^16-
         187625963520*ep^15+209775329280*ep^14+144541532160*ep^13-
         40261017600*ep^12-25311191040*ep^11+2528133120*ep^10+
         1539440640*ep^9-49766400*ep^8-29859840*ep^7)
         +xi^4*ca^4*G20*G30*rat(18692259840000*ep^24-139502518272000*
         ep^23+311312067379200*ep^22-57526380748800*ep^21-
         589901700377088*ep^20+532799577637632*ep^19+230409348228416*
         ep^18-429623203406928*ep^17+57493561961928*ep^16+
         96019402055164*ep^15-25987768672722*ep^14+978412337146*ep^13-
         4061700813277*ep^12-3353196926271*ep^11+2057133104367*ep^10+
         1441556870734*ep^9-475253214102*ep^8-322131669923*ep^7+
         88389556313*ep^6+30664355346*ep^5-8422378587*ep^4-1240577252*
         ep^3+352367376*ep^2+17816752*ep-5110224,275188285440000*ep^24-
         798046027776000*ep^23-542273804697600*ep^22+2645828346839040*
         ep^21+316645421875200*ep^20-3256042072965120*ep^19-
         157614754037760*ep^18+1753545792061440*ep^17+68316659712000*
         ep^16-452887205806080*ep^15-12927771279360*ep^14+
         60026227752960*ep^13+1111210721280*ep^12-4164067491840*ep^11-
         43688263680*ep^10+143114895360*ep^9+637009920*ep^8-1911029760*
         ep^7)
         +xi^4*ca^4*G10*rat(13447987200*ep^17-3496181760*ep^16-
         132804157440*ep^15+143647303680*ep^14+312322240000*ep^13-
         571183067136*ep^12+93116702016*ep^11+260202372112*ep^10-
         91611767352*ep^9-54043993668*ep^8+26325034542*ep^7+2037069720*
         ep^6-1865760477*ep^5+142615673*ep^4+12586107*ep^3-12226437*
         ep^2+1363904*ep+320316,8493465600*ep^17-2548039680*ep^16-
         44083445760*ep^15+19104399360*ep^14+54461399040*ep^13-
         17298063360*ep^12-18215239680*ep^11+3272048640*ep^10+
         1785692160*ep^9-141557760*ep^8-53084160*ep^7)
         +xi^4*ca^4*G10*G30*rat(-29261772288000*ep^23+270578328422400*
         ep^22-857095797738240*ep^21+927272809861632*ep^20+
         574478201549376*ep^19-1969177091729344*ep^18+974710042006464*
         ep^17+764798322425968*ep^16-936544191768136*ep^15+
         172143858588656*ep^14+282365804400340*ep^13-220770476213162*
         ep^12+5236118357951*ep^11+64201666473783*ep^10-23441483362433*
         ep^9-5492768403329*ep^8+5294274854817*ep^7-462485973963*ep^6-
         475884476975*ep^5+97548724367*ep^4+18726493092*ep^3-5115383232
         *ep^2-268860256*ep+86038224,550376570880000*ep^24-
         2008874483712000*ep^23+9325825228800*ep^22+6378535759380480*
         ep^21-3063731910082560*ep^20-7911307967201280*ep^19+
         4219027646054400*ep^18+4877078003712000*ep^17-2151188763770880
         *ep^16-1580204921978880*ep^15+484867638558720*ep^14+
         267124907704320*ep^13-51048807137280*ep^12-23312758210560*
         ep^11+2412568903680*ep^10+976748544000*ep^9-40768634880*ep^8-
         15288238080*ep^7)
         +xi^4*ca^4*G10*G20*rat(18784825344000*ep^24-121687805952000*
         ep^23+216405335370240*ep^22+253263623581440*ep^21-
         1404141838151328*ep^20+1501580970736272*ep^19+763192671500184*
         ep^18-2585478352670204*ep^17+984280367159228*ep^16+
         1325122590129702*ep^15-1016015392662686*ep^14-239817224024868*
         ep^13+360738243164453*ep^12-3608842226250*ep^11-66133423639598
         *ep^10+9366182695886*ep^9+5996532259476*ep^8-1750314063844*
         ep^7-127944791492*ep^6+151867697498*ep^5-19252687893*ep^4-
         6206901680*ep^3+1339974152*ep^2+91068448*ep-23837136,
         30958682112000*ep^24-56757583872000*ep^23-213864295956480*
         ep^22+397244322938880*ep^21+463503307898880*ep^20-
         862181102223360*ep^19-472451704750080*ep^18+809457662361600*
         ep^17+252181637038080*ep^16-354677886812160*ep^15-
         68184347443200*ep^14+74044360949760*ep^13+8277147648000*ep^12-
         7468344115200*ep^11-428070666240*ep^10+344303861760*ep^9+
         7644119040*ep^8-5733089280*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(-1986515435520000*ep^26+
         13952229709824000*ep^25-38880598565376000*ep^24+
         53823713041843200*ep^23-33649602148636416*ep^22-
         8750701154409984*ep^21+39415722799785024*ep^20-
         35963039280486400*ep^19+6936837746668288*ep^18+
         13822581465026416*ep^17-11007309495451880*ep^16+65975661339576
         *ep^15+3745837973864060*ep^14-1121383495004922*ep^13-
         992853897004127*ep^12+605342890012570*ep^11+109641724148506*
         ep^10-144420154624758*ep^9+8826104712332*ep^8+15468853596402*
         ep^7-2613274751654*ep^6-765023021432*ep^5+187323354907*ep^4+
         14847606852*ep^3-5225769184*ep^2-34117520*ep+43032144,
         19813556551680000*ep^26-83877389402112000*ep^25+
         44173223578828800*ep^24+223404821556756480*ep^23-
         244215622234275840*ep^22-201333109429370880*ep^21+
         308831266838937600*ep^20+63241303664885760*ep^19-
         167204350635540480*ep^18+2918820859084800*ep^17+
         44185972058357760*ep^16-5306338498314240*ep^15-
         5992777203056640*ep^14+1034140377415680*ep^13+423273981542400*
         ep^12-85439274024960*ep^11-14741683568640*ep^10+3236010393600*
         ep^9+198747095040*ep^8-45864714240*ep^7)
         +xi^4*ca^4*G10^2*rat(153061539840000*ep^26-699831042048000*
         ep^25+359079962112000*ep^24+2895289694807040*ep^23-
         5267738117640960*ep^22+536482273146048*ep^21+6030072242446560*
         ep^20-4444431583569104*ep^19-2168247280211976*ep^18+
         3923170300144440*ep^17-467983436385872*ep^16-1605252890643420*
         ep^15+647852705604524*ep^14+317387988515643*ep^13-
         218332513768890*ep^12-20116362080256*ep^11+34798556765164*
         ep^10-2809645938714*ep^9-2740524881848*ep^8+622127857788*ep^7+
         77411205504*ep^6-47864705601*ep^5+2550474754*ep^4+1708190952*
         ep^3-207762256*ep^2-23452816*ep+3499296,137594142720000*ep^26-
         272895049728000*ep^25-926429007052800*ep^24+1933332114309120*
         ep^23+1890235951349760*ep^22-4317471247564800*ep^21-
         1730999423139840*ep^20+4295749014650880*ep^19+791147369594880*
         ep^18-2104226216017920*ep^17-178670347223040*ep^16+
         532176896655360*ep^15+17728569999360*ep^14-71619343810560*
         ep^13-602372505600*ep^12+5134883880960*ep^11-5308416000*ep^10-
         183600414720*ep^9+424673280*ep^8+2548039680*ep^7)
         +xi^4*[d4AA/na]*G30*rat(-691200*ep^13+2252160*ep^12-1184640*
         ep^11-1237888*ep^10+2455440*ep^9-1000328*ep^8+2145232*ep^7+
         113028*ep^6-2108367*ep^5+418176*ep^4+435691*ep^3-110068*ep^2-
         20780*ep+5104,5529600*ep^13-552960*ep^12-11046912*ep^11-
         2789376*ep^10+2715648*ep^9+393216*ep^8-147456*ep^7)
         +xi^4*[d4AA/na]*G20*rat(-20736000*ep^15-200448000*ep^14-
         240226560*ep^13+391870880*ep^12+557595872*ep^11-475860232*
         ep^10-762278296*ep^9-92747704*ep^8+399631356*ep^7+111786170*
         ep^6-74300291*ep^5-23501132*ep^4+4751002*ep^3+1592722*ep^2-
         93723*ep-33184,663552000*ep^15+221184000*ep^14-1229230080*
         ep^13-907407360*ep^12-45204480*ep^11+91238400*ep^10+14100480*
         ep^9-2211840*ep^8-414720*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(39813120000*ep^22-1985347584000*
         ep^21+2842781184000*ep^20+5564603842560*ep^19-5951837156352*
         ep^18-4979453300608*ep^17+4349169578832*ep^16+2944647652824*
         ep^15-602245637060*ep^14-1823159952102*ep^13-292627001132*
         ep^12+804834237770*ep^11+24240172446*ep^10-165797202156*ep^9+
         19809616867*ep^8+13005371253*ep^7-3272022434*ep^6-211767160*
         ep^5+184831059*ep^4-16914657*ep^3-3881450*ep^2+537876*ep+20824
         ,1911029760000*ep^22-1401421824000*ep^21-8713234022400*ep^20+
         896556072960*ep^19+12854698721280*ep^18+4343887872000*ep^17-
         4537488568320*ep^16-1997711769600*ep^15+683534315520*ep^14+
         333652746240*ep^13-50396221440*ep^12-25995755520*ep^11+
         1788825600*ep^10+954408960*ep^9-24330240*ep^8-13271040*ep^7)
         +xi^4*[d4AA/na]*G10*rat(15360000*ep^13-7987200*ep^12-17584640*
         ep^11-15695360*ep^10+25228480*ep^9+8305856*ep^8-2098336*ep^7-
         8549896*ep^6+1072304*ep^5+1603442*ep^4-140119*ep^3-117389*ep^2
         +4771*ep+3007,58982400*ep^14-7864320*ep^13-110837760*ep^12-
         29982720*ep^11+19476480*ep^10+4853760*ep^9-798720*ep^8-184320*
         ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(725760000000*ep^21-57695846400*
         ep^20-5266308695040*ep^19-2113290419712*ep^18+16546271986688*
         ep^17+1395739368000*ep^16-22366584232640*ep^15+4636129270160*
         ep^14+12197164217696*ep^13-8999144899172*ep^12-1959951253868*
         ep^11+5343436101053*ep^10-632932955613*ep^9-1380178779185*ep^8
         +269176089451*ep^7+173530608237*ep^6-33116321859*ep^5-
         11599596479*ep^4+1680994997*ep^3+402346962*ep^2-30277812*ep-
         5705464,3822059520000*ep^22-5669388288000*ep^21-16040971468800
         *ep^20+15209337323520*ep^19+27718619627520*ep^18-
         10091966791680*ep^17-20285744578560*ep^16+8117452800*ep^15+
         5364521533440*ep^14+641367244800*ep^13-607756124160*ep^12-
         103138099200*ep^11+29784637440*ep^10+5777326080*ep^9-513146880
         *ep^8-106168320*ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(8460288000*ep^19-17345664000*ep^18
         -17809931520*ep^17+42216894720*ep^16+14288684032*ep^15-
         58111815360*ep^14+5312388960*ep^13+45075072808*ep^12-
         24448351052*ep^11-1476901962*ep^10+20648446662*ep^9-
         12890803181*ep^8-4848365283*ep^7+4304211033*ep^6+377386565*
         ep^5-497050953*ep^4-11084797*ep^3+24204989*ep^2+112833*ep-
         420094,23887872000*ep^19-47775744000*ep^18-70794362880*ep^17+
         123672821760*ep^16+91999825920*ep^15-90593095680*ep^14-
         53334650880*ep^13+15621672960*ep^12+8750592000*ep^11-943902720
         *ep^10-519229440*ep^9+18247680*ep^8+9953280*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(-3822059520000*ep^23+
         13793255424000*ep^22-9960435302400*ep^21-20206068387840*ep^20+
         49868473224192*ep^19-23252678154752*ep^18-57324032847232*ep^17
         +60512886029696*ep^16+25588493576288*ep^15-40279393510464*
         ep^14-3269185630688*ep^13+10978249856244*ep^12-174075203488*
         ep^11-1009004875417*ep^10-218599744687*ep^9-37520634027*ep^8+
         109007334769*ep^7+1367045679*ep^6-13912739809*ep^5+1156044443*
         ep^4+676120139*ep^3-88213746*ep^2-11363084*ep+1792184,
         45864714240000*ep^23-79498838016000*ep^22-175483492761600*
         ep^21+230634962288640*ep^20+286995423559680*ep^19-
         204259460382720*ep^18-213153034567680*ep^17+60954643169280*
         ep^16+64349906042880*ep^15-8397157662720*ep^14-9217175224320*
         ep^13+585611182080*ep^12+666829946880*ep^11-20025999360*ep^10-
         23489740800*ep^9+265420800*ep^8+318504960*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(-13271040000*ep^21+62042112000*ep^20
         -60515020800*ep^19-109830620160*ep^18+196547718400*ep^17+
         61165739968*ep^16-138782668448*ep^15-119679216208*ep^14+
         17868374456*ep^13+211895037352*ep^12+2159920492*ep^11-
         133947463472*ep^10+6259907317*ep^9+37621291901*ep^8-2718885115
         *ep^7-5278110287*ep^6+360125023*ep^5+387738235*ep^4-18986429*
         ep^3-14111773*ep^2+343904*ep+197644,106168320000*ep^21-
         228261888000*ep^20-293407948800*ep^19+618086891520*ep^18+
         357903728640*ep^17-518934896640*ep^16-217536307200*ep^15+
         145249689600*ep^14+52181360640*ep^13-16971816960*ep^12-
         5567569920*ep^11+846766080*ep^10+262840320*ep^9-14745600*ep^8-
         4423680*ep^7)
         +xi^4*tf*nf*ca^3*rat(-1368*ep^7+5064*ep^6-6684*ep^5+3737*ep^4-
         755*ep^3+6*ep^2+ep-1,128*ep^8-384*ep^7+288*ep^6)
         +xi^4*tf*nf*ca^3*G20*rat(48*ep^9-1128*ep^8+2900*ep^7-2130*ep^6
         +52*ep^5+283*ep^4-27*ep^3+22*ep^2-25*ep+5,1536*ep^10-4224*ep^9
         +2112*ep^8+1440*ep^7-432*ep^6)
         +xi^4*tf*nf*ca^3*G10*rat(7728*ep^11-12940*ep^10-22560*ep^9+
         58943*ep^8-30729*ep^7-12702*ep^6+17558*ep^5-6015*ep^4+666*ep^3
         +107*ep^2-68*ep+12,576*ep^12-576*ep^11-2608*ep^10+3168*ep^9+
         1552*ep^8-2496*ep^7+576*ep^6)
         +xi^4*tf*nf*ca^3*G10*G20*rat(-130752*ep^14+368688*ep^13-116592
         *ep^12-484632*ep^11+436980*ep^10+78827*ep^9-244595*ep^8+97800*
         ep^7+5943*ep^6-17004*ep^5+6125*ep^4-584*ep^3-299*ep^2+105*ep-
         10,82944*ep^15-172800*ep^14-130176*ep^13+382656*ep^12+3168*
         ep^11-234816*ep^10+66240*ep^9+30144*ep^8-15264*ep^7+1728*ep^6)
         +xi^4*tf*nf*ca^3*G10^2*rat(-48*ep^7+48*ep^6+16*ep^5-12*ep^4+3*
         ep^3-16*ep^2+11*ep-2,72*ep^8-12*ep^7-160*ep^6-8*ep^5+56*ep^4-
         12*ep^3)
         +xi^4*tf*nf*cf*ca^2*rat(-6*ep^3+9*ep^2-9*ep+6,8*ep^4-12*ep^3)
         +xi^4*tf*nf*cf*ca^2*G10*rat(12*ep^5-48*ep^4+87*ep^3-81*ep^2+36
         *ep-6,36*ep^6-90*ep^5+62*ep^4-12*ep^3)
         +xi^4*tf^2*nf^2*ca^2*rat(3*ep^2-6*ep+3,4*ep^4-12*ep^3+9*ep^2)
         +xi^5*ca^4*rat(3168*ep^7-10752*ep^6+13624*ep^5-8212*ep^4+1928*
         ep^3-21*ep^2-12*ep+6,2048*ep^7-3072*ep^6)
         +xi^5*ca^4*G30*rat(-96*ep^10+304*ep^9-1444*ep^8+2324*ep^7-1241
         *ep^6+433*ep^5-180*ep^4-12*ep^3-ep^2-14*ep+3,184320*ep^10-
         251904*ep^9-49152*ep^8+18432*ep^7)
         +xi^5*ca^4*G20*rat(-131328*ep^12+1134720*ep^11-1232592*ep^10-
         1040060*ep^9+1169310*ep^8-115366*ep^7+37031*ep^6-126476*ep^5+
         30370*ep^4+15516*ep^3-7151*ep^2+770*ep+8,2654208*ep^12-1548288
         *ep^11-4423680*ep^10+718848*ep^9+774144*ep^8-165888*ep^7)
         +xi^5*ca^4*G20*G30*rat(15897600*ep^16-78059520*ep^15+135872640
         *ep^14-86379072*ep^13-2163888*ep^12+9600616*ep^11-15360316*
         ep^10+56591394*ep^9-41711112*ep^8-2573414*ep^7+13423125*ep^6-
         4651309*ep^5-209654*ep^4+484548*ep^3-121719*ep^2+12917*ep-516,
         3185049600*ep^16-7007109120*ep^15-2065858560*ep^14+9836052480*
         ep^13-1253007360*ep^12-2474496000*ep^11+667975680*ep^10+
         118333440*ep^9-56401920*ep^8+4976640*ep^7)
         +xi^5*ca^4*G10*rat(-2359296*ep^13+1749504*ep^12+7955904*ep^11-
         9997504*ep^10+1920048*ep^9+2944924*ep^8-1994056*ep^7+52537*
         ep^6+395680*ep^5-143385*ep^4-4736*ep^3+15964*ep^2-3280*ep+64,
         884736*ep^13+884736*ep^12-3121152*ep^11-1818624*ep^10+2088960*
         ep^9+491520*ep^8-294912*ep^7)
         +xi^5*ca^4*G10*G30*rat(-7754400*ep^12+15958944*ep^11+14344472*
         ep^10-50106736*ep^9+41432448*ep^8-21740744*ep^7+13100864*ep^6-
         5284927*ep^5-320709*ep^4+930510*ep^3-241366*ep^2+17353*ep+291,
         530841600*ep^14-1035141120*ep^13-204963840*ep^12+1110343680*
         ep^11-368640000*ep^10-70778880*ep^9+42762240*ep^8-4423680*ep^7
         )
         +xi^5*ca^4*G10*G20*rat(424880640*ep^18-1433386368*ep^17+
         1427467968*ep^16+84981456*ep^15-1147492224*ep^14+925085868*
         ep^13-172911448*ep^12-272753642*ep^11+160618067*ep^10+63009099
         *ep^9-76154927*ep^8+10603355*ep^7+9112451*ep^6-3630811*ep^5+
         203779*ep^4+144339*ep^3-40546*ep^2+5200*ep-304,1433272320*
         ep^18-2078244864*ep^17-3065610240*ep^16+4656144384*ep^15+
         1559126016*ep^14-3238797312*ep^13+232906752*ep^12+693411840*
         ep^11-174514176*ep^10-31186944*ep^9+14819328*ep^8-1327104*ep^7
         )
         +xi^5*ca^4*G10*G20*G30*rat(-245514240*ep^19+988692480*ep^18-
         1401315840*ep^17+1616844672*ep^16-3215089536*ep^15+4002363456*
         ep^14-2118040416*ep^13+552277656*ep^12+12101272*ep^11-
         815676264*ep^10+920757532*ep^9-219785436*ep^8-160954091*ep^7+
         103752645*ep^6-13679671*ep^5-5478639*ep^4+2576615*ep^3-494697*
         ep^2+51815*ep-2433,76441190400*ep^19-193651015680*ep^18-
         69964922880*ep^17+446243143680*ep^16-115236864000*ep^15-
         301955973120*ep^14+144587980800*ep^13+46860042240*ep^12-
         38127697920*ep^11+3074457600*ep^10+2260500480*ep^9-570654720*
         ep^8+39813120*ep^7)
         +xi^5*ca^4*G10^2*rat(4142016*ep^15-11929248*ep^14+9513144*
         ep^13-1444440*ep^12+1522674*ep^11-2180750*ep^10-856572*ep^9+
         2065312*ep^8-995311*ep^7+86431*ep^6+102653*ep^5-40133*ep^4+
         2873*ep^3+547*ep^2+75*ep-23,19906560*ep^15-20570112*ep^14-
         45342720*ep^13+38117376*ep^12+26025984*ep^11-19243008*ep^10-
         368640*ep^9+1695744*ep^8-221184*ep^7)
         +xi^5*[d4AA/na]*G30*rat(-768*ep^10+2432*ep^9-2912*ep^8+2176*
         ep^7-1288*ep^6+692*ep^5-420*ep^4+117*ep^3+64*ep^2-43*ep+6,
         30720*ep^10-41984*ep^9-8192*ep^8+3072*ep^7)
         +xi^5*[d4AA/na]*G20*rat(-768*ep^10+4720*ep^9-1536*ep^8-5392*
         ep^7+1976*ep^6+2125*ep^5-224*ep^4-645*ep^3-68*ep^2+164*ep-28,
         36864*ep^11-9216*ep^10-64512*ep^9-11520*ep^8+6912*ep^7)
         +xi^5*[d4AA/na]*G20*G30*rat(1382400*ep^12-4884480*ep^11+
         6910080*ep^10-4504128*ep^9+1301792*ep^8-973136*ep^7+1719272*
         ep^6-1437764*ep^5+653866*ep^4-180245*ep^3+31316*ep^2-3297*ep+
         164,22118400*ep^12-41287680*ep^11+10598400*ep^10+3271680*ep^9-
         1474560*ep^8+138240*ep^7)
         +xi^5*[d4AA/na]*G10*rat(128*ep^9-448*ep^8+440*ep^6-60*ep^5-158
         *ep^4+13*ep^3+23*ep^2+6*ep-4,4096*ep^10-7168*ep^8-3072*ep^7)
         +xi^5*[d4AA/na]*G10*G30*rat(63360*ep^10-147008*ep^9-853472*
         ep^8+1531104*ep^7-814736*ep^6+307480*ep^5-404840*ep^4+347829*
         ep^3-137103*ep^2+25135*ep-1749,7372800*ep^12-19292160*ep^11+
         12472320*ep^10+675840*ep^9-1413120*ep^8+184320*ep^7)
         +xi^5*[d4AA/na]*G10*G20*rat(-138240*ep^14+361728*ep^13-104256*
         ep^12-551712*ep^11+677888*ep^10+93352*ep^9-488368*ep^8+87116*
         ep^7+148073*ep^6-31092*ep^5-33614*ep^4+9548*ep^3+3109*ep^2-
         1412*ep+136,2211840*ep^14-2469888*ep^13-3833856*ep^12+2921472*
         ep^11+1751040*ep^10-479232*ep^9-129024*ep^8+27648*ep^7)
         +xi^5*[d4AA/na]*G10*G20*G30*rat(99840*ep^11-758912*ep^10+
         1586560*ep^9+1408*ep^8-2365168*ep^7+2006536*ep^6-297600*ep^5-
         396484*ep^4+252959*ep^3-66757*ep^2+8629*ep-451,88473600*ep^13-
         253624320*ep^12+207544320*ep^11-29306880*ep^10-18984960*ep^9+
         6451200*ep^8-552960*ep^7)
         +xi^5*[d4AA/na]*G10^2*rat(2304*ep^11-9600*ep^10+10464*ep^9+
         3008*ep^8-6016*ep^7+416*ep^6-2462*ep^5+3454*ep^4-377*ep^3-799*
         ep^2+311*ep-31,92160*ep^11-218112*ep^10+101376*ep^9+33792*ep^8
         -9216*ep^7)
         +xi^5*tf*nf*ca^3*rat(-72*ep^2+111*ep-39,32*ep^3-48*ep^2)
         +xi^5*tf*nf*ca^3*G10*rat(48*ep^4-48*ep^3-18*ep^2+21*ep-3,48*
         ep^5-40*ep^4-64*ep^3+24*ep^2)
         +xi^6*ca^4*rat(760*ep^6-1924*ep^5+1420*ep^4-355*ep^3+2*ep^2-1,
         1024*ep^6-1536*ep^5)
         +xi^6*ca^4*G20*rat(-48*ep^8+312*ep^7-428*ep^6+118*ep^5-42*ep^4
         +47*ep^3+2*ep^2-20*ep+5,12288*ep^8-15360*ep^7-6144*ep^6+2304*
         ep^5)
         +xi^6*ca^4*G10*rat(-1296*ep^8+2588*ep^7-996*ep^6+77*ep^5-138*
         ep^4+49*ep^3-12*ep^2+22*ep-6,3072*ep^8-2560*ep^7-4096*ep^6+
         1536*ep^5)
         +xi^6*ca^4*G10*G20*rat(2112*ep^12-2448*ep^11-96*ep^10-2040*
         ep^9-1460*ep^8+2655*ep^7+642*ep^6-648*ep^5-573*ep^4+313*ep^3+
         42*ep^2-40*ep+5,221184*ep^12+18432*ep^11-528384*ep^10-142848*
         ep^9+227328*ep^8+9216*ep^7-30720*ep^6+4608*ep^5)
         +xi^6*ca^4*G10^2*rat(16*ep^6+8*ep^4-8*ep^3+ep^2-2*ep+1,2304*
         ep^6+3072*ep^5-512*ep^4-1024*ep^3+256*ep^2)
         +xi^6*tf*nf*ca^3*rat(-ep+1,8*ep^2-12*ep)
         +xi^7*ca^4*rat(6*ep-3,64*ep)
         +xi^7*ca^4*G10*rat(-12*ep^3-3*ep+3,768*ep^3+512*ep^2-256*ep)
         +xi^8*ca^4*rat(1,256)
         +Master(haha)*ca^4*rat(166142016*ep^9-369322524*ep^8+76348506*
         ep^7+355686136*ep^6-138294162*ep^5-137657531*ep^4+19345002*
         ep^3+13862785*ep^2-1478592*ep-574596,138240000*ep^8-446976000*
         ep^7+346982400*ep^6+129623040*ep^5-193812480*ep^4+37002240*
         ep^3+7188480*ep^2-1658880*ep)
         +Master(haha)*[d4AA/na]*rat(82897344*ep^9-185003244*ep^8+
         39379452*ep^7+177510485*ep^6-69562314*ep^5-68446690*ep^4+
         9667290*ep^3+6872369*ep^2-736272*ep-285300,5760000*ep^8-
         18624000*ep^7+14457600*ep^6+5400960*ep^5-8075520*ep^4+1541760*
         ep^3+299520*ep^2-69120*ep)
         +Master(haha)*nf*[d4FA/na]*rat(-93312*ep^11-381024*ep^10-
         428760*ep^9+2259684*ep^8+317766*ep^7-786141*ep^6+570365*ep^5+
         231642*ep^4-106663*ep^3-5751*ep^2+9170*ep+96,30000*ep^8-97000*
         ep^7+75300*ep^6+28130*ep^5-42060*ep^4+8030*ep^3+1560*ep^2-360*
         ep)
         +Master(haha)*nf^2*[d4FF/na]*rat(7776*ep^8-66096*ep^7+257904*
         ep^6-211824*ep^5+29520*ep^4+47232*ep^3-16992*ep^2-2592*ep+1152
         ,5000*ep^7-24500*ep^6+45050*ep^5-37895*ep^4+13565*ep^3-695*
         ep^2-615*ep+90)
         +Master(haha)*tf*nf*ca^3*rat(933120*ep^11+3390336*ep^10+
         1934064*ep^9-11068632*ep^8-6688812*ep^7+4339090*ep^6+3828048*
         ep^5-179221*ep^4-1122412*ep^3-230355*ep^2+71734*ep+18624,
         720000*ep^8-2328000*ep^7+1807200*ep^6+675120*ep^5-1009440*ep^4
         +192720*ep^3+37440*ep^2-8640*ep)
         +Master(haha)*tf*nf*cf*ca^2*rat(-11664*ep^9-50058*ep^8-77328*
         ep^7+69552*ep^6+12528*ep^5-6548*ep^4-4632*ep^3-2510*ep^2+420*
         ep+256,2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2+30*ep)
         +Master(haha)*tf*nf*cf^2*ca*rat(15552*ep^9+64800*ep^8+98064*
         ep^7-113328*ep^6-9312*ep^5+10944*ep^4+4560*ep^3+3408*ep^2-576*
         ep-384,2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2+30*ep)
         +Master(haha)*tf*nf*cf^3*rat(-7776*ep^9-32400*ep^8-49032*ep^7+
         56664*ep^6+4656*ep^5-5472*ep^4-2280*ep^3-1704*ep^2+288*ep+192,
         2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2+30*ep)
         +Master(haha)*tf*nf*[d4AA/na]*ca^-1*rat(-24*ep^4+58*ep^3+25*
         ep^2-8*ep-3,2500*ep^4-4750*ep^3+1400*ep^2+190*ep-60)
         +Master(haha)*tf^2*nf^2*ca^2*rat(648*ep^8-5508*ep^7+21492*ep^6
         -17652*ep^5+2460*ep^4+3936*ep^3-1416*ep^2-216*ep+96,5000*ep^7-
         24500*ep^6+45050*ep^5-37895*ep^4+13565*ep^3-695*ep^2-615*ep+90
         )
         +Master(haha)*xi*ca^4*rat(-12685824*ep^7-9280080*ep^6+4507918*
         ep^5+3494593*ep^4-187373*ep^3-155947*ep^2+10851*ep-3658,
         13824000*ep^6-18432000*ep^5-8616960*ep^4+7649280*ep^3+322560*
         ep^2-276480*ep)
         +Master(haha)*xi*[d4AA/na]*rat(-4231488*ep^6-254656*ep^5+
         1672700*ep^4+38543*ep^3-88907*ep^2+8025*ep-1913,384000*ep^5-
         768000*ep^4+272640*ep^3+30720*ep^2-11520*ep)
         +Master(haha)*xi*nf*[d4FA/na]*rat(1080*ep^5-1332*ep^4-636*ep^3
         -6*ep^2+24*ep+6,500*ep^4-1000*ep^3+355*ep^2+40*ep-15)
         +Master(haha)*xi*tf*nf*ca^3*rat(180*ep^5-222*ep^4-106*ep^3-
         ep^2+4*ep+1,1000*ep^4-2000*ep^3+710*ep^2+80*ep-30)
         +Master(haha)*xi^2*ca^4*rat(129600*ep^6-73830*ep^5+173120*ep^4
         +14226*ep^3-8193*ep^2+1466*ep-693,4608000*ep^5-9216000*ep^4+
         3271680*ep^3+368640*ep^2-138240*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(129600*ep^6-71580*ep^5+169874
         *ep^4+12489*ep^3-7077*ep^2+1667*ep-765,384000*ep^5-768000*ep^4
         +272640*ep^3+30720*ep^2-11520*ep)
         +Master(haha)*xi^3*ca^4*rat(1728*ep^4+519*ep^3-514*ep^2-18*ep+
         49,460800*ep^4-829440*ep^3+161280*ep^2+69120*ep)
         +Master(haha)*xi^3*[d4AA/na]*rat(3456*ep^4+1164*ep^3-1067*ep^2
         -54*ep+101,76800*ep^4-138240*ep^3+26880*ep^2+11520*ep)
         +Master(haha)*xi^4*ca^4*rat(-72*ep^3-93*ep^2-38*ep-5,102400*
         ep^4-184320*ep^3+35840*ep^2+15360*ep)
         +Master(haha)*xi^4*[d4AA/na]*rat(-216*ep^3-279*ep^2-114*ep-15,
         25600*ep^4-46080*ep^3+8960*ep^2+3840*ep)
         +Master(no1)*ca^4*rat(6852480*ep^9-57960184*ep^8+1019724*ep^7+
         116645196*ep^6+12821962*ep^5-40949151*ep^4-5476286*ep^3-223565
         *ep^2-488660*ep+190524,276480000*ep^8-617472000*ep^7-199987200
         *ep^6+953210880*ep^5-128378880*ep^4-313620480*ep^3+88381440*
         ep^2+11059200*ep-3317760)
         +Master(no1)*[d4AA/na]*rat(-6852480*ep^9+57960184*ep^8-1019724
         *ep^7-116645196*ep^6-12821962*ep^5+40949151*ep^4+5476286*ep^3+
         223565*ep^2+488660*ep-190524,11520000*ep^8-25728000*ep^7-
         8332800*ep^6+39717120*ep^5-5349120*ep^4-13067520*ep^3+3682560*
         ep^2+460800*ep-138240)
         +Master(no1)*nf*[d4FA/na]*rat(3456*ep^10-13824*ep^9-92568*ep^8
         -370284*ep^7+1036578*ep^6-98985*ep^5-496391*ep^4+157676*ep^3+
         12770*ep^2-20168*ep+3000,30000*ep^7-97000*ep^6+75300*ep^5+
         28130*ep^4-42060*ep^3+8030*ep^2+1560*ep-360)
         +Master(no1)*nf^2*[d4FF/na]*rat(-576*ep^7+12768*ep^6-34560*
         ep^5+29952*ep^4-3264*ep^3-3552*ep^2+768*ep,5000*ep^6-19500*
         ep^5+25550*ep^4-12345*ep^3+1220*ep^2+525*ep-90)
         +Master(no1)*tf*nf*ca^3*rat(-134784*ep^10-207360*ep^9+519624*
         ep^8+5472972*ep^7-10796286*ep^6+2294617*ep^5+4408567*ep^4-
         2705962*ep^3+330380*ep^2+311628*ep-64296,2160000*ep^7-6984000*
         ep^6+5421600*ep^5+2025360*ep^4-3028320*ep^3+578160*ep^2+112320
         *ep-25920)
         +Master(no1)*tf*nf*cf*ca^2*rat(576*ep^8+2352*ep^7+2664*ep^6-
         21240*ep^5+22656*ep^4-9312*ep^3+336*ep^2+1392*ep-288,2500*ep^5
         -6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf*nf*cf^2*ca*rat(-720*ep^8-4200*ep^7-6564*ep^6+
         32416*ep^5-30336*ep^4+11808*ep^3-476*ep^2-1768*ep+416,2500*
         ep^5-6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf*nf*cf^3*rat(288*ep^8+2256*ep^7+4104*ep^6-15648
         *ep^5+13056*ep^4-4800*ep^3+216*ep^2+720*ep-192,2500*ep^5-6000*
         ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf*nf*[d4AA/na]*ca^-1*rat(9*ep^3-2*ep^2-ep,750*
         ep^3-1275*ep^2+165*ep+90)
         +Master(no1)*tf^2*nf^2*ca^2*rat(24*ep^7-532*ep^6+1440*ep^5-
         1248*ep^4+136*ep^3+148*ep^2-32*ep,5000*ep^6-19500*ep^5+25550*
         ep^4-12345*ep^3+1220*ep^2+525*ep-90)
         +Master(no1)*xi*ca^4*rat(-616512*ep^7-236344*ep^6+296444*ep^5-
         433308*ep^4-175635*ep^3+215918*ep^2+37491*ep-13694,13824000*
         ep^6-4608000*ep^5-27048960*ep^4-967680*ep^3+7971840*ep^2+46080
         *ep-276480)
         +Master(no1)*xi*[d4AA/na]*rat(616512*ep^7+236344*ep^6-296444*
         ep^5+433308*ep^4+175635*ep^3-215918*ep^2-37491*ep+13694,576000
         *ep^6-192000*ep^5-1127040*ep^4-40320*ep^3+332160*ep^2+1920*ep-
         11520)
         +Master(no1)*xi*nf*[d4FA/na]*rat(120*ep^5-144*ep^4+30*ep^3+84*
         ep^2-3*ep-3,500*ep^4-1000*ep^3+355*ep^2+40*ep-15)
         +Master(no1)*xi*tf*nf*ca^3*rat(-40*ep^5+48*ep^4-10*ep^3-28*
         ep^2+ep+1,4000*ep^4-8000*ep^3+2840*ep^2+320*ep-120)
         +Master(no1)*xi^2*ca^4*rat(1920*ep^5+41636*ep^4-25552*ep^3+724
         *ep^2+7465*ep-1173,9216000*ep^4-18432000*ep^3+6543360*ep^2+
         737280*ep-276480)
         +Master(no1)*xi^2*[d4AA/na]*rat(-1920*ep^5-41636*ep^4+25552*
         ep^3-724*ep^2-7465*ep+1173,384000*ep^4-768000*ep^3+272640*ep^2
         +30720*ep-11520)
         +Master(no1)*xi^3*ca^4*rat(96*ep^3-276*ep^2+31*ep+64,921600*
         ep^3-1658880*ep^2+322560*ep+138240)
         +Master(no1)*xi^3*[d4AA/na]*rat(-96*ep^3+276*ep^2-31*ep-64,
         38400*ep^3-69120*ep^2+13440*ep+5760)
         +Master(no1)*xi^4*ca^4*rat(-12*ep^2-7*ep-1,102400*ep^3-184320*
         ep^2+35840*ep+15360)
         +Master(no1)*xi^4*[d4AA/na]*rat(36*ep^2+21*ep+3,12800*ep^3-
         23040*ep^2+4480*ep+1920)
         +Master(no2)*ca^4*rat(83227968*ep^9-340232760*ep^8+36217304*
         ep^7+109604292*ep^6-81696655*ep^5+19044387*ep^4+14834495*ep^3-
         4105779*ep^2-576792*ep+164340,4423680000*ep^8-7667712000*ep^7-
         674611200*ep^6+4029972480*ep^5-851005440*ep^4-351682560*ep^3+
         90132480*ep^2+8110080*ep-2211840)
         +Master(no2)*[d4AA/na]*rat(-83227968*ep^9+340232760*ep^8-
         36217304*ep^7-109604292*ep^6+81696655*ep^5-19044387*ep^4-
         14834495*ep^3+4105779*ep^2+576792*ep-164340,184320000*ep^8-
         319488000*ep^7-28108800*ep^6+167915520*ep^5-35458560*ep^4-
         14653440*ep^3+3755520*ep^2+337920*ep-92160)
         +Master(no2)*nf*[d4FA/na]*rat(54432*ep^11+76464*ep^10-526824*
         ep^9-2446704*ep^8+743304*ep^7+967827*ep^6-428669*ep^5+21227*
         ep^4+58651*ep^3-14806*ep^2-1658*ep+596,480000*ep^8-832000*ep^7
         -73200*ep^6+437280*ep^5-92340*ep^4-38160*ep^3+9780*ep^2+880*ep
         -240)
         +Master(no2)*tf*nf*ca^3*rat(-754272*ep^11-3284064*ep^10-
         2050920*ep^9+17322768*ep^8-4036512*ep^7-6768595*ep^6+4061111*
         ep^5-366291*ep^4-790177*ep^3+205410*ep^2+41978*ep-12116,
         11520000*ep^8-19968000*ep^7-1756800*ep^6+10494720*ep^5-2216160
         *ep^4-915840*ep^3+234720*ep^2+21120*ep-5760)
         +Master(no2)*tf*nf*cf*ca^2*rat(19116*ep^10+71307*ep^9+11979*
         ep^8-368190*ep^7+325176*ep^6-79953*ep^5-34881*ep^4+32724*ep^3-
         3774*ep^2-2136*ep+408,80000*ep^7-192000*ep^6+115800*ep^5-4320*
         ep^4-12510*ep^3+1980*ep^2+310*ep-60)
         +Master(no2)*tf*nf*cf^2*ca*rat(-11664*ep^10-40338*ep^9+270*
         ep^8+178380*ep^7-158316*ep^6+41358*ep^5+16338*ep^4-16704*ep^3+
         1860*ep^2+1104*ep-192,40000*ep^7-96000*ep^6+57900*ep^5-2160*
         ep^4-6255*ep^3+990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*cf^3*rat(4536*ep^10+14202*ep^9-3654*ep^8-
         47700*ep^7+42792*ep^6-12606*ep^5-4038*ep^4+4968*ep^3-516*ep^2-
         336*ep+48,40000*ep^7-96000*ep^6+57900*ep^5-2160*ep^4-6255*ep^3
         +990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*[d4AA/na]*ca^-1*rat(150*ep^5-103*ep^4-12*
         ep^3+13*ep^2,10000*ep^5-16500*ep^4+850*ep^3+2160*ep^2-50*ep-60
         )
         +Master(no2)*xi*ca^4*rat(-4176000*ep^7+1955898*ep^6-312949*
         ep^5-3152974*ep^4-142313*ep^3+302926*ep^2+3612*ep-4680,
         221184000*ep^6-184320000*ep^5-243855360*ep^4+18892800*ep^3+
         23224320*ep^2-460800*ep-552960)
         +Master(no2)*xi*[d4AA/na]*rat(4176000*ep^7-1955898*ep^6+312949
         *ep^5+3152974*ep^4+142313*ep^3-302926*ep^2-3612*ep+4680,
         9216000*ep^6-7680000*ep^5-10160640*ep^4+787200*ep^3+967680*
         ep^2-19200*ep-23040)
         +Master(no2)*xi*nf*[d4FA/na]*rat(18*ep^2+6*ep,200*ep^3-210*
         ep^2-125*ep-15)
         +Master(no2)*xi*tf*nf*ca^3*rat(-3*ep^2-ep,800*ep^3-840*ep^2-
         500*ep-60)
         +Master(no2)*xi^2*ca^4*rat(2160*ep^5+49488*ep^4-59575*ep^3+
         5377*ep^2+5091*ep-1709,36864000*ep^4-46080000*ep^3-15298560*
         ep^2+1843200*ep+552960)
         +Master(no2)*xi^2*[d4AA/na]*rat(-2160*ep^5-49488*ep^4+59575*
         ep^3-5377*ep^2-5091*ep+1709,1536000*ep^4-1920000*ep^3-637440*
         ep^2+76800*ep+23040)
         +Master(no2)*xi^3*ca^4*rat(-3*ep^2+11*ep+4,184320*ep^3-193536*
         ep^2-115200*ep-13824)
         +Master(no2)*xi^3*[d4AA/na]*rat(3*ep^2-11*ep-4,7680*ep^3-8064*
         ep^2-4800*ep-576)
         +Master(no2)*xi^4*ca^4*rat(-9*ep^2-6*ep-1,409600*ep^3-430080*
         ep^2-256000*ep-30720)
         +Master(no2)*xi^4*[d4AA/na]*rat(27*ep^2+18*ep+3,51200*ep^3-
         53760*ep^2-32000*ep-3840)
         +Master(no6)*ca^4*rat(109440000*ep^13-41912135680*ep^12+
         118218932224*ep^11-9454591248*ep^10-217797339712*ep^9+
         93013564992*ep^8+120973973920*ep^7-38980432847*ep^6-
         18104357620*ep^5+5689589562*ep^4+1082013208*ep^3-341509311*
         ep^2-28344580*ep+8151972,70778880000*ep^11-193462272000*ep^10+
         32263372800*ep^9+259740794880*ep^8-158075781120*ep^7-
         48602972160*ep^6+60715008000*ep^5-13499596800*ep^4-850821120*
         ep^3+601620480*ep^2-53084160*ep)
         +Master(no6)*[d4AA/na]*rat(-109440000*ep^13+41912135680*ep^12-
         118218932224*ep^11+9454591248*ep^10+217797339712*ep^9-
         93013564992*ep^8-120973973920*ep^7+38980432847*ep^6+
         18104357620*ep^5-5689589562*ep^4-1082013208*ep^3+341509311*
         ep^2+28344580*ep-8151972,2949120000*ep^11-8060928000*ep^10+
         1344307200*ep^9+10822533120*ep^8-6586490880*ep^7-2025123840*
         ep^6+2529792000*ep^5-562483200*ep^4-35450880*ep^3+25067520*
         ep^2-2211840*ep)
         +Master(no6)*nf*[d4FA/na]*rat(-3469824*ep^13-17262720*ep^12-
         31492704*ep^11+211809616*ep^10-293619056*ep^9+164563396*ep^8+
         129906476*ep^7-130393257*ep^6+19295049*ep^5+12162335*ep^4-
         4120525*ep^3+69050*ep^2+90124*ep-7080,1920000*ep^10-7168000*
         ep^9+8043200*ep^8-997280*ep^7-3290800*ep^6+1972360*ep^5-325360
         *ep^4-40840*ep^3+17760*ep^2-1440*ep)
         +Master(no6)*nf^2*[d4FF/na]*rat(-35424*ep^10-2174760*ep^9+
         9641292*ep^8-14470308*ep^7+9291000*ep^6-1370952*ep^5-1090932*
         ep^4+449340*ep^3-20592*ep^2-12840*ep+1536,80000*ep^9-432000*
         ep^8+921800*ep^7-991220*ep^6+565250*ep^5-157535*ep^4+9285*ep^3
         +5665*ep^2-1335*ep+90)
         +Master(no6)*tf*nf*ca^3*rat(96443136*ep^13+346400064*ep^12+
         876988224*ep^11-3090735040*ep^10+962211192*ep^9+40078056*ep^8-
         244840386*ep^7+513810369*ep^6-318332859*ep^5-8036813*ep^4+
         41865297*ep^3-6259704*ep^2-597864*ep+118008,138240000*ep^10-
         516096000*ep^9+579110400*ep^8-71804160*ep^7-236937600*ep^6+
         142009920*ep^5-23425920*ep^4-2940480*ep^3+1278720*ep^2-103680*
         ep)
         +Master(no6)*tf*nf*cf*ca^2*rat(-176652*ep^11-710247*ep^10-
         2496059*ep^9+2356994*ep^8-602090*ep^7+496275*ep^6-425591*ep^5+
         14504*ep^4+59928*ep^3-12510*ep^2-288*ep+152,80000*ep^8-232000*
         ep^7+221800*ep^6-88720*ep^5+10750*ep^4+2420*ep^3-790*ep^2+60*
         ep)
         +Master(no6)*tf*nf*cf^2*ca*rat(90720*ep^11+323430*ep^10+
         1364414*ep^9-1280665*ep^8+231212*ep^7-129221*ep^6+187492*ep^5-
         32431*ep^4-21460*ep^3+7383*ep^2-394*ep-32,40000*ep^8-116000*
         ep^7+110900*ep^6-44360*ep^5+5375*ep^4+1210*ep^3-395*ep^2+30*ep
         )
         +Master(no6)*tf*nf*cf^3*rat(-27288*ep^11-74298*ep^10-456338*
         ep^9+424286*ep^8-26156*ep^7-31032*ep^6-39110*ep^5+23654*ep^4+
         1272*ep^3-2754*ep^2+420*ep-16,40000*ep^8-116000*ep^7+110900*
         ep^6-44360*ep^5+5375*ep^4+1210*ep^3-395*ep^2+30*ep)
         +Master(no6)*tf*nf*[d4AA/na]*ca^-1*rat(6750*ep^6-4127*ep^5-
         1558*ep^4+1742*ep^3-746*ep^2+45*ep+54,36000*ep^5-46200*ep^4-
         23580*ep^3+17820*ep^2+480*ep-720)
         +Master(no6)*tf^2*nf^2*ca^2*rat(2952*ep^10+181230*ep^9-803441*
         ep^8+1205859*ep^7-774250*ep^6+114246*ep^5+90911*ep^4-37445*
         ep^3+1716*ep^2+1070*ep-128,160000*ep^9-864000*ep^8+1843600*
         ep^7-1982440*ep^6+1130500*ep^5-315070*ep^4+18570*ep^3+11330*
         ep^2-2670*ep+180)
         +Master(no6)*xi*ca^4*rat(-6336000*ep^11+1059368096*ep^10+
         172160456*ep^9-1025644304*ep^8+339036218*ep^7+248721690*ep^6-
         234939233*ep^5+11697809*ep^4+26223545*ep^3-4171155*ep^2-539266
         *ep+103984,1769472000*ep^9-1474560000*ep^8-3056762880*ep^7+
         1570406400*ep^6+865935360*ep^5-512040960*ep^4+25436160*ep^3+
         18063360*ep^2-2211840*ep)
         +Master(no6)*xi*[d4AA/na]*rat(6336000*ep^11-1059368096*ep^10-
         172160456*ep^9+1025644304*ep^8-339036218*ep^7-248721690*ep^6+
         234939233*ep^5-11697809*ep^4-26223545*ep^3+4171155*ep^2+539266
         *ep-103984,73728000*ep^9-61440000*ep^8-127365120*ep^7+65433600
         *ep^6+36080640*ep^5-21335040*ep^4+1059840*ep^3+752640*ep^2-
         92160*ep)
         +Master(no6)*xi*nf*[d4FA/na]*rat(-21120*ep^7+39784*ep^6-24748*
         ep^5-10236*ep^4+3346*ep^3+569*ep^2-90*ep-9,8000*ep^6-18000*
         ep^5+9680*ep^4-780*ep^3-400*ep^2+60*ep)
         +Master(no6)*xi*tf*nf*ca^3*rat(21120*ep^7-39784*ep^6+24748*
         ep^5+10236*ep^4-3346*ep^3-569*ep^2+90*ep+9,192000*ep^6-432000*
         ep^5+232320*ep^4-18720*ep^3-9600*ep^2+1440*ep)
         +Master(no6)*xi^2*ca^4*rat(10656000*ep^10-80382080*ep^9-
         235236944*ep^8+84406456*ep^7+66772624*ep^6-58266598*ep^5+
         3671275*ep^4+6691123*ep^3-1241241*ep^2-135221*ep+31806,
         3538944000*ep^8-6488064000*ep^7+374538240*ep^6+2766274560*ep^5
         -1034403840*ep^4+10321920*ep^3+40550400*ep^2-4423680*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(-10656000*ep^10+80382080*ep^9+
         235236944*ep^8-84406456*ep^7-66772624*ep^6+58266598*ep^5-
         3671275*ep^4-6691123*ep^3+1241241*ep^2+135221*ep-31806,
         147456000*ep^8-270336000*ep^7+15605760*ep^6+115261440*ep^5-
         43100160*ep^4+430080*ep^3+1689600*ep^2-184320*ep)
         +Master(no6)*xi^3*ca^4*rat(-345600*ep^9+902880*ep^8+929896*
         ep^7-778288*ep^6-573086*ep^5+153838*ep^4+84079*ep^3-13367*ep^2
         -3894*ep+392,353894400*ep^7-578027520*ep^6-78151680*ep^5+
         260997120*ep^4-51240960*ep^3-9216000*ep^2+2211840*ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(345600*ep^9-902880*ep^8-929896
         *ep^7+778288*ep^6+573086*ep^5-153838*ep^4-84079*ep^3+13367*
         ep^2+3894*ep-392,14745600*ep^7-24084480*ep^6-3256320*ep^5+
         10874880*ep^4-2135040*ep^3-384000*ep^2+92160*ep)
         +Master(no6)*xi^4*ca^4*rat(-172800*ep^6-68760*ep^5+99524*ep^4+
         128946*ep^3+19737*ep^2-9006*ep-1721,117964800*ep^5-241827840*
         ep^4+94371840*ep^3+7372800*ep^2-4423680*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(172800*ep^6+68760*ep^5-99524*
         ep^4-128946*ep^3-19737*ep^2+9006*ep+1721,4915200*ep^5-10076160
         *ep^4+3932160*ep^3+307200*ep^2-184320*ep)
         +Master(no6)*xi^5*ca^4*rat(6*ep^2+5*ep+1,24576*ep^2-36864*ep)
         +Master(no6)*xi^5*[d4AA/na]*rat(-6*ep^2-5*ep-1,1024*ep^2-1536*
         ep)
         +Master(lala)*ca^4*rat(-31745280000*ep^14+996247634944*ep^13-
         2220692868992*ep^12+515028012928*ep^11+2407847370192*ep^10-
         2056215726856*ep^9-400128602308*ep^8+872240715302*ep^7-
         23079637474*ep^6-31319826793*ep^5-22436157018*ep^4-3159729545*
         ep^3+2709417712*ep^2+117178620*ep-67438512,17694720000*ep^12-
         74907648000*ep^11+78402355200*ep^10+61646929920*ep^9-
         144795893760*ep^8+38554583040*ep^7+48376811520*ep^6-
         28291000320*ep^5+137041920*ep^4+2559191040*ep^3-322652160*ep^2
         -59719680*ep+9953280)
         +Master(lala)*[d4AA/na]*rat(-958080000*ep^13+64182312448*ep^12
         -119852954048*ep^11-39290492864*ep^10+150450914184*ep^9-
         29439210928*ep^8-51063111610*ep^7+20965326710*ep^6+4369604438*
         ep^5-2703904315*ep^4-252778752*ep^3+171427849*ep^2+3048988*ep-
         3475500,368640000*ep^11-1007616000*ep^10+121958400*ep^9+
         1467248640*ep^8-815708160*ep^7-420341760*ep^6+377337600*ep^5-
         23389440*ep^4-32229120*ep^3+4972800*ep^2+737280*ep-138240)
         +Master(lala)*nf*[d4FA/na]*rat(147456*ep^15+6635520*ep^14-
         28904704*ep^13+200572032*ep^12-215104752*ep^11-314540888*ep^10
         +366755764*ep^9+91980366*ep^8-163432690*ep^7+9141840*ep^6+
         26239086*ep^5-3389320*ep^4-2515936*ep^3+540834*ep^2+34376*ep-
         10584,480000*ep^12-1792000*ep^11+1470800*ep^10+1751680*ep^9-
         2972600*ep^8+514800*ep^7+1038645*ep^6-521780*ep^5-11510*ep^4+
         48440*ep^3-5515*ep^2-1140*ep+180)
         +Master(lala)*nf^2*[d4FF/na]*rat(1728512*ep^12-17403904*ep^11+
         77147648*ep^10-132606720*ep^9+81602432*ep^8-4079552*ep^7-
         12014080*ep^6+2323584*ep^5+768512*ep^4-240832*ep^3+8576*ep^2+
         1024*ep,160000*ep^11-1024000*ep^10+2687600*ep^9-3703040*ep^8+
         2805240*ep^7-1044240*ep^6+44855*ep^5+101260*ep^4-28580*ep^3+
         110*ep^2+885*ep-90)
         +Master(lala)*tf*nf*ca^3*rat(-107495424*ep^16-6206939136*ep^15
         +20293444608*ep^14+21260701440*ep^13-90231978240*ep^12+
         36308062384*ep^11+67439847296*ep^10-74932336320*ep^9+
         16793843400*ep^8+17595863913*ep^7-15706183098*ep^6+4776820652*
         ep^5+719213758*ep^4-787220241*ep^3+99574404*ep^2+16952508*ep-
         2817504,276480000*ep^13-1446912000*ep^12+2395468800*ep^11-
         261803520*ep^10-3225669120*ep^9+2864851200*ep^8+153472320*ep^7
         -1197934560*ep^6+444188160*ep^5+37846080*ep^4-45028800*ep^3+
         4108320*ep^2+1088640*ep-155520)
         +Master(lala)*tf*nf*cf*ca^2*rat(-79360*ep^13+12027392*ep^12-
         69852320*ep^11+148712544*ep^10-117536528*ep^9-9597304*ep^8+
         61984150*ep^7-26088752*ep^6-3166744*ep^5+4293732*ep^4-776302*
         ep^3-17996*ep^2+10704*ep+384,160000*ep^10-864000*ep^9+1823600*
         ep^8-1879440*ep^7+925800*ep^6-118440*ep^5-73585*ep^4+27675*
         ep^3-905*ep^2-795*ep+90)
         +Master(lala)*tf*nf*cf^2*ca*rat(507392*ep^11-4045056*ep^10+
         35181088*ep^9-29136880*ep^8-3863312*ep^7+7792960*ep^6-145856*
         ep^5-996256*ep^4+205712*ep^3-4272*ep^2-1120*ep-512,80000*ep^8-
         232000*ep^7+211800*ep^6-62220*ep^5-10350*ep^4+8235*ep^3-680*
         ep^2-215*ep+30)
         +Master(lala)*tf*nf*cf^3*rat(-615424*ep^11-994816*ep^10-
         16915392*ep^9+15413088*ep^8-336032*ep^7-1873792*ep^6-239104*
         ep^5+234304*ep^4-37088*ep^3+8160*ep^2-960*ep+256,80000*ep^8-
         232000*ep^7+211800*ep^6-62220*ep^5-10350*ep^4+8235*ep^3-680*
         ep^2-215*ep+30)
         +Master(lala)*tf*nf*[d4AA/na]*ca^-1*rat(108384*ep^8-144760*
         ep^7+64812*ep^6-1772*ep^5-6212*ep^4+1056*ep^3+116*ep^2-24*ep,
         120000*ep^8-408000*ep^7+461700*ep^6-180180*ep^5-12285*ep^4+
         21735*ep^3-2505*ep^2-555*ep+90)
         +Master(lala)*tf^2*nf^2*ca^2*rat(28954624*ep^13-264465920*
         ep^12+890791936*ep^11-1382332704*ep^10+1007481856*ep^9-
         242250616*ep^8-97810904*ep^7+64880004*ep^6-5465492*ep^5-
         3179684*ep^4+558988*ep^3+39320*ep^2-9408*ep,960000*ep^12-
         7584000*ep^11+25341600*ep^10-46406640*ep^9+50158800*ep^8-
         31512600*ep^7+9667290*ep^6+203865*ep^5-1082820*ep^4+257880*
         ep^3+4320*ep^2-8505*ep+810)
         +Master(lala)*tf^2*nf^2*cf*ca*rat(-640*ep^6+3456*ep^5-3424*
         ep^4+1216*ep^3-256*ep^2+128*ep,16*ep^5-80*ep^4+152*ep^3-136*
         ep^2+57*ep-9)
         +Master(lala)*xi*ca^4*rat(9383808000*ep^12-49056990208*ep^11+
         11533878848*ep^10+76319672896*ep^9-11208702992*ep^8-
         29801707636*ep^7+4095831354*ep^6+2856556112*ep^5-922925163*
         ep^4-47649913*ep^3+54343359*ep^2-557211*ep-993366,1769472000*
         ep^10-4128768000*ep^9-1066106880*ep^8+6616350720*ep^7-
         1268858880*ep^6-2525184000*ep^5+801146880*ep^4+208189440*ep^3-
         71424000*ep^2-4700160*ep+1658880)
         +Master(lala)*xi*[d4AA/na]*rat(56896000*ep^10-883640576*ep^9+
         238087328*ep^8+429491984*ep^7+44209660*ep^6-231409266*ep^5+
         36799642*ep^4+25736709*ep^3-5987273*ep^2-461883*ep+133131,
         12288000*ep^8-18432000*ep^7-10475520*ep^6+18785280*ep^5-
         3632640*ep^4-1777920*ep^3+449280*ep^2+42240*ep-11520)
         +Master(lala)*xi*nf*[d4FA/na]*rat(90880*ep^8-717824*ep^7+
         564944*ep^6-34656*ep^5-73660*ep^4+9712*ep^3+2496*ep^2-272*ep-
         20,8000*ep^7-24000*ep^6+21180*ep^5-3540*ep^4-2235*ep^3+555*
         ep^2+55*ep-15)
         +Master(lala)*xi*tf*nf*ca^3*rat(41431040*ep^11-120119424*ep^10
         +31858624*ep^9+135753256*ep^8-101119132*ep^7+2463070*ep^6+
         12383843*ep^5-1882688*ep^4-509502*ep^3+110106*ep^2+7127*ep-
         1920,3072000*ep^10-12288000*ep^9+13509120*ep^8+4331520*ep^7-
         16577280*ep^6+8870400*ep^5-138720*ep^4-936960*ep^3+139200*ep^2
         +23040*ep-4320)
         +Master(lala)*xi*tf*nf*cf*ca^2*rat(-84*ep^4+54*ep^3-14*ep^2-4*
         ep,8*ep^3-20*ep^2+14*ep-3)
         +Master(lala)*xi^2*ca^4*rat(-3146880000*ep^11+10342850560*
         ep^10-9745150912*ep^9-773172032*ep^8+7196147072*ep^7-
         4742192580*ep^6+567419582*ep^5+359262636*ep^4-102978881*ep^3-
         776063*ep^2+2772779*ep-235281,589824000*ep^9-1769472000*ep^8+
         824279040*ep^7+1655930880*ep^6-1526906880*ep^5+176209920*ep^4+
         149575680*ep^3-30320640*ep^2-3594240*ep+829440)
         +Master(lala)*xi^2*[d4AA/na]*rat(-26688000*ep^10+154155520*
         ep^9-240935584*ep^8+119594944*ep^7+48693692*ep^6-56528166*ep^5
         +6215534*ep^4+5296671*ep^3-1141637*ep^2-96689*ep+27395,
         12288000*ep^8-18432000*ep^7-10475520*ep^6+18785280*ep^5-
         3632640*ep^4-1777920*ep^3+449280*ep^2+42240*ep-11520)
         +Master(lala)*xi^2*tf*nf*ca^3*rat(17*ep^4-18*ep^3+8*ep^2-2*ep,
         32*ep^5-160*ep^4+304*ep^3-272*ep^2+114*ep-18)
         +Master(lala)*xi^3*ca^4*rat(112678400*ep^9-119448320*ep^8-
         29896160*ep^7+82970320*ep^6-28334144*ep^5-1531626*ep^4+3494784
         *ep^3-399117*ep^2-100810*ep+12013,58982400*ep^7-76677120*ep^6-
         65617920*ep^5+77045760*ep^4-2027520*ep^3-8939520*ep^2+368640*
         ep+276480)
         +Master(lala)*xi^3*[d4AA/na]*rat(908800*ep^9-7709440*ep^8+
         7062368*ep^7+334544*ep^6-2796748*ep^5+620214*ep^4+251016*ep^3-
         49101*ep^2-7856*ep+1163,2457600*ep^7-3194880*ep^6-2734080*ep^5
         +3210240*ep^4-84480*ep^3-372480*ep^2+15360*ep+11520)
         +Master(lala)*xi^4*ca^4*rat(-6656000*ep^9+15500800*ep^8-6400*
         ep^7-14454000*ep^6+6588916*ep^5+553268*ep^4-589524*ep^3+68842*
         ep^2+11273*ep-3145,58982400*ep^7-76677120*ep^6-65617920*ep^5+
         77045760*ep^4-2027520*ep^3-8939520*ep^2+368640*ep+276480)
         +Master(lala)*xi^4*[d4AA/na]*rat(-358400*ep^8+318720*ep^7+
         454880*ep^6-157112*ep^5-25428*ep^4+3026*ep^3-3047*ep^2+501*ep+
         230,1228800*ep^6-983040*ep^5-1858560*ep^4+675840*ep^3+295680*
         ep^2-38400*ep-11520)
         +Master(lala)*xi^5*ca^4*rat(352*ep^5-912*ep^4+776*ep^3-322*
         ep^2+59*ep-9,12288*ep^3-30720*ep^2+21504*ep-4608)
         +Master(lala)*xi^5*[d4AA/na]*rat(8*ep^3-10*ep^2+ep,128*ep-192)
         +Master(nono)*ca^4*rat(221760000*ep^14-12739827456*ep^13-
         201905488672*ep^12-277662325296*ep^11+563056702080*ep^10+
         794231202024*ep^9-191514067414*ep^8-347774517299*ep^7-
         37196912152*ep^6+32448398378*ep^5+12808622800*ep^4-2696531659*
         ep^3-436490986*ep^2+54973708*ep+4027944,17694720000*ep^12-
         4128768000*ep^11-92941516800*ep^10+35665182720*ep^9+
         119534469120*ep^8-38717153280*ep^7-41599180800*ep^6+
         14302126080*ep^5+3358679040*ep^4-1175961600*ep^3-75202560*ep^2
         +26542080*ep)
         +Master(nono)*[d4AA/na]*rat(-221760000*ep^14+12739827456*ep^13
         +201905488672*ep^12+277662325296*ep^11-563056702080*ep^10-
         794231202024*ep^9+191514067414*ep^8+347774517299*ep^7+
         37196912152*ep^6-32448398378*ep^5-12808622800*ep^4+2696531659*
         ep^3+436490986*ep^2-54973708*ep-4027944,737280000*ep^12-
         172032000*ep^11-3872563200*ep^10+1486049280*ep^9+4980602880*
         ep^8-1613214720*ep^7-1733299200*ep^6+595921920*ep^5+139944960*
         ep^4-48998400*ep^3-3133440*ep^2+1105920*ep)
         +Master(nono)*nf*[d4FA/na]*rat(-101376*ep^16-72861696*ep^15-
         312447232*ep^14-535669312*ep^13+4235234832*ep^12-2677429696*
         ep^11-4290326664*ep^10+4673174964*ep^9-183458291*ep^8-
         1357320674*ep^7+615034668*ep^6-82291982*ep^5-13868727*ep^4+
         5136804*ep^3-130026*ep^2-91008*ep+7416,1440000*ep^13-5376000*
         ep^12+4412400*ep^11+5255040*ep^10-8917800*ep^9+1544400*ep^8+
         3115935*ep^7-1565340*ep^6-34530*ep^5+145320*ep^4-16545*ep^3-
         3420*ep^2+540*ep)
         +Master(nono)*nf^2*[d4FF/na]*rat(-7962624*ep^11+111008768*
         ep^10-458497792*ep^9+866273920*ep^8-817638400*ep^7+372451264*
         ep^6-52990144*ep^5-16085632*ep^4+5740416*ep^3-105408*ep^2-
         133056*ep+12288,480000*ep^10-2592000*ep^9+5470800*ep^8-5638320
         *ep^7+2777400*ep^6-355320*ep^5-220755*ep^4+83025*ep^3-2715*
         ep^2-2385*ep+270)
         +Master(nono)*tf*nf*ca^3*rat(-386445312*ep^17-1338476544*ep^16
         +5017778176*ep^15+22398745344*ep^14-38199684992*ep^13-
         70950750768*ep^12+133529353480*ep^11+9625658696*ep^10-
         119496307250*ep^9+64350855329*ep^8+11538884696*ep^7-
         23987493186*ep^6+8658531740*ep^5-622377971*ep^4-211723682*ep^3
         +30141436*ep^2-318456*ep+51264,138240000*ep^14-239616000*ep^13
         -608601600*ep^12+1351664640*ep^11+152858880*ep^10-1563955200*
         ep^9+595654560*ep^8+447986880*ep^7-303860160*ep^6+7320960*ep^5
         +26313120*ep^4-3504960*ep^3-604800*ep^2+103680*ep)
         +Master(nono)*tf*nf*cf*ca^2*rat(3926400*ep^12+16455264*ep^11-
         18261184*ep^10-90557800*ep^9+207535520*ep^8-198266312*ep^7+
         103107320*ep^6-26634824*ep^5+1374048*ep^4+657416*ep^3-100152*
         ep^2+5184*ep-480,240000*ep^9-696000*ep^8+635400*ep^7-186660*
         ep^6-31050*ep^5+24705*ep^4-2040*ep^3-645*ep^2+90*ep)
         +Master(nono)*tf*nf*cf^2*ca*rat(-3538944*ep^11-19285824*ep^10-
         1346912*ep^9+83509768*ep^8-107754904*ep^7+69656464*ep^6-
         24795736*ep^5+2750512*ep^4+473440*ep^3-101736*ep^2+6960*ep-768
         ,120000*ep^8-288000*ep^7+173700*ep^6-6480*ep^5-18765*ep^4+2970
         *ep^3+465*ep^2-90*ep)
         +Master(nono)*tf*nf*cf^3*rat(3823104*ep^12+20625024*ep^11-
         3786752*ep^10-92566784*ep^9+137710768*ep^8-98477392*ep^7+
         43294048*ep^6-10748752*ep^5+760800*ep^4+204544*ep^3-41904*ep^2
         +4320*ep-384,240000*ep^9-696000*ep^8+635400*ep^7-186660*ep^6-
         31050*ep^5+24705*ep^4-2040*ep^3-645*ep^2+90*ep)
         +Master(nono)*tf*nf*[d4AA/na]*ca^-1*rat(-6648320*ep^11+3647328
         *ep^10+45166264*ep^9-85199184*ep^8+61750396*ep^7-13241205*ep^6
         -6142894*ep^5+3694242*ep^4-480166*ep^3-73233*ep^2+23120*ep-
         1548,960000*ep^11-1824000*ep^10-3602400*ep^9+9378960*ep^8-
         1702440*ep^7-7450740*ep^6+4810800*ep^5-174360*ep^4-477480*ep^3
         +72300*ep^2+11520*ep-2160)
         +Master(nono)*tf^2*nf^2*ca^2*rat(995328*ep^11-13876096*ep^10+
         57312224*ep^9-108284240*ep^8+102204800*ep^7-46556408*ep^6+
         6623768*ep^5+2010704*ep^4-717552*ep^3+13176*ep^2+16632*ep-1536
         ,1440000*ep^10-7776000*ep^9+16412400*ep^8-16914960*ep^7+
         8332200*ep^6-1065960*ep^5-662265*ep^4+249075*ep^3-8145*ep^2-
         7155*ep+810)
         +Master(nono)*xi*ca^4*rat(-68736000*ep^13-883357184*ep^12-
         1429466752*ep^11-200280720*ep^10-772891840*ep^9+7634522176*
         ep^8+9388124028*ep^7-3140639425*ep^6-3241717942*ep^5+726188394
         *ep^4+171940730*ep^3-28581613*ep^2-4157024*ep+529572,
         1769472000*ep^11+294912000*ep^10-9176186880*ep^9-103956480*
         ep^8+11911864320*ep^7+893030400*ep^6-3802705920*ep^5-90869760*
         ep^4+299520000*ep^3+2211840*ep^2-6635520*ep)
         +Master(nono)*xi*[d4AA/na]*rat(68736000*ep^13+883357184*ep^12+
         1429466752*ep^11+200280720*ep^10+772891840*ep^9-7634522176*
         ep^8-9388124028*ep^7+3140639425*ep^6+3241717942*ep^5-726188394
         *ep^4-171940730*ep^3+28581613*ep^2+4157024*ep-529572,73728000*
         ep^11+12288000*ep^10-382341120*ep^9-4331520*ep^8+496327680*
         ep^7+37209600*ep^6-158446080*ep^5-3786240*ep^4+12480000*ep^3+
         92160*ep^2-276480*ep)
         +Master(nono)*xi*nf*[d4FA/na]*rat(148480*ep^9-504256*ep^8+
         392496*ep^7+143160*ep^6-180536*ep^5+21852*ep^4+9296*ep^3-1582*
         ep^2-136*ep+26,8000*ep^8-24000*ep^7+21180*ep^6-3540*ep^5-2235*
         ep^4+555*ep^3+55*ep^2-15*ep)
         +Master(nono)*xi*tf*nf*ca^3*rat(-1187840*ep^11+4659968*ep^10-
         3311232*ep^9-5817648*ep^8+6870320*ep^7+808310*ep^6-2170607*
         ep^5+314874*ep^4+106892*ep^3-19816*ep^2-1533*ep+312,1536000*
         ep^10-5376000*ep^9+4066560*ep^8+4199040*ep^7-6189120*ep^6+
         1340640*ep^5+600960*ep^4-168000*ep^3-14400*ep^2+4320*ep)
         +Master(nono)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-16*ep^5-32*ep^4+94
         *ep^3-75*ep^2+16*ep+1,32*ep^5-112*ep^4+88*ep^3+76*ep^2-120*ep+
         36)
         +Master(nono)*xi^2*ca^4*rat(6256000*ep^11-8944640*ep^10-
         21668232*ep^9+64537564*ep^8+27485158*ep^7-31445787*ep^6+
         21370850*ep^5+9980536*ep^4-6660804*ep^3+268735*ep^2+219008*ep-
         22348,147456000*ep^9+147456000*ep^8-494346240*ep^7-273162240*
         ep^6+270673920*ep^5+26818560*ep^4-23869440*ep^3-645120*ep^2+
         552960*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-6256000*ep^11+8944640*ep^10+
         21668232*ep^9-64537564*ep^8-27485158*ep^7+31445787*ep^6-
         21370850*ep^5-9980536*ep^4+6660804*ep^3-268735*ep^2-219008*ep+
         22348,6144000*ep^9+6144000*ep^8-20597760*ep^7-11381760*ep^6+
         11278080*ep^5+1117440*ep^4-994560*ep^3-26880*ep^2+23040*ep)
         +Master(nono)*xi^3*ca^4*rat(-934400*ep^9-730880*ep^8+6391936*
         ep^7-755400*ep^6-5852092*ep^5+1847182*ep^4+700761*ep^3-190209*
         ep^2-20155*ep+4357,58982400*ep^7-47185920*ep^6-89210880*ep^5+
         32440320*ep^4+14192640*ep^3-1843200*ep^2-552960*ep)
         +Master(nono)*xi^3*[d4AA/na]*rat(934400*ep^9+730880*ep^8-
         6391936*ep^7+755400*ep^6+5852092*ep^5-1847182*ep^4-700761*ep^3
         +190209*ep^2+20155*ep-4357,2457600*ep^7-1966080*ep^6-3717120*
         ep^5+1351680*ep^4+591360*ep^3-76800*ep^2-23040*ep)
         +Master(nono)*xi^4*ca^4*rat(-32000*ep^9+505600*ep^8+264400*
         ep^7-1851760*ep^6-1509040*ep^5+226948*ep^4+118041*ep^3-12245*
         ep^2-1891*ep+367,117964800*ep^7-94371840*ep^6-178421760*ep^5+
         64880640*ep^4+28385280*ep^3-3686400*ep^2-1105920*ep)
         +Master(nono)*xi^4*[d4AA/na]*rat(32000*ep^9-505600*ep^8-264400
         *ep^7+1851760*ep^6+1509040*ep^5-226948*ep^4-118041*ep^3+12245*
         ep^2+1891*ep-367,4915200*ep^7-3932160*ep^6-7434240*ep^5+
         2703360*ep^4+1182720*ep^3-153600*ep^2-46080*ep)
         +Master(nono)*xi^5*ca^4*rat(ep,2048*ep-3072)
         +Master(nono)*xi^5*[d4AA/na]*rat(-3*ep,256*ep-384)
         +Master(bebe)*ca^4*rat(39346176000*ep^22-1382203187200*ep^21+
         50530067386368*ep^20-254328709522432*ep^19+154450470983168*
         ep^18+1254512137560864*ep^17-2169768069577248*ep^16-
         703922161273936*ep^15+3539019703483992*ep^14-1069800577671562*
         ep^13-2151912331259596*ep^12+1402341243115383*ep^11+
         415707449298132*ep^10-563179930369846*ep^9+54885768731505*ep^8
         +71477861397275*ep^7-26853674545882*ep^6-1800102639498*ep^5+
         2165409369585*ep^4-147176896440*ep^3-27471834360*ep^2+
         5424864192*ep-1037394864,382205952000*ep^19-2751882854400*
         ep^18+4674272624640*ep^17+9187381739520*ep^16-35578145341440*
         ep^15+17938066636800*ep^14+47411566755840*ep^13-50887152599040
         *ep^12-17318695587840*ep^11+35524070830080*ep^10-583046553600*
         ep^9-10324613652480*ep^8+1164824064000*ep^7+1401559511040*ep^6
         -158715002880*ep^5-89579520000*ep^4+5733089280*ep^3+2149908480
         *ep^2)
         +Master(bebe)*[d4AA/na]*rat(-18359808000*ep^21+157400729600*
         ep^20+10181014914816*ep^19-79482939233920*ep^18+
         125646866080256*ep^17+351568315773792*ep^16-1066929861830208*
         ep^15+29992266578096*ep^14+1883956574292108*ep^13-
         814133173015972*ep^12-1261383985740790*ep^11+654684153301191*
         ep^10+390924265863288*ep^9-191698765306255*ep^8-57276411621630
         *ep^7+22968744964865*ep^6+4154131703456*ep^5-1155470364237*
         ep^4-169346761488*ep^3+22805247768*ep^2+3299020992*ep-88594128
         ,7962624000*ep^18-45386956800*ep^17+29300244480*ep^16+
         235354152960*ep^15-388180131840*ep^14-208560476160*ep^13+
         674900259840*ep^12-47798622720*ep^11-432504092160*ep^10+
         91328670720*ep^9+124846202880*ep^8-27826813440*ep^7-
         17473052160*ep^6+2989578240*ep^5+1177804800*ep^4-99532800*ep^3
         -29859840*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(-648732672*ep^21+2852222976*
         ep^20+3995773440*ep^19+27531594624*ep^18-460132624704*ep^17+
         1422425896832*ep^16-1263082280816*ep^15-1329568865984*ep^14+
         3095212638016*ep^13-990054348178*ep^12-1538742390830*ep^11+
         1157137860217*ep^10+114543184724*ep^9-319488692967*ep^8+
         62053785848*ep^7+27918432847*ep^6-11704424020*ep^5-65213115*
         ep^4+638296158*ep^3-66867604*ep^2-10377144*ep+1628352,5184000*
         ep^18-45100800*ep^17+138826080*ep^16-143502480*ep^15-118941840
         *ep^14+354823560*ep^13-134477370*ep^12-201552345*ep^11+
         152645400*ep^10+35746155*ep^9-49671000*ep^8-54495*ep^7+6849720
         *ep^6-377415*ep^5-424710*ep^4+17820*ep^3+9720*ep^2)
         +Master(bebe)*nf^2*[d4FF/na]*rat(35907584*ep^12-346747904*
         ep^11+1617832064*ep^10-3725249408*ep^9+4703638880*ep^8-
         3324914784*ep^7+1164812800*ep^6-49465984*ep^5-98639584*ep^4+
         26407392*ep^3-171776*ep^2-714112*ep+69632,96000*ep^11-595200*
         ep^10+1493520*ep^9-1923120*ep^8+1298520*ep^7-366840*ep^6-46455
         *ep^5+51465*ep^4-6855*ep^3-1305*ep^2+270*ep)
         +Master(bebe)*tf*nf*ca^3*rat(513307901952*ep^23-1521081925632*
         ep^22-5816258906112*ep^21+8937571313664*ep^20+89431115733888*
         ep^19-215457550708928*ep^18-157884159216032*ep^17+
         990929555584816*ep^16-902693541440328*ep^15-550379238440988*
         ep^14+1477813981593390*ep^13-710158372309793*ep^12-
         423339985753274*ep^11+590770925670022*ep^10-141564504900903*
         ep^9-114708494906007*ep^8+72787172548920*ep^7-192682394408*
         ep^6-9076804672301*ep^5+1373061219334*ep^4+391771094592*ep^3-
         82652214816*ep^2-5137983792*ep+1287272736,5971968000*ep^20-
         48970137600*ep^19+116033679360*ep^18+70517329920*ep^17-
         699461360640*ep^16+836190812160*ep^15+460523439360*ep^14-
         1535917489920*ep^13+524507140800*ep^12+825668225280*ep^11-
         564173709120*ep^10-152211985920*ep^9+179522464320*ep^8+
         3698991360*ep^7-24379289280*ep^6+1080241920*ep^5+1489259520*
         ep^4-55987200*ep^3-33592320*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(-4333685760*ep^16-6060432384*
         ep^15+21616483392*ep^14+84012612768*ep^13-247137450944*ep^12+
         206228563968*ep^11-17127416232*ep^10-88598922094*ep^9+
         70706109093*ep^8-18112313715*ep^7-6438486571*ep^6+4769008947*
         ep^5-402138726*ep^4-248755778*ep^3+40586148*ep^2+3453888*ep-
         672000,10368000*ep^13-43545600*ep^12+55776960*ep^11-4904640*
         ep^10-36516960*ep^9+17949600*ep^8+4478220*ep^7-3784860*ep^6-
         81900*ep^5+271980*ep^4-4320*ep^3-6480*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(104484864*ep^13+227177856*
         ep^12-403019168*ep^11-1528675904*ep^10+3815705984*ep^9-
         3747251608*ep^8+2122187792*ep^7-714605312*ep^6+82030976*ep^5+
         35884712*ep^4-13576112*ep^3+801040*ep^2+214624*ep-22144,144000
         *ep^10-532800*ep^9+692280*ep^8-354780*ep^7+22410*ep^6+37935*
         ep^5-8460*ep^4-855*ep^3+270*ep^2)
         +Master(bebe)*tf*nf*cf^3*rat(-20406784*ep^13-49211648*ep^12+
         88205728*ep^11+238598896*ep^10-569993984*ep^9+492343504*ep^8-
         237410256*ep^7+70880464*ep^6-8374688*ep^5-2993744*ep^4+1234640
         *ep^3-96576*ep^2-11776*ep+1024,48000*ep^10-177600*ep^9+230760*
         ep^8-118260*ep^7+7470*ep^6+12645*ep^5-2820*ep^4-285*ep^3+90*
         ep^2)
         +Master(bebe)*tf*nf*[d4AA/na]*ca^-1*rat(-4320000*ep^19-
         100224000*ep^18+642558960*ep^17-115963104*ep^16-6431966588*
         ep^15+14227823296*ep^14-7419474676*ep^13-9608367458*ep^12+
         14683588904*ep^11+924291772*ep^10-5908675437*ep^9+785704853*
         ep^8+1520015446*ep^7-595510522*ep^6-69163373*ep^5+65569019*
         ep^4-4228612*ep^3-2529696*ep^2+238176*ep+41040,7776000*ep^17-
         46267200*ep^16+37264320*ep^15+234956160*ep^14-437361120*ep^13-
         181980540*ep^12+780939360*ep^11-97308540*ep^10-546287760*ep^9+
         114003180*ep^8+186520320*ep^7-23454900*ep^6-30795120*ep^5-
         181440*ep^4+1944000*ep^3+233280*ep^2)
         +Master(bebe)*tf^2*nf^2*ca^2*rat(47019008*ep^14-342416896*
         ep^13+1146899520*ep^12-1903803328*ep^11+1375976480*ep^10-
         31113856*ep^9-513342812*ep^8+228386508*ep^7+17650720*ep^6-
         34479962*ep^5+7333050*ep^4+129810*ep^3-256518*ep^2+45524*ep-
         3648,1152000*ep^13-8294400*ep^12+24200640*ep^11-35642880*ep^10
         +25218000*ep^9-2676240*ep^8-7842060*ep^7+4476600*ep^6-281745*
         ep^5-396585*ep^4+80595*ep^3+8505*ep^2-2430*ep)
         +Master(bebe)*tf^2*nf^2*cf*ca*rat(-48960*ep^8+238944*ep^7-
         520288*ep^6+690144*ep^5-590784*ep^4+327360*ep^3-111840*ep^2+
         21120*ep-1664,720*ep^7-3888*ep^6+8280*ep^5-8856*ep^4+5013*ep^3
         -1431*ep^2+162*ep)
         +Master(bebe)*xi*ca^4*rat(-36262656000*ep^21+748963891200*
         ep^20-9845054080640*ep^19+27674838393728*ep^18+43637282601248*
         ep^17-209527055386816*ep^16+12455998386024*ep^15+
         447065756684492*ep^14-169555428943558*ep^13-412590336117323*
         ep^12+216786555384066*ep^11+170200134121273*ep^10-
         114231437200439*ep^9-27739236017774*ep^8+28290193790496*ep^7-
         43740143019*ep^6-3044209012625*ep^5+319270913871*ep^4+
         136765028804*ep^3-20972622624*ep^2-2065464576*ep+371187792,
         95551488000*ep^18-544643481600*ep^17+351602933760*ep^16+
         2824249835520*ep^15-4658161582080*ep^14-2502725713920*ep^13+
         8098803118080*ep^12-573583472640*ep^11-5190049105920*ep^10+
         1095944048640*ep^9+1498154434560*ep^8-333921761280*ep^7-
         209676625920*ep^6+35874938880*ep^5+14133657600*ep^4-1194393600
         *ep^3-358318080*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(57954816000*ep^21-507215155200*
         ep^20-9299582992640*ep^19+50746619573504*ep^18-7709679823936*
         ep^17-260201401300288*ep^16+275805080399712*ep^15+
         239759459582696*ep^14-404816930693824*ep^13+58224966470506*
         ep^12+119639830331628*ep^11-110958068230511*ep^10+
         41385261638428*ep^9+28934586895513*ep^8-25271333775912*ep^7-
         396592244037*ep^6+3898846017580*ep^5-480324640647*ep^4-
         212741933788*ep^3+37740063648*ep^2+3611071152*ep-751544784,
         7962624000*ep^18-45386956800*ep^17+29300244480*ep^16+
         235354152960*ep^15-388180131840*ep^14-208560476160*ep^13+
         674900259840*ep^12-47798622720*ep^11-432504092160*ep^10+
         91328670720*ep^9+124846202880*ep^8-27826813440*ep^7-
         17473052160*ep^6+2989578240*ep^5+1177804800*ep^4-99532800*ep^3
         -29859840*ep^2)
         +Master(bebe)*xi*nf*[d4FA/na]*rat(-1646080*ep^10+5599296*ep^9-
         5979504*ep^8+1131128*ep^7+2364476*ep^6-796960*ep^5-298440*ep^4
         +73560*ep^3+15340*ep^2-1744*ep-272,3600*ep^9-11580*ep^8+10140*
         ep^7+795*ep^6-3270*ep^5-60*ep^4+330*ep^3+45*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(247680000*ep^18+907630080*
         ep^17-18096330816*ep^16+60547288448*ep^15-54441136080*ep^14-
         69790198176*ep^13+143225935156*ep^12-14719785632*ep^11-
         94458942811*ep^10+32158268386*ep^9+28591668624*ep^8-
         10278230475*ep^7-4897186393*ep^6+1381499216*ep^5+454227118*
         ep^4-73492491*ep^3-19154166*ep^2+1286244*ep+285768,49766400*
         ep^16-400619520*ep^15+1067351040*ep^14-643783680*ep^13-
         1667036160*ep^12+2387111040*ep^11+427343040*ep^10-1895840640*
         ep^9+190365120*ep^8+656484480*ep^7-69163200*ep^6-111127680*
         ep^5+440640*ep^4+7776000*ep^3+933120*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(-480*ep^7+680*ep^6-332*ep^5
         -27*ep^4+211*ep^3-256*ep^2+79*ep-7,72*ep^5-156*ep^4+66*ep^3+15
         *ep^2-9*ep)
         +Master(bebe)*xi*tf*nf*[d4AA/na]*ca^-1*rat(2880*ep^15-30768*
         ep^14+178464*ep^13-656036*ep^12+1042172*ep^11+457160*ep^10-
         2590116*ep^9+498810*ep^8+1337421*ep^7-179683*ep^6-433574*ep^5+
         69784*ep^4+63297*ep^3-20919*ep^2+2016*ep-108,5184*ep^13-41472*
         ep^12+110016*ep^11-68688*ep^10-158868*ep^9+231444*ep^8+26568*
         ep^7-159624*ep^6+22284*ep^5+42228*ep^4-5184*ep^3-3888*ep^2)
         +Master(bebe)*xi^2*ca^4*rat(51289344000*ep^21-625179340800*
         ep^20+2681050423680*ep^19-3580089180160*ep^18-6960059197792*
         ep^17+28021445854768*ep^16-28373112992416*ep^15-7467476041592*
         ep^14+42428074875328*ep^13-35147654036711*ep^12-5563639564815*
         ep^11+22873170575289*ep^10-6331443062217*ep^9-4421473119321*
         ep^8+2171347563203*ep^7+311079550683*ep^6-311229502487*ep^5+
         15241843148*ep^4+18203775148*ep^3-2419062520*ep^2-340088832*ep
         +60338016,95551488000*ep^18-544643481600*ep^17+351602933760*
         ep^16+2824249835520*ep^15-4658161582080*ep^14-2502725713920*
         ep^13+8098803118080*ep^12-573583472640*ep^11-5190049105920*
         ep^10+1095944048640*ep^9+1498154434560*ep^8-333921761280*ep^7-
         209676625920*ep^6+35874938880*ep^5+14133657600*ep^4-1194393600
         *ep^3-358318080*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(-35723520000*ep^20+
         257560704000*ep^19-492702652800*ep^18-317557601600*ep^17+
         2533986248512*ep^16-4616385524320*ep^15+1444934756896*ep^14+
         7559754275156*ep^13-7887472852354*ep^12-2635177179850*ep^11+
         5821467177345*ep^10-1392003817194*ep^9-1641630956079*ep^8+
         1040371485630*ep^7+100185062707*ep^6-194496548010*ep^5+
         18245538557*ep^4+12525575740*ep^3-1981957648*ep^2-246617552*ep
         +46310064,3981312000*ep^17-16721510400*ep^16-10432143360*ep^15
         +102028861440*ep^14-41046773760*ep^13-165850398720*ep^12+
         88674531840*ep^11+109112486400*ep^10-52583316480*ep^9-
         33210639360*ep^8+12607142400*ep^7+4997306880*ep^6-1240565760*
         ep^5-366059520*ep^4+39813120*ep^3+9953280*ep^2)
         +Master(bebe)*xi^2*tf*nf*ca^3*rat(13680*ep^8-34176*ep^7+11654*
         ep^6+17233*ep^5-8845*ep^4-1987*ep^3+2152*ep^2-558*ep+55,3456*
         ep^7-12672*ep^6+12672*ep^5+1440*ep^4-5976*ep^3+432*ep^2+648*ep
         )
         +Master(bebe)*xi^3*ca^4*rat(-16568448000*ep^19+139258457600*
         ep^18-329373332160*ep^17-50646269920*ep^16+989720250720*ep^15-
         801386112944*ep^14-554135835068*ep^13+1177825040544*ep^12-
         296758001065*ep^11-542602258038*ep^10+269018207159*ep^9+
         93951407933*ep^8-59558288490*ep^7-12072934802*ep^6+8914574791*
         ep^5+183211897*ep^4-573579515*ep^3+42733434*ep^2+11700428*ep-
         1399704,47775744000*ep^16-296209612800*ep^15+467233505280*
         ep^14+289879326720*ep^13-1072319938560*ep^12+154435092480*
         ep^11+755224197120*ep^10-201098557440*ep^9-228802682880*ep^8+
         59077693440*ep^7+33130321920*ep^6-6292961280*ep^5-2300866560*
         ep^4+209018880*ep^3+59719680*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(21234432000*ep^19-
         176845542400*ep^18+474500979840*ep^17-230677900480*ep^16-
         1011211017600*ep^15+1585578407008*ep^14+158360099776*ep^13-
         1971813728868*ep^12+803373370010*ep^11+945236443986*ep^10-
         613012375333*ep^9-170131862536*ep^8+165733408575*ep^7+
         8325363424*ep^6-21548869427*ep^5+1362333916*ep^4+1197900715*
         ep^3-140451018*ep^2-22426156*ep+3184968,3981312000*ep^16-
         24684134400*ep^15+38936125440*ep^14+24156610560*ep^13-
         89359994880*ep^12+12869591040*ep^11+62935349760*ep^10-
         16758213120*ep^9-19066890240*ep^8+4923141120*ep^7+2760860160*
         ep^6-524413440*ep^5-191738880*ep^4+17418240*ep^3+4976640*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(137894400*ep^15-552981120*ep^14+
         585092800*ep^13+239515360*ep^12-819285720*ep^11+451877880*
         ep^10-120776990*ep^9-194512112*ep^8+208108791*ep^7+29251581*
         ep^6-65694429*ep^5-5045490*ep^4+4311359*ep^3+202679*ep^2-64051
         *ep+1862,1592524800*ep^12-5122621440*ep^11+902430720*ep^10+
         8692531200*ep^9-3682713600*ep^8-4493905920*ep^7+1264066560*
         ep^6+1011916800*ep^5-66355200*ep^4-87920640*ep^3-9953280*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(-22118400*ep^14+77824320*
         ep^13-59414800*ep^12-103093080*ep^11+135869160*ep^10+90506190*
         ep^9+47489045*ep^8-8223102*ep^7-73979280*ep^6-38241744*ep^5+
         476529*ep^4+3602532*ep^3+443200*ep^2-76356*ep-12614,16588800*
         ep^11-45066240*ep^10-13132800*ep^9+83980800*ep^8+3628800*ep^7-
         44997120*ep^6-9331200*ep^5+5875200*ep^4+2246400*ep^3+207360*
         ep^2)
         +Master(bebe)*xi^5*ca^4*rat(-1440*ep^9+3680*ep^8-3688*ep^7-
         1304*ep^6+2944*ep^5-1138*ep^4+163*ep^3+183*ep^2-79*ep+7,221184
         *ep^7-700416*ep^6+681984*ep^5-156672*ep^4-73728*ep^3+27648*
         ep^2)
         +Master(bebe)*xi^5*[d4AA/na]*rat(40*ep^6-10*ep^5+66*ep^4+40*
         ep^3-71*ep^2+21*ep-2,384*ep^4-960*ep^3+576*ep^2)
         +Master(cross)*ca^4*rat(-25866958602240*ep^22+270411161567232*
         ep^21-1013535294992384*ep^20+854048314704896*ep^19+
         4490318654053888*ep^18-12163082319488064*ep^17+
         3753393837094016*ep^16+20091262180841744*ep^15-
         19210300086574080*ep^14-9799953029408844*ep^13+
         16780788923254712*ep^12+422193658938339*ep^11-5822681829628090
         *ep^10+703319393034655*ep^9+841354493888222*ep^8-
         145251222748511*ep^7-46932356378286*ep^6+7765943758545*ep^5-
         915419252350*ep^4+75954758712*ep^3+192617531568*ep^2-
         10808422704*ep-5382554976,4892236185600*ep^20-34408727838720*
         ep^19+53246555062272*ep^18+132859998240768*ep^17-
         445703015890944*ep^16+139015736524800*ep^15+713994267525120*
         ep^14-599149426507776*ep^13-403837848059904*ep^12+
         524264381448192*ep^11+74538322329600*ep^10-193582165524480*
         ep^9+5117727080448*ep^8+33891579297792*ep^7-2442765828096*ep^6
         -3022090076160*ep^5+199490273280*ep^4+133007671296*ep^3-
         4968677376*ep^2-2293235712*ep)
         +Master(cross)*[d4AA/na]*rat(-1723906621440*ep^21-
         4894177394688*ep^20+125974269859840*ep^19-287330823241216*
         ep^18-553381238445056*ep^17+2020065093062688*ep^16+
         101708875559408*ep^15-3869788428334624*ep^14+1045324265483856*
         ep^13+3093905320223454*ep^12-943966757714287*ep^11-
         1204713207102000*ep^10+284067928604621*ep^9+234737833325116*
         ep^8-32336855629477*ep^7-23756839404128*ep^6+1549199428431*
         ep^5+1199654804838*ep^4-22316685304*ep^3-27115720272*ep^2-
         489872592*ep+141188832,101921587200*ep^19-563966115840*ep^18+
         263354056704*ep^17+3162947715072*ep^16-4541057925120*ep^15-
         3915425710080*ep^14+9001742008320*ep^13+1020333293568*ep^12-
         6882788560896*ep^11+597991772160*ep^10+2449869373440*ep^9-
         358157721600*ep^8-430617268224*ep^7+60148666368*ep^6+
         39332044800*ep^5-3962142720*ep^4-1787166720*ep^3+90243072*ep^2
         +31850496*ep)
         +Master(cross)*nf*[d4FA/na]*rat(540168192*ep^21-1852812288*
         ep^20-6725971456*ep^19+6879907840*ep^18+223103338048*ep^17-
         888313564864*ep^16+1172231514608*ep^15+171651032024*ep^14-
         1904159119844*ep^13+1442199757070*ep^12+333588153403*ep^11-
         823876692437*ep^10+223921323867*ep^9+104764279799*ep^8-
         58873035867*ep^7-523369035*ep^6+5264271517*ep^5-659302065*ep^4
         -196286708*ep^3+39306068*ep^2+2450640*ep-676512,22118400*ep^18
         -203489280*ep^17+692686848*ep^16-946593792*ep^15-71208576*
         ep^14+1587785472*ep^13-1335945024*ep^12-286603776*ep^11+
         830449560*ep^10-208960560*ep^9-148154760*ep^8+64312560*ep^7+
         10314792*ep^6-6753168*ep^5-262104*ep^4+307728*ep^3+864*ep^2-
         5184*ep)
         +Master(cross)*nf^2*[d4FF/na]*rat(-1574208*ep^12+13129392*
         ep^11-82652336*ep^10+240148916*ep^9-353233256*ep^8+269602876*
         ep^7-92358856*ep^6-2434732*ep^5+11361928*ep^4-2696540*ep^3-
         29544*ep^2+80232*ep-7424,57600*ep^11-366720*ep^10+953232*ep^9-
         1287744*ep^8+930216*ep^7-291576*ep^6-38247*ep^5+56460*ep^4-
         13332*ep^3-366*ep^2+531*ep-54)
         +Master(cross)*tf*nf*ca^3*rat(-160240508928*ep^24+262069254144
         *ep^23+3087209281536*ep^22-3583828419840*ep^21-34309166556928*
         ep^20+69321973829952*ep^19+83728190370464*ep^18-
         321886032722656*ep^17+142050482478672*ep^16+355587930064060*
         ep^15-398621434480974*ep^14-37183221360179*ep^13+
         253299832364931*ep^12-101303289219759*ep^11-46100904850649*
         ep^10+44573197435493*ep^9-4690787114867*ep^8-6159012893041*
         ep^7+1838587243207*ep^6+366510612946*ep^5-172923665872*ep^4-
         9931156896*ep^3+7081289136*ep^2+81007776*ep-109081728,
         9555148800*ep^21-76759695360*ep^20+171201724416*ep^19+
         155495006208*ep^18-1130005886976*ep^17+1142028813312*ep^16+
         1123004943360*ep^15-2564733777408*ep^14+381467926656*ep^13+
         1812699667008*ep^12-878371209216*ep^11-523672827840*ep^10+
         388085727744*ep^9+56198930112*ep^8-70965517824*ep^7-1131492672
         *ep^6+6292149120*ep^5-129848832*ep^4-269485056*ep^3+5225472*
         ep^2+4478976*ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(198528768*ep^16+738904032*
         ep^15-569194624*ep^14-3636507662*ep^13+4111153925*ep^12-
         263099787*ep^11-1710823895*ep^10+1109085111*ep^9-143887725*
         ep^8-176404076*ep^7+69201125*ep^6+9788622*ep^5-6306364*ep^4-
         248616*ep^3+243634*ep^2+2860*ep-3328,2764800*ep^13-7464960*
         ep^12+3503616*ep^11+4673280*ep^10-3657552*ep^9-618024*ep^8+
         875772*ep^7+5202*ep^6-88674*ep^5+2598*ep^4+4110*ep^3-96*ep^2-
         72*ep)
         +Master(cross)*tf*nf*cf^2*ca*rat(-49190400*ep^15-150246528*
         ep^14+270270768*ep^13+655474140*ep^12-1321109798*ep^11+
         802300036*ep^10-137923009*ep^9-72027763*ep^8+49617893*ep^7-
         7686359*ep^6-3208285*ep^5+1016915*ep^4+77269*ep^3-39689*ep^2-
         806*ep+416,460800*ep^12-1551360*ep^11+1618176*ep^10-299904*
         ep^9-409656*ep^8+170100*ep^7+32562*ep^6-20841*ep^5-885*ep^4+
         1023*ep^3+3*ep^2-18*ep)
         +Master(cross)*tf*nf*cf^3*rat(24098304*ep^15+74502208*ep^14-
         141070944*ep^13-292574188*ep^12+563394258*ep^11-269266222*
         ep^10+2729300*ep^9+27758252*ep^8-7401176*ep^7+1302636*ep^6+
         86280*ep^5-175832*ep^4+24478*ep^3+4314*ep^2-532*ep+64,460800*
         ep^12-1551360*ep^11+1618176*ep^10-299904*ep^9-409656*ep^8+
         170100*ep^7+32562*ep^6-20841*ep^5-885*ep^4+1023*ep^3+3*ep^2-18
         *ep)
         +Master(cross)*tf*nf*[d4AA/na]*ca^-1*rat(33244800*ep^17-
         63263360*ep^16-133453848*ep^15+490562324*ep^14+15469162*ep^13-
         945261613*ep^12-79826787*ep^11+339165644*ep^10-27910666*ep^9-
         49861756*ep^8-24971182*ep^7+4989550*ep^6+11403996*ep^5-588699*
         ep^4-1226063*ep^3-85378*ep^2+40188*ep+5688,4147200*ep^16-
         26749440*ep^15+32989824*ep^14+110357280*ep^13-289680048*ep^12+
         39951864*ep^11+411103764*ep^10-251383752*ep^9-191692908*ep^8+
         159891768*ep^7+37741212*ep^6-35179992*ep^5-5051412*ep^4+
         3210768*ep^3+457920*ep^2-98496*ep-15552)
         +Master(cross)*tf^2*nf^2*ca^2*rat(2499552*ep^14-2004120*ep^13-
         16290492*ep^12-27021634*ep^11+200422597*ep^10-237001462*ep^9+
         9729659*ep^8+132010018*ep^7-61901567*ep^6-10057078*ep^5+
         12757061*ep^4-2301720*ep^3-194154*ep^2+84476*ep-5376,2073600*
         ep^13-14929920*ep^12+43244352*ep^11-61753824*ep^10+37803744*
         ep^9+7955568*ep^8-26117388*ep^7+13676706*ep^6-796860*ep^5-
         1645776*ep^4+510048*ep^3-4698*ep^2-17496*ep+1944)
         +Master(cross)*xi*ca^4*rat(6782965678080*ep^21-48278643922944*
         ep^20+75857037691392*ep^19+179655588586112*ep^18-
         600971254952928*ep^17+210258320365984*ep^16+832812906102016*
         ep^15-759049835213240*ep^14-289837492397110*ep^13+
         575860588505478*ep^12-90084145412573*ep^11-174488751171761*
         ep^10+71936729546800*ep^9+21083870601780*ep^8-14142993652337*
         ep^7-806796043445*ep^6+1220415136964*ep^5-32247222476*ep^4-
         47497743248*ep^3+2828387984*ep^2+676897344*ep-45559872,
         611529523200*ep^19-3383796695040*ep^18+1580124340224*ep^17+
         18977686290432*ep^16-27246347550720*ep^15-23492554260480*ep^14
         +54010452049920*ep^13+6121999761408*ep^12-41296731365376*ep^11
         +3587950632960*ep^10+14699216240640*ep^9-2148946329600*ep^8-
         2583703609344*ep^7+360891998208*ep^6+235992268800*ep^5-
         23772856320*ep^4-10723000320*ep^3+541458432*ep^2+191102976*ep)
         +Master(cross)*xi*[d4AA/na]*rat(1008621158400*ep^21+
         873167247360*ep^20-25931133946368*ep^19+21823472057728*ep^18+
         120929327335392*ep^17-155079426587296*ep^16-132069433470592*
         ep^15+242712882846584*ep^14-23271652070378*ep^13-
         109975372459542*ep^12+85479717484493*ep^11-2744422365739*ep^10
         -37085990713564*ep^9+12610960452588*ep^8+5946434937257*ep^7-
         2780371846951*ep^6-435433305536*ep^5+253403043764*ep^4+
         13259254640*ep^3-10271476112*ep^2-113439744*ep+151655616,
         25480396800*ep^19-140991528960*ep^18+65838514176*ep^17+
         790736928768*ep^16-1135264481280*ep^15-978856427520*ep^14+
         2250435502080*ep^13+255083323392*ep^12-1720697140224*ep^11+
         149497943040*ep^10+612467343360*ep^9-89539430400*ep^8-
         107654317056*ep^7+15037166592*ep^6+9833011200*ep^5-990535680*
         ep^4-446791680*ep^3+22560768*ep^2+7962624*ep)
         +Master(cross)*xi*nf*[d4FA/na]*rat(7618560*ep^11-22945920*
         ep^10+18078336*ep^9-199592*ep^8-7597764*ep^7+1205668*ep^6+
         1245794*ep^5-90701*ep^4-80458*ep^3-552*ep^2+1724*ep+105,46080*
         ep^10-148224*ep^9+126912*ep^8+19440*ep^7-49968*ep^6-1404*ep^5+
         6840*ep^4+624*ep^3-264*ep^2-36*ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(221184000*ep^19-1417881600*
         ep^18+2194897920*ep^17+2753190528*ep^16-9590894848*ep^15+
         3765400336*ep^14+8483068024*ep^13-7083012292*ep^12-1038868270*
         ep^11+1267938246*ep^10+52607672*ep^9+466458494*ep^8-195810823*
         ep^7-102110630*ep^6+33729820*ep^5+6583632*ep^4-1668259*ep^3-
         162882*ep^2+22284*ep+648,66355200*ep^17-593879040*ep^16+
         1929590784*ep^15-2357383680*ep^14-802971648*ep^13+4562613504*
         ep^12-2867181696*ep^11-1576606752*ep^10+2097196992*ep^9-
         102582432*ep^8-470109888*ep^7+75410208*ep^6+49796928*ep^5-
         7810272*ep^4-2738880*ep^3+238464*ep^2+62208*ep)
         +Master(cross)*xi*tf*nf*cf*ca^2*rat(-240*ep^5+280*ep^4-216*
         ep^3+216*ep^2+38*ep-18,36*ep^3-60*ep^2+3*ep+9)
         +Master(cross)*xi*tf*nf*[d4AA/na]*ca^-1*rat(5136*ep^10-24692*
         ep^9+26550*ep^8+19892*ep^7-129*ep^6-63016*ep^5+54054*ep^4-
         12062*ep^3-2667*ep^2+1398*ep-144,720*ep^10-6888*ep^9+25380*
         ep^8-42966*ep^7+23418*ep^6+27972*ep^5-49608*ep^4+24906*ep^3-
         558*ep^2-3024*ep+648)
         +Master(cross)*xi^2*ca^4*rat(-1259944058880*ep^19+
         6104626704384*ep^18-800728035328*ep^17-31135641873664*ep^16+
         34266075562528*ep^15+26770912036064*ep^14-49695843273352*ep^13
         +474080701572*ep^12+23178898921720*ep^11-5200577143283*ep^10-
         4671876799492*ep^9+1271159619849*ep^8+608572428404*ep^7-
         157381776825*ep^6-49851206820*ep^5+11834731359*ep^4+1932037428
         *ep^3-428817200*ep^2-26593168*ep+5439504,203843174400*ep^17-
         958062919680*ep^16-67834478592*ep^15+5311303778304*ep^14-
         4723863846912*ep^13-6456100847616*ep^12+7899536130048*ep^11+
         2167512514560*ep^10-4059780562944*ep^9-19654410240*ep^8+
         823579508736*ep^7-49653596160*ep^6-79033024512*ep^5+4782882816
         *ep^4+3616800768*ep^3-127401984*ep^2-63700992*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(-240001966080*ep^19+
         1093353590784*ep^18-324524625920*ep^17-4462812361472*ep^16+
         6812128296416*ep^15-532902088160*ep^14-6298890173048*ep^13+
         5323263064380*ep^12+450521922920*ep^11-2553793072045*ep^10+
         996583951852*ep^9+259862626719*ep^8-293113443812*ep^7+
         31356220425*ep^6+31169691468*ep^5-7181434935*ep^4-1203959604*
         ep^3+377415536*ep^2+13777168*ep-6037392,8493465600*ep^17-
         39919288320*ep^16-2826436608*ep^15+221304324096*ep^14-
         196827660288*ep^13-269004201984*ep^12+329147338752*ep^11+
         90313021440*ep^10-169157523456*ep^9-818933760*ep^8+34315812864
         *ep^7-2068899840*ep^6-3293042688*ep^5+199286784*ep^4+150700032
         *ep^3-5308416*ep^2-2654208*ep)
         +Master(cross)*xi^2*tf*nf*ca^3*rat(-30*ep^4+25*ep^3+18*ep^2-6*
         ep,72*ep^4-72*ep^3-74*ep^2+22*ep+12)
         +Master(cross)*xi^3*ca^4*rat(40019804160*ep^18-249376529408*
         ep^17+398834228992*ep^16+187342599488*ep^15-731076882672*ep^14
         -264951608*ep^13+640448168508*ep^12-209381387834*ep^11-
         181468212240*ep^10+96794964733*ep^9+5327668483*ep^8-7852000024
         *ep^7+567648258*ep^6-148048919*ep^5+45198407*ep^4+28006500*
         ep^3-5877496*ep^2-606528*ep+126000,101921587200*ep^16-
         682874634240*ep^15+1331832029184*ep^14-8012169216*ep^13-
         2345907585024*ep^12+1463764746240*ep^11+1022238572544*ep^10-
         960720887808*ep^9-108448505856*ep^8+207069806592*ep^7-
         2349858816*ep^6-20127080448*ep^5+737648640*ep^4+916144128*ep^3
         -23887872*ep^2-15925248*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(12274114560*ep^17-
         61850567168*ep^16+74432417664*ep^15+25732625696*ep^14-
         80767370744*ep^13+35699568096*ep^12+43962868050*ep^11-
         38686507466*ep^10-16624042381*ep^9+15610713311*ep^8+3292221044
         *ep^7-2841504240*ep^6-319616001*ep^5+248407195*ep^4+12294352*
         ep^3-9505360*ep^2-158544*ep+125136,2123366400*ep^15-
         13164871680*ep^14+21164064768*ep^13+10415112192*ep^12-
         43665518592*ep^11+8662339584*ep^10+25627806720*ep^9-7201115136
         *ep^8-5859901440*ep^7+1384003584*ep^6+643046400*ep^5-97790976*
         ep^4-33527808*ep^3+2322432*ep^2+663552*ep)
         +Master(cross)*xi^4*ca^4*rat(-1647083520*ep^16+8443723776*
         ep^15-10986413824*ep^14-6018641024*ep^13+20153729552*ep^12+
         1674046960*ep^11-10860250656*ep^10-320946456*ep^9+1991439583*
         ep^8-375484917*ep^7-96016440*ep^6+89065478*ep^5+1097787*ep^4-
         6190509*ep^3-160170*ep^2+139652*ep+8728,101921587200*ep^14-
         351629475840*ep^13+112595042304*ep^12+621643825152*ep^11-
         410011435008*ep^10-335005286400*ep^9+240979968000*ep^8+
         73717972992*ep^7-49600069632*ep^6-9418899456*ep^5+4238770176*
         ep^4+713097216*ep^3-123863040*ep^2-21233664*ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(-136888320*ep^14+599474176*
         ep^13-452062592*ep^12-690899712*ep^11+5842856*ep^10-143401028*
         ep^9-19165570*ep^8+499471683*ep^7+43843767*ep^6-108715554*ep^5
         -14084060*ep^4+7242011*ep^3+1096243*ep^2-143416*ep-23284,
         707788800*ep^12-2559836160*ep^11+1444478976*ep^10+3222945792*
         ep^9-2902966272*ep^8-768282624*ep^7+833863680*ep^6+116858880*
         ep^5-85966848*ep^4-12128256*ep^3+2801664*ep^2+442368*ep)
         +Master(cross)*xi^5*ca^4*rat(1530*ep^4-49*ep^3-105*ep^2-35*ep+
         3,221184*ep^4-479232*ep^3+147456*ep^2+110592*ep)
         +Master(cross)*xi^5*[d4AA/na]*rat(-1530*ep^4-143*ep^3+393*ep^2
         -61*ep-3,9216*ep^4-19968*ep^3+6144*ep^2+4608*ep)
         +Master(fastar2)*ca^4*rat(9123840000*ep^22-104729088000*ep^21+
         17418294092800*ep^20-377662182895360*ep^19+441179637882112*
         ep^18+1697513503654144*ep^17-3387570324404960*ep^16-
         724176448250864*ep^15+5457290047044120*ep^14-1815093686284972*
         ep^13-3290152171443496*ep^12+1625559013765173*ep^11+
         858652638863850*ep^10-473211816659899*ep^9-99473388482934*ep^8
         +53794889566271*ep^7+7879287747702*ep^6-1803566031877*ep^5-
         851484878794*ep^4-31424571720*ep^3+52651160816*ep^2+1665737904
         *ep-1019680416,3822059520000*ep^19-8217427968000*ep^18-
         17516711116800*ep^17+48787899678720*ep^16+5319141949440*ep^15-
         70946154086400*ep^14+21791711232000*ep^13+37300211343360*ep^12
         -18237380751360*ep^11-7583553884160*ep^10+5197247078400*ep^9+
         416035307520*ep^8-622115942400*ep^7+31435960320*ep^6+
         31614566400*ep^5-3516825600*ep^4-557383680*ep^3+79626240*ep^2)
         +Master(fastar2)*[d4AA/na]*rat(27371520000*ep^21+142706688000*
         ep^20+1537768192000*ep^19-83140633208320*ep^18-21503035250624*
         ep^17+374205383696800*ep^16-139968426714176*ep^15-
         486616478329544*ep^14+355132695013476*ep^13+239439522462092*
         ep^12-273613668825706*ep^11-34791372563493*ep^10+
         94291412490504*ep^9-6849695665747*ep^8-16046856620970*ep^7+
         2560369714853*ep^6+1447407208320*ep^5-301514628937*ep^4-
         62786753848*ep^3+14974439304*ep^2+990998624*ep-260307408,
         79626240000*ep^18-51757056000*ep^17-442567065600*ep^16+
         352563978240*ep^15+639661424640*ep^14-518552739840*ep^13-
         323835125760*ep^12+291335047680*ep^11+57057139200*ep^10-
         72404997120*ep^9-331514880*ep^8+8170129920*ep^7-705553920*ep^6
         -403415040*ep^5+53514240*ep^4+7004160*ep^3-1105920*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(1849651200*ep^19+5548594176*
         ep^18+9166376448*ep^17-76667002496*ep^16-19804249536*ep^15+
         149406245856*ep^14-6444653584*ep^13-110996948128*ep^12+
         27464040560*ep^11+37346973932*ep^10-16488388498*ep^9-
         4994322471*ep^8+3881812753*ep^7-7955696*ep^6-393456944*ep^5+
         49760685*ep^4+15950773*ep^3-3042618*ep^2-188772*ep+47160,
         17280000*ep^17-51552000*ep^16+6964800*ep^15+94532080*ep^14-
         54452240*ep^13-52702800*ep^12+39923840*ep^11+9998285*ep^10-
         10940820*ep^9-176275*ep^8+1288220*ep^7-107685*ep^6-64940*ep^5+
         8575*ep^4+1140*ep^3-180*ep^2)
         +Master(fastar2)*nf^2*[d4FF/na]*rat(-12827136*ep^11+83121024*
         ep^10-344714496*ep^9+657924384*ep^8-646945440*ep^7+354804864*
         ep^6-101713920*ep^5+3978336*ep^4+8134176*ep^3-3047808*ep^2+
         487296*ep-30720,80000*ep^11-512000*ep^10+1353800*ep^9-1913020*
         ep^8+1556470*ep^7-722785*ep^6+166820*ep^5-3620*ep^4-7000*ep^3+
         1425*ep^2-90*ep)
         +Master(fastar2)*tf*nf*ca^3*rat(-6041529483264*ep^22-
         5964754206720*ep^21+18972222277632*ep^20+72662155378176*ep^19+
         10747284807808*ep^18-351091977892640*ep^17+12915190001808*
         ep^16+645745828921088*ep^15-139248102997040*ep^14-
         569696810510146*ep^13+181665138983037*ep^12+273439432117999*
         ep^11-106803797694647*ep^10-72861270945837*ep^9+32809378194559
         *ep^8+10241766827389*ep^7-5278987275853*ep^6-675529965653*ep^5
         +415288749464*ep^4+20632903048*ep^3-15247979504*ep^2-434501904
         *ep+251740800,119439360000*ep^20-376233984000*ep^19-
         290602598400*ep^18+2072019087360*ep^17-1358398679040*ep^16-
         2383290501120*ep^15+2898058291200*ep^14+484640628480*ep^13-
         1735549752960*ep^12+332932089600*ep^11+399400030080*ep^10-
         149412867840*ep^9-32442226560*ep^8+20423496960*ep^7+5581440*
         ep^6-1097856000*ep^5+92482560*ep^4+19906560*ep^3-2488320*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(11018405376*ep^18-
         14243235072*ep^17+19840643168*ep^16-214446155520*ep^15+
         485533702496*ep^14-345530428000*ep^13-68510916674*ep^12+
         195404450428*ep^11-66744274989*ep^10-2486430494*ep^9-
         4256177544*ep^8+3917608074*ep^7+1707258281*ep^6-1276371124*
         ep^5+5297158*ep^4+98869868*ep^3-9161864*ep^2-2726960*ep+379392
         ,51840000*ep^16-266976000*ep^15+498542400*ep^14-344658960*
         ep^13-84703640*ep^12+250181020*ep^11-107742590*ep^10-13329450*
         ep^9+21046440*ep^8-3552120*ep^7-977830*ep^6+343310*ep^5-5500*
         ep^4-7800*ep^3+720*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(-982388736*ep^15+1046903040
         *ep^14-1237495360*ep^13+17167420512*ep^12-43118431552*ep^11+
         47326591312*ep^10-28408270864*ep^9+10900787880*ep^8-3340138176
         *ep^7+692139888*ep^6+147404416*ep^5-147803464*ep^4+27215632*
         ep^3+3282048*ep^2-1552064*ep+132480,2880000*ep^13-14832000*
         ep^12+29936800*ep^11-30043720*ep^10+15282420*ep^9-2815770*ep^8
         -775755*ep^7+465525*ep^6-59845*ep^5-7655*ep^4+2580*ep^3-180*
         ep^2)
         +Master(fastar2)*tf*nf*cf^3*rat(289451520*ep^14+317323776*
         ep^13+75225120*ep^12-3262390048*ep^11+5043423520*ep^10-
         3399900096*ep^9+1328779728*ep^8-417748288*ep^7+98333920*ep^6+
         18252640*ep^5-21625648*ep^4+4292928*ep^3+428352*ep^2-226688*ep
         +19712,1440000*ep^12-5256000*ep^11+7084400*ep^10-4395260*ep^9+
         1048320*ep^8+164595*ep^7-140985*ep^6+21285*ep^5+2005*ep^4-820*
         ep^3+60*ep^2)
         +Master(fastar2)*tf*nf*[d4AA/na]*ca^-1*rat(-1920000*ep^18+
         429648000*ep^17-1710364608*ep^16-3339794312*ep^15+9411345064*
         ep^14+5201070076*ep^13-17162889951*ep^12+1665155309*ep^11+
         10061177273*ep^10-3398573491*ep^9-2280000129*ep^8+1366122903*
         ep^7-19288413*ep^6-123933101*ep^5+22308748*ep^4+3175800*ep^3-
         1168624*ep^2-5584*ep+18240,155520000*ep^17-139968000*ep^16-
         887716800*ep^15+904698720*ep^14+1350225840*ep^13-1362555000*
         ep^12-810386640*ep^11+764033640*ep^10+216749520*ep^9-185797800
         *ep^8-25673520*ep^7+20574360*ep^6+1304640*ep^5-1003200*ep^4-
         23040*ep^3+17280*ep^2)
         +Master(fastar2)*tf^2*nf^2*ca^2*rat(5191680*ep^15-112316160*
         ep^14+631289280*ep^13-1872364352*ep^12+3437145280*ep^11-
         4157625808*ep^10+3319407420*ep^9-1494026528*ep^8+7252540*ep^7+
         442895772*ep^6-264016876*ep^5+63129840*ep^4-443620*ep^3-
         3018844*ep^2+596376*ep-37440,960000*ep^14-7424000*ep^13+
         24037600*ep^12-41817040*ep^11+40980960*ep^10-19950440*ep^9+
         44990*ep^8+5570775*ep^7-3028535*ep^6+647660*ep^5+260*ep^4-
         26685*ep^3+4725*ep^2-270*ep)
         +Master(fastar2)*tf^2*nf^2*cf*ca*rat(-440064*ep^11+6619200*
         ep^10-29018592*ep^9+63241728*ep^8-89714624*ep^7+92896448*ep^6-
         71349824*ep^5+39166656*ep^4-14507552*ep^3+3367872*ep^2-434304*
         ep+23296,36000*ep^10-228600*ep^9+607580*ep^8-885110*ep^7+
         778715*ep^6-429695*ep^5+149045*ep^4-31415*ep^3+3660*ep^2-180*
         ep)
         +Master(fastar2)*tf^2*nf^2*cf^2*rat(50688*ep^9+95232*ep^8-
         1210112*ep^7+2945280*ep^6-3442176*ep^5+2286080*ep^4-941824*
         ep^3+260352*ep^2-47616*ep+4096,18000*ep^8-87300*ep^7+163840*
         ep^6-153145*ep^5+77720*ep^4-21695*ep^3+3120*ep^2-180*ep)
         +Master(fastar2)*tf^3*nf^3*ca*rat(3456*ep^4-12672*ep^3+14208*
         ep^2-6912*ep+1152,64*ep^5-336*ep^4+656*ep^3-576*ep^2+216*ep-27
         )
         +Master(fastar2)*xi*ca^4*rat(-9331200000*ep^21+62676864000*
         ep^20-5477539488000*ep^19+54908422822720*ep^18+83981459079008*
         ep^17-254985579707904*ep^16-208707218554728*ep^15+
         336640756900228*ep^14+158242907308572*ep^13-208154156572202*
         ep^12-45703167044369*ep^11+67847768350528*ep^10+2914527806227*
         ep^9-11530644154962*ep^8+915423420201*ep^7+839428105924*ep^6-
         107733341943*ep^5-24317963980*ep^4+2765485256*ep^3+278411360*
         ep^2+31527696*ep-9081792,955514880000*ep^18-621084672000*ep^17
         -5310804787200*ep^16+4230767738880*ep^15+7675937095680*ep^14-
         6222632878080*ep^13-3886021509120*ep^12+3496020572160*ep^11+
         684685670400*ep^10-868859965440*ep^9-3978178560*ep^8+
         98041559040*ep^7-8466647040*ep^6-4840980480*ep^5+642170880*
         ep^4+84049920*ep^3-13271040*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(-55987200000*ep^21-
         276862464000*ep^20-1468111872000*ep^19+20472888262400*ep^18+
         24053660969824*ep^17-98516556686592*ep^16-54454640355528*ep^15
         +156481127825600*ep^14+31392487346148*ep^13-116941674170308*
         ep^12+4977875603696*ep^11+43433209356917*ep^10-9133341688090*
         ep^9-7533015866823*ep^8+2582223873168*ep^7+507869653067*ep^6-
         283077130194*ep^5+323893699*ep^4+12107025904*ep^3-961259144*
         ep^2-164991648*ep+18940464,39813120000*ep^18-25878528000*ep^17
         -221283532800*ep^16+176281989120*ep^15+319830712320*ep^14-
         259276369920*ep^13-161917562880*ep^12+145667523840*ep^11+
         28528569600*ep^10-36202498560*ep^9-165757440*ep^8+4085064960*
         ep^7-352776960*ep^6-201707520*ep^5+26757120*ep^4+3502080*ep^3-
         552960*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(-3403520*ep^9+9317568*
         ep^8-7299008*ep^7+1396472*ep^6+582764*ep^5-189892*ep^4-21044*
         ep^3+8132*ep^2+328*ep-120,12000*ep^9-34000*ep^8+26770*ep^7-
         2515*ep^6-2840*ep^5+530*ep^4+70*ep^3-15*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(1164544000*ep^17-8181048320
         *ep^16+10239286528*ep^15-683902656*ep^14-18866815432*ep^13+
         20494809948*ep^12+9653037294*ep^11-16433352563*ep^10-
         3812117081*ep^9+5114790149*ep^8+1411683353*ep^7-730657761*ep^6
         -209457427*ep^5+42178363*ep^4+12053425*ep^3-773720*ep^2-238660
         *ep-240,497664000*ep^16-1492992000*ep^15+170173440*ep^14+
         2848711680*ep^13-1548595200*ep^12-1763815680*ep^11+1170079680*
         ep^10+458346240*ep^9-326145600*ep^8-52842240*ep^7+38752320*
         ep^6+2638080*ep^5-1963200*ep^4-46080*ep^3+34560*ep^2)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(-960*ep^8-2648*ep^7+9888
         *ep^6-8662*ep^5+4698*ep^4-1460*ep^3-626*ep^2+494*ep-76,432*
         ep^7-1260*ep^6+1140*ep^5-301*ep^4-78*ep^3+49*ep^2-6*ep)
         +Master(fastar2)*xi*tf*nf*[d4AA/na]*ca^-1*rat(1600*ep^13-17720
         *ep^12-31980*ep^11+148046*ep^10-54717*ep^9-19036*ep^8-22857*
         ep^7-78788*ep^6+112297*ep^5-17984*ep^4-22483*ep^3+11282*ep^2-
         2020*ep+120,64800*ep^12-174960*ep^11-19800*ep^10+335340*ep^9-
         101380*ep^8-204120*ep^7+68480*ep^6+46860*ep^5-12820*ep^4-3120*
         ep^3+720*ep^2)
         +Master(fastar2)*xi*tf^2*nf^2*ca^2*rat(-48*ep^3+312*ep^2-336*
         ep+72,32*ep^4-120*ep^3+148*ep^2-66*ep+9)
         +Master(fastar2)*xi^2*ca^4*rat(1555200000*ep^20-6545548800*
         ep^19+45428837760*ep^18-102049282976*ep^17+353142479472*ep^16+
         1131213360192*ep^15-2470117558012*ep^14-1551466264630*ep^13+
         3449157397962*ep^12+565919383954*ep^11-1704525389860*ep^10-
         36723996944*ep^9+358009345932*ep^8-8090933141*ep^7-37375440096
         *ep^6+2112228430*ep^5+1655998300*ep^4-127457785*ep^3-19058522*
         ep^2+662340*ep+97704,95551488000*ep^17-23887872000*ep^16-
         540635627520*ep^15+206822522880*ep^14+850322718720*ep^13-
         282134200320*ep^12-501455831040*ep^11+149019724800*ep^10+
         128076456960*ep^9-35655413760*ep^8-14659983360*ep^7+3940162560
         *ep^6+729400320*ep^5-192337920*ep^4-12718080*ep^3+3317760*ep^2
         )
         +Master(fastar2)*xi^2*[d4AA/na]*rat(9331200000*ep^20+
         43633612800*ep^19-25672757760*ep^18-218423737984*ep^17+
         182325944208*ep^16+336568933776*ep^15-847979580404*ep^14+
         111167629924*ep^13+1140598484796*ep^12-539487389578*ep^11-
         539168602577*ep^10+340296886907*ep^9+85256736834*ep^8-
         77762868775*ep^7-1319209017*ep^6+7383550367*ep^5-620752186*
         ep^4-259387793*ep^3+32000738*ep^2+2806116*ep-388872,3981312000
         *ep^17-995328000*ep^16-22526484480*ep^15+8617605120*ep^14+
         35430113280*ep^13-11755591680*ep^12-20893992960*ep^11+
         6209155200*ep^10+5336519040*ep^9-1485642240*ep^8-610832640*
         ep^7+164173440*ep^6+30391680*ep^5-8014080*ep^4-529920*ep^3+
         138240*ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(-908800*ep^12-10504640*
         ep^11+45793200*ep^10-26569728*ep^9-31520232*ep^8+27057820*ep^7
         +1014995*ep^6-7530594*ep^5+3783424*ep^4+151470*ep^3-831895*
         ep^2+262072*ep-24292,9953280*ep^11-42301440*ep^10+54190080*
         ep^9-1382400*ep^8-42639360*ep^7+20599680*ep^6+7079040*ep^5-
         6153600*ep^4+286080*ep^3+437760*ep^2-69120*ep)
         +Master(fastar2)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-160*ep^8+620*
         ep^7+670*ep^6-1661*ep^5+171*ep^4+565*ep^3-285*ep^2+76*ep+4,
         12960*ep^7-38880*ep^6+21960*ep^5+21600*ep^4-15560*ep^3-1920*
         ep^2+1440*ep)
         +Master(fastar2)*xi^3*ca^4*rat(-2695680000*ep^19+12358579200*
         ep^18-55667467520*ep^17-54839491392*ep^16+264754827424*ep^15+
         43538583040*ep^14-369228314712*ep^13+21805955276*ep^12+
         257376404716*ep^11-14290244682*ep^10-107856080503*ep^9+
         4954871200*ep^8+25434526501*ep^7-3432132626*ep^6-2061124853*
         ep^5+331316340*ep^4+63675759*ep^3-9482132*ep^2-799612*ep+92976
         ,191102976000*ep^16-429981696000*ep^15-221307863040*ep^14+
         856260771840*ep^13-11876106240*ep^12-540516188160*ep^11+
         78120714240*ep^10+141798021120*ep^9-27443128320*ep^8-
         16424570880*ep^7+3529175040*ep^6+821975040*ep^5-185149440*ep^4
         -14376960*ep^3+3317760*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-8087040000*ep^18-
         23431065600*ep^17+16638338560*ep^16+42234658176*ep^15-
         34431026288*ep^14-37162276328*ep^13+36058031112*ep^12+
         18515982476*ep^11-18450065192*ep^10-5182110090*ep^9+4975137845
         *ep^8+877185010*ep^7-864291077*ep^6-5966186*ep^5+63137299*ep^4
         -5438562*ep^3-1448943*ep^2+188704*ep+284,3981312000*ep^15-
         2985984000*ep^14-9089556480*ep^13+4204431360*ep^12+6059228160*
         ep^11-2171911680*ep^10-1630352640*ep^9+508596480*ep^8+
         191162880*ep^7-55434240*ep^6-9626880*ep^5+2684160*ep^4+168960*
         ep^3-46080*ep^2)
         +Master(fastar2)*xi^3*tf*nf*ca^3*rat(112*ep^8-344*ep^7-183*
         ep^6+662*ep^5-48*ep^4-272*ep^3+57*ep^2+20*ep-4,3456*ep^7-13536
         *ep^6+17472*ep^5-7352*ep^4-688*ep^3+984*ep^2-144*ep)
         +Master(fastar2)*xi^4*ca^4*rat(103680000*ep^16-92390400*ep^15+
         1511568000*ep^14+905259456*ep^13-261216720*ep^12+461837344*
         ep^11-1273486600*ep^10-805507000*ep^9+784063287*ep^8+246211772
         *ep^7-179704949*ep^6-14271296*ep^5+14796969*ep^4-421692*ep^3-
         514927*ep^2+27864*ep+5788,15925248000*ep^13-18579456000*ep^12-
         25962577920*ep^11+24538890240*ep^10+9685278720*ep^9-8633364480
         *ep^8-1309962240*ep^7+1141309440*ep^6+70778880*ep^5-61009920*
         ep^4-1290240*ep^3+1105920*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(103680000*ep^14+174182400*
         ep^13-97401600*ep^12-44377536*ep^11+209623048*ep^10+42130084*
         ep^9-34508360*ep^8+22988522*ep^7+10374261*ep^6-5382980*ep^5-
         1927245*ep^4+329490*ep^3+131307*ep^2-4828*ep-2579,110592000*
         ep^11-217159680*ep^9-82944000*ep^8+42877440*ep^7+17717760*ep^6
         -2718720*ep^5-1152000*ep^4+53760*ep^3+23040*ep^2)
         +Master(fastar2)*xi^5*ca^4*rat(-7200*ep^11-22560*ep^10+79440*
         ep^9-117348*ep^8+92942*ep^7+25515*ep^6-43065*ep^5+15177*ep^4-
         1137*ep^3-900*ep^2+280*ep-24,5529600*ep^8-13547520*ep^7+
         8785920*ep^6-913920*ep^5-837120*ep^4+268800*ep^3-23040*ep^2)
         +Master(fastar2)*xi^5*[d4AA/na]*rat(-4800*ep^8+12960*ep^7-
         15760*ep^6+7672*ep^5+1448*ep^4-2138*ep^3+329*ep^2+61*ep-12,
         25600*ep^5-49920*ep^4+18560*ep^3-1920*ep^2)
         +Master(nostar5)*ca^4*rat(1027200*ep^14+29217920*ep^13-
         744655688*ep^12-1934533464*ep^11+218921416*ep^10+2969149417*
         ep^9+3430102304*ep^8+2679597642*ep^7+217007441*ep^6-1591478553
         *ep^5-709640287*ep^4+165019172*ep^3+111735568*ep^2-3200384*ep-
         4162704,1769472000*ep^12+1002700800*ep^11-9022832640*ep^10-
         3687137280*ep^9+11728281600*ep^8+5254778880*ep^7-3346513920*
         ep^6-1128222720*ep^5+377856000*ep^4+50872320*ep^3-13271040*
         ep^2)
         +Master(nostar5)*[d4AA/na]*rat(-1027200*ep^14-29217920*ep^13+
         744655688*ep^12+1934533464*ep^11-218921416*ep^10-2969149417*
         ep^9-3430102304*ep^8-2679597642*ep^7-217007441*ep^6+1591478553
         *ep^5+709640287*ep^4-165019172*ep^3-111735568*ep^2+3200384*ep+
         4162704,73728000*ep^12+41779200*ep^11-375951360*ep^10-
         153630720*ep^9+488678400*ep^8+218949120*ep^7-139438080*ep^6-
         47009280*ep^5+15744000*ep^4+2119680*ep^3-552960*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(-32448*ep^13-177536*ep^12-
         734944*ep^11+453400*ep^10+3749552*ep^9-1072718*ep^8-4039903*
         ep^7+1165416*ep^6+1147287*ep^5-454568*ep^4+9520*ep^3+23726*
         ep^2-9064*ep+1080,24000*ep^11-70400*ep^10+16020*ep^9+102720*
         ep^8-63735*ep^7-31185*ep^6+25035*ep^5-1315*ep^4-1320*ep^3+180*
         ep^2)
         +Master(nostar5)*nf^2*[d4FF/na]*rat(-640*ep^6+1728*ep^5-7424*
         ep^4+18176*ep^3-15744*ep^2+5184*ep-512,500*ep^6-2300*ep^5+3865
         *ep^4-2860*ep^3+885*ep^2-90*ep)
         +Master(nostar5)*tf*nf*ca^3*rat(-12542976*ep^14-54068736*ep^13
         +271260672*ep^12+470047248*ep^11-1189573760*ep^10-951451673*
         ep^9+1871489943*ep^8+411067652*ep^7-1230292250*ep^6+213655619*
         ep^5+303979887*ep^4-94898966*ep^3-12984476*ep^2-3606744*ep+
         2108160,27648000*ep^12-25804800*ep^11-143746560*ep^10+
         155243520*ep^9+163244160*ep^8-182770560*ep^7-43009920*ep^6+
         56165760*ep^5-4550400*ep^4-2833920*ep^3+414720*ep^2)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(24240*ep^10+61796*ep^9-
         440854*ep^8+563354*ep^7-75302*ep^6-306130*ep^5+232460*ep^4-
         39884*ep^3+3672*ep^2-9872*ep+2208,8000*ep^8-28800*ep^7+32540*
         ep^6-10920*ep^5-625*ep^4+795*ep^3-90*ep^2)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(-44160*ep^10-128464*ep^9+
         716040*ep^8-868024*ep^7+387368*ep^6-36816*ep^5-5192*ep^4-39304
         *ep^3-264*ep^2+16176*ep-3264,8000*ep^8-28800*ep^7+32540*ep^6-
         10920*ep^5-625*ep^4+795*ep^3-90*ep^2)
         +Master(nostar5)*tf*nf*cf^3*rat(12000*ep^9+55400*ep^8-97816*
         ep^7+64328*ep^6-48008*ep^5+31232*ep^4-17344*ep^3+2224*ep^2+
         2400*ep-512,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245*ep^3+30*
         ep^2)
         +Master(nostar5)*tf*nf*[d4AA/na]*ca^-1*rat(72000*ep^9-58748*
         ep^8-159991*ep^7+529079*ep^6-439190*ep^5+179402*ep^4+26041*
         ep^3-49289*ep^2+12260*ep-684,96000*ep^9-129600*ep^8-429120*
         ep^7+696240*ep^6+205200*ep^5-604080*ep^4+136560*ep^3+37440*
         ep^2-8640*ep)
         +Master(nostar5)*tf^2*nf^2*ca^2*rat(768*ep^7+2384*ep^6-15576*
         ep^5+27808*ep^4-26080*ep^3+15024*ep^2-5256*ep+832,1500*ep^6-
         6900*ep^5+11595*ep^4-8580*ep^3+2655*ep^2-270*ep)
         +Master(nostar5)*tf^2*nf^2*cf*ca*rat(-768*ep^6-3072*ep^5+12288
         *ep^4-14592*ep^3+9216*ep^2-3840*ep+768,500*ep^5-1800*ep^4+2065
         *ep^3-795*ep^2+90*ep)
         +Master(nostar5)*tf^2*nf^2*cf^2*rat(512*ep^6+2048*ep^5-8192*
         ep^4+9728*ep^3-6144*ep^2+2560*ep-512,500*ep^5-1800*ep^4+2065*
         ep^3-795*ep^2+90*ep)
         +Master(nostar5)*xi*ca^4*rat(-964800*ep^14-39375840*ep^13+
         347081900*ep^12+289581518*ep^11-1741006034*ep^10-314780789*
         ep^9+2228132808*ep^8+144092397*ep^7-807020329*ep^6+34259010*
         ep^5+85014573*ep^4-6077690*ep^3+216508*ep^2-1307896*ep+207744,
         884736000*ep^12+501350400*ep^11-4511416320*ep^10-1843568640*
         ep^9+5864140800*ep^8+2627389440*ep^7-1673256960*ep^6-564111360
         *ep^5+188928000*ep^4+25436160*ep^3-6635520*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(964800*ep^14+39375840*ep^13-
         347081900*ep^12-289581518*ep^11+1741006034*ep^10+314780789*
         ep^9-2228132808*ep^8-144092397*ep^7+807020329*ep^6-34259010*
         ep^5-85014573*ep^4+6077690*ep^3-216508*ep^2+1307896*ep-207744,
         36864000*ep^12+20889600*ep^11-187975680*ep^10-76815360*ep^9+
         244339200*ep^8+109474560*ep^7-69719040*ep^6-23504640*ep^5+
         7872000*ep^4+1059840*ep^3-276480*ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(320*ep^6-1520*ep^5+1072*
         ep^4+900*ep^3-456*ep^2-6*ep+10,200*ep^6-490*ep^5+265*ep^4+40*
         ep^3-15*ep^2)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(-5120*ep^8+26440*ep^7-21138
         *ep^6-40993*ep^5+40610*ep^4+16776*ep^3-11216*ep^2+ep+240,76800
         *ep^8-226560*ep^7+80640*ep^6+246720*ep^5-166080*ep^4-20160*
         ep^3+8640*ep^2)
         +Master(nostar5)*xi*tf*nf*[d4AA/na]*ca^-1*rat(110*ep^5-151*
         ep^4-290*ep^3-24*ep^2+324*ep-65,800*ep^6-2560*ep^5+1480*ep^4+
         2200*ep^3-2280*ep^2+360*ep)
         +Master(nostar5)*xi^2*ca^4*rat(4560*ep^11+439116*ep^10-428002*
         ep^9-2171078*ep^8+2685472*ep^7+2413138*ep^6-3393501*ep^5-
         776338*ep^4+1139945*ep^3-117472*ep^2-164900*ep+25248,14745600*
         ep^9+8110080*ep^8-70410240*ep^7-27832320*ep^6+74188800*ep^5+
         37969920*ep^4-1935360*ep^3-1658880*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(-4560*ep^11-439116*ep^10+
         428002*ep^9+2171078*ep^8-2685472*ep^7-2413138*ep^6+3393501*
         ep^5+776338*ep^4-1139945*ep^3+117472*ep^2+164900*ep-25248,
         614400*ep^9+337920*ep^8-2933760*ep^7-1159680*ep^6+3091200*ep^5
         +1582080*ep^4-80640*ep^3-69120*ep^2)
         +Master(nostar5)*xi^2*tf*nf*ca^3*rat(35*ep^2-42*ep+7,7680*ep^3
         -23040*ep^2+17280*ep)
         +Master(nostar5)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-35*ep^2+42*ep
         -7,320*ep^3-960*ep^2+720*ep)
         +Master(nostar5)*xi^3*ca^4*rat(2440*ep^9-14062*ep^8+40224*ep^7
         +159861*ep^6+2866*ep^5-140785*ep^4-16629*ep^3+29112*ep^2+3205*
         ep-1192,7372800*ep^7+368640*ep^6-13271040*ep^5-6174720*ep^4+
         368640*ep^3+276480*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(-2440*ep^9+14062*ep^8-
         40224*ep^7-159861*ep^6-2866*ep^5+140785*ep^4+16629*ep^3-29112*
         ep^2-3205*ep+1192,307200*ep^7+15360*ep^6-552960*ep^5-257280*
         ep^4+15360*ep^3+11520*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(-960*ep^8+92*ep^7-4789*ep^6-
         5250*ep^5-1092*ep^4+59*ep^3+1425*ep^2-335*ep-126,7372800*ep^6-
         3317760*ep^5-11612160*ep^4-368640*ep^3+552960*ep^2)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(960*ep^8-92*ep^7+4789*ep^6
         +5250*ep^5+1092*ep^4-59*ep^3-1425*ep^2+335*ep+126,307200*ep^6-
         138240*ep^5-483840*ep^4-15360*ep^3+23040*ep^2)
         +Master(nostar5)*xi^5*ca^4*rat(10*ep^5-37*ep^4+24*ep^3+14*ep^2
         -13*ep+2,153600*ep^4-261120*ep^3+46080*ep^2)
         +Master(nostar5)*xi^5*[d4AA/na]*rat(-10*ep^5+37*ep^4-24*ep^3-
         14*ep^2+13*ep-2,6400*ep^4-10880*ep^3+1920*ep^2)
         +Master(nostar6)*ca^4*rat(-126912000*ep^12+1354403584*ep^11-
         3141969440*ep^10-11379797840*ep^9+14008610304*ep^8+19007916928
         *ep^7-10983164486*ep^6-6543655939*ep^5+2102500260*ep^4-
         40288393*ep^3+38829634*ep^2-3131500*ep-1770312,1769472000*
         ep^11+117964800*ep^10-9081815040*ep^9+853770240*ep^8+
         11301396480*ep^7-395919360*ep^6-3148554240*ep^5+446054400*ep^4
         +154828800*ep^3-26542080*ep^2)
         +Master(nostar6)*[d4AA/na]*rat(126912000*ep^12-1354403584*
         ep^11+3141969440*ep^10+11379797840*ep^9-14008610304*ep^8-
         19007916928*ep^7+10983164486*ep^6+6543655939*ep^5-2102500260*
         ep^4+40288393*ep^3-38829634*ep^2+3131500*ep+1770312,73728000*
         ep^11+4915200*ep^10-378408960*ep^9+35573760*ep^8+470891520*
         ep^7-16496640*ep^6-131189760*ep^5+18585600*ep^4+6451200*ep^3-
         1105920*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(52224*ep^13+14080*ep^12-
         649344*ep^11-4230480*ep^10+13168932*ep^9-2791128*ep^8-15867373
         *ep^7+10798877*ep^6+2123242*ep^5-3745933*ep^4+1190961*ep^3-
         41246*ep^2-42852*ep+5640,24000*ep^11-70400*ep^10+16020*ep^9+
         102720*ep^8-63735*ep^7-31185*ep^6+25035*ep^5-1315*ep^4-1320*
         ep^3+180*ep^2)
         +Master(nostar6)*nf^2*[d4FF/na]*rat(-9216*ep^8+257280*ep^7-
         1062912*ep^6+1781312*ep^5-1402112*ep^4+457216*ep^3-16640*ep^2-
         19008*ep+2560,8000*ep^8-36800*ep^7+61340*ep^6-43460*ep^5+10295
         *ep^4+1420*ep^3-885*ep^2+90*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(-21602304*ep^14-118376448*
         ep^13-78726144*ep^12+986550144*ep^11+260670544*ep^10-
         2948482320*ep^9+1446390717*ep^8+2191781877*ep^7-2252344095*
         ep^6+226098891*ep^5+609085454*ep^4-349392372*ep^3+38586648*
         ep^2+13462368*ep-2482560,13824000*ep^12-12902400*ep^11-
         71873280*ep^10+77621760*ep^9+81622080*ep^8-91385280*ep^7-
         21504960*ep^6+28082880*ep^5-2275200*ep^4-1416960*ep^3+207360*
         ep^2)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(23040*ep^9+114432*ep^8+
         84384*ep^7-650976*ep^6+826960*ep^5-512048*ep^4+167792*ep^3-
         9312*ep^2-8064*ep+1280,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-
         245*ep^3+30*ep^2)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(-27904*ep^9-157376*ep^8-
         129280*ep^7+890720*ep^6-1064248*ep^5+630568*ep^4-208312*ep^3+
         15000*ep^2+9520*ep-1600,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-
         245*ep^3+30*ep^2)
         +Master(nostar6)*tf*nf*cf^3*rat(10752*ep^9+69504*ep^8+62592*
         ep^7-391488*ep^6+439664*ep^5-247888*ep^4+82672*ep^3-7536*ep^2-
         3552*ep+640,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245*ep^3+30*
         ep^2)
         +Master(nostar6)*tf*nf*[d4AA/na]*ca^-1*rat(77824*ep^9-248208*
         ep^8+87696*ep^7+437577*ep^6-718917*ep^5+425667*ep^4-97363*ep^3
         -8496*ep^2+8700*ep-1200,192000*ep^10-307200*ep^9-793440*ep^8+
         1607040*ep^7+62280*ep^6-1310760*ep^5+575160*ep^4+6600*ep^3-
         36000*ep^2+4320*ep)
         +Master(nostar6)*tf^2*nf^2*ca^2*rat(1152*ep^8-32160*ep^7+
         132864*ep^6-222664*ep^5+175264*ep^4-57152*ep^3+2080*ep^2+2376*
         ep-320,24000*ep^8-110400*ep^7+184020*ep^6-130380*ep^5+30885*
         ep^4+4260*ep^3-2655*ep^2+270*ep)
         +Master(nostar6)*xi*ca^4*rat(137713920*ep^12-855970304*ep^11-
         765460464*ep^10+3512547608*ep^9-793430632*ep^8-2238699440*ep^7
         +2722670606*ep^6-591731495*ep^5-890790940*ep^4+487612815*ep^3-
         36308910*ep^2-16625804*ep+2338680,884736000*ep^11+58982400*
         ep^10-4540907520*ep^9+426885120*ep^8+5650698240*ep^7-197959680
         *ep^6-1574277120*ep^5+223027200*ep^4+77414400*ep^3-13271040*
         ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(-137713920*ep^12+855970304*
         ep^11+765460464*ep^10-3512547608*ep^9+793430632*ep^8+
         2238699440*ep^7-2722670606*ep^6+591731495*ep^5+890790940*ep^4-
         487612815*ep^3+36308910*ep^2+16625804*ep-2338680,36864000*
         ep^11+2457600*ep^10-189204480*ep^9+17786880*ep^8+235445760*
         ep^7-8248320*ep^6-65594880*ep^5+9292800*ep^4+3225600*ep^3-
         552960*ep^2)
         +Master(nostar6)*xi*nf*[d4FA/na]*rat(6528*ep^7-19616*ep^6+
         20112*ep^5-7296*ep^4-740*ep^3+540*ep^2+2*ep-10,800*ep^7-2160*
         ep^6+1550*ep^5-105*ep^4-100*ep^3+15*ep^2)
         +Master(nostar6)*xi*tf*nf*ca^3*rat(-52224*ep^9+183680*ep^8-
         164336*ep^7-94408*ep^6+219343*ep^5-96378*ep^4-6562*ep^3+6656*
         ep^2-31*ep-120,153600*ep^9-491520*ep^8+274560*ep^7+453120*ep^6
         -455520*ep^5+42720*ep^4+27360*ep^3-4320*ep^2)
         +Master(nostar6)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-40*ep^5+207*
         ep^4-138*ep^3-66*ep^2+88*ep-15,400*ep^6-1280*ep^5+740*ep^4+
         1100*ep^3-1140*ep^2+180*ep)
         +Master(nostar6)*xi^2*ca^4*rat(-12497280*ep^11+8993792*ep^10+
         60420552*ep^9-62187020*ep^8-54193104*ep^7+83250520*ep^6-
         11514272*ep^5-29544859*ep^4+15759346*ep^3-1819623*ep^2-323792*
         ep+58620,147456000*ep^10-88473600*ep^9-697835520*ep^8+
         536371200*ep^7+584202240*ep^6-422461440*ep^5+19261440*ep^4+
         24330240*ep^3-3317760*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(12497280*ep^11-8993792*
         ep^10-60420552*ep^9+62187020*ep^8+54193104*ep^7-83250520*ep^6+
         11514272*ep^5+29544859*ep^4-15759346*ep^3+1819623*ep^2+323792*
         ep-58620,6144000*ep^10-3686400*ep^9-29076480*ep^8+22348800*
         ep^7+24341760*ep^6-17602560*ep^5+802560*ep^4+1013760*ep^3-
         138240*ep^2)
         +Master(nostar6)*xi^2*tf*nf*ca^3*rat(15*ep^2-17*ep+2,19200*
         ep^4-61440*ep^3+54720*ep^2-8640*ep)
         +Master(nostar6)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-15*ep^2+17*ep
         -2,800*ep^4-2560*ep^3+2280*ep^2-360*ep)
         +Master(nostar6)*xi^3*ca^4*rat(24192*ep^8-15424*ep^7-97784*
         ep^6-190264*ep^5+25352*ep^4+117908*ep^3-31063*ep^2-1680*ep+643
         ,29491200*ep^7-20643840*ep^6-43130880*ep^5+10137600*ep^4+
         2580480*ep^3-552960*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(-24192*ep^8+15424*ep^7+
         97784*ep^6+190264*ep^5-25352*ep^4-117908*ep^3+31063*ep^2+1680*
         ep-643,1228800*ep^7-860160*ep^6-1797120*ep^5+422400*ep^4+
         107520*ep^3-23040*ep^2)
         +Master(nostar6)*xi^4*ca^4*rat(6528*ep^7+5920*ep^6-120288*ep^5
         -103056*ep^4+25000*ep^3+7921*ep^2-1240*ep-65,58982400*ep^7-
         41287680*ep^6-86261760*ep^5+20275200*ep^4+5160960*ep^3-1105920
         *ep^2)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(-6528*ep^7-5920*ep^6+
         120288*ep^5+103056*ep^4-25000*ep^3-7921*ep^2+1240*ep+65,
         2457600*ep^7-1720320*ep^6-3594240*ep^5+844800*ep^4+215040*ep^3
         -46080*ep^2)
         +Master(no)*ca^4*rat(3584*ep^6-12464*ep^5+15864*ep^4-8650*ep^3
         +1057*ep^2+1189*ep-450,196608*ep^5-638976*ep^4+589824*ep^3-
         110592*ep^2)
         +Master(no)*ca^4*G30*rat(173785088*ep^12-1476736000*ep^11+
         3302216320*ep^10+4298163680*ep^9-1696007312*ep^8-586143920*
         ep^7+11556520*ep^6-290635214*ep^5+145713175*ep^4+6656492*ep^3-
         9539281*ep^2+664972*ep+53500,8493465600*ep^11-2972712960*ep^10
         -17286561792*ep^9+143327232*ep^8+6289588224*ep^7-436174848*
         ep^6-705134592*ep^5+84049920*ep^4+23592960*ep^3-3538944*ep^2)
         +Master(no)*[d4AA/na]*rat(-3584*ep^6+12464*ep^5-15864*ep^4+
         8650*ep^3-1057*ep^2-1189*ep+450,8192*ep^5-26624*ep^4+24576*
         ep^3-4608*ep^2)
         +Master(no)*[d4AA/na]*G30*rat(-173785088*ep^12+1476736000*
         ep^11-3302216320*ep^10-4298163680*ep^9+1696007312*ep^8+
         586143920*ep^7-11556520*ep^6+290635214*ep^5-145713175*ep^4-
         6656492*ep^3+9539281*ep^2-664972*ep-53500,353894400*ep^11-
         123863040*ep^10-720273408*ep^9+5971968*ep^8+262066176*ep^7-
         18173952*ep^6-29380608*ep^5+3502080*ep^4+983040*ep^3-147456*
         ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(-711936*ep^13-2572992*ep^12+
         2757504*ep^11+17154176*ep^10+6983640*ep^9-10057016*ep^8-
         3507478*ep^7+1720437*ep^6+374671*ep^5-39355*ep^4-90527*ep^3+
         13350*ep^2+3746*ep-740,460800*ep^11-161280*ep^10-937856*ep^9+
         7776*ep^8+341232*ep^7-23664*ep^6-38256*ep^5+4560*ep^4+1280*
         ep^3-192*ep^2)
         +Master(no)*tf*nf*ca^3*rat(-15360*ep^7-14592*ep^6+168064*ep^5-
         298216*ep^4+297800*ep^3-193815*ep^2+74551*ep-18432,12288*ep^5-
         39936*ep^4+36864*ep^3-6912*ep^2)
         +Master(no)*tf*nf*ca^3*G30*rat(48460032*ep^13+221997888*ep^12+
         54631392*ep^11-385774576*ep^10-127238360*ep^9+176729624*ep^8+
         9205178*ep^7-3831291*ep^6+16620313*ep^5-10701783*ep^4-877177*
         ep^3+1085738*ep^2-80358*ep-9300,33177600*ep^11-11612160*ep^10-
         67525632*ep^9+559872*ep^8+24568704*ep^7-1703808*ep^6-2754432*
         ep^5+328320*ep^4+92160*ep^3-13824*ep^2)
         +Master(no)*tf*nf*cf*ca^2*rat(76*ep^6+187*ep^5-539*ep^4+670*
         ep^3-556*ep^2+242*ep-80,16*ep^4-28*ep^3+6*ep^2)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-1175328*ep^12-4227120*ep^11
         +2046410*ep^10+6108629*ep^9-2810376*ep^8-779726*ep^7+666938*
         ep^6-649141*ep^5+186872*ep^4+62922*ep^3-27392*ep^2+1120*ep+272
         ,230400*ep^10-311040*ep^9-157888*ep^8+161776*ep^7+8840*ep^6-
         20672*ep^5+1544*ep^4+736*ep^3-96*ep^2)
         +Master(no)*tf*nf*cf^2*ca*rat(-44*ep^6-109*ep^5+301*ep^4-410*
         ep^3+372*ep^2-174*ep+64,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(318528*ep^12+1129224*ep^11-
         258522*ep^10-1795631*ep^9+614654*ep^8+298001*ep^7-198248*ep^6+
         168312*ep^5-36960*ep^4-18880*ep^3+6166*ep^2-140*ep-64,57600*
         ep^10-77760*ep^9-39472*ep^8+40444*ep^7+2210*ep^6-5168*ep^5+386
         *ep^4+184*ep^3-24*ep^2)
         +Master(no)*tf*nf*cf^3*rat(16*ep^6+40*ep^5-104*ep^4+160*ep^3-
         160*ep^2+80*ep-32,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf*nf*cf^3*G30*rat(-11680*ep^10-28768*ep^9+23502*
         ep^8+56941*ep^7-76093*ep^6+47435*ep^5-22231*ep^4+5964*ep^3-470
         *ep^2-56*ep+8,6400*ep^8-15040*ep^7+9232*ep^6-1396*ep^5-410*
         ep^4+146*ep^3-12*ep^2)
         +Master(no)*tf*nf*[d4AA/na]*ca^-1*rat(-256*ep^4+616*ep^3-584*
         ep^2+279*ep-55,512*ep^4-1664*ep^3+1536*ep^2-288*ep)
         +Master(no)*tf*nf*[d4AA/na]*ca^-1*G30*rat(3840*ep^7+4256*ep^6-
         12776*ep^5-1412*ep^4+6570*ep^3-911*ep^2-689*ep+142,172800*ep^7
         -190080*ep^6-165936*ep^5+79848*ep^4+26592*ep^3-8856*ep^2-1056*
         ep+288)
         +Master(no)*xi*ca^4*rat(-3072*ep^6+12256*ep^5-16184*ep^4+7382*
         ep^3-379*ep^2+840*ep-306,196608*ep^5-638976*ep^4+589824*ep^3-
         110592*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-187301888*ep^12+755386368*ep^11+
         540277696*ep^10-541318352*ep^9-103339512*ep^8+84917588*ep^7+
         10903374*ep^6-1215448*ep^5-15062043*ep^4+8751242*ep^3-959569*
         ep^2-304888*ep+54212,4246732800*ep^11-1486356480*ep^10-
         8643280896*ep^9+71663616*ep^8+3144794112*ep^7-218087424*ep^6-
         352567296*ep^5+42024960*ep^4+11796480*ep^3-1769472*ep^2)
         +Master(no)*xi*[d4AA/na]*rat(3072*ep^6-12256*ep^5+16184*ep^4-
         7382*ep^3+379*ep^2-840*ep+306,8192*ep^5-26624*ep^4+24576*ep^3-
         4608*ep^2)
         +Master(no)*xi*[d4AA/na]*G30*rat(187301888*ep^12-755386368*
         ep^11-540277696*ep^10+541318352*ep^9+103339512*ep^8-84917588*
         ep^7-10903374*ep^6+1215448*ep^5+15062043*ep^4-8751242*ep^3+
         959569*ep^2+304888*ep-54212,176947200*ep^11-61931520*ep^10-
         360136704*ep^9+2985984*ep^8+131033088*ep^7-9086976*ep^6-
         14690304*ep^5+1751040*ep^4+491520*ep^3-73728*ep^2)
         +Master(no)*xi*nf*[d4FA/na]*G30*rat(1920*ep^6-3424*ep^5+896*
         ep^4+732*ep^3-292*ep^2-13*ep+9,960*ep^6-1312*ep^5-316*ep^4+178
         *ep^3+16*ep^2-6*ep)
         +Master(no)*xi*tf*nf*ca^3*rat(9216*ep^6+8448*ep^5-104832*ep^4+
         176384*ep^3-143652*ep^2+70525*ep-16089,12288*ep^4-39936*ep^3+
         36864*ep^2-6912*ep)
         +Master(no)*xi*tf*nf*ca^3*G30*rat(-11520*ep^8-32832*ep^7+74880
         *ep^6-45584*ep^5+13840*ep^4+5796*ep^3-4316*ep^2-275*ep+183,
         23040*ep^6-31488*ep^5-7584*ep^4+4272*ep^3+384*ep^2-144*ep)
         +Master(no)*xi*tf*nf*cf*ca^2*rat(-36*ep^5-87*ep^4+279*ep^3-270
         *ep^2+156*ep-42,16*ep^3-28*ep^2+6*ep)
         +Master(no)*xi*tf*nf*cf*ca^2*G30*rat(180*ep^7+468*ep^6-1317*
         ep^5+1095*ep^4-504*ep^3+24*ep^2+66*ep-12,120*ep^5-194*ep^4+9*
         ep^3+20*ep^2-3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*rat(12*ep^5+29*ep^4-93*ep^3+90*
         ep^2-52*ep+14,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*G30*rat(-120*ep^7-312*ep^6+878*
         ep^5-730*ep^4+336*ep^3-16*ep^2-44*ep+8,120*ep^5-194*ep^4+9*
         ep^3+20*ep^2-3*ep)
         +Master(no)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-128*ep^3+36*ep^2+131
         *ep-39,512*ep^4-1664*ep^3+1536*ep^2-288*ep)
         +Master(no)*xi^2*ca^4*rat(-256*ep^6-248*ep^5+772*ep^4+822*ep^3
         -997*ep^2+181*ep-3,98304*ep^5-319488*ep^4+294912*ep^3-55296*
         ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(24733696*ep^11-13124352*ep^10-
         25686592*ep^9+27996464*ep^8-1056788*ep^7-12682624*ep^6+6259017
         *ep^5+652279*ep^4-1258425*ep^3+300149*ep^2-2196*ep-5028,
         1061683200*ep^10-106168320*ep^9-2187362304*ep^8-528924672*ep^7
         +653967360*ep^6+108969984*ep^5-60899328*ep^4-4718592*ep^3+
         1769472*ep^2)
         +Master(no)*xi^2*[d4AA/na]*rat(256*ep^6+248*ep^5-772*ep^4-822*
         ep^3+997*ep^2-181*ep+3,4096*ep^5-13312*ep^4+12288*ep^3-2304*
         ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-24733696*ep^11+13124352*
         ep^10+25686592*ep^9-27996464*ep^8+1056788*ep^7+12682624*ep^6-
         6259017*ep^5-652279*ep^4+1258425*ep^3-300149*ep^2+2196*ep+5028
         ,44236800*ep^10-4423680*ep^9-91140096*ep^8-22038528*ep^7+
         27248640*ep^6+4540416*ep^5-2537472*ep^4-196608*ep^3+73728*ep^2
         )
         +Master(no)*xi^2*tf*nf*ca^3*rat(1536*ep^6+2304*ep^5-16128*ep^4
         +19936*ep^3-12248*ep^2+4599*ep+1,12288*ep^4-39936*ep^3+36864*
         ep^2-6912*ep)
         +Master(no)*xi^2*tf*nf*cf*ca^2*rat(-3*ep^4-9*ep^3+18*ep^2-12*
         ep+6,8*ep^2-14*ep+3)
         +Master(no)*xi^2*tf*nf*cf^2*ca*rat(2*ep^4+6*ep^3-12*ep^2+8*ep-
         4,8*ep^2-14*ep+3)
         +Master(no)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(32*ep^3-40*ep^2+9*
         ep-1,512*ep^4-1664*ep^3+1536*ep^2-288*ep)
         +Master(no)*xi^3*ca^4*rat(64*ep^5-304*ep^4+354*ep^3-69*ep^2+16
         *ep-3,98304*ep^5-319488*ep^4+294912*ep^3-55296*ep^2)
         +Master(no)*xi^3*ca^4*G30*rat(368640*ep^10-852480*ep^9-349568*
         ep^8-921728*ep^7+3680*ep^6+774468*ep^5-73924*ep^4-133525*ep^3+
         26547*ep^2+948*ep-188,1061683200*ep^9-1167851520*ep^8-
         1019510784*ep^7+490586112*ep^6+163381248*ep^5-54411264*ep^4-
         6488064*ep^3+1769472*ep^2)
         +Master(no)*xi^3*[d4AA/na]*rat(-64*ep^5+304*ep^4-354*ep^3+69*
         ep^2-16*ep+3,4096*ep^5-13312*ep^4+12288*ep^3-2304*ep^2)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(-368640*ep^10+852480*ep^9+
         349568*ep^8+921728*ep^7-3680*ep^6-774468*ep^5+73924*ep^4+
         133525*ep^3-26547*ep^2-948*ep+188,44236800*ep^9-48660480*ep^8-
         42479616*ep^7+20441088*ep^6+6807552*ep^5-2267136*ep^4-270336*
         ep^3+73728*ep^2)
         +Master(no)*xi^3*tf*nf*ca^3*rat(ep-1,3072*ep^3-9216*ep^2+6912*
         ep)
         +Master(no)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(-ep+1,128*ep^3-384*
         ep^2+288*ep)
         +Master(no)*xi^4*ca^4*rat(32*ep^3-32*ep^2+19*ep-3,98304*ep^3-
         172032*ep^2+36864*ep)
         +Master(no)*xi^4*ca^4*G30*rat(-320256*ep^8+1698048*ep^7-302176
         *ep^6-875308*ep^5+291296*ep^4+72965*ep^3-29275*ep^2-1312*ep+
         708,2123366400*ep^9-2335703040*ep^8-2039021568*ep^7+981172224*
         ep^6+326762496*ep^5-108822528*ep^4-12976128*ep^3+3538944*ep^2)
         +Master(no)*xi^4*[d4AA/na]*rat(-32*ep^3+32*ep^2-19*ep+3,4096*
         ep^3-7168*ep^2+1536*ep)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(320256*ep^8-1698048*ep^7+
         302176*ep^6+875308*ep^5-291296*ep^4-72965*ep^3+29275*ep^2+1312
         *ep-708,88473600*ep^9-97320960*ep^8-84959232*ep^7+40882176*
         ep^6+13615104*ep^5-4534272*ep^4-540672*ep^3+147456*ep^2)
         +Master(no)*xi^5*ca^4*rat(-1,24576*ep-36864)
         +Master(no)*xi^5*ca^4*G30*rat(-2*ep+1,92160*ep^2+12288*ep-6144
         )
         +Master(no)*xi^5*[d4AA/na]*rat(1,1024*ep-1536)
         +Master(no)*xi^5*[d4AA/na]*G30*rat(2*ep-1,3840*ep^2+512*ep-256
         )
         +Master(t105)*ca^4*rat(131328*ep^14-70848*ep^13-37701024*ep^12
         +214167056*ep^11-405176984*ep^10+111443688*ep^9+602857700*ep^8
         -698662808*ep^7-19643240*ep^6+416093907*ep^5-169325195*ep^4-
         40083117*ep^3+26836723*ep^2+1058478*ep-1021752,3538944*ep^12-
         15040512*ep^11+16711680*ep^10+8503296*ep^9-24453120*ep^8+
         8914944*ep^7+3760128*ep^6-2488320*ep^5+331776*ep^4)
         +Master(t105)*ca^4*G30*rat(-3423928320*ep^22-79431321600*ep^21
         +4410548734464*ep^20+44136097441920*ep^19-109089356994336*
         ep^18-198063693353088*ep^17+593923422803768*ep^16+
         61318937825836*ep^15-1000776570744588*ep^14+351803659068255*
         ep^13+696081131007742*ep^12-384058488604055*ep^11-
         205642451407269*ep^10+155352789643027*ep^9+16433496101119*ep^8
         -27569515458312*ep^7+2838967917458*ep^6+1848110537897*ep^5-
         460463595158*ep^4-21456539624*ep^3+17674687760*ep^2-1198262256
         *ep-86444640,917294284800*ep^20-1085464903680*ep^19-
         5752709185536*ep^18+7072062898176*ep^17+10629005967360*ep^16-
         12280106188800*ep^15-8742505218048*ep^14+8587962335232*ep^13+
         3293200613376*ep^12-2891277434880*ep^11-504092491776*ep^10+
         491052515328*ep^9+14164328448*ep^8-38639370240*ep^7+2441871360
         *ep^6+1082916864*ep^5-127401984*ep^4)
         +Master(t105)*[d4AA/na]*rat(-18816*ep^11+19040*ep^10-48512*
         ep^9+302784*ep^8-372916*ep^7-144494*ep^6+489025*ep^5-242733*
         ep^4-17645*ep^3+39813*ep^2-6956*ep-150,24576*ep^10-51200*ep^9-
         19456*ep^8+68096*ep^7-2816*ep^6-12288*ep^5+2304*ep^4)
         +Master(t105)*[d4AA/na]*G30*rat(-1220935680*ep^20+13555289088*
         ep^19+96704471808*ep^18+3806525593536*ep^17+1487451604944*
         ep^16-18160604755624*ep^15+2262387267664*ep^14+33238512931950*
         ep^13-8086228013709*ep^12-28376591471150*ep^11+5613192300247*
         ep^10+11191397200353*ep^9-2087179029659*ep^8-2165436916985*
         ep^7+444340290762*ep^6+205235310260*ep^5-48299753581*ep^4-
         8536840304*ep^3+2307537544*ep^2+118083776*ep-37471440,
         6370099200*ep^18+6263930880*ep^17-32747618304*ep^16-
         28105555968*ep^15+45664788480*ep^14+41767415808*ep^13-
         15880562688*ep^12-16536674304*ep^11+2920550400*ep^10+
         2786217984*ep^9-384387072*ep^8-208969728*ep^7+29982720*ep^6+
         5603328*ep^5-884736*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-361801728*ep^18-1097197056
         *ep^17+109518336*ep^16+11545362816*ep^15-7905824960*ep^14-
         13029890720*ep^13+14459799696*ep^12+309653704*ep^11-7156321148
         *ep^10+3079945264*ep^9+823980301*ep^8-880399078*ep^7+122354562
         *ep^6+61114076*ep^5-21476035*ep^4+716498*ep^3+623584*ep^2-
         96864*ep+4032,2764800*ep^17-7418880*ep^16-834816*ep^15+
         14132800*ep^14-4556000*ep^13-8385968*ep^12+3416424*ep^11+
         1786056*ep^10-873072*ep^9-111520*ep^8+85352*ep^7-2776*ep^6-
         2688*ep^5+288*ep^4)
         +Master(t105)*nf^2*[d4FF/na]*G30*rat(70272*ep^10-646368*ep^9+
         3179264*ep^8-6857896*ep^7+7829880*ep^6-5148536*ep^5+1842480*
         ep^4-207864*ep^3-83240*ep^2+31224*ep-3072,900*ep^11-5040*ep^10
         +10997*ep^9-11545*ep^8+5508*ep^7-410*ep^6-587*ep^5+195*ep^4-18
         *ep^3)
         +Master(t105)*tf*nf*ca^3*rat(4065408*ep^14-11053344*ep^13-
         39923616*ep^12+217235992*ep^11-358128512*ep^10+178064416*ep^9+
         216239214*ep^8-387331184*ep^7+225087541*ep^6-23162950*ep^5-
         37469984*ep^4+22890868*ep^3-8564643*ep^2+2593386*ep-359424,
         221184*ep^13-1161216*ep^12+1984512*ep^11-513024*ep^10-2059776*
         ep^9+2085504*ep^8-322176*ep^7-390528*ep^6+176256*ep^5-20736*
         ep^4)
         +Master(t105)*tf*nf*ca^3*G30*rat(1407879512064*ep^22+
         4999773413376*ep^21-4690785116160*ep^20-45638066981376*ep^19+
         7048219570560*ep^18+155233005738336*ep^17-46319548961016*ep^16
         -210624701791924*ep^15+86109936165842*ep^14+130723146528387*
         ep^13-57336872521479*ep^12-42743839385781*ep^11+14619156618411
         *ep^10+10317240850983*ep^9-958889302553*ep^8-2562307947387*
         ep^7+50976376587*ep^6+412610696994*ep^5-42069226008*ep^4-
         25103387552*ep^3+3388813296*ep^2+665485344*ep-107910144,
         28665446400*ep^21-62586224640*ep^20-145851383808*ep^19+
         400774127616*ep^18+111154470912*ep^17-715909754880*ep^16+
         110550030336*ep^15+541577111040*ep^14-165461303808*ep^13-
         193264939008*ep^12+74599529472*ep^11+31098281472*ep^10-
         14902755840*ep^9-1650115584*ep^8+1283788800*ep^7-42467328*ep^6
         -37822464*ep^5+3981312*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*rat(-9072*ep^10+4308*ep^9+118220*
         ep^8-371857*ep^7+578512*ep^6-584703*ep^5+414752*ep^4-207920*
         ep^3+72648*ep^2-16400*ep+1728,144*ep^9-612*ep^8+932*ep^7-617*
         ep^6+177*ep^5-18*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(-782942976*ep^17-
         1863113472*ep^16+1231226544*ep^15+16439203072*ep^14-
         16455216428*ep^13-12003831352*ep^12+21020635752*ep^11-
         5412130676*ep^10-3704560244*ep^9+2666639552*ep^8-1036732619*
         ep^7+411178338*ep^6-48690009*ep^5-40396032*ep^4+12806362*ep^3+
         528864*ep^2-590872*ep+57216,4147200*ep^16-11819520*ep^15+
         2330496*ep^14+17289504*ep^13-11156800*ep^12-4956600*ep^11+
         5453904*ep^10-488688*ep^9-613056*ep^8+154920*ep^7+10480*ep^6-
         6816*ep^5+576*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*rat(8928*ep^10+12584*ep^9-190024*
         ep^8+519438*ep^7-794068*ep^6+829322*ep^5-617076*ep^4+327188*
         ep^3-122796*ep^2+29768*ep-3264,144*ep^9-612*ep^8+932*ep^7-617*
         ep^6+177*ep^5-18*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(143693568*ep^16+146100960*
         ep^15-467314632*ep^14-2112972432*ep^13+5026794946*ep^12-
         3242252822*ep^11-336477498*ep^10+1347239972*ep^9-709421348*
         ep^8+229814147*ep^7-59793659*ep^6-582417*ep^5+7919807*ep^4-
         1919692*ep^3-127820*ep^2+93104*ep-8544,518400*ep^15-1995840*
         ep^14+2287152*ep^13-125964*ep^12-1268636*ep^11+649061*ep^10+
         32677*ep^9-93763*ep^8+17131*ep^7+2234*ep^6-924*ep^5+72*ep^4)
         +Master(t105)*tf*nf*cf^3*rat(-1344*ep^9-7104*ep^8+32752*ep^7-
         63744*ep^6+82320*ep^5-73024*ep^4+44896*ep^3-19488*ep^2+5376*ep
         -640,72*ep^8-198*ep^7+169*ep^6-55*ep^5+6*ep^4)
         +Master(t105)*tf*nf*cf^3*G30*rat(-4277184*ep^13-11260160*ep^12
         +165460*ep^11+43598978*ep^10-49117622*ep^9+21854666*ep^8-
         5468046*ep^7+1589892*ep^6-247674*ep^5-175914*ep^4+73558*ep^3-
         1814*ep^2-2556*ep+288,28800*ep^12-67680*ep^11+38344*ep^10+1238
         *ep^9-6461*ep^8+1355*ep^7+151*ep^6-73*ep^5+6*ep^4)
         +Master(t105)*tf*nf*[d4AA/na]*ca^-1*rat(-448*ep^8-176*ep^7-
         1416*ep^6+5244*ep^5-1684*ep^4-4421*ep^3+3794*ep^2-887*ep-6,512
         *ep^8-896*ep^7-704*ep^6+1184*ep^5+336*ep^4-144*ep^3)
         +Master(t105)*tf*nf*[d4AA/na]*ca^-1*G30*rat(6635520*ep^16-
         86151168*ep^15+151456320*ep^14+313139136*ep^13-959670836*ep^12
         +304352228*ep^11+691638821*ep^10-460028305*ep^9-56125843*ep^8+
         98109491*ep^7-27063931*ep^6+7769869*ep^5+1673923*ep^4-2920031*
         ep^3+514930*ep^2+105580*ep-24504,16588800*ep^16-7188480*ep^15-
         95832576*ep^14+50820864*ep^13+154962816*ep^12-66247104*ep^11-
         96694848*ep^10+27539712*ep^9+23079168*ep^8-5376192*ep^7-
         2170176*ep^6+465024*ep^5+66816*ep^4-13824*ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*rat(3840*ep^12-4400*ep^11-59132*
         ep^10+199084*ep^9-222911*ep^8-75*ep^7+246608*ep^6-245110*ep^5+
         70637*ep^4+39237*ep^3-36642*ep^2+10016*ep-768,288*ep^12-1728*
         ep^11+3664*ep^10-2336*ep^9-2598*ep^8+4748*ep^7-1948*ep^6-576*
         ep^5+594*ep^4-108*ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(-490752*ep^15+312480*
         ep^14+5217696*ep^13-3675672*ep^12-16988068*ep^11+18300044*
         ep^10+11791879*ep^9-22877692*ep^8+4300671*ep^7+8235716*ep^6-
         4306895*ep^5-449844*ep^4+710609*ep^3-110280*ep^2-13380*ep+3168
         ,64800*ep^15-319680*ep^14+436464*ep^13+207456*ep^12-880086*
         ep^11+353388*ep^10+441366*ep^9-306960*ep^8-59682*ep^7+70332*
         ep^6-3510*ep^5-4536*ep^4+648*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*rat(-1344*ep^8+4400*ep^7-3880*
         ep^6-2464*ep^5+9888*ep^4-11520*ep^3+7048*ep^2-2192*ep+256,36*
         ep^8-180*ep^7+341*ep^6-302*ep^5+123*ep^4-18*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(143424*ep^12-317952*
         ep^11-229920*ep^10+1231968*ep^9-1185748*ep^8+201732*ep^7+
         350200*ep^6-281048*ep^5+115116*ep^4-24844*ep^3-6592*ep^2+5520*
         ep-896,8100*ep^12-37260*ep^11+58113*ep^10-25632*ep^9-20048*
         ep^8+22442*ep^7-4873*ep^6-1478*ep^5+708*ep^4-72*ep^3)
         +Master(t105)*tf^2*nf^2*cf^2*rat(768*ep^7-2560*ep^6+4288*ep^5-
         5056*ep^4+4160*ep^3-2368*ep^2+1024*ep-256,36*ep^7-144*ep^6+197
         *ep^5-105*ep^4+18*ep^3)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(-1536*ep^8-4096*ep^7+
         25280*ep^6-40672*ep^5+33632*ep^4-18016*ep^3+6944*ep^2-1728*ep+
         192,300*ep^8-1180*ep^7+1599*ep^6-890*ep^5+213*ep^4-18*ep^3)
         +Master(t105)*xi*ca^4*rat(-552960*ep^14-283392*ep^13+72042816*
         ep^12-382740640*ep^11+697920816*ep^10-197201256*ep^9-896380400
         *ep^8+1016807404*ep^7-84899316*ep^6-420645419*ep^5+226243342*
         ep^4-18748927*ep^3-12951752*ep^2+3024768*ep-154008,3538944*
         ep^12-15040512*ep^11+16711680*ep^10+8503296*ep^9-24453120*ep^8
         +8914944*ep^7+3760128*ep^6-2488320*ep^5+331776*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(3881779200*ep^21+81636926976*
         ep^20-1695006124416*ep^19-9103794582240*ep^18+1021732900344*
         ep^17+35784496494216*ep^16+7296047296902*ep^15-41600133256072*
         ep^14-6149876239141*ep^13+20983255380412*ep^12+1268586581358*
         ep^11-4855803271759*ep^10+57144623003*ep^9+400117945231*ep^8-
         13435247487*ep^7+21180623756*ep^6-7281932115*ep^5-4853333024*
         ep^4+1441249768*ep^3+152154240*ep^2-80912816*ep+6910464,
         229323571200*ep^19+72619130880*ep^18-1329248600064*ep^17-
         225857175552*ep^16+2318465728512*ep^15+407672045568*ep^14-
         1574118236160*ep^13-214186770432*ep^12+502019997696*ep^11+
         30210637824*ep^10-80707166208*ep^9+1702379520*ep^8+6094651392*
         ep^7-517865472*ep^6-166330368*ep^5+21233664*ep^4)
         +Master(t105)*xi*[d4AA/na]*rat(37632*ep^11-142144*ep^10+178176
         *ep^9-68328*ep^8-25436*ep^7+45214*ep^6-134073*ep^5+189652*ep^4
         -107603*ep^3+20222*ep^2+2026*ep-774,24576*ep^10-51200*ep^9-
         19456*ep^8+68096*ep^7-2816*ep^6-12288*ep^5+2304*ep^4)
         +Master(t105)*xi*[d4AA/na]*G30*rat(7405240320*ep^21-
         68307494400*ep^20-132152819328*ep^19-3814673034528*ep^18-
         3468264228792*ep^17+18712806740856*ep^16+10655890670106*ep^15-
         27493675886696*ep^14-8665844063087*ep^13+18986625296768*ep^12+
         2196883796028*ep^11-6832354076189*ep^10+238745183113*ep^9+
         1243071072458*ep^8-180637169802*ep^7-92519405447*ep^6+
         20392818078*ep^5+568375046*ep^4+81979136*ep^3-35900160*ep^2-
         25125472*ep+3914592,9555148800*ep^19+3025797120*ep^18-
         55385358336*ep^17-9410715648*ep^16+96602738688*ep^15+
         16986335232*ep^14-65588259840*ep^13-8924448768*ep^12+
         20917499904*ep^11+1258776576*ep^10-3362798592*ep^9+70932480*
         ep^8+253943808*ep^7-21577728*ep^6-6930432*ep^5+884736*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(149760*ep^9-453504*ep^8+
         373744*ep^7-50168*ep^6-24572*ep^5-4854*ep^4+3200*ep^3+241*ep^2
         -82*ep-5,1920*ep^10-4544*ep^9+1992*ep^8+988*ep^7-324*ep^6-44*
         ep^5+12*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(-2467584*ep^13+6712128*ep^12+
         24444000*ep^11-132211952*ep^10+207046640*ep^9-70878360*ep^8-
         167842874*ep^7+223889380*ep^6-94065437*ep^5-13455874*ep^4+
         29010180*ep^3-12590440*ep^2+2745635*ep-266322,221184*ep^12-
         1161216*ep^11+1984512*ep^10-513024*ep^9-2059776*ep^8+2085504*
         ep^7-322176*ep^6-390528*ep^5+176256*ep^4-20736*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(1459814400*ep^18-748707840
         *ep^17-15571851264*ep^16+28542547584*ep^15+3132313920*ep^14-
         42718093160*ep^13+27151166324*ep^12+11900178970*ep^11-
         19409101301*ep^10+5165698854*ep^9+2930286517*ep^8-2265923564*
         ep^7+358894957*ep^6+166666712*ep^5-73605409*ep^4+2541840*ep^3+
         2919284*ep^2-364256*ep-3648,199065600*ep^17-617103360*ep^16+
         141723648*ep^15+1093063680*ep^14-733140480*ep^13-568386816*
         ep^12+506412288*ep^11+91210752*ep^10-125789184*ep^9+2430720*
         ep^8+12105984*ep^7-1270272*ep^6-377856*ep^5+55296*ep^4)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(4176*ep^9-1284*ep^8-60324*
         ep^7+179837*ep^6-247864*ep^5+204447*ep^4-112096*ep^3+41756*
         ep^2-9536*ep+960,144*ep^8-612*ep^7+932*ep^6-617*ep^5+177*ep^4-
         18*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(-83520*ep^11+7488*ep^10
         +1196592*ep^9-3298688*ep^8+4164436*ep^7-3023588*ep^6+1329161*
         ep^5-281124*ep^4-51834*ep^3+53326*ep^2-13299*ep+1122,4320*
         ep^10-17784*ep^9+25224*ep^8-13558*ep^7+978*ep^6+1402*ep^5-426*
         ep^4+36*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(-1008*ep^8-5244*ep^7+26058*
         ep^6-43864*ep^5+41638*ep^4-26100*ep^3+10932*ep^2-2692*ep+280,
         72*ep^7-198*ep^6+169*ep^5-55*ep^4+6*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(10080*ep^10+54288*ep^9-
         251064*ep^8+390636*ep^7-331816*ep^6+174132*ep^5-48944*ep^4-
         2232*ep^3+6584*ep^2-1824*ep+160,1080*ep^9-2826*ep^8+2067*ep^7-
         289*ep^6-189*ep^5+67*ep^4-6*ep^3)
         +Master(t105)*xi*tf*nf*[d4AA/na]*ca^-1*rat(512*ep^8-2304*ep^7-
         48*ep^6+4196*ep^5-1496*ep^4-1815*ep^3+886*ep^2+163*ep-94,512*
         ep^8-896*ep^7-704*ep^6+1184*ep^5+336*ep^4-144*ep^3)
         +Master(t105)*xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(-207360*ep^14+
         1949184*ep^13-4823640*ep^12+3684924*ep^11+4043990*ep^10-
         9323051*ep^9+4230528*ep^8+2499123*ep^7-2614898*ep^6+307359*
         ep^5+318076*ep^4-86527*ep^3-12312*ep^2+6348*ep-544,518400*
         ep^14-1607040*ep^13+401472*ep^12+2746080*ep^11-1884128*ep^10-
         1308544*ep^9+1201024*ep^8+155744*ep^7-252512*ep^6+16064*ep^5+
         15744*ep^4-2304*ep^3)
         +Master(t105)*xi*tf^2*nf^2*ca^2*rat(-768*ep^8-128*ep^7+11584*
         ep^6-27214*ep^5+23751*ep^4-5639*ep^3-3745*ep^2+2401*ep-362,96*
         ep^8-512*ep^7+976*ep^6-704*ep^5-18*ep^4+216*ep^3-54*ep^2)
         +Master(t105)*xi*tf^2*nf^2*ca^2*G30*rat(960*ep^8+1416*ep^7-
         14608*ep^6+23974*ep^5-15748*ep^4+3308*ep^3+864*ep^2-466*ep+52,
         180*ep^8-756*ep^7+1069*ep^6-510*ep^5-40*ep^4+66*ep^3-9*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*rat(576*ep^6-1968*ep^5+2776*
         ep^4-2312*ep^3+1400*ep^2-584*ep+112,36*ep^6-144*ep^5+197*ep^4-
         105*ep^3+18*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*G30*rat(-5760*ep^8+18624*ep^7
         -24096*ep^6+17680*ep^5-9040*ep^4+2544*ep^3+432*ep^2-448*ep+64,
         540*ep^8-2088*ep^7+2631*ep^6-1037*ep^5-137*ep^4+141*ep^3-18*
         ep^2)
         +Master(t105)*xi^2*ca^4*rat(470016*ep^14+218880*ep^13-15020352
         *ep^12+58080912*ep^11-83875096*ep^10+21343732*ep^9+65254030*
         ep^8-77023610*ep^7+44996891*ep^6-11551386*ep^5-7785153*ep^4+
         7656490*ep^3-2419724*ep^2+372486*ep-27108,1769472*ep^12-
         7520256*ep^11+8355840*ep^10+4251648*ep^9-12226560*ep^8+4457472
         *ep^7+1880064*ep^6-1244160*ep^5+165888*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-622080000*ep^19-9441111168*
         ep^18+53284528512*ep^17-2183061528*ep^16-315451305288*ep^15+
         236036606286*ep^14+450537101974*ep^13-478016616390*ep^12-
         200820059134*ep^11+320579757349*ep^10-5506341136*ep^9-
         75448173026*ep^8+12687013427*ep^7+5733977084*ep^6-426892881*
         ep^5-749585819*ep^4+137378190*ep^3+18772564*ep^2-6062824*ep+
         306528,19110297600*ep^17-1911029760*ep^16-106789404672*ep^15+
         25355649024*ep^14+164842389504*ep^13-30485716992*ep^12-
         91000406016*ep^11+14986985472*ep^10+20423688192*ep^9-
         3494486016*ep^8-1865613312*ep^7+336789504*ep^6+56623104*ep^5-
         10616832*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*rat(-9216*ep^11+61440*ep^10-59104
         *ep^9-106016*ep^8+161332*ep^7-7568*ep^6-80443*ep^5+44472*ep^4-
         4974*ep^3-2771*ep^2+1045*ep-117,12288*ep^10-25600*ep^9-9728*
         ep^8+34048*ep^7-1408*ep^6-6144*ep^5+1152*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(-915701760*ep^19+
         6574815360*ep^18+2450086272*ep^17-29458279080*ep^16+
         14977331784*ep^15+33375825618*ep^14-18172708822*ep^13-
         46958634318*ep^12+7840814506*ep^11+46952387381*ep^10-
         14340889838*ep^9-15098231176*ep^8+8171819266*ep^7-163033685*
         ep^6-889672218*ep^5+410138048*ep^4-92435286*ep^3-310684*ep^2+
         3766456*ep-433104,796262400*ep^17-79626240*ep^16-4449558528*
         ep^15+1056485376*ep^14+6868432896*ep^13-1270238208*ep^12-
         3791683584*ep^11+624457728*ep^10+850987008*ep^9-145603584*ep^8
         -77733888*ep^7+14032896*ep^6+2359296*ep^5-442368*ep^4)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(-360576*ep^13+1461024*ep^12+
         4011744*ep^11-26207336*ep^10+40027360*ep^9-6139540*ep^8-
         42449166*ep^7+42260056*ep^6-8482041*ep^5-9266150*ep^4+6878428*
         ep^3-1991084*ep^2+264523*ep-10698,221184*ep^12-1161216*ep^11+
         1984512*ep^10-513024*ep^9-2059776*ep^8+2085504*ep^7-322176*
         ep^6-390528*ep^5+176256*ep^4-20736*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(-13685760*ep^14-44121024
         *ep^13+148985172*ep^12-46793340*ep^11-202807585*ep^10+
         202514999*ep^9+36363479*ep^8-130549051*ep^7+42669607*ep^6+
         17165013*ep^5-12217979*ep^4+1631047*ep^3+184642*ep^2-27932*ep-
         2488,24883200*ep^14-77137920*ep^13+19270656*ep^12+131811840*
         ep^11-90438144*ep^10-62810112*ep^9+57649152*ep^8+7475712*ep^7-
         12120576*ep^6+771072*ep^5+755712*ep^4-110592*ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(696*ep^8+192*ep^7-9958*
         ep^6+24328*ep^5-27550*ep^4+18560*ep^3-8340*ep^2+2360*ep-288,
         144*ep^7-612*ep^6+932*ep^5-617*ep^4+177*ep^3-18*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(-168*ep^7-972*ep^6+3776*
         ep^5-5108*ep^4+3960*ep^3-2040*ep^2+632*ep-80,72*ep^6-198*ep^5+
         169*ep^4-55*ep^3+6*ep^2)
         +Master(t105)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-64*ep^7+368*ep^6
         -264*ep^5-244*ep^4+464*ep^3-403*ep^2+169*ep-26,512*ep^7-1408*
         ep^6+704*ep^5+480*ep^4-144*ep^3)
         +Master(t105)*xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(4320*ep^10+
         23538*ep^9-66745*ep^8+49146*ep^7-423*ep^6-18448*ep^5+11591*
         ep^4-3664*ep^3+837*ep^2-172*ep+20,172800*ep^11-334080*ep^10-
         227136*ep^9+537088*ep^8+72064*ep^7-186880*ep^6+15296*ep^5+
         14592*ep^4-2304*ep^3)
         +Master(t105)*xi^2*tf^2*nf^2*ca^2*rat(-32*ep^7+24*ep^6+436*
         ep^5-1188*ep^4+1214*ep^3-554*ep^2+94*ep-2,24*ep^7-140*ep^6+314
         *ep^5-333*ep^4+162*ep^3-27*ep^2)
         +Master(t105)*xi^2*tf^2*nf^2*cf*ca*rat(96*ep^5-272*ep^4+304*
         ep^3-208*ep^2+112*ep-32,36*ep^5-144*ep^4+197*ep^3-105*ep^2+18*
         ep)
         +Master(t105)*xi^3*ca^4*rat(-200448*ep^13-124416*ep^12-464400*
         ep^11+8788336*ep^10-12210692*ep^9-5467996*ep^8+16734200*ep^7-
         7096599*ep^6-2700332*ep^5+3463736*ep^4-1311452*ep^3+221941*
         ep^2-13850*ep+24,884736*ep^11-2433024*ep^10+528384*ep^9+
         2918400*ep^8-1735680*ep^7-374784*ep^6+377856*ep^5-55296*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(638668800*ep^18+4446769536*
         ep^17-6554647296*ep^16-29161825464*ep^15+41226486048*ep^14+
         36280577770*ep^13-66919794252*ep^12+1291368833*ep^11+
         34250849286*ep^10-15453408296*ep^9-1604870351*ep^8+3803319463*
         ep^7-1566923789*ep^6+122320337*ep^5+119884966*ep^4-32403807*
         ep^3-736500*ep^2+983708*ep-77232,19110297600*ep^16-40131624960
         *ep^15-26526154752*ep^14+78407958528*ep^13+8026472448*ep^12-
         46538661888*ep^11+2076917760*ep^10+10833149952*ep^9-1242611712
         *ep^8-1009262592*ep^7+152911872*ep^6+30965760*ep^5-5308416*
         ep^4)
         +Master(t105)*xi^3*[d4AA/na]*rat(-384*ep^11+1184*ep^10+752*
         ep^9-4448*ep^8-1496*ep^7+9882*ep^6-2443*ep^5-6191*ep^4+4886*
         ep^3-1384*ep^2+131*ep+3,12288*ep^10-25600*ep^9-9728*ep^8+34048
         *ep^7-1408*ep^6-6144*ep^5+1152*ep^4)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(95109120*ep^16-436230720*
         ep^15+270180384*ep^14+887536068*ep^13-502848914*ep^12-
         647352258*ep^11+174779813*ep^10+278487312*ep^9+14698540*ep^8-
         88885925*ep^7-12329123*ep^6+18353614*ep^5+641774*ep^4-1808777*
         ep^3+143646*ep^2+45666*ep-5380,132710400*ep^14+8847360*ep^13-
         297750528*ep^12-109473792*ep^11+116296704*ep^10+38264832*ep^9-
         18966528*ep^8-4128768*ep^7+1391616*ep^6+135168*ep^5-36864*ep^4
         )
         +Master(t105)*xi^3*tf*nf*ca^3*rat(-1152*ep^8-5136*ep^7+17016*
         ep^6-10380*ep^5-6674*ep^4+13606*ep^3-3741*ep^2-562*ep+95,9216*
         ep^7-26112*ep^6+14592*ep^5+8064*ep^4-3456*ep^3)
         +Master(t105)*xi^3*tf*nf*ca^3*G30*rat(576*ep^8+48*ep^7-1456*
         ep^6+1292*ep^5-804*ep^4+502*ep^3-191*ep^2+36*ep-3,5760*ep^8-
         18432*ep^7+15776*ep^6-544*ep^5-1824*ep^4+288*ep^3)
         +Master(t105)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(4*ep^4-8*ep^3+9*
         ep^2-7*ep+2,128*ep^6-320*ep^5+96*ep^4+144*ep^3)
         +Master(t105)*xi^4*ca^4*rat(54144*ep^11-132576*ep^10-210208*
         ep^9+1137976*ep^8-1073480*ep^7-455076*ep^6+865688*ep^5-355928*
         ep^4+77609*ep^3-6522*ep^2-2415*ep+504,589824*ep^9-1818624*ep^8
         +1351680*ep^7+282624*ep^6-350208*ep^5+55296*ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(-116121600*ep^16-398545920*
         ep^15+453889728*ep^14+742287936*ep^13-1160134012*ep^12-
         1038499344*ep^11+517410263*ep^10+398174956*ep^9-45665661*ep^8-
         82205483*ep^7-18485191*ep^6+16266039*ep^5+2911810*ep^4-2078188
         *ep^3+51915*ep^2+80564*ep-9652,6370099200*ep^14+424673280*
         ep^13-14292025344*ep^12-5254742016*ep^11+5582241792*ep^10+
         1836711936*ep^9-910393344*ep^8-198180864*ep^7+66797568*ep^6+
         6488064*ep^5-1769472*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*rat(64*ep^7-304*ep^6-136*ep^5+372
         *ep^4-464*ep^3+293*ep^2-77*ep+6,4096*ep^6-5120*ep^5-2048*ep^4+
         768*ep^3)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-33177600*ep^16+60963840*
         ep^15+116115264*ep^14-170178240*ep^13-301895108*ep^12-12801168
         *ep^11+98067049*ep^10-17650852*ep^9+22859697*ep^8+25909853*
         ep^7-19648331*ep^6-4750431*ep^5+3725060*ep^4+2230*ep^3-184287*
         ep^2+13108*ep+1156,265420800*ep^14+17694720*ep^13-595501056*
         ep^12-218947584*ep^11+232593408*ep^10+76529664*ep^9-37933056*
         ep^8-8257536*ep^7+2783232*ep^6+270336*ep^5-73728*ep^4)
         +Master(t105)*xi^4*tf*nf*ca^3*rat(12*ep^7-84*ep^6+35*ep^5+50*
         ep^4-21*ep^3+37*ep^2-38*ep+9,384*ep^6-1280*ep^5+1248*ep^4-288*
         ep^3)
         +Master(t105)*xi^5*ca^4*rat(-576*ep^9+5088*ep^8-3936*ep^7+3408
         *ep^6+5612*ep^5-7298*ep^4+769*ep^3+1067*ep^2-324*ep+12,73728*
         ep^7-98304*ep^6-30720*ep^5+18432*ep^4)
         +Master(t105)*xi^5*ca^4*G30*rat(4608*ep^10-12096*ep^9+7564*
         ep^8-8868*ep^7-537*ep^6+15830*ep^5-8177*ep^4-1427*ep^3+1510*
         ep^2-263*ep+16,1105920*ep^8-1880064*ep^7+208896*ep^6+208896*
         ep^5-36864*ep^4)
         +Master(t105)*xi^5*[d4AA/na]*rat(-4*ep^3+4*ep^2-5*ep+2,1024*
         ep^4-1024*ep^3-768*ep^2)
         +Master(t105)*xi^5*[d4AA/na]*G30*rat(-384*ep^9+1024*ep^8-612*
         ep^7-192*ep^6+251*ep^5+163*ep^4-434*ep^3+313*ep^2-95*ep+10,
         15360*ep^7-20992*ep^6-4096*ep^5+1536*ep^4)
         +Master(t105)*xi^6*ca^4*rat(-12*ep^6+24*ep^5-3*ep^4+19*ep^3+4*
         ep^2-29*ep+9,3072*ep^4-5632*ep^3+1536*ep^2)
         +Master(t155)*ca^4*rat(311040000*ep^17+234144000*ep^16+
         13334054400*ep^15+1072962381120*ep^14-6481015431360*ep^13+
         12428887842864*ep^12-5234579511328*ep^11-9982399831084*ep^10+
         9695712146768*ep^9+1059749168806*ep^8-3161001480903*ep^7+
         423942302567*ep^6+224475214171*ep^5-15439909017*ep^4-81990380*
         ep^3-5174761280*ep^2-153461568*ep+174243024,79626240000*ep^15-
         317177856000*ep^14+301164134400*ep^13+220452618240*ep^12-
         387818127360*ep^11-5260124160*ep^10+132465254400*ep^9-
         20858019840*ep^8-13655531520*ep^7+2820096000*ep^6+358318080*
         ep^5-79626240*ep^4)
         +Master(t155)*ca^4*G10*rat(-223285248000*ep^23+27042237849600*
         ep^22-1385976977934336*ep^21+1123762090096128*ep^20+
         7296648855436032*ep^19-11225657460768384*ep^18-
         9283323078517248*ep^17+27156242318076640*ep^16-590639692167664
         *ep^15-27333605873251240*ep^14+8370691643809552*ep^13+
         12730997583443076*ep^12-5904310204250366*ep^11-
         2686209447530111*ep^10+1735025520895824*ep^9+191142057100643*
         ep^8-233736852481294*ep^7+5970165161703*ep^6+13772059292948*
         ep^5-741252908399*ep^4-334739418008*ep^3-71771368*ep^2+
         2593644960*ep+492764112,15288238080000*ep^22-17581473792000*
         ep^21-102936556339200*ep^20+125084754247680*ep^19+
         216428166512640*ep^18-262508048547840*ep^17-196617771417600*
         ep^16+236367690301440*ep^15+76251322368000*ep^14-
         103283738542080*ep^13-9545227223040*ep^12+22453129543680*ep^11
         -824322539520*ep^10-2362719928320*ep^9+252202106880*ep^8+
         112390963200*ep^7-16296837120*ep^6-1911029760*ep^5+318504960*
         ep^4)
         +Master(t155)*[d4AA/na]*rat(622080000*ep^17-101952000*ep^16+
         27755884800*ep^15+175753672320*ep^14-1913900774016*ep^13+
         4266819983520*ep^12-1806892646480*ep^11-3484864041632*ep^10+
         2970241317388*ep^9+465102021194*ep^8-919556969733*ep^7+
         116480735341*ep^6+54636286577*ep^5-6874604151*ep^4+420360464*
         ep^3-353002072*ep^2-89019600*ep+15198480,3317760000*ep^15-
         13215744000*ep^14+12548505600*ep^13+9185525760*ep^12-
         16159088640*ep^11-219171840*ep^10+5519385600*ep^9-869084160*
         ep^8-568980480*ep^7+117504000*ep^6+14929920*ep^5-3317760*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(-67516416000*ep^22+
         282172723200*ep^21-166835873682432*ep^20+883141098240*ep^19+
         1008556427371008*ep^18-198165756988608*ep^17-1916485728410784*
         ep^16+535148970916192*ep^15+1510538637189544*ep^14-
         675874876195208*ep^13-477531499417104*ep^12+453521972907288*
         ep^11-20213306229593*ep^10-156358723970190*ep^9+50732234351781
         *ep^8+25425509938748*ep^7-11337571472223*ep^6-2063273602374*
         ep^5+1100873283491*ep^4+68054536232*ep^3-46939484536*ep^2-
         569785920*ep+718094448,318504960000*ep^21-207028224000*ep^20-
         2248025702400*ep^19+1481919528960*ep^18+5249879900160*ep^17-
         2843977728000*ep^16-5518192435200*ep^15+2165230663680*ep^14+
         2671184547840*ep^13-816152279040*ep^12-606935040000*ep^11+
         164306012160*ep^10+64979619840*ep^9-16733521920*ep^8-
         3112550400*ep^7+785203200*ep^6+53084160*ep^5-13271040*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(-19192320*ep^15-25598016*ep^14+
         152401088*ep^13+53908816*ep^12-439936048*ep^11+290100824*ep^10
         +137218684*ep^9-203123260*ep^8+29499442*ep^7+37007574*ep^6-
         10556477*ep^5-3604243*ep^4+1652903*ep^3-87883*ep^2-28272*ep+
         3108,180000*ep^14-747000*ep^13+955300*ep^12-133370*ep^11-
         530875*ep^10+289030*ep^9+21320*ep^8-39800*ep^7+4435*ep^6+1140*
         ep^5-180*ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(7319863296*ep^20+
         21479141376*ep^19-100488192*ep^18-140648443136*ep^17-
         173882465792*ep^16+522443088960*ep^15+133851022432*ep^14-
         644752305872*ep^13+140652759392*ep^12+283716351716*ep^11-
         144406017710*ep^10-33424330900*ep^9+38305317097*ep^8-
         4418564251*ep^7-3401297378*ep^6+1018371870*ep^5+51845713*ep^4-
         52512551*ep^3+3807598*ep^2+754788*ep-90456,69120000*ep^19-
         206208000*ep^18+27859200*ep^17+378128320*ep^16-217808960*ep^15
         -210811200*ep^14+159695360*ep^13+39993140*ep^12-43763280*ep^11
         -705100*ep^10+5152880*ep^9-430740*ep^8-259760*ep^7+34300*ep^6+
         4560*ep^5-720*ep^4)
         +Master(t155)*nf^2*[d4FF/na]*rat(-112896*ep^11+4540224*ep^10-
         4957600*ep^9-5342528*ep^8+17171808*ep^7-18190368*ep^6+9794496*
         ep^5-2595040*ep^4+222784*ep^3+23296*ep^2-192*ep-1024,60000*
         ep^12-289000*ep^11+511100*ep^10-385190*ep^9+79835*ep^8+43120*
         ep^7-21640*ep^6+1160*ep^5+705*ep^4-90*ep^3)
         +Master(t155)*nf^2*[d4FF/na]*G10*rat(-36381696*ep^14+9993216*
         ep^13+417926080*ep^12-2109785632*ep^11+5134330032*ep^10-
         6709847176*ep^9+4961039216*ep^8-2023643224*ep^7+338633808*ep^6
         +57304232*ep^5-36769936*ep^4+5505176*ep^3+76896*ep^2-92992*ep+
         6400,960000*ep^15-6224000*ep^14+16677600*ep^13-23798040*ep^12+
         19236860*ep^11-8316870*ep^10+1168155*ep^9+512525*ep^8-247200*
         ep^7+27720*ep^6+4495*ep^5-1335*ep^4+90*ep^3)
         +Master(t155)*tf*nf*ca^3*rat(30275057664*ep^17+39045314304*
         ep^16-415446764256*ep^15+286369008360*ep^14+826011409524*ep^13
         -1000480603166*ep^12-227468281515*ep^11+672264314865*ep^10-
         117402757949*ep^9-132463191903*ep^8+26330501433*ep^7+
         11397612035*ep^6+5225230185*ep^5-4409227227*ep^4+356864618*
         ep^3+115203420*ep^2-2199384*ep-3907008,622080000*ep^16-
         3100032000*ep^15+4830796800*ep^14-630558720*ep^13-4752115200*
         ep^12+2988734400*ep^11+1075979520*ep^10-1197838080*ep^9+
         56269440*ep^8+128715840*ep^7-19232640*ep^6-3421440*ep^5+622080
         *ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(-4637989601280*ep^24-
         15038843387904*ep^23+23027298693120*ep^22+101824720579584*
         ep^21-8485303991808*ep^20-331110872392768*ep^19-
         170373653656224*ep^18+745664418772880*ep^17+301039266085360*
         ep^16-1030042348703372*ep^15-78497978573602*ep^14+
         774742834664447*ep^13-146007460250778*ep^12-291086760063856*
         ep^11+111337821961204*ep^10+47886664054501*ep^9-28575480951703
         *ep^8-2186354972620*ep^7+3019843033704*ep^6-95951685898*ep^5-
         139059230645*ep^4+2471754070*ep^3+4152442748*ep^2+152321736*ep
         -88219296,119439360000*ep^23-256794624000*ep^22-666836582400*
         ep^21+1781416488960*ep^20+713620408320*ep^19-3741689180160*
         ep^18+514767790080*ep^17+3382698919680*ep^16-1250909124480*
         ep^15-1402617663360*ep^14+732332119680*ep^13+249987162240*
         ep^12-181855094400*ep^11-12018729600*ep^10+20429078400*ep^9-
         1092274560*ep^8-1005373440*ep^7+112389120*ep^6+17418240*ep^5-
         2488320*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(-944391168*ep^15-1873537920*
         ep^14+12725175536*ep^13-4035909104*ep^12-29935302048*ep^11+
         33942987748*ep^10-4686868247*ep^9-10608786472*ep^8+6280396280*
         ep^7-1537425434*ep^6+327073947*ep^5-18909930*ep^4-29589884*
         ep^3+2645416*ep^2+2066304*ep-382464,5760000*ep^14-26784000*
         ep^13+39641600*ep^12-10480640*ep^11-21066880*ep^10+13664080*
         ep^9+472880*ep^8-1824080*ep^7+228240*ep^6+51840*ep^5-8640*ep^4
         )
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(54845392896*ep^21-
         28933161984*ep^20-265603003776*ep^19-713768234880*ep^18+
         3425061528800*ep^17-2400305165680*ep^16-3758759206568*ep^15+
         5835713676144*ep^14-747094000346*ep^13-3044882273167*ep^12+
         1760858265955*ep^11+254680043056*ep^10-487338854564*ep^9+
         98602395817*ep^8+24104631251*ep^7-6176812478*ep^6-794950332*
         ep^5-637324524*ep^4+364603228*ep^3-6462112*ep^2-15878544*ep+
         1847808,414720000*ep^20-2343168000*ep^19+4434163200*ep^18-
         1547729280*ep^17-5281502080*ep^16+6476170240*ep^15-846221120*
         ep^14-2677837480*ep^13+1514600400*ep^12+47350680*ep^11-
         246171440*ep^10+49283240*ep^9+10316720*ep^8-4160120*ep^7+
         102960*ep^6+90720*ep^5-8640*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(11179584*ep^13+37353048*ep^12-
         127148172*ep^11-21022200*ep^10+270616310*ep^9-269872626*ep^8+
         115125408*ep^7-25337172*ep^6+3045726*ep^5+974694*ep^4-549704*
         ep^3-26208*ep^2+39456*ep-5088,60000*ep^12-229000*ep^11+282100*
         ep^10-103090*ep^9-23255*ep^8+19865*ep^7-1775*ep^6-615*ep^5+90*
         ep^4)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(-486641664*ep^16+74786688*
         ep^15+496509472*ep^14+10102508944*ep^13-30566347248*ep^12+
         37207708964*ep^11-22731091066*ep^10+5978856146*ep^9+707002894*
         ep^8-1118338772*ep^7+574349430*ep^6-254991674*ep^5+72579862*
         ep^4-4430792*ep^3-3235328*ep^2+829312*ep-61536,2880000*ep^15-
         14832000*ep^14+29936800*ep^13-30043720*ep^12+15282420*ep^11-
         2815770*ep^10-775755*ep^9+465525*ep^8-59845*ep^7-7655*ep^6+
         2580*ep^5-180*ep^4)
         +Master(t155)*tf*nf*cf^3*rat(-2118720*ep^12-12181552*ep^11+
         10623056*ep^10+19487052*ep^9-28767164*ep^8+12788584*ep^7-
         2388040*ep^6+435340*ep^5+18116*ep^4-60880*ep^3-1552*ep^2+4416*
         ep-576,30000*ep^11-69500*ep^10+36800*ep^9+3655*ep^8-6145*ep^7+
         715*ep^6+185*ep^5-30*ep^4)
         +Master(t155)*tf*nf*cf^3*G10*rat(121404672*ep^15+187209984*
         ep^14+130429488*ep^13-2457629248*ep^12+4432303444*ep^11-
         3694830156*ep^10+1710635936*ep^9-472677108*ep^8+60226644*ep^7+
         42348772*ep^6-41724208*ep^5+14818828*ep^4-1389512*ep^3-483632*
         ep^2+137472*ep-10304,1440000*ep^14-5256000*ep^13+7084400*ep^12
         -4395260*ep^11+1048320*ep^10+164595*ep^9-140985*ep^8+21285*
         ep^7+2005*ep^6-820*ep^5+60*ep^4)
         +Master(t155)*tf*nf*[d4AA/na]*ca^-1*rat(-810000*ep^11+6061944*
         ep^10-19057012*ep^9+33051324*ep^8-30948847*ep^7+8326949*ep^6+
         10018376*ep^5-9532330*ep^4+3052827*ep^3-172483*ep^2-121824*ep+
         22356,1080000*ep^12-5292000*ep^11+8350800*ep^10-2473320*ep^9-
         4883760*ep^8+3158400*ep^7+505920*ep^6-446040*ep^5-12960*ep^4+
         12960*ep^3)
         +Master(t155)*tf*nf*[d4AA/na]*ca^-1*G10*rat(2496960000*ep^20+
         5199644160*ep^19-21394517856*ep^18-52611679360*ep^17+
         165902904456*ep^16-33928201076*ep^15-221829776492*ep^14+
         178659688313*ep^13+59984908962*ep^12-116730971639*ep^11+
         19380967926*ep^10+27129719607*ep^9-11854022282*ep^8-707308469*
         ep^7+1164322278*ep^6-133719948*ep^5-29571096*ep^4+8210924*ep^3
         -624056*ep^2-123312*ep+27360,622080000*ep^21-870912000*ep^20-
         4204051200*ep^19+6234036480*ep^18+8917806720*ep^17-13578864000
         *ep^16-8617791600*ep^15+12852237840*ep^14+4201250640*ep^13-
         5760892080*ep^12-1031595600*ep^11+1248431280*ep^10+118110960*
         ep^9-130068240*ep^8-5913600*ep^7+6134400*ep^6+103680*ep^5-
         103680*ep^4)
         +Master(t155)*tf^2*nf^2*ca^2*rat(38880000*ep^14-197129376*
         ep^13+408143124*ep^12-419776764*ep^11+159199913*ep^10+
         111469708*ep^9-208813695*ep^8+134272128*ep^7-23154057*ep^6-
         17460052*ep^5+14166751*ep^4-5694236*ep^3+847020*ep^2+127232*ep
         -28416,4320000*ep^14-24408000*ep^13+49819200*ep^12-37591680*
         ep^11-7939680*ep^10+26048220*ep^9-9893400*ep^8-1722720*ep^7+
         1539240*ep^6-132300*ep^5-45360*ep^4+6480*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*G10*rat(-159621120*ep^19-
         681285120*ep^18+13034586624*ep^17-52948237920*ep^16+
         93678571024*ep^15-66507882592*ep^14-26753667112*ep^13+
         96431063274*ep^12-89304488779*ep^11+38255108715*ep^10+
         1892458627*ep^9-12016109868*ep^8+6348872846*ep^7-1072049769*
         ep^6-286702349*ep^5+158393064*ep^4-18904901*ep^3-2697224*ep^2+
         864740*ep-60960,34560000*ep^19-247104000*ep^18+689289600*ep^17
         -850479840*ep^16+136911120*ep^15+876316560*ep^14-1027037520*
         ep^13+374566170*ep^12+126716865*ep^11-157539690*ep^10+43784805
         *ep^9+3615150*ep^8-4281705*ep^7+648330*ep^6+55215*ep^5-22680*
         ep^4+1620*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(-2304*ep^9+12864*ep^8-32064*
         ep^7+49488*ep^6-53720*ep^5+42264*ep^4-23920*ep^3+10128*ep^2-
         3264*ep+576,64*ep^9-400*ep^8+992*ep^7-1232*ep^6+792*ep^5-243*
         ep^4+27*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*G10*rat(642816*ep^12-358464*
         ep^11-17176992*ep^10+68468816*ep^9-126985656*ep^8+146715224*
         ep^7-120131456*ep^6+74208792*ep^5-34743896*ep^4+11804080*ep^3-
         2692352*ep^2+362752*ep-21504,36000*ep^12-264600*ep^11+818180*
         ep^10-1387390*ep^9+1412685*ep^8-891425*ep^7+347875*ep^6-81045*
         ep^5+10260*ep^4-540*ep^3)
         +Master(t155)*tf^2*nf^2*cf^2*rat(1152*ep^7-3552*ep^6+5424*ep^5
         -5808*ep^4+4176*ep^3-1968*ep^2+768*ep-192,32*ep^7-120*ep^6+148
         *ep^5-66*ep^4+9*ep^3)
         +Master(t155)*tf^2*nf^2*cf^2*G10*rat(-310272*ep^10+113408*ep^9
         +2611712*ep^8-6417344*ep^7+7566784*ep^6-5789952*ep^5+3230336*
         ep^4-1296576*ep^3+338368*ep^2-49536*ep+3072,18000*ep^10-87300*
         ep^9+163840*ep^8-153145*ep^7+77720*ep^6-21695*ep^5+3120*ep^4-
         180*ep^3)
         +Master(t155)*tf^3*nf^3*ca*rat(-384*ep^6+1376*ep^5-1920*ep^4+
         1408*ep^3-704*ep^2+288*ep-64,64*ep^7-336*ep^6+656*ep^5-576*
         ep^4+216*ep^3-27*ep^2)
         +Master(t155)*tf^3*nf^3*cf*rat(768*ep^6-2752*ep^5+3840*ep^4-
         2816*ep^3+1408*ep^2-576*ep+128,64*ep^7-336*ep^6+656*ep^5-576*
         ep^4+216*ep^3-27*ep^2)
         +Master(t155)*xi*ca^4*rat(-62208000*ep^15-49248000*ep^14-
         2362819680*ep^13-41802215184*ep^12+162992821944*ep^11-
         46148740500*ep^10-221570730232*ep^9+81688123270*ep^8+
         114515016688*ep^7-26959047285*ep^6-19979529579*ep^5+4541836123
         *ep^4+860099367*ep^3-394217792*ep^2+2390412*ep+7090848,
         3981312000*ep^13-12275712000*ep^12+3213803520*ep^11+
         16370196480*ep^10-5300490240*ep^9-8307486720*ep^8+206622720*
         ep^7+804556800*ep^6-19906560*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(56360448000*ep^22-9893066112000*
         ep^21+102182915485440*ep^20+68579711676096*ep^19-
         667781097315488*ep^18-56710157072176*ep^17+1396046040168136*
         ep^16-108537018484688*ep^15-1268867448833248*ep^14+
         220367971419952*ep^13+555980718901547*ep^12-136988522011020*
         ep^11-117906111246265*ep^10+35830804527389*ep^9+11065310260068
         *ep^8-3890363755186*ep^7-129458348805*ep^6+8139094969*ep^5-
         6352428417*ep^4+14710048008*ep^3-1231270184*ep^2-454661424*ep+
         54449136,1911029760000*ep^21-1242169344000*ep^20-
         13488154214400*ep^19+8891517173760*ep^18+31499279400960*ep^17-
         17063866368000*ep^16-33109154611200*ep^15+12991383982080*ep^14
         +16027107287040*ep^13-4896913674240*ep^12-3641610240000*ep^11+
         985836072960*ep^10+389877719040*ep^9-100401131520*ep^8-
         18675302400*ep^7+4711219200*ep^6+318504960*ep^5-79626240*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(-62208000*ep^14-111456000*ep^13
         -2056963680*ep^12-10092892896*ep^11+7396954320*ep^10+
         28631955624*ep^9-3245134258*ep^8-18052139900*ep^7+1429638373*
         ep^6+4152062721*ep^5-510997113*ep^4-296312153*ep^3+52485894*
         ep^2+5148004*ep-1167336,82944000*ep^12-131328000*ep^11-
         130037760*ep^10+145989120*ep^9+108556800*ep^8-10237440*ep^7-
         11051520*ep^6+184320*ep^5+276480*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(16609536000*ep^21+
         96019776000*ep^20+10838774724480*ep^19+20513264345952*ep^18-
         43281331813472*ep^17-85224359532184*ep^16+58896928327600*ep^15
         +118508126929732*ep^14-51059179008592*ep^13-79760108671973*
         ep^12+32429906665160*ep^11+27383477331798*ep^10-12769762152250
         *ep^9-4365642337144*ep^8+2636718210384*ep^7+223522954754*ep^6-
         263072752182*ep^5+11059884097*ep^4+11352950136*ep^3-1180486776
         *ep^2-165878144*ep+22614864,39813120000*ep^20+33841152000*
         ep^19-230241484800*ep^18-160122286080*ep^17+416051558400*ep^16
         +268580121600*ep^15-286903872000*ep^14-159701975040*ep^13+
         94345105920*ep^12+39498624000*ep^11-16618944000*ep^10-
         4390164480*ep^9+1537205760*ep^8+214118400*ep^7-67891200*ep^6-
         3686400*ep^5+1105920*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*rat(92160*ep^8-565424*ep^7+
         755552*ep^6-311260*ep^5-21900*ep^4+39268*ep^3-4724*ep^2-1144*
         ep+192,3000*ep^9-7250*ep^8+3505*ep^7+1290*ep^6-520*ep^5-40*
         ep^4+15*ep^3)
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(-2021760*ep^10+8400352*
         ep^9-10708128*ep^8+4988492*ep^7+55564*ep^6-704549*ep^5+132483*
         ep^4+24618*ep^3-7134*ep^2-193*ep+95,12000*ep^11-34000*ep^10+
         26770*ep^9-2515*ep^8-2840*ep^7+530*ep^6+70*ep^5-15*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(-4320000*ep^12+11646360*ep^11-
         36000744*ep^10+135114638*ep^9-146106492*ep^8-7617598*ep^7+
         77991786*ep^6-28516894*ep^5-4324711*ep^4+4632160*ep^3-591263*
         ep^2-114106*ep+20184,3456000*ep^12-16416000*ep^11+24389760*
         ep^10-4839360*ep^9-15585120*ep^8+7779840*ep^7+2204160*ep^6-
         950400*ep^5-64800*ep^4+25920*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(1631232000*ep^20-
         18619338240*ep^19-5208312192*ep^18+134322893568*ep^17-
         14103718592*ep^16-316264573936*ep^15+19080614840*ep^14+
         316269614224*ep^13+23564631556*ep^12-147768255587*ep^11-
         40824482548*ep^10+36715089900*ep^9+17301956469*ep^8-6115125073
         *ep^7-2631431326*ep^6+737059106*ep^5+201269817*ep^4-39765314*
         ep^3-6774824*ep^2+742152*ep+75600,995328000*ep^20-995328000*
         ep^19-7124613120*ep^18+7124613120*ep^17+17118336000*ep^16-
         14878848000*ep^15-19740005760*ep^14+12667578240*ep^13+
         11789032320*ep^12-4501814400*ep^11-3451278720*ep^10+616978560*
         ep^9+435768960*ep^8-33801600*ep^7-22982400*ep^6+622080*ep^5+
         414720*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(1920*ep^7+940*ep^6-1076*
         ep^5+899*ep^4-104*ep^3-2593*ep^2+982*ep-104,768*ep^7-2240*ep^6
         +1472*ep^5+336*ep^4-144*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(-7680*ep^9+47528*ep^8-
         63692*ep^7-11146*ep^6+37755*ep^5+4962*ep^4-23459*ep^3+12786*
         ep^2-2942*ep+272,3456*ep^9-13536*ep^8+17472*ep^7-7352*ep^6-688
         *ep^5+984*ep^4-144*ep^3)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*rat(18*ep^6-33*ep^5+31*
         ep^4-15*ep^3+3*ep^2+7*ep-2,72*ep^7-144*ep^6-38*ep^5+114*ep^4+
         36*ep^3)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*G10*rat(97200*ep^14+
         426240*ep^13-426168*ep^12-1496816*ep^11+1770975*ep^10+717532*
         ep^9-1140245*ep^8-449751*ep^7+774619*ep^6-149422*ep^5-118367*
         ep^4+67757*ep^3-14694*ep^2+1740*ep-120,129600*ep^15-90720*
         ep^14-739440*ep^13+591480*ep^12+1138600*ep^11-813760*ep^10-
         679520*ep^9+367640*ep^8+161800*ep^7-57520*ep^6-11040*ep^5+2880
         *ep^4)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(960*ep^6-10*ep^5-1973*ep^4
         +11*ep^3+1477*ep^2-517*ep+52,384*ep^7-1696*ep^6+2416*ep^5-936*
         ep^4-324*ep^3+108*ep^2)
         +Master(t155)*xi^2*ca^4*rat(16848000*ep^14-12744000*ep^13+
         113608080*ep^12-139833480*ep^11-2802158452*ep^10+6818490722*
         ep^9-3969924226*ep^8-2761884269*ep^7+3517945856*ep^6-379112476
         *ep^5-564347095*ep^4+177156712*ep^3-4249673*ep^2-4915449*ep+
         550710,663552000*ep^12-2488320000*ep^11+2194513920*ep^10+
         1265356800*ep^9-1726986240*ep^8-233256960*ep^7+189941760*ep^6+
         7464960*ep^5-4976640*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(-11993702400*ep^21+
         3878942791680*ep^20-3610209719808*ep^19-24478583972736*ep^18+
         24043143768000*ep^17+44829657859936*ep^16-39080639907856*ep^15
         -29800226844480*ep^14+20239671552856*ep^13+2617126959968*ep^12
         -2128509384010*ep^11+2281047725696*ep^10-321112813933*ep^9-
         376611358602*ep^8-163547038057*ep^7+43826159050*ep^6+
         57158644021*ep^5-7416725046*ep^4-4621070449*ep^3+599930190*
         ep^2+110659476*ep-15537816,764411904000*ep^20-191102976000*
         ep^19-5471702876160*ep^18+1367925719040*ep^17+13146882048000*
         ep^16-1566793728000*ep^15-13870379335680*ep^14-351598141440*
         ep^13+6270203658240*ep^12+549315993600*ep^11-1236917698560*
         ep^10-100432650240*ep^9+115778027520*ep^8+6150758400*ep^7-
         5009817600*ep^6-119439360*ep^5+79626240*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(16848000*ep^13+9288000*ep^12+
         22402080*ep^11-38137800*ep^10-500994904*ep^9+709087196*ep^8-
         31155073*ep^7-304691753*ep^6+119040095*ep^5-4880299*ep^4-
         4597144*ep^3+1107844*ep^2+23986*ep-22548,13824000*ep^11-
         31104000*ep^10-936960*ep^9+24956160*ep^8+1455360*ep^7-2676480*
         ep^6-57600*ep^5+69120*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(-2961100800*ep^20-
         58139735040*ep^19-551757816576*ep^18+370344450624*ep^17+
         3185241616896*ep^16-1725439305008*ep^15-5782293506032*ep^14+
         3346111114416*ep^13+4524004182664*ep^12-3039659319670*ep^11-
         1585661152138*ep^10+1356077131889*ep^9+199998684458*ep^8-
         293460919893*ep^7+4932735464*ep^6+31187960491*ep^5-3054597374*
         ep^4-1502590869*ep^3+209817302*ep^2+25551300*ep-4125624,
         15925248000*ep^19+19906560000*ep^18-84133969920*ep^17-
         97702502400*ep^16+127339622400*ep^15+158367897600*ep^14-
         51414389760*ep^13-84446545920*ep^12+3959424000*ep^11+
         17383219200*ep^10+305710080*ep^9-1633781760*ep^8-38630400*ep^7
         +70195200*ep^6+921600*ep^5-1105920*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(34560*ep^10-85536*ep^9+16716
         *ep^8+31776*ep^7-22961*ep^6+15279*ep^5+7472*ep^4-7042*ep^3-
         9009*ep^2+4963*ep-618,55296*ep^10-262656*ep^9+392448*ep^8-
         87936*ep^7-233664*ep^6+120960*ep^5+25920*ep^4-10368*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(-5114880*ep^15+11767680*
         ep^14+42522720*ep^13-87379008*ep^12-115526344*ep^11+215163372*
         ep^10+137038044*ep^9-221113393*ep^8-58085472*ep^7+103674751*
         ep^6+3539862*ep^5-23397305*ep^4+3488246*ep^3+2162747*ep^2-
         788176*ep+82356,9953280*ep^15-22394880*ep^14-45342720*ep^13+
         133125120*ep^12+13278720*ep^11-195834240*ep^10+50807040*ep^9+
         106287360*ep^8-35297280*ep^7-22634880*ep^6+7015680*ep^5+
         1451520*ep^4-414720*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-80*ep^6+98*ep^5-67*ep^4+
         15*ep^3+55*ep^2-23*ep+2,64*ep^6-208*ep^5+192*ep^4-36*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*G10*rat(160*ep^8-596*ep^7+944
         *ep^6-597*ep^5-123*ep^4+351*ep^3-169*ep^2+32*ep-2,288*ep^8-
         1224*ep^7+1864*ep^6-1234*ep^5+354*ep^4-36*ep^3)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(2*ep^3-5*ep^2+4*
         ep-1,96*ep^6-256*ep^5+120*ep^4+72*ep^3)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*G10*rat(-14040*ep^10-
         33840*ep^9+46308*ep^8+59977*ep^7-64716*ep^6-11607*ep^5+22820*
         ep^4-3852*ep^3-1714*ep^2+752*ep-88,25920*ep^11-137520*ep^9+
         19440*ep^8+186320*ep^7-10800*ep^6-70880*ep^5+960*ep^4+5760*
         ep^3)
         +Master(t155)*xi^2*tf^2*nf^2*ca^2*rat(-40*ep^5+69*ep^4-8*ep^3-
         32*ep^2+12*ep-1,32*ep^6-152*ep^5+252*ep^4-162*ep^3+27*ep^2)
         +Master(t155)*xi^3*ca^4*rat(-2851200*ep^12+279360*ep^11+
         4303920*ep^10+11980800*ep^9-20834212*ep^8+9331704*ep^7+
         55451422*ep^6-7379652*ep^5-24430935*ep^4+4361994*ep^3+2104709*
         ep^2-51446*ep-42504,132710400*ep^10-272056320*ep^9-63406080*
         ep^8+226897920*ep^7+59351040*ep^6-13824000*ep^5-3317760*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(252979200*ep^19-344870161920*
         ep^18-60368833152*ep^17+1522157804640*ep^16-322120904320*ep^15
         -1557632505464*ep^14+633871193168*ep^13+601139888724*ep^12-
         365166220742*ep^11-37811073581*ep^10+59953461403*ep^9-
         25455746896*ep^8+10089853299*ep^7+1369554999*ep^6-2247374557*
         ep^5+171673160*ep^4+132976713*ep^3-14972934*ep^2-2604212*ep+
         325272,191102976000*ep^18+47775744000*ep^17-1057383383040*
         ep^16-115046645760*ep^15+1643122114560*ep^14+257292656640*
         ep^13-874265333760*ep^12-139093217280*ep^11+186606305280*ep^10
         +21992325120*ep^9-18323804160*ep^8-1281576960*ep^7+818012160*
         ep^6+24330240*ep^5-13271040*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(-5702400*ep^12+731520*ep^11+
         16620000*ep^10-4682880*ep^9-8614256*ep^8-215064*ep^7+11306330*
         ep^6+2896950*ep^5-5931321*ep^4-679158*ep^3+873751*ep^2+50132*
         ep-22404,5529600*ep^10-11335680*ep^9-2641920*ep^8+9454080*ep^7
         +2472960*ep^6-576000*ep^5-138240*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(-252979200*ep^19+
         3161617920*ep^18+42473665152*ep^17+16135045920*ep^16-
         176038087040*ep^15-64885445992*ep^14+222163542376*ep^13+
         69777266676*ep^12-158408526484*ep^11-22853897875*ep^10+
         62948844455*ep^9+1583941669*ep^8-14884090317*ep^7+1602683211*
         ep^6+1495995679*ep^5-255059591*ep^4-62682609*ep^3+12781686*
         ep^2+891188*ep-200424,7962624000*ep^18+1990656000*ep^17-
         44057640960*ep^16-4793610240*ep^15+68463421440*ep^14+
         10720527360*ep^13-36427722240*ep^12-5795550720*ep^11+
         7775262720*ep^10+916346880*ep^9-763491840*ep^8-53399040*ep^7+
         34083840*ep^6+1013760*ep^5-552960*ep^4)
         +Master(t155)*xi^3*tf*nf*ca^3*rat(120*ep^6-47*ep^5-132*ep^4+26
         *ep^3+55*ep^2-25*ep+3,768*ep^7-2240*ep^6+1472*ep^5+336*ep^4-
         144*ep^3)
         +Master(t155)*xi^3*tf*nf*ca^3*G10*rat(576*ep^8-432*ep^7-948*
         ep^6+816*ep^5+453*ep^4-719*ep^3+308*ep^2-58*ep+4,4608*ep^8-
         14976*ep^7+10240*ep^6+10080*ep^5-14080*ep^4+5088*ep^3-576*ep^2
         )
         +Master(t155)*xi^4*ca^4*rat(2592000*ep^12-3844800*ep^11-
         7273440*ep^10+5439840*ep^9+4180200*ep^8-1007412*ep^7+4155340*
         ep^6-2418782*ep^5-5935939*ep^4+683022*ep^3+1097955*ep^2-144628
         *ep-56676,265420800*ep^10-544112640*ep^9-126812160*ep^8+
         453795840*ep^7+118702080*ep^6-27648000*ep^5-6635520*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(-33177600*ep^16+7237555200*
         ep^15-28901799936*ep^14+22462476864*ep^13+30540604896*ep^12-
         37206340752*ep^11-4757349560*ep^10+13593638456*ep^9-542076092*
         ep^8-1801206890*ep^7+170290433*ep^6+6573125*ep^5-3469736*ep^4+
         8833908*ep^3-415691*ep^2-291959*ep+13638,63700992000*ep^15-
         138018816000*ep^14-61382983680*ep^13+223239536640*ep^12+
         3127541760*ep^11-91081359360*ep^10+1019658240*ep^9+12934840320
         *ep^8-97320960*ep^7-717373440*ep^6+2211840*ep^5+13271040*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(864000*ep^10-561600*ep^9-
         948480*ep^8+1904880*ep^7-530160*ep^6-748300*ep^5+400892*ep^4+
         99745*ep^3-83022*ep^2+1659*ep+3514,1843200*ep^8-2242560*ep^7-
         906240*ep^6+153600*ep^5+46080*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(5529600*ep^14+101721600*
         ep^13+7673856*ep^12-173977056*ep^11-210291360*ep^10-83110712*
         ep^9+83738840*ep^8+59356384*ep^7-5825432*ep^6-10131511*ep^5-
         532507*ep^4+600838*ep^3+56598*ep^2-10391*ep-923,442368000*
         ep^13-868638720*ep^11-331776000*ep^10+171509760*ep^9+70871040*
         ep^8-10874880*ep^7-4608000*ep^6+215040*ep^5+92160*ep^4)
         +Master(t155)*xi^5*ca^4*rat(-288*ep^10+1200*ep^9-1704*ep^8+632
         *ep^7+850*ep^6-152*ep^5-219*ep^4+297*ep^3+209*ep^2-174*ep+27,
         147456*ep^8-430080*ep^7+282624*ep^6+64512*ep^5-27648*ep^4)
         +Master(t155)*xi^5*ca^4*G10*rat(-541440*ep^11+1571328*ep^10-
         774416*ep^9-1350256*ep^8+1599008*ep^7-575832*ep^6-219417*ep^5+
         164982*ep^4+5072*ep^3-19826*ep^2+4273*ep-276,22118400*ep^11-
         54190080*ep^10+1966080*ep^9+61040640*ep^8-23715840*ep^7-
         3624960*ep^6+2580480*ep^5-276480*ep^4)
         +Master(t155)*xi^5*[d4AA/na]*rat(-288*ep^8+768*ep^7-912*ep^6+
         260*ep^5+274*ep^4-209*ep^3-39*ep^2+60*ep-10,3072*ep^6-4352*
         ep^5-640*ep^4+384*ep^3)
         +Master(t155)*xi^5*[d4AA/na]*G10*rat(-1120*ep^7+3584*ep^6-1096
         *ep^5-1784*ep^4+1946*ep^3-887*ep^2+180*ep-13,51200*ep^7-99840*
         ep^6+37120*ep^5-3840*ep^4)
         +Master(t124)*ca^4*rat(1135296000*ep^22-2287031500800*ep^21+
         446854989600*ep^20-499750558244352*ep^19+256073708417328*ep^18
         +2494991366591840*ep^17-2601346245778958*ep^16-
         3159853600313412*ep^15+5313880633250308*ep^14+1371327006736472
         *ep^13-4452666243800663*ep^12-137660458955156*ep^11+
         1778566222150119*ep^10-97694432030940*ep^9-363497200476807*
         ep^8+49542134333416*ep^7+43680310249061*ep^6-7954299351636*
         ep^5-3304397868580*ep^4+461884330104*ep^3+133947346784*ep^2-
         8524434336*ep-2005252992,2866544640000*ep^20-2579890176000*
         ep^19-18512304537600*ep^18+16460415959040*ep^17+36944168878080
         *ep^16-25564362670080*ep^15-34052317470720*ep^14+
         13803357450240*ep^13+14918601461760*ep^12-3063151779840*ep^11-
         3108086415360*ep^10+312823296000*ep^9+312554557440*ep^8-
         14403502080*ep^7-14372536320*ep^6+238878720*ep^5+238878720*
         ep^4)
         +Master(t124)*[d4AA/na]*rat(-819072000*ep^20+212568624000*
         ep^19-93841888320*ep^18-38704574770008*ep^17-30840274528336*
         ep^16+175535818767562*ep^15+67521512565786*ep^14-
         290006675572766*ep^13-62164681097686*ep^12+237712298518930*
         ep^11+56194689524143*ep^10-86862357735708*ep^9-21952084509735*
         ep^8+15640444463934*ep^7+3814747483111*ep^6-1509328772674*ep^5
         -334690298703*ep^4+75591531074*ep^3+15210816780*ep^2-
         1504034344*ep-290375040,19906560000*ep^18+25214976000*ep^17-
         93831782400*ep^16-114208727040*ep^15+102936268800*ep^14+
         159707013120*ep^13+6621166080*ep^12-49504504320*ep^11-
         10279526400*ep^10+5960309760*ep^9+1609597440*ep^8-300464640*
         ep^7-90086400*ep^6+5253120*ep^5+1658880*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(1026736128*ep^17+3515811840*
         ep^16+522057216*ep^15-35882644864*ep^14+26278981152*ep^13+
         34767554752*ep^12-43124489664*ep^11+6816367344*ep^10+
         16335628182*ep^9-10771052362*ep^8-137670912*ep^7+2034197780*
         ep^6-456603930*ep^5-99114138*ep^4+41863980*ep^3-746320*ep^2-
         840552*ep+52368,3240000*ep^16-8856000*ep^15-98100*ep^14+
         15283740*ep^13-5859885*ep^12-7519680*ep^11+3185595*ep^10+
         1157400*ep^9-495675*ep^8-66720*ep^7+28605*ep^6+1260*ep^5-540*
         ep^4)
         +Master(t124)*nf^2*[d4FF/na]*rat(-55861248*ep^12+631621632*
         ep^11-3252532224*ep^10+7290607104*ep^9-8423368448*ep^8+
         5438159104*ep^7-1760382976*ep^6+17206784*ep^5+188623744*ep^4-
         53151616*ep^3+1307520*ep^2+1432192*ep-160768,360000*ep^13-
         2064000*ep^12+4661100*ep^11-5170440*ep^10+2753355*ep^9-407505*
         ep^8-211740*ep^7+84330*ep^6-2985*ep^5-2385*ep^4+270*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(-25573145444352*ep^22-
         96039672014016*ep^21+83670468115392*ep^20+764780999793660*
         ep^19-59605894495788*ep^18-2363805438635355*ep^17+
         274302620172871*ep^16+3067607418901064*ep^15-445764928155522*
         ep^14-1865720324662188*ep^13+142073816554006*ep^12+
         606421645739328*ep^11+91459785940624*ep^10-125230975510511*
         ep^9-71298299207229*ep^8+19973764428372*ep^7+18247001263190*
         ep^6-2380125314754*ep^5-2134823803544*ep^4+160585421376*ep^3+
         113631171648*ep^2-4461041376*ep-2137245696,179159040000*ep^21-
         340402176000*ep^20-995775897600*ep^19+2185795031040*ep^18+
         1280234557440*ep^17-3906783221760*ep^16-530497175040*ep^15+
         2990979682560*ep^14+69702750720*ep^13-1123859577600*ep^12-
         2808414720*ep^11+213806856960*ep^10-16796160*ep^9-20434878720*
         ep^8+1935360*ep^7+913213440*ep^6-14929920*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(10031247360*ep^19+25304997888*
         ep^18-26652688128*ep^17-219818092800*ep^16+204454237632*ep^15+
         276362113456*ep^14-319147921112*ep^13-69698986016*ep^12+
         150578297130*ep^11-15523376699*ep^10-16657320369*ep^9+
         1850639879*ep^8-3329368676*ep^7+2029696853*ep^6+708469761*ep^5
         -433942165*ep^4-34856646*ep^3+29054052*ep^2+223048*ep-584448,
         19440000*ep^18-56376000*ep^17+1787400*ep^16+109512540*ep^15-
         50246850*ep^14-69825675*ep^13+38353020*ep^12+18798165*ep^11-
         10502640*ep^10-2219445*ep^9+1229700*ep^8+112395*ep^7-61710*
         ep^6-1980*ep^5+1080*ep^4)
         +Master(t124)*tf*nf*cf^2*ca*rat(-122515968*ep^12-367900160*
         ep^11-266424160*ep^10+1704607744*ep^9-1678383872*ep^8+
         738568944*ep^7-206102896*ep^6+38642176*ep^5+16141344*ep^4-
         12948176*ep^3+1835824*ep^2+309728*ep-64896,180000*ep^11-402000
         *ep^10+203550*ep^9+5205*ep^8-22305*ep^7+2685*ep^6+555*ep^5-90*
         ep^4)
         +Master(t124)*tf*nf*cf^3*rat(60036096*ep^12+178885632*ep^11+
         129608640*ep^10-804632448*ep^9+777584192*ep^8-325777568*ep^7+
         83949600*ep^6-16791488*ep^5-6227776*ep^4+5654176*ep^3-852960*
         ep^2-133824*ep+28928,180000*ep^11-402000*ep^10+203550*ep^9+
         5205*ep^8-22305*ep^7+2685*ep^6+555*ep^5-90*ep^4)
         +Master(t124)*tf*nf*[d4AA/na]*ca^-1*rat(373248000*ep^18-
         2565734400*ep^17+7511039712*ep^16-11761788528*ep^15-
         40899562190*ep^14+72276819959*ep^13+31341460425*ep^12-
         81253833033*ep^11+6739275673*ep^10+36043529001*ep^9-
         12666812309*ep^8-6206753435*ep^7+3643299009*ep^6+262206636*
         ep^5-386989120*ep^4+10461096*ep^3+18570208*ep^2-648096*ep-
         355008,1244160000*ep^18+331776000*ep^17-7440422400*ep^16-
         1273559040*ep^15+13571562240*ep^14+3548171520*ep^13-9567865440
         *ep^12-3507854400*ep^11+2451561120*ep^10+1014989760*ep^9-
         271919520*ep^8-119378880*ep^7+13148640*ep^6+5958720*ep^5-
         224640*ep^4-103680*ep^3)
         +Master(t124)*tf^2*nf^2*ca^2*rat(-26964099072*ep^19+
         275202981216*ep^18-723830362848*ep^17+112957415898*ep^16+
         1241159057838*ep^15-815883473451*ep^14-391310272296*ep^13+
         492071824507*ep^12-196190813202*ep^11-16385693598*ep^10+
         135083122836*ep^9-55207448324*ep^8-27362465162*ep^7+
         15834780965*ep^6+2253089148*ep^5-1709075745*ep^4-75047202*ep^3
         +76808468*ep^2+797960*ep-1191936,933120000*ep^20-4572288000*
         ep^19+5731171200*ep^18+5108339520*ep^17-14933139840*ep^16+
         2850562080*ep^15+11883699000*ep^14-5426372700*ep^13-4362238620
         *ep^12+2508006780*ep^11+822794580*ep^10-517384620*ep^9-
         78895620*ep^8+51447060*ep^7+3547620*ep^6-2349000*ep^5-58320*
         ep^4+38880*ep^3)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(144000*ep^8-997632*ep^7+
         1639168*ep^6-1058176*ep^5+226304*ep^4+20352*ep^3+640*ep^2-5120
         *ep+512,2700*ep^9-15120*ep^8+33891*ep^7-39075*ep^6+24861*ep^5-
         8697*ep^4+1548*ep^3-108*ep^2)
         +Master(t124)*xi*ca^4*rat(-2449440000*ep^22+3285492710400*
         ep^21-7771505292720*ep^20+119088103875840*ep^19+43263946498632
         *ep^18-790885992620572*ep^17+54436050052169*ep^16+
         1464601193584441*ep^15-135552548814988*ep^14-1162505930297019*
         ep^13+122545683456009*ep^12+468377178696563*ep^11-
         62834083852614*ep^10-102690943070479*ep^9+17036084523039*ep^8+
         12495707969208*ep^7-2107254995274*ep^6-819333018490*ep^5+
         91615894771*ep^4+28142842428*ep^3-515091776*ep^2-363441360*ep-
         33210288,1433272320000*ep^20-1289945088000*ep^19-9256152268800
         *ep^18+8230207979520*ep^17+18472084439040*ep^16-12782181335040
         *ep^15-17026158735360*ep^14+6901678725120*ep^13+7459300730880*
         ep^12-1531575889920*ep^11-1554043207680*ep^10+156411648000*
         ep^9+156277278720*ep^8-7201751040*ep^7-7186268160*ep^6+
         119439360*ep^5+119439360*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(1726272000*ep^20-320368564800*
         ep^19-242712404640*ep^18+15476759330580*ep^17+24357855470984*
         ep^16-46585457838775*ep^15-71619920219123*ep^14+29908039142282
         *ep^13+53362542380253*ep^12-8948787888654*ep^11-16869092248738
         *ep^10+1964148455376*ep^9+2380086962501*ep^8-374599124550*ep^7
         -87274864083*ep^6+44030234664*ep^5-11635983220*ep^4-2149602791
         *ep^3+1069348314*ep^2+24300028*ep-21669288,9953280000*ep^18+
         12607488000*ep^17-46915891200*ep^16-57104363520*ep^15+
         51468134400*ep^14+79853506560*ep^13+3310583040*ep^12-
         24752252160*ep^11-5139763200*ep^10+2980154880*ep^9+804798720*
         ep^8-150232320*ep^7-45043200*ep^6+2626560*ep^5+829440*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(-4170240*ep^10+14760192*ep^9
         -8031264*ep^8-3242592*ep^7+906264*ep^6+762896*ep^5+28408*ep^4-
         60580*ep^3-4148*ep^2+1364*ep+100,36000*ep^11-78000*ep^10+20310
         *ep^9+25995*ep^8-2370*ep^7-2040*ep^6+60*ep^5+45*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(437553576000*ep^20-
         2897244547200*ep^19+6127950255660*ep^18-1394593940088*ep^17-
         10554753196923*ep^16+10315707461008*ep^15+2963491796518*ep^14-
         7813470228448*ep^13+1977004108722*ep^12+1941596020492*ep^11-
         1253899240204*ep^10-46234762396*ep^9+253966350925*ep^8-
         45006182228*ep^7-21947392566*ep^6+5958665228*ep^5+856837276*
         ep^4-295865472*ep^3-14214608*ep^2+5431104*ep+115200,
         29859840000*ep^20-116453376000*ep^19+66944102400*ep^18+
         230410967040*ep^17-247449507840*ep^16-156231521280*ep^15+
         224046846720*ep^14+50402920320*ep^13-89188715520*ep^12-
         8932498560*ep^11+17396928000*ep^10+840620160*ep^9-1684039680*
         ep^8-37733760*ep^7+75790080*ep^6+622080*ep^5-1244160*ep^4)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(-21600*ep^8+79848*ep^7-
         110496*ep^6+95396*ep^5-52336*ep^4+12892*ep^3+1128*ep^2-1200*ep
         +160,810*ep^8-1917*ep^7+1071*ep^6+51*ep^5-129*ep^4+18*ep^3)
         +Master(t124)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-259200*ep^14+
         951588*ep^13-2163978*ep^12+2875803*ep^11+3159190*ep^10-7474333
         *ep^9-799084*ep^8+4961391*ep^7-568846*ep^6-1283263*ep^5+250074
         *ep^4+147414*ep^3-32572*ep^2-8104*ep+2000,518400*ep^14-1002240
         *ep^13-1070208*ep^12+2233344*ep^11+977808*ep^10-1598736*ep^9-
         519072*ep^8+410208*ep^7+98832*ep^6-44304*ep^5-5760*ep^4+1728*
         ep^3)
         +Master(t124)*xi*tf^2*nf^2*ca^2*rat(-76800*ep^8+224213*ep^7-
         139227*ep^6-105910*ep^5+102914*ep^4+13257*ep^3-19343*ep^2-40*
         ep+936,2880*ep^9-9696*ep^8+5664*ep^7+8112*ep^6-4476*ep^5-3510*
         ep^4+162*ep^2)
         +Master(t124)*xi^2*ca^4*rat(2157840000*ep^21-1463689051200*
         ep^20+5541635365560*ep^19+6587561772180*ep^18-30951881807010*
         ep^17-1532423385293*ep^16+40524269764383*ep^15-4535995563704*
         ep^14-19089049874483*ep^13+3861043851620*ep^12+4049141675179*
         ep^11-949776216725*ep^10-754356894113*ep^9-39944935134*ep^8+
         168269890738*ep^7+25755289237*ep^6-21916343050*ep^5-642591125*
         ep^4+1014123740*ep^3-75915088*ep^2-12545744*ep+2878032,
         716636160000*ep^19+429981696000*ep^18-3983103590400*ep^17-
         1859551395840*ep^16+6446715125760*ep^15+3278982021120*ep^14-
         3594606336000*ep^13-1941070141440*ep^12+818045153280*ep^11+
         461279784960*ep^10-85101926400*ep^9-49447065600*ep^8+
         3968040960*ep^7+2351185920*ep^6-66355200*ep^5-39813120*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(-2970432000*ep^20+
         327331540800*ep^19+255899550240*ep^18-2138530610340*ep^17-
         1434129176320*ep^16+3803497251771*ep^15+1910938713617*ep^14-
         1849155209590*ep^13+433685712577*ep^12+911200827344*ep^11-
         616483203559*ep^10-330967787428*ep^9+133686930846*ep^8+
         56411253284*ep^7-2432875498*ep^6-4351165304*ep^5-1957425973*
         ep^4+209629651*ep^3+173041150*ep^2-6426988*ep-3832680,
         9953280000*ep^18+12607488000*ep^17-46915891200*ep^16-
         57104363520*ep^15+51468134400*ep^14+79853506560*ep^13+
         3310583040*ep^12-24752252160*ep^11-5139763200*ep^10+2980154880
         *ep^9+804798720*ep^8-150232320*ep^7-45043200*ep^6+2626560*ep^5
         +829440*ep^4)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(-24219810*ep^15+318295089*
         ep^14-658360710*ep^13-255112704*ep^12+1272213570*ep^11-
         395619902*ep^10-792651988*ep^9+439357280*ep^8+198404606*ep^7-
         146550471*ep^6-15963590*ep^5+19431856*ep^4-740950*ep^3-899052*
         ep^2+111704*ep+3632,74649600*ep^15-194088960*ep^14-57894912*
         ep^13+424341504*ep^12-73596672*ep^11-324087552*ep^10+78732288*
         ep^9+108900864*ep^8-25148160*ep^7-15867648*ep^6+3423744*ep^5+
         801792*ep^4-165888*ep^3)
         +Master(t124)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(207360*ep^13-
         576936*ep^12-123534*ep^11+638487*ep^10+331493*ep^9-467952*ep^8
         -193664*ep^7+169403*ep^6+48257*ep^5-27746*ep^4-8712*ep^3+2920*
         ep^2+880*ep-256,1036800*ep^13-967680*ep^12-3108096*ep^11+
         1358592*ep^10+3314208*ep^9+116736*ep^8-921408*ep^7-100992*ep^6
         +96672*ep^5+8064*ep^4-3456*ep^3)
         +Master(t124)*xi^3*ca^4*rat(-1963440000*ep^20+303647486400*
         ep^19-3867056228520*ep^18+5362355867220*ep^17+5572122902130*
         ep^16-10356881864695*ep^15-1512187538675*ep^14+6865807967450*
         ep^13-952894880413*ep^12-1982199262653*ep^11+630083839039*
         ep^10+221385548600*ep^9-131510562793*ep^8+4138590811*ep^7+
         9929508262*ep^6-2596069050*ep^5+53003120*ep^4+160404737*ep^3-
         30208206*ep^2-2868420*ep+750456,716636160000*ep^18-
         1003290624000*ep^17-1976522342400*ep^16+2093493288960*ep^15+
         2259728547840*ep^14-1240475074560*ep^13-1113656186880*ep^12+
         286242232320*ep^11+245560688640*ep^10-29841592320*ep^9-
         25418741760*ep^8+1390417920*ep^7+1187205120*ep^6-23224320*ep^5
         -19906560*ep^4)
         +Master(t124)*xi^3*[d4AA/na]*rat(1324512000*ep^18-60075928800*
         ep^17+818559360*ep^16+106783609470*ep^15-57878790955*ep^14-
         89940053675*ep^13+68625129026*ep^12+47796180083*ep^11-
         29878333542*ep^10-14624167124*ep^9+6870386414*ep^8+2540137019*
         ep^7-949780556*ep^6-238321727*ep^5+79059414*ep^4+10217378*ep^3
         -3401197*ep^2-132624*ep+52836,4976640000*ep^16+3815424000*
         ep^15-10435737600*ep^14-11888040960*ep^13+370874880*ep^12+
         4077192960*ep^11+729319680*ep^10-509207040*ep^9-127319040*ep^8
         +26115840*ep^7+7384320*ep^6-460800*ep^5-138240*ep^4)
         +Master(t124)*xi^3*tf*nf*ca^3*rat(-289*ep^5+1028*ep^4-1068*
         ep^3+138*ep^2+237*ep-46,1280*ep^5-3456*ep^4+1600*ep^3+1248*
         ep^2-288*ep)
         +Master(t124)*xi^4*ca^4*rat(51840000*ep^16+4650912000*ep^15-
         4398948000*ep^14-17474342160*ep^13+8137079590*ep^12+
         19822861400*ep^11-2269284500*ep^10-8045233825*ep^9-248709086*
         ep^8+1389429859*ep^7+190781334*ep^6-110775461*ep^5-28520404*
         ep^4+4306381*ep^3+1592006*ep^2-70114*ep-29260,39813120000*
         ep^14-15925248000*ep^13-78177484800*ep^12+1411153920*ep^11+
         27379814400*ep^10+204042240*ep^9-3530096640*ep^8-23224320*ep^7
         +185241600*ep^6+552960*ep^5-3317760*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(-69120000*ep^15+409536000*
         ep^14+47361600*ep^13-551199680*ep^12-130212820*ep^11+467686390
         *ep^10+936912410*ep^9+162996448*ep^8-462127937*ep^7-140601867*
         ep^6+75325438*ep^5+25326752*ep^4-4544303*ep^3-1560823*ep^2+
         89372*ep+30140,552960000*ep^13-36864000*ep^12-1098086400*ep^11
         -346429440*ep^10+264798720*ep^9+91100160*ep^8-18662400*ep^7-
         6543360*ep^6+391680*ep^5+138240*ep^4)
         +Master(t124)*xi^5*ca^4*rat(-72*ep^9+3948*ep^8-25791*ep^7+
         47680*ep^6-35201*ep^5+14206*ep^4-3090*ep^3+622*ep^2-74*ep-4,
         276480*ep^7-562176*ep^6+239616*ep^5-27648*ep^4)
         +Master(t124)*xi^5*[d4AA/na]*rat(96*ep^8-336*ep^7-20*ep^6+604*
         ep^5-371*ep^4+111*ep^3-92*ep^2+40*ep-4,3840*ep^6-6528*ep^5+
         1152*ep^4)
         +Master(t145)*ca^4*rat(-1588170888000*ep^26+38291169441600*
         ep^25+843374688976548*ep^24+6127718966344140*ep^23-
         64886779584675991*ep^22+81788753496223100*ep^21+
         323083182657273956*ep^20-773367579560997401*ep^19-
         130352914435380949*ep^18+1647585470445267699*ep^17-
         1033314185527177651*ep^16-945733463549175172*ep^15+
         1135118167746207779*ep^14+49626387188179840*ep^13-
         409047583060692604*ep^12+67594418511660537*ep^11+
         53153585520277007*ep^10-2016125479597999*ep^9-3217103613229897
         *ep^8-4386597753157304*ep^7+905820998290850*ep^6+
         660253790623632*ep^5-135487565194008*ep^4-33339193996800*ep^3+
         7126433246304*ep^2+543404464128*ep-118798441344,
         103195607040000*ep^25-772247126016000*ep^24+1432727676518400*
         ep^23+2424179948912640*ep^22-10901108957184000*ep^21+
         6796291058565120*ep^20+15458109409198080*ep^19-
         20617327888588800*ep^18-4873535168532480*ep^17+
         17917853062901760*ep^16-3225204736266240*ep^15-
         6855430842224640*ep^14+2602202664407040*ep^13+1175188854067200
         *ep^12-667578511503360*ep^11-66034042490880*ep^10+
         74786742927360*ep^9-2839226204160*ep^8-3657790586880*ep^7+
         374800711680*ep^6+63063982080*ep^5-8599633920*ep^4)
         +Master(t145)*[d4AA/na]*rat(-2367539172000*ep^24+
         23936389088400*ep^23-237099188220678*ep^22+828572715620087*
         ep^21-51378256313917*ep^20-4325078105127988*ep^19+
         7231079560179652*ep^18-41039638078996*ep^17-13862793415726506*
         ep^16+12396977608175000*ep^15+7828040295897827*ep^14-
         12801209941142203*ep^13-1056793823231135*ep^12+
         5307245053202744*ep^11-221848936874484*ep^10-1185539215933594*
         ep^9+47576652751670*ep^8+188606766162044*ep^7-9382583698661*
         ep^6-20287083832774*ep^5+2149092340344*ep^4+1033023058800*ep^3
         -156118792656*ep^2-17786279520*ep+3199820544,716636160000*
         ep^23-3810115584000*ep^22+977611161600*ep^21+22762856079360*
         ep^20-27360235192320*ep^19-34846899978240*ep^18+59206600581120
         *ep^17+19951979788800*ep^16-49821305264640*ep^15-3468606036480
         *ep^14+19908737072640*ep^13-1002955599360*ep^12-4010955701760*
         ep^11+473585287680*ep^10+401095272960*ep^9-63115269120*ep^8-
         18492641280*ep^7+3331031040*ep^6+308551680*ep^5-59719680*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(11608178688*ep^22-34735288320*
         ep^21-90578525184*ep^20+133169822976*ep^19+1006068571584*ep^18
         -1572717640560*ep^17-1895293425736*ep^16+4004805960412*ep^15+
         679424270590*ep^14-4109459840732*ep^13+1188840361862*ep^12+
         1718403807592*ep^11-1105421438876*ep^10-196908531436*ep^9+
         343958002500*ep^8-51745599424*ep^7-40674999554*ep^6+
         14252621288*ep^5+834029358*ep^4-932586756*ep^3+73298768*ep^2+
         17188560*ep-2253600,77760000*ep^21-659664000*ep^20+1948773600*
         ep^19-1806652440*ep^18-1964065860*ep^17+4742303310*ep^16-
         1273967505*ep^15-2808513270*ep^14+1675761660*ep^13+549461160*
         ep^12-526237290*ep^11-11708640*ep^10+65287260*ep^9-5676750*
         ep^8-3371805*ep^7+460350*ep^6+59940*ep^5-9720*ep^4)
         +Master(t145)*nf^2*[d4FF/na]*rat(-56788992*ep^13+681063936*
         ep^12-3569052160*ep^11+7851860352*ep^10-9722222720*ep^9+
         7528318848*ep^8-3649013376*ep^7+1003018368*ep^6-95688576*ep^5-
         20390784*ep^4+4116096*ep^3+793600*ep^2-271872*ep+20480,1080000
         *ep^14-6372000*ep^13+14970300*ep^12-17572620*ep^11+10195335*
         ep^10-1790400*ep^9-977835*ep^8+546390*ep^7-71535*ep^6-11100*
         ep^5+3735*ep^4-270*ep^3)
         +Master(t145)*tf*nf*ca^3*rat(-885739361402880*ep^27+
         2936475390620736*ep^26+11305204268383584*ep^25-
         45769062205909764*ep^24-20056858626660966*ep^23+
         177790211024098428*ep^22-9709576154975847*ep^21-
         268437397105423080*ep^20-224047879576557211*ep^19+
         615134583866115556*ep^18+375102975289212598*ep^17-
         1068649918973020096*ep^16+60812456877329076*ep^15+
         807705054235838220*ep^14-340493093347002019*ep^13-
         248142506403849200*ep^12+201773019331190053*ep^11+
         6514241364604244*ep^10-46334812518028476*ep^9+
         12286589556431676*ep^8+3071581224461720*ep^7-2249011387327328*
         ep^6+288888955987648*ep^5+97149786535616*ep^4-33271391121792*
         ep^3+1164548358144*ep^2+690319936512*ep-73522225152,
         12899450880000*ep^26-109430341632000*ep^25+275621850316800*
         ep^24+123931534049280*ep^23-1665661113262080*ep^22+
         2212175001968640*ep^21+1082727293829120*ep^20-4509429662223360
         *ep^19+1967974090007040*ep^18+2848923528929280*ep^17-
         2642882224896000*ep^16-453778263244800*ep^15+1182204188328960*
         ep^14-178376726292480*ep^13-230345920696320*ep^12+
         75193058626560*ep^11+17602598177280*ep^10-9703246141440*ep^9-
         102320547840*ep^8+504073912320*ep^7-38967091200*ep^6-
         8957952000*ep^5+1074954240*ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(239274860544*ep^20+
         393701948928*ep^19-1558819296000*ep^18-1065626630496*ep^17+
         2681228454480*ep^16+1704646191144*ep^15-2265073130680*ep^14-
         2046992750460*ep^13+1560795369523*ep^12+1334994358321*ep^11-
         981010769991*ep^10-327667170781*ep^9+357835051417*ep^8-
         16444563057*ep^7-52906633441*ep^6+14584562897*ep^5+1385822340*
         ep^4-1149871856*ep^3+103359552*ep^2+21381360*ep-3231744,
         933120000*ep^19-2939328000*ep^18+762307200*ep^17+5235153120*
         ep^16-3725999280*ep^15-2748670200*ep^14+2678853060*ep^13+
         442075680*ep^12-729704700*ep^11+19498320*ep^10+85658940*ep^9-
         9361440*ep^8-4310820*ep^7+645480*ep^6+75600*ep^5-12960*ep^4)
         +Master(t145)*tf*nf*cf^2*ca*rat(-13398939648*ep^17+9957620736*
         ep^16+98928683136*ep^15-207931357056*ep^14+153271083168*ep^13-
         93816787984*ep^12+141844708544*ep^11-117985695440*ep^10-
         4808952416*ep^9+67892376688*ep^8-44496358336*ep^7+10970723536*
         ep^6+803083264*ep^5-1172646112*ep^4+245139776*ep^3+2201600*
         ep^2-6956288*ep+671232,38880000*ep^16-206712000*ep^15+
         421318800*ep^14-397618020*ep^13+143181540*ep^12+31232835*ep^11
         -38285235*ep^10+6794730*ep^9+1890630*ep^8-714285*ep^7+15885*
         ep^6+16740*ep^5-1620*ep^4)
         +Master(t145)*tf*nf*cf^3*rat(1056927744*ep^16+1008396288*ep^15
         -7990137600*ep^14+10167017344*ep^13-8244277248*ep^12+
         10276443648*ep^11-9964822464*ep^10+3391475776*ep^9+1710937088*
         ep^8-1985520768*ep^7+682696256*ep^6-24861504*ep^5-54251904*
         ep^4+14822912*ep^3-261632*ep^2-388096*ep+40960,6480000*ep^15-
         24732000*ep^14+33121800*ep^13-16586970*ep^12-1016865*ep^11+
         3680175*ep^10-860610*ep^9-158460*ep^8+77415*ep^7-2925*ep^6-
         1740*ep^5+180*ep^4)
         +Master(t145)*tf*nf*[d4AA/na]*ca^-1*rat(5671215000*ep^21-
         47560749750*ep^20-112285087263*ep^19+1696633826790*ep^18-
         3422250577599*ep^17-4583438423084*ep^16+23097787742052*ep^15-
         25592054326156*ep^14+1658554129242*ep^13+18099821720862*ep^12-
         12651877734783*ep^11-655401111242*ep^10+4139607793413*ep^9-
         1502126493952*ep^8-123259972998*ep^7+199436552592*ep^6-
         39992265096*ep^5-4383301916*ep^4+3258852432*ep^3-370119424*
         ep^2-62099520*ep+12542400,7464960000*ep^21-50264064000*ep^20+
         72059673600*ep^19+188527426560*ep^18-588658682880*ep^17+
         198709597440*ep^16+798818518080*ep^15-708625082880*ep^14-
         298408181760*ep^13+489073178880*ep^12-10001197440*ep^11-
         132150769920*ep^10+22062620160*ep^9+15496081920*ep^8-
         3534701760*ep^7-780053760*ep^6+200724480*ep^5+13685760*ep^4-
         3732480*ep^3)
         +Master(t145)*tf^2*nf^2*ca^2*rat(1254113280*ep^20+14917063680*
         ep^19-71426323368*ep^18-56948790906*ep^17+476863838661*ep^16-
         125114907919*ep^15-1013932442768*ep^14+652759286566*ep^13+
         789824790170*ep^12-764196990342*ep^11-164577119900*ep^10+
         334709693690*ep^9-39466709491*ep^8-56945539819*ep^7+
         16197324396*ep^6+2883550066*ep^5-1373069012*ep^4-11611800*ep^3
         +46777040*ep^2-4073216*ep-43008,233280000*ep^20-909792000*
         ep^19-31039200*ep^18+4493011680*ep^17-5580661680*ep^16-
         2835280800*ep^15+8908731450*ep^14-2840933610*ep^13-3932951310*
         ep^12+2701649070*ep^11+313613550*ep^10-655790670*ep^9+
         103712310*ep^8+47207610*ep^7-15112800*ep^6-32400*ep^5+427680*
         ep^4-38880*ep^3)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(-1316736*ep^11-20119680*
         ep^10+136111872*ep^9-272895168*ep^8+244319424*ep^7-87233408*
         ep^6-16430976*ep^5+26124864*ep^4-8977728*ep^3+1026048*ep^2+
         79104*ep-19456,162000*ep^11-947700*ep^10+2260260*ep^9-2852865*
         ep^8+2077785*ep^7-894735*ep^6+223335*ep^5-29700*ep^4+1620*ep^3
         )
         +Master(t145)*tf^2*nf^2*cf^2*rat(-283392*ep^10+6805248*ep^9-
         29160448*ep^8+58018816*ep^7-67640576*ep^6+52163328*ep^5-
         28772864*ep^4+11544064*ep^3-3133952*ep^2+492544*ep-32768,54000
         *ep^10-261900*ep^9+491520*ep^8-459435*ep^7+233160*ep^6-65085*
         ep^5+9360*ep^4-540*ep^3)
         +Master(t145)*xi*ca^4*rat(11555760024000*ep^26+190142572219200
         *ep^25+973602499508820*ep^24-17030319622927380*ep^23+
         41648744524144113*ep^22+48647311225340230*ep^21-
         283243379477193540*ep^20+182260762546669003*ep^19+
         459423788421068530*ep^18-640512296229343996*ep^17-
         99800255636048026*ep^16+535728343874308558*ep^15-
         138931362335357493*ep^14-181104583807739240*ep^13+
         81725764132988578*ep^12+26269131895631273*ep^11-
         15569998975491586*ep^10-2053633956256874*ep^9+1134510812523672
         *ep^8+298666176726418*ep^7-81367198165484*ep^6-15776933180248*
         ep^5+3308983920656*ep^4+108855532128*ep^3+29127913920*ep^2-
         10863891072*ep+317571840,103195607040000*ep^25-772247126016000
         *ep^24+1432727676518400*ep^23+2424179948912640*ep^22-
         10901108957184000*ep^21+6796291058565120*ep^20+
         15458109409198080*ep^19-20617327888588800*ep^18-
         4873535168532480*ep^17+17917853062901760*ep^16-
         3225204736266240*ep^15-6855430842224640*ep^14+2602202664407040
         *ep^13+1175188854067200*ep^12-667578511503360*ep^11-
         66034042490880*ep^10+74786742927360*ep^9-2839226204160*ep^8-
         3657790586880*ep^7+374800711680*ep^6+63063982080*ep^5-
         8599633920*ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(23332256388000*ep^25-
         173916083307600*ep^24+642252971064150*ep^23-675733768025499*
         ep^22-4999662696593673*ep^21+15394944480839806*ep^20+
         1907761086639852*ep^19-50681181925406102*ep^18+
         37881082614899644*ep^17+51606319606434830*ep^16-
         69822656392894894*ep^15-10881820913854721*ep^14+
         48409329289316607*ep^13-11282371484136206*ep^12-
         15021471152292920*ep^11+7482730977275540*ep^10+
         1649851951307870*ep^9-1732304128116542*ep^8+121862140766364*
         ep^7+163300587026086*ep^6-36220379372072*ep^5-4665120673048*
         ep^4+2129976136448*ep^3-73565726304*ep^2-37159157376*ep+
         3521957760,2149908480000*ep^24-12863619072000*ep^23+
         10553064652800*ep^22+66333345914880*ep^21-127606417735680*
         ep^20-49820229550080*ep^19+247313601699840*ep^18-
         58557261795840*ep^17-189367875371520*ep^16+89236792419840*
         ep^15+66663423290880*ep^14-42826340943360*ep^13-10026955906560
         *ep^12+9442667266560*ep^11+256115243520*ep^10-991536353280*
         ep^9+70752614400*ep^8+46978375680*ep^7-5736407040*ep^6-
         796262400*ep^5+119439360*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(-10084480*ep^11+32545056*
         ep^10-38971696*ep^9+20070048*ep^8+597952*ep^7-4157552*ep^6+
         721280*ep^5+258080*ep^4-51424*ep^3-6832*ep^2+1104*ep+64,36000*
         ep^12-114000*ep^11+98310*ep^10+5685*ep^9-28365*ep^8+330*ep^7+
         2100*ep^6-15*ep^5-45*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(55126575000*ep^23-319432957830
         *ep^22+232235285913*ep^21+963241618017*ep^20+1530948851289*
         ep^19-8331894522104*ep^18-5803468924908*ep^17+40416495991148*
         ep^16-30643330112167*ep^15-20118279175480*ep^14+24067452065345
         *ep^13+7280565733905*ep^12-7477252784953*ep^11-6165648290936*
         ep^10+4137229826638*ep^9+1017761027002*ep^8-973276144649*ep^7+
         73938441878*ep^6+49957356556*ep^5-10733390496*ep^4+469290480*
         ep^3+138893472*ep^2-39956544*ep+3815424,17915904000*ep^23-
         152285184000*ep^22+391318179840*ep^21+113649039360*ep^20-
         2174720624640*ep^19+3120505758720*ep^18+719296001280*ep^17-
         5089935058560*ep^16+2849861214720*ep^15+2164742461440*ep^14-
         2417466055680*ep^13-58366414080*ep^12+692784852480*ep^11-
         117582935040*ep^10-83145795840*ep^9+20440598400*ep^8+
         4230973440*ep^7-1190661120*ep^6-74649600*ep^5+22394880*ep^4)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(-1440*ep^8-9411*ep^7+14177*
         ep^6-9593*ep^5+8511*ep^4-4066*ep^3-88*ep^2+538*ep-92,648*ep^8-
         1566*ep^7+927*ep^6+12*ep^5-111*ep^4+18*ep^3)
         +Master(t145)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-13684950*ep^18+
         53681265*ep^17+495166680*ep^16-4427266317*ep^15+13971603762*
         ep^14-18927666440*ep^13+2138839648*ep^12+23171943238*ep^11-
         24413090898*ep^10+5063516657*ep^9+6487363224*ep^8-4207437145*
         ep^7+116024630*ep^6+592382726*ep^5-103926192*ep^4-65622176*
         ep^3+31613856*ep^2-5224608*ep+311040,37324800*ep^18-352719360*
         ep^17+1252039680*ep^16-1864373760*ep^15+190540800*ep^14+
         2845666080*ep^13-2968115040*ep^12-57071520*ep^11+1702404000*
         ep^10-768826080*ep^9-187788960*ep^8+208876320*ep^7-30189600*
         ep^6-11240640*ep^5+3784320*ep^4-311040*ep^3)
         +Master(t145)*xi*tf^2*nf^2*ca^2*rat(4503*ep^7-2336*ep^6-6602*
         ep^5+3132*ep^4+1937*ep^3-586*ep^2-78*ep+30,576*ep^9-1680*ep^8+
         96*ep^7+2760*ep^6-780*ep^5-1269*ep^4+81*ep^2)
         +Master(t145)*xi^2*ca^4*rat(-4031148708000*ep^24-
         99208353690000*ep^23+866046275972010*ep^22-1785685740152967*
         ep^21-1874459749481466*ep^20+11406574162419290*ep^19-
         11737043139085967*ep^18-8092065217933530*ep^17+
         24291653123852382*ep^16-11435610918984756*ep^15-
         9887955214623844*ep^14+10296694012674155*ep^13+280580454753796
         *ep^12-2956670416250940*ep^11+282957983244411*ep^10+
         630168293209602*ep^9-130889866934008*ep^8-86886012119242*ep^7+
         35720382694798*ep^6+372304413156*ep^5-2350599001200*ep^4+
         373176694848*ep^3+20392877792*ep^2-10120257216*ep+726045696,
         17199267840000*ep^23-114375131136000*ep^22+160674604646400*
         ep^21+423550364221440*ep^20-1303218251366400*ep^19+
         470250331176960*ep^18+1665008592814080*ep^17-1578463822909440*
         ep^16-462633787699200*ep^15+1022316864491520*ep^14-
         148237190000640*ep^13-243785934213120*ep^12+82308308889600*
         ep^11+20669132206080*ep^10-11730499522560*ep^9-111957811200*
         ep^8+640659456000*ep^7-51279298560*ep^6-11705057280*ep^5+
         1433272320*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(-8410976172000*ep^24+
         64386334782000*ep^23-129135680793810*ep^22-163189828664163*
         ep^21+883932204840261*ep^20-721990567780892*ep^19-
         905081417511604*ep^18+1439935191016110*ep^17+118322068494480*
         ep^16-517834900451802*ep^15-853794065503544*ep^14+
         976118425909231*ep^13+239154706624553*ep^12-665526172748964*
         ep^11+208680855364524*ep^10+101621535492660*ep^9-
         79695768483386*ep^8+10718887476082*ep^7+5342815057130*ep^6-
         1978246241958*ep^5+78556072068*ep^4+59347295376*ep^3-
         7798848896*ep^2-381610080*ep+84757824,716636160000*ep^23-
         4765630464000*ep^22+6694775193600*ep^21+17647931842560*ep^20-
         54300760473600*ep^19+19593763799040*ep^18+69375358033920*ep^17
         -65769325954560*ep^16-19276407820800*ep^15+42596536020480*
         ep^14-6176549583360*ep^13-10157747258880*ep^12+3429512870400*
         ep^11+861213841920*ep^10-488770813440*ep^9-4664908800*ep^8+
         26694144000*ep^7-2136637440*ep^6-487710720*ep^5+59719680*ep^4)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-178777530*ep^16-264061944*
         ep^15+1679450085*ep^14+1212098157*ep^13-5016633741*ep^12+
         40880185*ep^11+5385604869*ep^10-1853006277*ep^9-2206987961*
         ep^8+1224996707*ep^7+317666106*ep^6-317481436*ep^5+31843596*
         ep^4+24216912*ep^3-9304240*ep^2+1477696*ep-96384,119439360*
         ep^16-173187072*ep^15-603832320*ep^14+1045757952*ep^13+
         555319296*ep^12-1468823040*ep^11+67392000*ep^10+714756096*ep^9
         -183278592*ep^8-122494464*ep^7+48222720*ep^6+3658752*ep^5-
         3262464*ep^4+331776*ep^3)
         +Master(t145)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-108675*ep^11+
         283590*ep^10-110421*ep^9-177322*ep^8+18213*ep^7+180486*ep^6-
         75487*ep^5-27986*ep^4+19706*ep^3-1420*ep^2-808*ep+124,276480*
         ep^11-539136*ep^10-314112*ep^9+775296*ep^8+85056*ep^7-193536*
         ep^6+9600*ep^5+12672*ep^4-1728*ep^3)
         +Master(t145)*xi^3*ca^4*rat(3343197996000*ep^24+40822042647600
         *ep^23-422670898697790*ep^22+952236197658781*ep^21+
         655746182392560*ep^20-5099473542820326*ep^19+5627914940719191*
         ep^18+1835867937549280*ep^17-7310962541205520*ep^16+
         3067166891162422*ep^15+2910112114465124*ep^14-2851195701437577
         *ep^13-3584402722422*ep^12+974446441628800*ep^11-
         363519488250823*ep^10-89284663473404*ep^9+87820815495326*ep^8-
         11157837403872*ep^7-5607781195350*ep^6+1605862212904*ep^5+
         62619335384*ep^4-57670751424*ep^3+2665194848*ep^2+697689216*ep
         -57184128,17199267840000*ep^23-114375131136000*ep^22+
         160674604646400*ep^21+423550364221440*ep^20-1303218251366400*
         ep^19+470250331176960*ep^18+1665008592814080*ep^17-
         1578463822909440*ep^16-462633787699200*ep^15+1022316864491520*
         ep^14-148237190000640*ep^13-243785934213120*ep^12+
         82308308889600*ep^11+20669132206080*ep^10-11730499522560*ep^9-
         111957811200*ep^8+640659456000*ep^7-51279298560*ep^6-
         11705057280*ep^5+1433272320*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(493308774000*ep^21-
         4104211671600*ep^20+11284090482265*ep^19-7617385334621*ep^18-
         15958852921676*ep^17+28107116222944*ep^16-8037471099874*ep^15-
         13836909546452*ep^14+12542301383714*ep^13-979433411948*ep^12-
         3732438358601*ep^11+1945011837055*ep^10-23152843624*ep^9-
         291712504832*ep^8+90784954544*ep^7+2776813510*ep^6-7197856910*
         ep^5+1397408212*ep^4+20420666*ep^3-40449692*ep^2+4857496*ep-
         152976,119439360000*ep^20-774365184000*ep^19+1384866201600*
         ep^18+352037007360*ep^17-2826502871040*ep^16+1198267776000*
         ep^15+1636520716800*ep^14-1041569210880*ep^13-327796001280*
         ep^12+299851200000*ep^11+11035353600*ep^10-36022648320*ep^9+
         2663815680*ep^8+1833408000*ep^7-231552000*ep^6-32348160*ep^5+
         4976640*ep^4)
         +Master(t145)*xi^3*tf*nf*ca^3*rat(54189*ep^11-81135*ep^10-549*
         ep^9+85455*ep^8-56869*ep^7-18681*ep^6+14121*ep^5+7017*ep^4-
         2880*ep^3-1224*ep^2+628*ep-72,110592*ep^11-248832*ep^10-67584*
         ep^9+359424*ep^8-49152*ep^7-104256*ep^6+21696*ep^5+7488*ep^4-
         1728*ep^3)
         +Master(t145)*xi^4*ca^4*rat(-8110951200*ep^18+4478938200*ep^17
         +95186246328*ep^16-125365090332*ep^15-170746849922*ep^14+
         271283801741*ep^13+84334538740*ep^12-183477421203*ep^11-
         21052067423*ep^10+46667519939*ep^9+12018749551*ep^8-3108543513
         *ep^7-4421432733*ep^6-371342436*ep^5+637241321*ep^4+41020468*
         ep^3-36160142*ep^2-935024*ep+673640,143327232000*ep^17-
         406093824000*ep^16-114223841280*ep^15+881017896960*ep^14-
         63757393920*ep^13-635146997760*ep^12+40546344960*ep^11+
         181035233280*ep^10-6240706560*ep^9-21915463680*ep^8+355000320*
         ep^7+1123061760*ep^6-6635520*ep^5-19906560*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(57283200*ep^16-533570400*
         ep^15+1228736592*ep^14+184291580*ep^13-2367158134*ep^12-
         163634988*ep^11+2368850874*ep^10+701879963*ep^9-800186275*ep^8
         -537934131*ep^7+183671547*ep^6+126631629*ep^5-34176771*ep^4-
         8774801*ep^3+2381947*ep^2+172588*ep-51620,995328000*ep^15-
         2985984000*ep^14+36218880*ep^13+5116815360*ep^12-1283489280*
         ep^11-2491223040*ep^10+268945920*ep^9+381957120*ep^8-17349120*
         ep^7-21980160*ep^6+345600*ep^5+414720*ep^4)
         +Master(t145)*xi^5*ca^4*rat(463995*ep^11-1347684*ep^10+630746*
         ep^9+864864*ep^8-828036*ep^7+264121*ep^6-78431*ep^5+2584*ep^4+
         20651*ep^3-6647*ep^2+355*ep+42,8294400*ep^11-16174080*ep^10-
         3202560*ep^9+17349120*ep^8-5760000*ep^7-1105920*ep^6+668160*
         ep^5-69120*ep^4)
         +Master(t145)*xi^5*[d4AA/na]*rat(11460*ep^9-32612*ep^8+40641*
         ep^7-6096*ep^6-17852*ep^5+4854*ep^4+6172*ep^3-4003*ep^2+859*ep
         -63,115200*ep^9-301440*ep^8+194880*ep^7+10560*ep^6-22080*ep^5+
         2880*ep^4)
         );


==> anc/glglgl2B.h <==
* Unrenormalized gluon-gluon-gluon vertex with projection 2

L glglgl2B =
      +a*(
         +ca*rat(22*ep^2-55*ep+37,8*ep-12)
         +tf*nf*rat(8*ep-8,2*ep-3)
         +xi*ca*rat(-5*ep+3,2)
         +xi^2*ca*rat(-ep+1,4)
         )
      +a^2*(
         +ca^2*rat(308*ep^5-834*ep^4+608*ep^3+73*ep^2-158*ep+12,32*ep^4
         -48*ep^3)
         +ca^2*G10*rat(-480*ep^9-220*ep^8+3916*ep^7-2469*ep^6-7325*ep^5
         +10617*ep^4-3987*ep^3-386*ep^2+388*ep-24,144*ep^8+72*ep^7-544*
         ep^6-24*ep^5+352*ep^4-96*ep^3)
         +tf*nf*ca*rat(66*ep^3-102*ep^2+50*ep-14,2*ep^3-3*ep^2)
         +tf*nf*ca*G10*rat(-248*ep^7-68*ep^6+1090*ep^5-587*ep^4-963*
         ep^3+1160*ep^2-440*ep+56,18*ep^7+9*ep^6-68*ep^5-3*ep^4+44*ep^3
         -12*ep^2)
         +tf*nf*cf*rat(-32*ep^3+48*ep^2-48*ep+32,2*ep^3-3*ep^2)
         +tf*nf*cf*G10*rat(128*ep^5-512*ep^4+928*ep^3-864*ep^2+384*ep-
         64,18*ep^5-45*ep^4+31*ep^3-6*ep^2)
         +xi*ca^2*rat(-544*ep^5+1428*ep^4-1116*ep^3+173*ep^2+48*ep-4,32
         *ep^4-48*ep^3)
         +xi*ca^2*G10*rat(936*ep^9-132*ep^8-4766*ep^7+3545*ep^6+5145*
         ep^5-6724*ep^4+2060*ep^3+138*ep^2-120*ep+8,144*ep^8+72*ep^7-
         544*ep^6-24*ep^5+352*ep^4-96*ep^3)
         +xi*tf*nf*ca*rat(-44*ep^3+70*ep^2-28*ep+2,2*ep^3-3*ep^2)
         +xi*tf*nf*ca*G10*rat(72*ep^6+60*ep^5-190*ep^4-7*ep^3+99*ep^2-
         38*ep+4,6*ep^6+7*ep^5-18*ep^4-13*ep^3+6*ep^2)
         +xi^2*ca^2*rat(168*ep^4-428*ep^3+342*ep^2-129*ep+14,32*ep^3-48
         *ep^2)
         +xi^2*ca^2*G10*rat(-144*ep^7+76*ep^6+448*ep^5-471*ep^4+105*
         ep^3+123*ep^2-85*ep+14,48*ep^6+56*ep^5-144*ep^4-104*ep^3+48*
         ep^2)
         +xi^2*tf*nf*ca*rat(-6*ep^2+8*ep-2,2*ep^2-3*ep)
         +xi^3*ca^2*rat(32*ep^2-30*ep+7,16*ep)
         +xi^3*ca^2*G10*rat(-4*ep^3+4*ep^2-3*ep+1,24*ep^2+16*ep-8)
         +xi^4*ca^2*rat(ep-1,8)
         )
      +a^3*(
         +ca^3*rat(51744*ep^9-312304*ep^8+722304*ep^7-740344*ep^6+
         201946*ep^5+206141*ep^4-156239*ep^3+28826*ep^2-681*ep-1926,
         2048*ep^8-9216*ep^7+13824*ep^6-6912*ep^5)
         +ca^3*G20*rat(-39552*ep^13-1294976*ep^12+5033760*ep^11+937600*
         ep^10-24047016*ep^9+23041944*ep^8+23561350*ep^7-41573072*ep^6+
         2378855*ep^5+18817589*ep^4-4849143*ep^3-3041966*ep^2+917016*ep
         +20151,147456*ep^12-331776*ep^11-294912*ep^10+829440*ep^9+
         230400*ep^8-601344*ep^7-124416*ep^6+62208*ep^5)
         +ca^3*G10*rat(-34430976*ep^16+91994112*ep^15+227080192*ep^14-
         924083456*ep^13+194833344*ep^12+2373849312*ep^11-2764328512*
         ep^10-584652368*ep^9+2888927404*ep^8-1599828514*ep^7-321058434
         *ep^6+663191181*ep^5-173609129*ep^4-74485951*ep^3+44515543*
         ep^2-5171448*ep-156564,1769472*ep^15-2211840*ep^14-10665984*
         ep^13+14278656*ep^12+17240064*ep^11-23718912*ep^10-9200640*
         ep^9+13310976*ep^8+193536*ep^7-1990656*ep^6+331776*ep^5)
         +ca^3*G10*G20*rat(76889088*ep^18+1472256*ep^17-1603397376*
         ep^16+3236220864*ep^15+3614970624*ep^14-16721870032*ep^13+
         10463312272*ep^12+21515071700*ep^11-41735355044*ep^10+
         27465491814*ep^9-2232656044*ep^8-9016524921*ep^7+7086115310*
         ep^6-2386755888*ep^5+83122784*ep^4+219989507*ep^3-69341438*
         ep^2+7456740*ep-260136,47775744*ep^17-107495424*ep^16-
         217645056*ep^15+660234240*ep^14+15962112*ep^13-1020220416*
         ep^12+495433728*ep^11+465500160*ep^10-409374720*ep^9+20892672*
         ep^8+63866880*ep^7-20901888*ep^6+1990656*ep^5)
         +[d4AA/na]*ca^-1*G20*rat(-3072*ep^11+47360*ep^10-150432*ep^9+
         83000*ep^8+144732*ep^7-51474*ep^6+86663*ep^5-78901*ep^4-14198*
         ep^3+18439*ep^2-2055*ep+14,1536*ep^10+1152*ep^9-3072*ep^8-3168
         *ep^7-192*ep^6+288*ep^5)
         +[d4AA/na]*ca^-1*G10*rat(-90112*ep^11+366208*ep^10-342944*ep^9
         +3904*ep^8+60512*ep^7-396728*ep^6+469518*ep^5-133868*ep^4-
         41495*ep^3+33235*ep^2-8859*ep+1069,6144*ep^11+2560*ep^10-13824
         *ep^9-8576*ep^8+3456*ep^7+1408*ep^6-384*ep^5)
         +[d4AA/na]*ca^-1*G10*G20*rat(36864*ep^12-286848*ep^11+865088*
         ep^10-550560*ep^9-1476352*ep^8+1105704*ep^7-107460*ep^6-104914
         *ep^5+256376*ep^4-153575*ep^3-1289*ep^2+18189*ep-3151,18432*
         ep^11+7680*ep^10-41472*ep^9-25728*ep^8+10368*ep^7+4224*ep^6-
         1152*ep^5)
         +nf*[d4FA/na]*ca^-1*G20*rat(4224*ep^7-9664*ep^6+4064*ep^5+1264
         *ep^4-288*ep^3-592*ep^2+256*ep-32,48*ep^9-12*ep^8-84*ep^7-15*
         ep^6+9*ep^5)
         +nf*[d4FA/na]*ca^-1*G10*rat(-1920*ep^8+5792*ep^7-5424*ep^6+
         2088*ep^5-716*ep^4+716*ep^3-468*ep^2+140*ep-16,48*ep^10-28*
         ep^9-80*ep^8+13*ep^7+14*ep^6-3*ep^5)
         +nf*[d4FA/na]*ca^-1*G10*G20*rat(-6528*ep^8+15072*ep^7-5104*
         ep^6-6088*ep^5+4276*ep^4-660*ep^3+44*ep^2-68*ep+16,144*ep^10-
         84*ep^9-240*ep^8+39*ep^7+42*ep^6-9*ep^5)
         +tf*nf*ca^2*rat(2328*ep^7-11660*ep^6+22822*ep^5-22693*ep^4+
         13335*ep^3-5595*ep^2+1839*ep-342,16*ep^7-72*ep^6+108*ep^5-54*
         ep^4)
         +tf*nf*ca^2*G20*rat(-304128*ep^12-206400*ep^11+3064704*ep^10-
         1764680*ep^9-5205604*ep^8+4493706*ep^7+1867997*ep^6-2556503*
         ep^5+623376*ep^4+193384*ep^3-286813*ep^2+86853*ep+828,4608*
         ep^12-10368*ep^11-9216*ep^10+25920*ep^9+7200*ep^8-18792*ep^7-
         3888*ep^6+1944*ep^5)
         +tf*nf*ca^2*G10*rat(-1751040*ep^15+8503296*ep^14+1481856*ep^13
         -53162976*ep^12+52606928*ep^11+70770384*ep^10-128572592*ep^9+
         19018330*ep^8+69768437*ep^7-50592364*ep^6+9387252*ep^5+6201422
         *ep^4-5252621*ep^3+1616308*ep^2-177132*ep-3312,27648*ep^15-
         34560*ep^14-166656*ep^13+223104*ep^12+269376*ep^11-370608*
         ep^10-143760*ep^9+207984*ep^8+3024*ep^7-31104*ep^6+5184*ep^5)
         +tf*nf*ca^2*G10*G20*rat(17459712*ep^17-6701184*ep^16-194045184
         *ep^15+306099936*ep^14+284321520*ep^13-1031071608*ep^12+
         731466720*ep^11+401956966*ep^10-1104537005*ep^9+797469403*ep^8
         -79390228*ep^7-251957464*ep^6+158820311*ep^5-23415581*ep^4-
         10452254*ep^3+4415836*ep^2-500664*ep+6624,746496*ep^17-1679616
         *ep^16-3400704*ep^15+10316160*ep^14+249408*ep^13-15940944*
         ep^12+7741152*ep^11+7273440*ep^10-6396480*ep^9+326448*ep^8+
         997920*ep^7-326592*ep^6+31104*ep^5)
         +tf*nf*cf*ca*rat(-252*ep^5+522*ep^4-686*ep^3+606*ep^2-282*ep+
         92,2*ep^5-3*ep^4)
         +tf*nf*cf*ca*G20*rat(8736*ep^8+20916*ep^7-35480*ep^6-9137*ep^5
         +22884*ep^4-12391*ep^3+2462*ep^2+3462*ep-1452,48*ep^8-12*ep^7-
         84*ep^6-15*ep^5+9*ep^4)
         +tf*nf*cf*ca*G10*rat(-3696*ep^9-31040*ep^8+102092*ep^7-86732*
         ep^6-16820*ep^5+82194*ep^4-73920*ep^3+36630*ep^2-9756*ep+1048,
         72*ep^9-126*ep^8-29*ep^7+114*ep^6-49*ep^5+6*ep^4)
         +tf*nf*cf*ca*G10*G20*rat(-359424*ep^13+848160*ep^12+504336*
         ep^11-3422784*ep^10+4870188*ep^9-4025550*ep^8+1750150*ep^7+
         541636*ep^6-1172964*ep^5+508418*ep^4+9602*ep^3-70008*ep^2+
         20112*ep-1872,7776*ep^13-29160*ep^12+27756*ep^11+16254*ep^10-
         39873*ep^9+17661*ep^8+3225*ep^7-4539*ep^6+1224*ep^5-108*ep^4)
         +tf*nf*cf^2*rat(96*ep^5-192*ep^4+312*ep^3-312*ep^2+192*ep-96,2
         *ep^5-3*ep^4)
         +tf*nf*cf^2*G20*rat(-784*ep^6-1216*ep^5+5872*ep^4-6832*ep^3+
         4464*ep^2-1824*ep+320,8*ep^6-14*ep^5+3*ep^4)
         +tf*nf*cf^2*G10*rat(864*ep^7+5952*ep^6-23400*ep^5+31968*ep^4-
         24936*ep^3+12864*ep^2-3744*ep+432,24*ep^7-50*ep^6+23*ep^5-3*
         ep^4)
         +tf*nf*cf^2*G10*G20*rat(17568*ep^10-44832*ep^9+30976*ep^8+
         13920*ep^7-31224*ep^6+14320*ep^5+3752*ep^4-7280*ep^3+3504*ep^2
         -768*ep+64,648*ep^10-2430*ep^9+3447*ep^8-2412*ep^7+887*ep^6-
         164*ep^5+12*ep^4)
         +tf^2*nf^2*ca*rat(312*ep^6-1444*ep^5+2456*ep^4-1776*ep^3+424*
         ep^2+76*ep-24,8*ep^7-44*ep^6+90*ep^5-81*ep^4+27*ep^3)
         +tf^2*nf^2*ca*G20*rat(6912*ep^9-29808*ep^8+35248*ep^7+21876*
         ep^6-83824*ep^5+65456*ep^4-7248*ep^3-14540*ep^2+7296*ep-1080,
         192*ep^10-816*ep^9+864*ep^8+600*ep^7-1380*ep^6+297*ep^5+324*
         ep^4-81*ep^3)
         +tf^2*nf^2*ca*G10*rat(-5760*ep^10+17280*ep^9+9888*ep^8-90720*
         ep^7+105152*ep^6+18480*ep^5-142520*ep^4+140920*ep^3-69000*ep^2
         +18056*ep-2064,72*ep^11-252*ep^10-38*ep^9+1103*ep^8-1285*ep^7-
         203*ep^6+1143*ep^5-648*ep^4+108*ep^3)
         +tf^2*nf^2*ca*G10*G20*rat(-16128*ep^14+25728*ep^13-51456*ep^12
         +450432*ep^11-701328*ep^10-634216*ep^9+2055216*ep^8-912496*
         ep^7-1074176*ep^6+1186952*ep^5-228872*ep^4-204408*ep^3+128920*
         ep^2-28056*ep+2160,5184*ep^15-13392*ep^14-20880*ep^13+81336*
         ep^12-15684*ep^11-122889*ep^10+82533*ep^9+51774*ep^8-60414*
         ep^7+6411*ep^6+8937*ep^5-3240*ep^4+324*ep^3)
         +tf^2*nf^2*cf*G10*G20*rat(6912*ep^7-29184*ep^6+48320*ep^5-
         37824*ep^4+11456*ep^3+2112*ep^2-2176*ep+384,1296*ep^8-6804*
         ep^7+14184*ep^6-15165*ep^5+9010*ep^4-2989*ep^3+516*ep^2-36*ep)
         +xi*ca^3*rat(-67872*ep^8+306784*ep^7-504408*ep^6+332464*ep^5-
         26612*ep^4-54008*ep^3+12900*ep^2+1882*ep-27,1024*ep^7-3072*
         ep^6+2304*ep^5)
         +xi*ca^3*G20*rat(57600*ep^12+1255776*ep^11-2924944*ep^10-
         3344584*ep^9+9716844*ep^8+42708*ep^7-8514758*ep^6+2473974*ep^5
         +2173430*ep^4-1010312*ep^3+56143*ep^2+33660*ep-7173,73728*
         ep^11-55296*ep^10-230400*ep^9+69120*ep^8+218880*ep^7+27648*
         ep^6-20736*ep^5)
         +xi*ca^3*G10*rat(48623616*ep^15-60355584*ep^14-321574400*ep^13
         +540396288*ep^12+494652544*ep^11-1331634592*ep^10+220313488*
         ep^9+945311632*ep^8-568962752*ep^7-79702534*ep^6+138000283*
         ep^5-26611827*ep^4-1162487*ep^3+236521*ep^2-95520*ep+36468,
         884736*ep^14+221184*ep^13-5001216*ep^12-362496*ep^11+8076288*
         ep^10+254976*ep^9-4217856*ep^8+328704*ep^7+589824*ep^6-110592*
         ep^5)
         +xi*ca^3*G10*G20*rat(-37988352*ep^16-44091648*ep^15+531709056*
         ep^14-302979072*ep^13-1508780736*ep^12+1865773264*ep^11+
         777171864*ep^10-2268420808*ep^9+780676272*ep^8+546565022*ep^7-
         372117077*ep^6-7931468*ep^5+42100294*ep^4-1990686*ep^3-2885741
         *ep^2+428940*ep-1476,7962624*ep^15-663552*ep^14-45674496*ep^13
         +11741184*ep^12+73774080*ep^11-21934080*ep^10-38725632*ep^9+
         15611904*ep^8+4322304*ep^7-2764800*ep^6+331776*ep^5)
         +xi*[d4AA/na]*ca^-1*G20*rat(9216*ep^11-100416*ep^10+192944*
         ep^9+88184*ep^8-305652*ep^7+48150*ep^6+87958*ep^5-17232*ep^4-
         5431*ep^3-2810*ep^2+1999*ep-282,1536*ep^10+1152*ep^9-3072*ep^8
         -3168*ep^7-192*ep^6+288*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*rat(188416*ep^11-496640*ep^10+131456*
         ep^9+488032*ep^8-428176*ep^7+128448*ep^6-3944*ep^5-38946*ep^4+
         37513*ep^3-14705*ep^2+2531*ep-153,6144*ep^11+2560*ep^10-13824*
         ep^9-8576*ep^8+3456*ep^7+1408*ep^6-384*ep^5)
         +xi*[d4AA/na]*ca^-1*G10*G20*rat(-110592*ep^12+635520*ep^11-
         1135104*ep^10-757696*ep^9+2613152*ep^8-570888*ep^7-1218048*
         ep^6+564592*ep^5+113082*ep^4-100543*ep^3+8887*ep^2+3787*ep-669
         ,18432*ep^11+7680*ep^10-41472*ep^9-25728*ep^8+10368*ep^7+4224*
         ep^6-1152*ep^5)
         +xi*tf*nf*ca^2*rat(-1592*ep^6+5632*ep^5-7220*ep^4+4247*ep^3-
         1224*ep^2+157*ep-10,8*ep^6-24*ep^5+18*ep^4)
         +xi*tf*nf*ca^2*G20*rat(6912*ep^11+1104*ep^10-21208*ep^9-11468*
         ep^8+11684*ep^7+16855*ep^6+1269*ep^5-6038*ep^4-934*ep^3+533*
         ep^2+17*ep-6,384*ep^11-288*ep^10-1200*ep^9+360*ep^8+1140*ep^7+
         144*ep^6-108*ep^5)
         +xi*tf*nf*ca^2*G10*rat(101120*ep^13-29184*ep^12-569008*ep^11+
         371872*ep^10+906808*ep^9-820176*ep^8-404247*ep^7+569962*ep^6-
         62258*ep^5-84386*ep^4+25905*ep^3-2784*ep^2+480*ep-24,576*ep^13
         +288*ep^12-3184*ep^11-1032*ep^10+5000*ep^9+1416*ep^8-2392*ep^7
         -384*ep^6+288*ep^5)
         +xi*tf*nf*ca^2*G10*G20*rat(-518400*ep^15+164736*ep^14+3797664*
         ep^13-3754512*ep^12-5912256*ep^11+10034984*ep^10-1216666*ep^9-
         5747531*ep^8+3882503*ep^7-439318*ep^6-485756*ep^5+259309*ep^4-
         67137*ep^3+11028*ep^2-992*ep+24,20736*ep^15-1728*ep^14-118944*
         ep^13+30576*ep^12+192120*ep^11-57120*ep^10-100848*ep^9+40656*
         ep^8+11256*ep^7-7200*ep^6+864*ep^5)
         +xi*tf*nf*cf*ca*rat(136*ep^5-280*ep^4+322*ep^3-256*ep^2+82*ep-
         4,2*ep^5-3*ep^4)
         +xi*tf*nf*cf*ca*G20*rat(-576*ep^8+532*ep^7-28*ep^6-371*ep^5+
         708*ep^4-181*ep^3-130*ep^2+50*ep-4,16*ep^8-4*ep^7-28*ep^6-5*
         ep^5+3*ep^4)
         +xi*tf*nf*cf*ca*G10*rat(-544*ep^7+2480*ep^6-5176*ep^5+5940*
         ep^4-3800*ep^3+1292*ep^2-200*ep+8,18*ep^7-45*ep^6+31*ep^5-6*
         ep^4)
         +xi*tf*nf*cf*ca*G10*G20*rat(2304*ep^10-7888*ep^9+10040*ep^8-
         748*ep^7-10750*ep^6+9556*ep^5-1814*ep^4-1324*ep^3+752*ep^2-136
         *ep+8,144*ep^10-180*ep^9-184*ep^8+199*ep^7+16*ep^6-37*ep^5+6*
         ep^4)
         +xi*tf^2*nf^2*ca*rat(-136*ep^4+368*ep^3-336*ep^2+112*ep-8,4*
         ep^5-12*ep^4+9*ep^3)
         +xi*tf^2*nf^2*ca*G20*rat(-1152*ep^7+1640*ep^6+852*ep^5-1900*
         ep^4+356*ep^3+300*ep^2-104*ep+8,32*ep^8-56*ep^7-44*ep^6+74*
         ep^5+21*ep^4-9*ep^3)
         +xi*tf^2*nf^2*ca*G10*rat(960*ep^7-96*ep^6-3376*ep^5+2296*ep^4+
         1520*ep^3-1736*ep^2+464*ep-32,12*ep^8-4*ep^7-57*ep^6+28*ep^5+
         51*ep^4-18*ep^3)
         +xi^2*ca^3*rat(49584*ep^8-225280*ep^7+387748*ep^6-310204*ep^5+
         106946*ep^4-3262*ep^3-5788*ep^2+580*ep+3,1024*ep^7-3072*ep^6+
         2304*ep^5)
         +xi^2*ca^3*G20*rat(-54144*ep^12-380832*ep^11+1159600*ep^10-
         118104*ep^9-1460716*ep^8+1081848*ep^7-135350*ep^6-499084*ep^5+
         487128*ep^4-189358*ep^3+53273*ep^2-15520*ep+1959,73728*ep^11-
         55296*ep^10-230400*ep^9+69120*ep^8+218880*ep^7+27648*ep^6-
         20736*ep^5)
         +xi^2*ca^3*G10*rat(-42688512*ep^15+62220288*ep^14+214211584*
         ep^13-401161472*ep^12-171912768*ep^11+634861664*ep^10-
         153059152*ep^9-318371776*ep^8+187008892*ep^7+20222722*ep^6-
         35985065*ep^5+2835345*ep^4+4461089*ep^3-1728483*ep^2+279344*ep
         -18876,884736*ep^14+221184*ep^13-5001216*ep^12-362496*ep^11+
         8076288*ep^10+254976*ep^9-4217856*ep^8+328704*ep^7+589824*ep^6
         -110592*ep^5)
         +xi^2*ca^3*G10*G20*rat(37075968*ep^16-18565632*ep^15-325725696
         *ep^14+436648704*ep^13+523947072*ep^12-1271196448*ep^11+
         390661120*ep^10+682327096*ep^9-567315844*ep^8+28231922*ep^7+
         129228887*ep^6-47042908*ep^5-8231246*ep^4+10506222*ep^3-
         3245577*ep^2+459692*ep-25716,7962624*ep^15-663552*ep^14-
         45674496*ep^13+11741184*ep^12+73774080*ep^11-21934080*ep^10-
         38725632*ep^9+15611904*ep^8+4322304*ep^7-2764800*ep^6+331776*
         ep^5)
         +xi^2*[d4AA/na]*ca^-1*G20*rat(-9216*ep^11+58944*ep^10-39920*
         ep^9-42888*ep^8+68012*ep^7-20130*ep^6-24596*ep^5+15638*ep^4+
         3507*ep^3-4228*ep^2+863*ep-46,1536*ep^10+1152*ep^9-3072*ep^8-
         3168*ep^7-192*ep^6+288*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*rat(-106496*ep^11+145664*ep^10-27328
         *ep^9-133664*ep^8+126864*ep^7+9776*ep^6-36444*ep^5-10010*ep^4+
         16421*ep^3-4141*ep^2+91*ep+43,6144*ep^11+2560*ep^10-13824*ep^9
         -8576*ep^8+3456*ep^7+1408*ep^6-384*ep^5)
         +xi^2*[d4AA/na]*ca^-1*G10*G20*rat(110592*ep^12-412800*ep^11+
         262656*ep^10+441280*ep^9-592896*ep^8+140120*ep^7+183336*ep^6-
         176708*ep^5+50498*ep^4+15501*ep^3-14845*ep^2+3731*ep-313,18432
         *ep^11+7680*ep^10-41472*ep^9-25728*ep^8+10368*ep^7+4224*ep^6-
         1152*ep^5)
         +xi^2*tf*nf*ca^2*rat(172*ep^5-664*ep^4+937*ep^3-588*ep^2+155*
         ep-12,4*ep^5-12*ep^4+9*ep^3)
         +xi^2*tf*nf*ca^2*G20*rat(2880*ep^8-6048*ep^7-228*ep^6+5784*
         ep^5-1975*ep^4-770*ep^3+406*ep^2-52*ep+3,768*ep^9-1344*ep^8-
         1056*ep^7+1776*ep^6+504*ep^5-216*ep^4)
         +xi^2*tf*nf*ca^2*G10*rat(-39680*ep^10+73856*ep^9+98200*ep^8-
         309036*ep^7+202086*ep^6+36783*ep^5-102935*ep^4+50759*ep^3-
         10869*ep^2+824*ep+12,576*ep^10-576*ep^9-2608*ep^8+3168*ep^7+
         1552*ep^6-2496*ep^5+576*ep^4)
         +xi^2*tf*nf*ca^2*G10*G20*rat(145152*ep^13-126144*ep^12-665376*
         ep^11+801600*ep^10+521496*ep^9-1028448*ep^8+154248*ep^7+391579
         *ep^6-221548*ep^5+8890*ep^4+25628*ep^3-7709*ep^2+620*ep+12,
         13824*ep^13+3456*ep^12-78144*ep^11-5664*ep^10+126192*ep^9+3984
         *ep^8-65904*ep^7+5136*ep^6+9216*ep^5-1728*ep^4)
         +xi^2*tf*nf*cf*ca*rat(20*ep^4-34*ep^3+36*ep^2-26*ep+4,2*ep^4-3
         *ep^3)
         +xi^2*tf*nf*cf*ca*G10*rat(-80*ep^6+336*ep^5-644*ep^4+656*ep^3-
         348*ep^2+88*ep-8,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi^2*tf^2*nf^2*ca*rat(-20*ep^3+44*ep^2-28*ep+4,4*ep^4-12*ep^3
         +9*ep^2)
         +xi^3*ca^3*rat(-96*ep^7+2000*ep^6-6632*ep^5+8604*ep^4-3864*
         ep^3+540*ep^2-1,512*ep^6-768*ep^5)
         +xi^3*ca^3*G20*rat(7296*ep^10-71152*ep^9+98672*ep^8+24532*ep^7
         -63324*ep^6+20126*ep^5+3600*ep^4-7146*ep^3+3752*ep^2-983*ep+
         137,36864*ep^9-9216*ep^8-64512*ep^7-11520*ep^6+6912*ep^5)
         +xi^3*ca^3*G10*rat(1059840*ep^12-1422336*ep^11-2611328*ep^10+
         6219456*ep^9-4704688*ep^8-350272*ep^7+2462768*ep^6-858804*ep^5
         -215127*ep^4+128150*ep^3+5001*ep^2-9340*ep+1156,110592*ep^11+
         110592*ep^10-390144*ep^9-227328*ep^8+261120*ep^7+61440*ep^6-
         36864*ep^5)
         +xi^3*ca^3*G10*G20*rat(-5723136*ep^15+8152704*ep^14+16292736*
         ep^13-38833728*ep^12+20320576*ep^11+15429400*ep^10-20280056*
         ep^9+3005984*ep^8+3328352*ep^7-68055*ep^6-1001224*ep^5+101722*
         ep^4+228524*ep^3-107463*ep^2+18940*ep-1132,3981312*ep^14+
         5640192*ep^13-14376960*ep^12-15694848*ep^11+13344768*ep^10+
         9050112*ep^9-5787648*ep^8-875520*ep^7+847872*ep^6-110592*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G20*rat(3072*ep^10-9152*ep^9+10192*ep^8-
         2824*ep^7-84*ep^6-3986*ep^5+4308*ep^4-1716*ep^3+427*ep^2-97*ep
         +10,1536*ep^9-384*ep^8-2688*ep^7-480*ep^6+288*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G10*rat(2048*ep^9-5632*ep^8+4128*ep^7-
         4208*ep^6+6032*ep^5-4288*ep^4+1706*ep^3-549*ep^2+144*ep-17,
         1536*ep^9-512*ep^8-2688*ep^7-256*ep^6+384*ep^5)
         +xi^3*[d4AA/na]*ca^-1*G10*G20*rat(-36864*ep^12+66432*ep^11+
         3328*ep^10-73408*ep^9+58656*ep^8+18440*ep^7-37376*ep^6+6688*
         ep^5+4206*ep^4-785*ep^3-375*ep^2+117*ep-11,18432*ep^11+7680*
         ep^10-41472*ep^9-25728*ep^8+10368*ep^7+4224*ep^6-1152*ep^5)
         +xi^3*tf*nf*ca^2*rat(84*ep^3-150*ep^2+79*ep-13,4*ep^3-6*ep^2)
         +xi^3*tf*nf*ca^2*G10*rat(-112*ep^6-68*ep^5+308*ep^4-65*ep^3-
         121*ep^2+70*ep-12,12*ep^6+14*ep^5-36*ep^4-26*ep^3+12*ep^2)
         +xi^4*ca^3*rat(-3144*ep^7+8804*ep^6-8198*ep^5+3449*ep^4-551*
         ep^3+2*ep^2+3*ep-1,512*ep^6-768*ep^5)
         +xi^4*ca^3*G20*rat(864*ep^10-5232*ep^9+5936*ep^8+1844*ep^7-
         4050*ep^6+1896*ep^5-875*ep^4+466*ep^3+165*ep^2-180*ep+30,36864
         *ep^9-9216*ep^8-64512*ep^7-11520*ep^6+6912*ep^5)
         +xi^4*ca^3*G10*rat(28032*ep^10-17472*ep^9-85632*ep^8+99732*
         ep^7-36736*ep^6-6253*ep^5+9082*ep^4-1775*ep^3-702*ep^2+444*ep-
         72,9216*ep^9+10752*ep^8-27648*ep^7-19968*ep^6+9216*ep^5)
         +xi^4*ca^3*G10*G20*rat(-12672*ep^12+26208*ep^11-17856*ep^10+
         13120*ep^9+3224*ep^8-7394*ep^7+1776*ep^6-853*ep^5+2989*ep^4-
         1441*ep^3-255*ep^2+240*ep-30,221184*ep^11+92160*ep^10-497664*
         ep^9-308736*ep^8+124416*ep^7+50688*ep^6-13824*ep^5)
         +xi^4*[d4AA/na]*ca^-1*G20*rat(96*ep^6-232*ep^5+164*ep^4-6*ep^3
         -27*ep^2+4*ep+1,768*ep^6+960*ep^5+96*ep^4-96*ep^3)
         +xi^4*[d4AA/na]*ca^-1*G10*rat(12*ep^3-8*ep^2-ep+1,64*ep^4+64*
         ep^3)
         +xi^4*[d4AA/na]*ca^-1*G10*G20*rat(-192*ep^6+176*ep^5-208*ep^4+
         120*ep^3+12*ep^2-17*ep+1,1536*ep^6+1920*ep^5+192*ep^4-192*ep^3
         )
         +xi^4*tf*nf*ca^2*rat(6*ep^2-9*ep+3,4*ep^2-6*ep)
         +xi^5*ca^3*rat(-33*ep^2+36*ep-10,32*ep)
         +xi^5*ca^3*G10*rat(12*ep^4-12*ep^3+7*ep^2-4*ep+1,96*ep^3+64*
         ep^2-32*ep)
         +xi^6*ca^3*rat(-3*ep+3,64)
         +Master(no)*ca^3*rat(256*ep^4-760*ep^3+568*ep^2-1160*ep+235,
         6144*ep^2-10752*ep+2304)
         +Master(no)*[d4AA/na]*ca^-1*rat(-256*ep^4+760*ep^3-568*ep^2+
         1160*ep-235,256*ep^2-448*ep+96)
         +Master(no)*nf*[d4FA/na]*ca^-1*rat(32*ep^3-56*ep^2+8*ep,8*ep^2
         -14*ep+3)
         +Master(no)*tf*nf*ca^2*rat(-36*ep^5-108*ep^4+212*ep^3-137*ep^2
         +71*ep,24*ep^2-42*ep+9)
         +Master(no)*tf*nf*cf*ca*rat(36*ep^5+108*ep^4-216*ep^3+144*ep^2
         -72*ep,8*ep^2-14*ep+3)
         +Master(no)*tf*nf*cf^2*rat(-24*ep^5-72*ep^4+144*ep^3-96*ep^2+
         48*ep,8*ep^2-14*ep+3)
         +Master(no)*xi*ca^3*rat(-256*ep^4-328*ep^3+924*ep^2-326*ep+29,
         6144*ep^2-10752*ep+2304)
         +Master(no)*xi*[d4AA/na]*ca^-1*rat(256*ep^4+328*ep^3-924*ep^2+
         326*ep-29,256*ep^2-448*ep+96)
         +Master(no)*xi^2*ca^3*rat(64*ep^3-84*ep^2-16*ep+9,6144*ep^2-
         10752*ep+2304)
         +Master(no)*xi^2*[d4AA/na]*ca^-1*rat(-64*ep^3+84*ep^2+16*ep-9,
         256*ep^2-448*ep+96)
         +Master(no)*xi^3*ca^3*rat(-2*ep+1,1536*ep-2304)
         +Master(no)*xi^3*[d4AA/na]*ca^-1*rat(2*ep-1,64*ep-96)
         +Master(t105)*ca^3*rat(5184*ep^12+66096*ep^11-3829104*ep^10+
         11911848*ep^9-5994396*ep^8-17729105*ep^7+19051037*ep^6+5165761
         *ep^5-10235650*ep^4+117247*ep^3+2131187*ep^2-418383*ep+1206,
         221184*ep^9-608256*ep^8+132096*ep^7+729600*ep^6-433920*ep^5-
         93696*ep^4+94464*ep^3-13824*ep^2)
         +Master(t105)*[d4AA/na]*ca^-1*rat(-14592*ep^7+31616*ep^6+11200
         *ep^5-30856*ep^4+12166*ep^3+1331*ep^2-2375*ep+708,512*ep^6-128
         *ep^5-896*ep^4-160*ep^3+96*ep^2)
         +Master(t105)*nf*[d4FA/na]*ca^-1*rat(256*ep^5-576*ep^4+288*
         ep^3-160*ep^2+128*ep-32,16*ep^5-20*ep^4-8*ep^3+3*ep^2)
         +Master(t105)*tf*nf*ca^2*rat(152064*ep^11+46656*ep^10-1763136*
         ep^9+2348172*ep^8+724496*ep^7-2757547*ep^6+1145874*ep^5+330874
         *ep^4-341896*ep^3+100245*ep^2-11554*ep-552,6912*ep^9-19008*
         ep^8+4128*ep^7+22800*ep^6-13560*ep^5-2928*ep^4+2952*ep^3-432*
         ep^2)
         +Master(t105)*tf*nf*cf*ca*rat(-8352*ep^8-2880*ep^7+121080*ep^6
         -292520*ep^5+328800*ep^4-220656*ep^3+99296*ep^2-28224*ep+3456,
         144*ep^6-612*ep^5+932*ep^4-617*ep^3+177*ep^2-18*ep)
         +Master(t105)*tf*nf*cf^2*rat(2016*ep^7+11664*ep^6-45312*ep^5+
         61296*ep^4-47520*ep^3+24480*ep^2-7584*ep+960,72*ep^5-198*ep^4+
         169*ep^3-55*ep^2+6*ep)
         +Master(t105)*tf^2*nf^2*ca*rat(192*ep^5+288*ep^4-2496*ep^3+
         3360*ep^2-1728*ep+288,12*ep^4-52*ep^3+79*ep^2-48*ep+9)
         +Master(t105)*tf^2*nf^2*cf*rat(-1152*ep^5+3264*ep^4-3648*ep^3+
         2496*ep^2-1344*ep+384,36*ep^4-144*ep^3+197*ep^2-105*ep+18)
         +Master(t105)*xi*ca^3*rat(-3456*ep^11-31968*ep^10+421104*ep^9-
         1094248*ep^8+15244*ep^7+1413852*ep^6-427840*ep^5-253825*ep^4+
         176717*ep^3-42451*ep^2-4097*ep+1992,36864*ep^8-76800*ep^7-
         29184*ep^6+102144*ep^5-4224*ep^4-18432*ep^3+3456*ep^2)
         +Master(t105)*xi*[d4AA/na]*ca^-1*rat(15488*ep^7-11072*ep^6-
         23640*ep^5+15044*ep^4+4334*ep^3-4195*ep^2+707*ep-8,512*ep^6-
         128*ep^5-896*ep^4-160*ep^3+96*ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(-144*ep^8-1140*ep^7+364*ep^6+
         1317*ep^5-586*ep^4-694*ep^3+140*ep^2+69*ep-6,96*ep^7-176*ep^6-
         120*ep^5+236*ep^4+48*ep^3-36*ep^2)
         +Master(t105)*xi^2*ca^3*rat(5184*ep^11+26928*ep^10+19056*ep^9-
         325888*ep^8+160620*ep^7+471817*ep^6-284401*ep^5-92324*ep^4+
         132533*ep^3-60982*ep^2+14096*ep-1263,36864*ep^8-76800*ep^7-
         29184*ep^6+102144*ep^5-4224*ep^4-18432*ep^3+3456*ep^2)
         +Master(t105)*xi^2*[d4AA/na]*ca^-1*rat(-1408*ep^7+96*ep^6-2048
         *ep^5+560*ep^4+2482*ep^3-1051*ep^2-97*ep+44,512*ep^6-128*ep^5-
         896*ep^4-160*ep^3+96*ep^2)
         +Master(t105)*xi^2*tf*nf*ca^2*rat(24*ep^4+2*ep^3-35*ep^2+12*ep
         -3,32*ep^3-96*ep^2+72*ep)
         +Master(t105)*xi^3*ca^3*rat(-432*ep^8-864*ep^7+1836*ep^6-248*
         ep^5-2434*ep^4+763*ep^3+896*ep^2-473*ep+68,4608*ep^5-6144*ep^4
         -1920*ep^3+1152*ep^2)
         +Master(t105)*xi^3*[d4AA/na]*ca^-1*rat(128*ep^5-296*ep^4+236*
         ep^3-98*ep^2+35*ep-8,128*ep^4-128*ep^3-96*ep^2)
         +Master(t105)*xi^4*ca^3*rat(12*ep^6-24*ep^5+3*ep^4-19*ep^3-4*
         ep^2+29*ep-9,512*ep^3-768*ep^2)
         )
      +a^4*(
         +ca^4*rat(1931776*ep^12-15248128*ep^11+49259136*ep^10-80907904
         *ep^9+64224160*ep^8-8523824*ep^7-23072248*ep^6+15104792*ep^5-
         3137016*ep^4+289314*ep^3+436422*ep^2-332010*ep-36531,32768*
         ep^11-196608*ep^10+442368*ep^9-442368*ep^8+165888*ep^7)
         +ca^4*G30*rat(-23592960*ep^18+387209216*ep^17-15648760320*
         ep^16-219997388544*ep^15+1354823111424*ep^14-2204160781568*
         ep^13-334326131584*ep^12+4150457324864*ep^11-2715333778416*
         ep^10-1983968473720*ep^9+2328123440002*ep^8+317570426707*ep^7-
         777479528178*ep^6+25042881341*ep^5+86859845553*ep^4-6342210214
         *ep^3-4056547527*ep^2+516801924*ep+42586452,1061683200*ep^17-
         4352901120*ep^16+3081240576*ep^15+7470710784*ep^14-8672477184*
         ep^13-4240982016*ep^12+5595217920*ep^11+1356742656*ep^10-
         1007271936*ep^9-127401984*ep^8+47775744*ep^7)
         +ca^4*G20*rat(-5822668800000*ep^25-188712322560000*ep^24+
         905197895049600*ep^23+4965154668860256*ep^22-13596474564990912
         *ep^21-19300529145704048*ep^20+67730328747946392*ep^19-
         2020874401027810*ep^18-127174189553638688*ep^17+
         83181071141096318*ep^16+97345386016181386*ep^15-
         114645053212634152*ep^14-23373145386794082*ep^13+
         63322404831551411*ep^12-5769755823040035*ep^11-
         16819412845993118*ep^10+3996663556391276*ep^9+2192807114179797
         *ep^8-722607895395477*ep^7-158225183295214*ep^6+59529529695260
         *ep^5+7404700530720*ep^4-2401217555856*ep^3-212108408352*ep^2+
         44478507456*ep+1876960512,4299816960000*ep^24-8169652224000*
         ep^23-28198438502400*ep^22+58478824488960*ep^21+55484214312960
         *ep^20-130832713728000*ep^19-49613227315200*ep^18+
         128570703943680*ep^17+24357746442240*ep^16-59020106250240*
         ep^15-6421565952000*ep^14+12903174236160*ep^13+775821680640*
         ep^12-1347784427520*ep^11-40111718400*ep^10+63601459200*ep^9+
         716636160*ep^8-1074954240*ep^7)
         +ca^4*G20*G30*rat(1162861608960000*ep^32+5152358965248000*
         ep^31-20689340910796800*ep^30-142795775154757632*ep^29+
         609986218710958080*ep^28-137852620596606720*ep^27-
         4733718336409879040*ep^26+8097206944624387328*ep^25+
         16007482676453523200*ep^24-41393471209564637232*ep^23-
         17744854481520907616*ep^22+84291394605687759800*ep^21-
         10423185281193933096*ep^20-83433889301282240352*ep^19+
         44018455184415967118*ep^18+41169786776523865710*ep^17-
         45974978057104629951*ep^16-7920672031027498129*ep^15+
         24185112583149183021*ep^14-1669766089333034172*ep^13-
         7038974850019183048*ep^12+1231129309808237034*ep^11+
         1198384097191927854*ep^10-274694034883878202*ep^9-
         123005357493405205*ep^8+31229682539839207*ep^7+
         7160905923345927*ep^6-1845696926944464*ep^5-187031086110172*
         ep^4+44508270006192*ep^3+2519069467536*ep^2-23306410368*ep-
         20425151808,3302259425280000*ep^31-15630694612992000*ep^30-
         15093160162099200*ep^29+147425947476295680*ep^28-
         23903092715028480*ep^27-545807996462039040*ep^26+
         196724474837729280*ep^25+1109782581773598720*ep^24-
         330071502419066880*ep^23-1368629351889960960*ep^22+
         176623243590942720*ep^21+1013336694395043840*ep^20+
         49417825544110080*ep^19-417761857095598080*ep^18-
         71799995324989440*ep^17+92338775766466560*ep^16+
         22371659475517440*ep^15-11110795635916800*ep^14-
         3142883823206400*ep^13+724052043694080*ep^12+222578830540800*
         ep^11-23863028613120*ep^10-7708138536960*ep^9+309586821120*
         ep^8+103195607040*ep^7)
         +ca^4*G10*rat(-45566115840000*ep^24+199736672256000*ep^23+
         86550465945600*ep^22-1949608039391232*ep^21+2393266120369152*
         ep^20+4787727411847168*ep^19-11277033888644096*ep^18+
         796958300498560*ep^17+14843186108431328*ep^16-
         10888243077000336*ep^15-5217433933315936*ep^14+
         9716497838533824*ep^13-2283947642432942*ep^12-2906733547387349
         *ep^11+2073814072364607*ep^10+48427377251383*ep^9-
         520254754975265*ep^8+116385243351857*ep^7+47111441513941*ep^6-
         14687294030435*ep^5-2126187473213*ep^4+665940700880*ep^3+
         60944022504*ep^2-12705990480*ep-509325840,637009920000*ep^23-
         1422655488000*ep^22-3703327948800*ep^21+9897972203520*ep^20+
         4920559534080*ep^19-21022810767360*ep^18-342504161280*ep^17+
         19161679749120*ep^16-2778671554560*ep^15-7817495592960*ep^14+
         1654488760320*ep^13+1360085114880*ep^12-338425159680*ep^11-
         86863380480*ep^10+23011983360*ep^9+1751777280*ep^8-477757440*
         ep^7)
         +ca^4*G10*G30*rat(55458860613120000*ep^31-641986942158259200*
         ep^30+11290408364476737792*ep^29-68690830991791826880*ep^28+
         89255834352679119168*ep^27+426224582758466354176*ep^26-
         1269513131957337687968*ep^25-262632443445861115540*ep^24+
         4250905291342525631632*ep^23-2441385770413978574840*ep^22-
         6550097870457195885092*ep^21+6653099776964356050768*ep^20+
         5193697923488186999032*ep^19-7906007547839437848848*ep^18-
         1927608886361322635664*ep^17+5241847570676461167946*ep^16+
         49230651498716453827*ep^15-2060815245611011867383*ep^14+
         213691893779791662076*ep^13+482307934111042433056*ep^12-
         71133900823980156978*ep^11-68253385154665937558*ep^10+
         10759257874761786904*ep^9+5723269179232155686*ep^8-
         895214271464304321*ep^7-264750808010921299*ep^6+
         43026201387516344*ep^5+5827460435008236*ep^4-1271179792953360*
         ep^3-11803511652048*ep^2+19245530596608*ep-1333605166272,
         13209037701120000*ep^31-82336335003648000*ep^30+
         43318305305395200*ep^29+628417277900881920*ep^28-
         999524799715737600*ep^27-1587857215130173440*ep^26+
         3764058492764160000*ep^25+1770203181361397760*ep^24-
         6644517927451361280*ep^23-831972434157895680*ep^22+
         6596996599002562560*ep^21+48355503715123200*ep^20-
         3879853227261296640*ep^19+71207883071815680*ep^18+
         1348243505546526720*ep^17-17566668407439360*ep^16-
         271085130960076800*ep^15+1612745034301440*ep^14+
         31065274733690880*ep^13-64893899243520*ep^12-1973445902991360*
         ep^11+955514880000*ep^10+64141802864640*ep^9-825564856320*ep^7
         )
         +ca^4*G10*G20*rat(95681676902400000*ep^34-607448369848320000*
         ep^33-750149274136780800*ep^32+10106601157846738944*ep^31+
         3963002781683358720*ep^30-108182138866871683968*ep^29+
         56840792217664721760*ep^28+611474106784517494464*ep^27-
         798340398521416060400*ep^26-1411627565906339726920*ep^25+
         2895559747284469858070*ep^24+1406394742209012975564*ep^23-
         5434122052340617462488*ep^22+181875693763107093150*ep^21+
         6016238726890531609409*ep^20-1984287764334682692085*ep^19-
         4017877196144410993607*ep^18+2177951805917398087165*ep^17+
         1592152825089975456264*ep^16-1194787464908984393676*ep^15-
         347256297141597369298*ep^14+375084933709074103544*ep^13+
         31509125420970699553*ep^12-69978724667414443061*ep^11+
         1873813360517030421*ep^10+7816539700663142781*ep^9-
         708989980921047968*ep^8-512794736743293222*ep^7+
         66882991425338780*ep^6+18245542972585192*ep^5-2953229066099664
         *ep^4-241532121680928*ep^3+54629281783872*ep^2-3186043714944*
         ep+243901829376,11145125560320000*ep^33-77830126829568000*
         ep^32+87647124927283200*ep^31+510576312747294720*ep^30-
         1253978426273955840*ep^29-747809602203156480*ep^28+
         4325931761190174720*ep^27-897387597835960320*ep^26-
         7159832392124989440*ep^25+3829126470419128320*ep^24+
         6683188070963036160*ep^23-4841035018128138240*ep^22-
         3707935877693030400*ep^21+3231013810989219840*ep^20+
         1213660107999313920*ep^19-1267452720021749760*ep^18-
         213772793582223360*ep^17+299683008195010560*ep^16+
         12498899102023680*ep^15-42077359926190080*ep^14+
         1751893195898880*ep^13+3322959420948480*ep^12-320580736450560*
         ep^11-132149141176320*ep^10+17397059420160*ep^9+2012314337280*
         ep^8-309586821120*ep^7)
         +ca^4*G10*G20*G30*rat(-311980959203328000*ep^35+
         636622201374105600*ep^34+11345190663688611840*ep^33-
         76603951983204426240*ep^32+238754164027663884672*ep^31-
         143761632664375737792*ep^30-1918484471817424568448*ep^29+
         5690896875589888896000*ep^28-137306032490356597672*ep^27-
         20126645509524509284188*ep^26+18784735841497331681108*ep^25+
         28439188264468496996968*ep^24-47546062008378127859508*ep^23-
         14447443034764086798780*ep^22+57029196428097442155664*ep^21-
         8246077507040084513656*ep^20-38128039785881060809740*ep^19+
         15808830480897503847892*ep^18+14596589536117284863213*ep^17-
         9866577147615186635244*ep^16-2930782997153112419915*ep^15+
         3411653622134137637282*ep^14+133750816739810553438*ep^13-
         726569656870062544304*ep^12+77237098754494564958*ep^11+
         97742066848872317004*ep^10-20968692000156277939*ep^9-
         8076502913613462364*ep^8+2650765790393913157*ep^7+
         355909515029473350*ep^6-186436533366621340*ep^5-
         2168119092577992*ep^4+6069545795832048*ep^3-260248321990368*
         ep^2-60204867817536*ep+3308264456832,713288035860480000*ep^34-
         4802806108127232000*ep^33+4364133966073036800*ep^32+
         34079238014663393280*ep^31-72085398277576458240*ep^30-
         67923469361385308160*ep^29+264894679080920678400*ep^28+
         11782101917541335040*ep^27-472587474661374689280*ep^26+
         130506775832824381440*ep^25+488990060068340367360*ep^24-
         202895232024792268800*ep^23-314764456462404157440*ep^22+
         147457909860221583360*ep^21+129370467887783608320*ep^20-
         61698412353402961920*ep^19-33960702309610291200*ep^18+
         15759347827165102080*ep^17+5594857673649684480*ep^16-
         2492968649643786240*ep^15-561116594281512960*ep^14+
         240699694075084800*ep^13+32650183602339840*ep^12-
         13586836818493440*ep^11-1000974455930880*ep^10+407141068308480
         *ep^9+12383472844800*ep^8-4953389137920*ep^7)
         +ca^4*G10^2*rat(187148673220608000*ep^35-1541806282373529600*
         ep^34+2134782684943810560*ep^33+2727686087895195648*ep^32+
         29253246714982637568*ep^31-88321041663442640640*ep^30-
         257780977766709380352*ep^29+946375509741931878336*ep^28+
         156426596490555092224*ep^27-3174300687801132537808*ep^26+
         1891326065708747780784*ep^25+5075869570359055049156*ep^24-
         5792038890333808545720*ep^23-3845804594538653708924*ep^22+
         7806448843228954020620*ep^21+562330406637134836364*ep^20-
         5811388564698606200240*ep^19+1210663072514439330786*ep^18+
         2545511514793434527869*ep^17-977683988821400824162*ep^16-
         662348321313692588035*ep^15+354981149299698631766*ep^14+
         99210335716974010474*ep^13-73493519188671872760*ep^12-
         7421394651437348318*ep^11+9225357909654105686*ep^10+
         49325144703701641*ep^9-708212294930437278*ep^8+
         35236362733575481*ep^7+32329334058093934*ep^6-2580775914639500
         *ep^5-842567872984808*ep^4+81412904549040*ep^3+10649562544800*
         ep^2-1183705932096*ep-6479450496,19813556551680000*ep^34-
         133411280781312000*ep^33+121225943502028800*ep^32+
         946645500407316480*ep^31-2002372174377123840*ep^30-
         1886763037816258560*ep^29+7358185530025574400*ep^28+
         327280608820592640*ep^27-13127429851704852480*ep^26+
         3625188217578455040*ep^25+13583057224120565760*ep^24-
         5635978667355340800*ep^23-8743457123955671040*ep^22+
         4096053051672821760*ep^21+3593624107993989120*ep^20-
         1713844787594526720*ep^19-943352841933619200*ep^18+
         437759661865697280*ep^17+155412713156935680*ep^16-
         69249129156771840*ep^15-15586572063375360*ep^14+
         6686102613196800*ep^13+906949544509440*ep^12-377412133847040*
         ep^11-27804845998080*ep^10+11309474119680*ep^9+343985356800*
         ep^8-137594142720*ep^7)
         +[d4AA/na]*G30*rat(-34652160*ep^17+458510336*ep^16-136003584*
         ep^15-85882080768*ep^14+272873609472*ep^13-134066728064*ep^12-
         393488815360*ep^11+434701412864*ep^10+138927309696*ep^9-
         319407654616*ep^8-9960124760*ep^7+113912584150*ep^6-
         10490895471*ep^5-18332916661*ep^4+2707154007*ep^3+1182627107*
         ep^2-212649504*ep-10235412,22118400*ep^16-57507840*ep^15-
         22069248*ep^14+122535936*ep^13+3127296*ep^12-83662848*ep^11-
         8927232*ep^10+14874624*ep^9+1327104*ep^8-663552*ep^7)
         +[d4AA/na]*G20*rat(-209018880000*ep^23+3017336832000*ep^22-
         11882840774400*ep^21+266761789941504*ep^20+11603713083280*
         ep^19-1754101454499480*ep^18+629903493208844*ep^17+
         3546141524195086*ep^16-1807395804911992*ep^15-3291841936653506
         *ep^14+2085785199781586*ep^13+1801306138645929*ep^12-
         1135885719066766*ep^11-614686911567036*ep^10+342252358525774*
         ep^9+125193340452902*ep^8-59982306176388*ep^7-14494144797906*
         ep^6+6087561190832*ep^5+859997288879*ep^4-314831915274*ep^3-
         23417628612*ep^2+5959002024*ep+300857760,29859840000*ep^22+
         7962624000*ep^21-208429977600*ep^20-53457960960*ep^19+
         477911439360*ep^18+180372234240*ep^17-431641232640*ep^16-
         222742794240*ep^15+118182862080*ep^14+68943813120*ep^13-
         13398808320*ep^12-8369187840*ep^11+653218560*ep^10+424880640*
         ep^9-11197440*ep^8-7464960*ep^7)
         +[d4AA/na]*G20*G30*rat(150971351040000*ep^31-1814402543616000*
         ep^30-11601318397132800*ep^29+235824094175784960*ep^28-
         523792944092743680*ep^27-1683232685400215424*ep^26+
         5001374312652491584*ep^25+4345881879981204608*ep^24-
         16460190275840333152*ep^23-6304519046860078968*ep^22+
         29041973309513363860*ep^21+5838536471834115404*ep^20-
         31936419079424699388*ep^19-3573703728079464810*ep^18+
         23104062515669941178*ep^17+1716755139244856184*ep^16-
         11114083893493060170*ep^15-810178011629304397*ep^14+
         3601114669474317096*ep^13+308105914808465352*ep^12-
         797066550276252652*ep^11-70914931838718444*ep^10+
         118552941006564774*ep^9+9378552464737160*ep^8-
         11158794591265294*ep^7-842251440606797*ep^6+623347336511748*
         ep^5+58101880882500*ep^4-20775885297664*ep^3-1961933162160*
         ep^2+324401290560*ep+21667856832,68797071360000*ep^30-
         222443864064000*ep^29-648106632806400*ep^28+2099213956546560*
         ep^27+2650839836590080*ep^26-7394740171407360*ep^25-
         6993683697991680*ep^24+12629944906629120*ep^23+
         12068427726213120*ep^22-10410469908387840*ep^21-
         11936053954437120*ep^20+3207100201574400*ep^19+
         5840188334530560*ep^18+56910478970880*ep^17-1410467517480960*
         ep^16-191976781086720*ep^15+178111067443200*ep^14+
         35691692083200*ep^13-11939208192000*ep^12-2824394711040*ep^11+
         400466903040*ep^10+103553925120*ep^9-5255331840*ep^8-
         1433272320*ep^7)
         +[d4AA/na]*G10*rat(-113541120000*ep^19+604958208000*ep^18-
         5990733496320*ep^17+4281433187072*ep^16+15237752371456*ep^15-
         10597403720352*ep^14-11783113307072*ep^13+10196164103584*ep^12
         +4539106387976*ep^11-5186571703318*ep^10-1049510604794*ep^9+
         1600693917531*ep^8+74264943024*ep^7-270026258839*ep^6+
         12191881018*ep^5+23342399417*ep^4-2469101876*ep^3-734522571*
         ep^2+74735708*ep+7078596,2211840000*ep^19-1253376000*ep^18-
         8127897600*ep^17+1474007040*ep^16+9890088960*ep^15+1167621120*
         ep^14-3450516480*ep^13-425687040*ep^12+500183040*ep^11+
         33500160*ep^10-28922880*ep^9-737280*ep^8+552960*ep^7)
         +[d4AA/na]*G10*G30*rat(5242170804480000*ep^30-
         43044777058060800*ep^29+2365762164958841472*ep^28-
         11767144199068751328*ep^27-210789545461760400*ep^26+
         83229193907306718184*ep^25-94742952027230467748*ep^24-
         167339180814770169460*ep^23+326591031681485425696*ep^22+
         82641056873841317032*ep^21-483595875567061214960*ep^20+
         136183997335328856600*ep^19+395209258759944265912*ep^18-
         230135132887937370056*ep^17-199682788624763795232*ep^16+
         154097816868046746343*ep^15+67540115453572255963*ep^14-
         58611769255165326624*ep^13-15590782324327200908*ep^12+
         13599543978379174246*ep^11+2487851979320445414*ep^10-
         1901181892370547152*ep^9-322694440586069036*ep^8+
         168290744682087047*ep^7+31764873167077455*ep^6-
         9531455395346464*ep^5-1930265503205692*ep^4+282253929813552*
         ep^3+69973325778960*ep^2-2997117141120*ep-1180740856896,
         275188285440000*ep^30-1302557884416000*ep^29-1051372132761600*
         ep^28+11514968423792640*ep^27-3550980691722240*ep^26-
         38406829686128640*ep^25+20807640736727040*ep^24+
         68090694050119680*ep^23-36291415746723840*ep^22-
         71769882665041920*ep^21+29782605148323840*ep^20+
         45681314049884160*ep^19-12308304493117440*ep^18-
         16978959175680000*ep^17+2619967602032640*ep^16+
         3563979144560640*ep^15-301638178160640*ep^14-418858412359680*
         ep^13+18905605079040*ep^12+27006451384320*ep^11-603779235840*
         ep^10-885762293760*ep^9+7644119040*ep^8+11466178560*ep^7)
         +[d4AA/na]*G10*G20*rat(561126113280000*ep^32-7205626294272000*
         ep^31+43711176993177600*ep^30-571498405699516416*ep^29+
         2287315314512349696*ep^28+1046599737019971840*ep^27-
         18042414901065648288*ep^26+16173572589184356064*ep^25+
         40671053004511165040*ep^24-62376887370625161568*ep^23-
         32688233897193505482*ep^22+97452116058821024322*ep^21-
         7683145428341716980*ep^20-83974209235282307275*ep^19+
         33618887054070018407*ep^18+44944569175940661751*ep^17-
         27645412579741076009*ep^16-16086152373584636796*ep^15+
         12305982211752690276*ep^14+4035466480519583600*ep^13-
         3447757994244463630*ep^12-729502140990304907*ep^11+
         638249284072383295*ep^10+98362001536860975*ep^9-
         80161035113911797*ep^8-9947768854866398*ep^7+6981266079997392*
         ep^6+649056344284664*ep^5-400317970400192*ep^4-20876604196896*
         ep^3+12482499052800*ep^2+336491591040*ep-174155920128,
         77396705280000*ep^31-372794130432000*ep^30-276456731443200*
         ep^29+3319473384161280*ep^28-1239534451998720*ep^27-
         11198253601013760*ep^26+7017844435845120*ep^25+
         20171724893706240*ep^24-13033498778127360*ep^23-
         21819816201738240*ep^22+12168258611604480*ep^21+
         14566077789880320*ep^20-6357978106398720*ep^19-
         5904101110763520*ep^18+1993954227517440*ep^17+1422580270233600
         *ep^16-396230264110080*ep^15-199947174451200*ep^14+
         49809296563200*ep^13+15663428628480*ep^12-3705942896640*ep^11-
         616864481280*ep^10+143148072960*ep^9+9316270080*ep^8-
         2149908480*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-3852635996160000*ep^33-
         24506523468288000*ep^32+594460021527936000*ep^31-
         6907274178584147712*ep^30+25441410279364057152*ep^29+
         5506627070616434496*ep^28-181734357333536815680*ep^27+
         226665797361547318304*ep^26+293851565933093575308*ep^25-
         751450762259484080752*ep^24+43864283102921984452*ep^23+
         1059280785245360520072*ep^22-618107757463445451240*ep^21-
         836489217584589338072*ep^20+801955326015762702032*ep^19+
         408181014573270642768*ep^18-536911767226022008574*ep^17-
         124503021090542499535*ep^16+217909261258821463812*ep^15+
         22003386611360451733*ep^14-56057510833526035144*ep^13-
         1659235396854469770*ep^12+9250727873395677952*ep^11-
         119705173984017310*ep^10-958563116526675186*ep^9+
         45924183678819029*ep^8+50456504511799352*ep^7-3596144083940351
         *ep^6+431250627620388*ep^5-353496630994708*ep^4-90094249477920
         *ep^3+31744153232496*ep^2+1081988767296*ep-523219082688,
         4953389137920000*ep^32-22620477063168000*ep^31-
         23657936899276800*ep^30+208022988883230720*ep^29-
         26218630781337600*ep^28-736520781696860160*ep^27+
         269969986277867520*ep^26+1403275904170721280*ep^25-
         511396323500851200*ep^24-1605004217361285120*ep^23+
         429651491914874880*ep^22+1126921116338012160*ep^21-
         173853354171432960*ep^20-479590120791244800*ep^19+
         33147452788899840*ep^18+122948404935229440*ep^17-
         2597452579307520*ep^16-19136303390638080*ep^15-11359811174400*
         ep^14+1799408177233920*ep^13+13434512670720*ep^12-
         98774413148160*ep^11-708355031040*ep^10+2886610452480*ep^9+
         11466178560*ep^8-34398535680*ep^7)
         +[d4AA/na]*G10^2*rat(-6879707136000*ep^32+670291598131200*
         ep^31+3352876790906880*ep^30-478075723479115776*ep^29+
         1584995931302731776*ep^28+3346202719239893568*ep^27-
         13686065792173453056*ep^26-6399783453992143648*ep^25+
         43461161079117219136*ep^24-411690404858848284*ep^23-
         72432590314539910400*ep^22+17962197675382441176*ep^21+
         73779988798451367920*ep^20-28166984719260122504*ep^19-
         49582476388114766588*ep^18+21680356673038192040*ep^17+
         22712759975802603189*ep^16-9913393604794741594*ep^15-
         7168790086860323123*ep^14+2902207442089305460*ep^13+
         1562611584351634894*ep^12-566548949361630124*ep^11-
         233929666943594418*ep^10+75353745168761936*ep^9+
         23465114224191073*ep^8-6772502072698342*ep^7-1486892160898767*
         ep^6+383895190090028*ep^5+54696170361068*ep^4-11760496553920*
         ep^3-1087158160528*ep^2+140490638784*ep+10814266944,
         68797071360000*ep^31-210977685504000*ep^30-645048985190400*
         ep^29+1921634701148160*ep^28+2518304401981440*ep^27-
         6451998698373120*ep^26-5928414904811520*ep^25+
         10597320756264960*ep^24+8793254419107840*ep^23-
         9101843612467200*ep^22-7685383586549760*ep^21+4123606791536640
         *ep^20+3770780268257280*ep^19-1004803497492480*ep^18-
         1046823957504000*ep^17+137380798955520*ep^16+169995468165120*
         ep^15-10788789288960*ep^14-16340959088640*ep^13+480341606400*
         ep^12+907102863360*ep^11-11212554240*ep^10-26657095680*ep^9+
         106168320*ep^8+318504960*ep^7)
         +nf*[d4FA/na]*G30*rat(6414336*ep^16+22701312*ep^15+8161920*
         ep^14-197681216*ep^13+66260560*ep^12+236293232*ep^11-108738000
         *ep^10-101274404*ep^9+79885837*ep^8+6994650*ep^7-24557284*ep^6
         +5470326*ep^5+2709943*ep^4-1141690*ep^3-36182*ep^2+59328*ep-
         3912,7200*ep^16-15120*ep^15-11144*ep^14+30356*ep^13+6664*ep^12
         -18256*ep^11-3056*ep^10+3164*ep^9+336*ep^8-144*ep^7)
         +nf*[d4FA/na]*G20*rat(-32883867648*ep^21-182618615808*ep^20-
         265563084288*ep^19+1014992500864*ep^18+1798206197504*ep^17-
         2325814969488*ep^16-2532492352952*ep^15+2287133405968*ep^14+
         1307664181662*ep^13-1355393505827*ep^12-157368674453*ep^11+
         453625832925*ep^10-83613560653*ep^9-72973244825*ep^8+
         29448253539*ep^7+4084013935*ep^6-3315948981*ep^5+58900668*ep^4
         +150067254*ep^3-8140892*ep^2-2786184*ep+167280,19440000*ep^21-
         4536000*ep^20-113988600*ep^19+37094940*ep^18+193508190*ep^17-
         41313915*ep^16-128840940*ep^15+9610245*ep^14+33500520*ep^13-
         891045*ep^12-3803220*ep^11+36315*ep^10+187290*ep^9-540*ep^8-
         3240*ep^7)
         +nf*[d4FA/na]*G20*G30*rat(-987335294976*ep^25-148275412992*
         ep^24+15918523097088*ep^23+11760777150464*ep^22-97240149830656
         *ep^21-126407350683136*ep^20+378620262857024*ep^19+
         337336988129088*ep^18-859572492956080*ep^17-60925553711600*
         ep^16+730829356909944*ep^15-199082158892416*ep^14-
         303903230634996*ep^13+179353759911394*ep^12+39160696832529*
         ep^11-53197132224580*ep^10+4943111559793*ep^9+6426741770628*
         ep^8-1431661989101*ep^7-360919172764*ep^6+114331088383*ep^5+
         10846059994*ep^4-4472748984*ep^3-109471792*ep^2+74122032*ep-
         1656288,2488320000*ep^25-13022208000*ep^24+3086899200*ep^23+
         75031096320*ep^22-86717609280*ep^21-105283084320*ep^20+
         163970740080*ep^19+58249508040*ep^18-110722554360*ep^17-
         17421170040*ep^16+32112626760*ep^15+2640243960*ep^14-
         4533382440*ep^13-201693960*ep^12+326278440*ep^11+7411680*ep^10
         -11473920*ep^9-103680*ep^8+155520*ep^7)
         +nf*[d4FA/na]*G10*rat(982646784*ep^19+3310915584*ep^18+
         595566592*ep^17-34770508544*ep^16+16917747712*ep^15+
         57798069472*ep^14-32263577008*ep^13-36610481296*ep^12+
         28056345192*ep^11+6283573246*ep^10-10809208979*ep^9+2079357349
         *ep^8+1406766129*ep^7-745621634*ep^6+53613389*ep^5+39839071*
         ep^4-7693847*ep^3-613808*ep^2+218836*ep-8640,2880000*ep^19-
         7392000*ep^18-1559200*ep^17+14061680*ep^16-3103240*ep^15-
         8254140*ep^14+2240940*ep^13+1697640*ep^12-492080*ep^11-115580*
         ep^10+34300*ep^9+2400*ep^8-720*ep^7)
         +nf*[d4FA/na]*G10*G30*rat(-41633418313728*ep^26+29663724109824
         *ep^25+505051021099008*ep^24+1073620389949440*ep^23-
         6873388620678144*ep^22-1437670282151168*ep^21+
         26066561608915072*ep^20-13409486451724480*ep^19-
         23985444000959840*ep^18+5886533569940736*ep^17+
         29550220824888368*ep^16-12501279652469744*ep^15-
         14393755745042376*ep^14+10450482117279152*ep^13+
         1301684835164917*ep^12-3004963167719028*ep^11+605840708883908*
         ep^10+307347150025648*ep^9-145976464060314*ep^8-1745616551992*
         ep^7+11679690678460*ep^6-1397705691600*ep^5-381359460403*ep^4+
         69812367804*ep^3+4925522720*ep^2-950852592*ep-31149648,
         19906560000*ep^26-124084224000*ep^25+128872857600*ep^24+
         575553576960*ep^23-1293989644800*ep^22-148523800320*ep^21+
         2154030595200*ep^20-845769856320*ep^19-1351776499200*ep^18+
         746411074560*ep^17+396270374400*ep^16-235779062400*ep^15-
         57389011200*ep^14+34653507840*ep^13+4223779200*ep^12-
         2550934080*ep^11-151084800*ep^10+90961920*ep^9+2073600*ep^8-
         1244160*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(3921438375936*ep^26-5077003567104*
         ep^25-47069784815616*ep^24-54000551296512*ep^23+
         611643932914560*ep^22-117161536042080*ep^21-2243782431831424*
         ep^20+1655248529802024*ep^19+2406158770764616*ep^18-
         1326724193110160*ep^17-4098136936502344*ep^16+4039131540772583
         *ep^15+633379997839245*ep^14-2460787720817121*ep^13+
         974143830631600*ep^12+275006994879682*ep^11-324257190053086*
         ep^10+68503914089978*ep^9+21035900438184*ep^8-12490971373449*
         ep^7+1215409399057*ep^6+487942230871*ep^5-124866836776*ep^4+
         229553672*ep^3+2577670672*ep^2-201810384*ep-2490624,2799360000
         *ep^26-19082304000*ep^25+28709769600*ep^24+67718864160*ep^23-
         225876083760*ep^22+96238626120*ep^21+285812949060*ep^20-
         291359807460*ep^19-77608156320*ep^18+187730619840*ep^17-
         26195152680*ep^16-45182816280*ep^15+14277517920*ep^14+
         3993879960*ep^13-2028884220*ep^12-49493700*ep^11+110702160*
         ep^10-7801920*ep^9-2021760*ep^8+233280*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(46122161799168*ep^27-
         61474634366976*ep^26-597143483596800*ep^25-173173470031872*
         ep^24+5930220174031872*ep^23-1698488825488128*ep^22-
         20327146168158080*ep^21+13941730059407680*ep^20+
         21021309639852320*ep^19-8302569224230112*ep^18-
         31701445864889904*ep^17+21137111093922992*ep^16+
         13521306797966272*ep^15-17432160556015584*ep^14+
         2562392317380983*ep^13+3968926433878255*ep^12-1991641737050376
         *ep^11-58040495373916*ep^10+282718224984250*ep^9-
         55851827100342*ep^8-13158881460532*ep^7+5153823393748*ep^6+
         198341372247*ep^5-219262341697*ep^4+4059740676*ep^3+4817287568
         *ep^2-143047296*ep-42586416,179159040000*ep^27-1176477696000*
         ep^26+1532108390400*ep^25+4793363619840*ep^24-13372567534080*
         ep^23+2545254731520*ep^22+19831846757760*ep^21-14074020492480*
         ep^20-9628678923840*ep^19+10773029168640*ep^18+1327200145920*
         ep^17-3310822684800*ep^16+190836086400*ep^15+484048604160*
         ep^14-65946510720*ep^13-35629744320*ep^12+6293039040*ep^11+
         1271911680*ep^10-254223360*ep^9-17418240*ep^8+3732480*ep^7)
         +nf*[d4FA/na]*G10^2*rat(6423681466368*ep^27-5483960672256*
         ep^26-87789107453952*ep^25-131668942737408*ep^24+
         1256252010173952*ep^23-334778402798336*ep^22-4949780112568832*
         ep^21+5478548494024512*ep^20+3515351052550656*ep^19-
         7513525978118160*ep^18+638882252442448*ep^17+4225934106048012*
         ep^16-1977771222090486*ep^15-851989327299458*ep^14+
         947294381911701*ep^13-111907247848971*ep^12-173466203764598*
         ep^11+70370788168014*ep^10+8502777227004*ep^9-10159581358904*
         ep^8+963099573912*ep^7+595399592052*ep^6-119841112481*ep^5-
         13489349689*ep^4+4437514196*ep^3+41188144*ep^2-59757888*ep+
         2090448,4976640000*ep^27-32679936000*ep^26+42558566400*ep^25+
         133148989440*ep^24-371460209280*ep^23+70701520320*ep^22+
         550884632160*ep^21-390945013680*ep^20-267463303440*ep^19+
         299250810240*ep^18+36866670720*ep^17-91967296800*ep^16+
         5301002400*ep^15+13445794560*ep^14-1831847520*ep^13-989715120*
         ep^12+174806640*ep^11+35330880*ep^10-7061760*ep^9-483840*ep^8+
         103680*ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G30*rat(-3264*ep^11+25264*ep^10-109648*
         ep^9+256708*ep^8-325040*ep^7+227908*ep^6-84096*ep^5+6068*ep^4+
         12816*ep^3-7892*ep^2+1920*ep-168,60*ep^13-172*ep^12+47*ep^11+
         202*ep^10-116*ep^9-30*ep^8+9*ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G20*rat(-64622592*ep^16-1207636992*
         ep^15+6157904896*ep^14-11855136768*ep^13+10267589888*ep^12-
         1647635200*ep^11-3102454208*ep^10+2258621584*ep^9-697997344*
         ep^8-63813296*ep^7+191025616*ep^6-60090176*ep^5-6755680*ep^4+
         5678288*ep^3-363504*ep^2-150640*ep+18528,1296000*ep^18-3240000
         *ep^17-600840*ep^16+5390100*ep^15-884790*ep^14-2506545*ep^13+
         202770*ep^12+377595*ep^11-13410*ep^10-21555*ep^9+270*ep^8+405*
         ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G20*G30*rat(55437312*ep^18-783521280*
         ep^17+6784940800*ep^16-28493823296*ep^15+63427982464*ep^14-
         77111269520*ep^13+45113135968*ep^12-1228437840*ep^11-
         14035946388*ep^10+7611564664*ep^9-522792436*ep^8-1265064988*
         ep^7+606539420*ep^6-55916604*ep^5-34660948*ep^4+10060924*ep^3-
         283608*ep^2-206460*ep+21816,1296000*ep^20-9720000*ep^19+
         23375160*ep^18-11045700*ep^17-31440330*ep^16+34258005*ep^15+
         7426755*ep^14-15675525*ep^13-684765*ep^12+2311065*ep^11+27585*
         ep^10-130275*ep^9-405*ep^8+2430*ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G10*rat(477184*ep^13+2916352*ep^12-
         7835264*ep^11+9608384*ep^10-2410896*ep^9-2505256*ep^8+2013236*
         ep^7-1051090*ep^6+352958*ep^5+32644*ep^4-50892*ep^3+6466*ep^2+
         1674*ep-300,8000*ep^15-8000*ep^14-14820*ep^13+8820*ep^12+7455*
         ep^11-840*ep^10-650*ep^9+20*ep^8+15*ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G10*G30*rat(144658944*ep^18-16292787840
         *ep^17+156831818048*ep^16-674445478848*ep^15+1525919316912*
         ep^14-1811059998712*ep^13+889273330036*ep^12+229600491060*
         ep^11-461488477415*ep^10+180886223128*ep^9-7419047190*ep^8-
         18458029934*ep^7+9295510460*ep^6-1733613318*ep^5-395430678*
         ep^4+208132322*ep^3-11791701*ep^2-4886658*ep+582984,5184000*
         ep^20-38880000*ep^19+93500640*ep^18-44182800*ep^17-125761320*
         ep^16+137032020*ep^15+29707020*ep^14-62702100*ep^13-2739060*
         ep^12+9244260*ep^11+110340*ep^10-521100*ep^9-1620*ep^8+9720*
         ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G10*G20*rat(654538752*ep^18+1927019520*
         ep^17-67799094784*ep^16+366330744672*ep^15-898359524400*ep^14+
         1116522924056*ep^13-601142266220*ep^12-74200940172*ep^11+
         253430821702*ep^10-113662085564*ep^9+9913095768*ep^8+
         11265279268*ep^7-6340175812*ep^6+1057205460*ep^5+309444300*
         ep^4-133144408*ep^3+4701198*ep^2+3402288*ep-364824,3888000*
         ep^20-29160000*ep^19+70125480*ep^18-33137100*ep^17-94320990*
         ep^16+102774015*ep^15+22280265*ep^14-47026575*ep^13-2054295*
         ep^12+6933195*ep^11+82755*ep^10-390825*ep^9-1215*ep^8+7290*
         ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G10*G20*G30*rat(114633216*ep^18+
         8747807616*ep^17-93012906944*ep^16+390652444608*ep^15-
         830498134992*ep^14+897346866088*ep^13-351573693052*ep^12-
         184271798868*ep^11+228493726409*ep^10-64831613560*ep^9-
         8105319222*ep^8+9036732290*ep^7-2883059828*ep^6+566153130*ep^5
         +65730714*ep^4-67508390*ep^3+9631755*ep^2+707166*ep-177336,
         15552000*ep^20-116640000*ep^19+280501920*ep^18-132548400*ep^17
         -377283960*ep^16+411096060*ep^15+89121060*ep^14-188106300*
         ep^13-8217180*ep^12+27732780*ep^11+331020*ep^10-1563300*ep^9-
         4860*ep^8+29160*ep^7)
         +nf*[d4FA/na]*cf*ca^-1*G10^2*rat(-45582336*ep^17+535400448*
         ep^16-2408786496*ep^15+6198279312*ep^14-9250604208*ep^13+
         6580144480*ep^12+135316816*ep^11-2808594921*ep^10+1386552728*
         ep^9-131111058*ep^8-145695194*ep^7+92789936*ep^6-18167758*ep^5
         -4421286*ep^4+2105914*ep^3-74367*ep^2-53386*ep+5376,216000*
         ep^19-1296000*ep^18+1951860*ep^17+1086840*ep^16-3609795*ep^15+
         294975*ep^14+1680255*ep^13-92205*ep^12-252435*ep^11+6525*ep^10
         +14385*ep^9-135*ep^8-270*ep^7)
         +nf^2*[d4FF/na]*G30*rat(-39936*ep^9+420864*ep^8-2233344*ep^7+
         5511552*ep^6-7373568*ep^5+5916288*ep^4-2969088*ep^3+920448*
         ep^2-161664*ep+12288,100*ep^11-560*ep^10+1233*ep^9-1345*ep^8+
         749*ep^7-195*ep^6+18*ep^5)
         +nf^2*[d4FF/na]*G20*rat(894959616*ep^13-9591521280*ep^12+
         50456936448*ep^11-123454980096*ep^10+158685945856*ep^9-
         116092715008*ep^8+46294514688*ep^7-5242674176*ep^6-3943941120*
         ep^5+1964359680*ep^4-283718656*ep^3-31843328*ep^2+14097408*ep-
         1196032,1080000*ep^15-6192000*ep^14+13983300*ep^13-15511320*
         ep^12+8260065*ep^11-1222515*ep^10-635220*ep^9+252990*ep^8-8955
         *ep^7-7155*ep^6+810*ep^5)
         +nf^2*[d4FF/na]*G20*G30*rat(2745962496*ep^15-22123155456*ep^14
         +109252098304*ep^13-239031823232*ep^12+265377062848*ep^11-
         149076406112*ep^10+16961559392*ep^9+33820862304*ep^8-
         23573860576*ep^7+5939157728*ep^6+276363296*ep^5-506012128*ep^4
         +97207072*ep^3+481920*ep^2-2082432*ep+178176,12960000*ep^17-
         73224000*ep^16+160527600*ep^15-165960540*ep^14+69626160*ep^13+
         9101205*ep^12-17105220*ep^11+3623175*ep^10+780750*ep^9-347805*
         ep^8+11520*ep^7+7965*ep^6-810*ep^5)
         +nf^2*[d4FF/na]*G10*rat(-1581056*ep^11+18382848*ep^10-90610688
         *ep^9+185146368*ep^8-165630976*ep^7+65268864*ep^6-1470720*ep^5
         -9741952*ep^4+3879552*ep^3-297472*ep^2-145792*ep+26624,10000*
         ep^13-51500*ep^12+98600*ep^11-81815*ep^10+20540*ep^9+7480*ep^8
         -3230*ep^7-165*ep^6+90*ep^5)
         +nf^2*[d4FF/na]*G10*G30*rat(4043091456*ep^15-42598574592*ep^14
         +219473224672*ep^13-511248887824*ep^12+630099655032*ep^11-
         438197498060*ep^10+156012209612*ep^9-3530546700*ep^8-
         21112618380*ep^7+7697947020*ep^6-227077812*ep^5-498534772*ep^4
         +107466052*ep^3+2227152*ep^2-2990632*ep+261376,4320000*ep^17-
         24408000*ep^16+53509200*ep^15-55320180*ep^14+23208720*ep^13+
         3033735*ep^12-5701740*ep^11+1207725*ep^10+260250*ep^9-115935*
         ep^8+3840*ep^7+2655*ep^6-270*ep^5)
         +nf^2*[d4FF/na]*G10*G20*rat(-27251490816*ep^16+243625377792*
         ep^15-1245819902976*ep^14+3006451359232*ep^13-3870503962368*
         ep^12+2805175890304*ep^11-1027796439040*ep^10+6288806784*ep^9+
         168937604992*ep^8-67991158784*ep^7+4329716608*ep^6+4932077056*
         ep^5-1625236096*ep^4+110369408*ep^3+39416448*ep^2-8913792*ep+
         565248,38880000*ep^18-232632000*ep^17+554806800*ep^16-
         658409220*ep^15+374839020*ep^14-42322545*ep^13-60416865*ep^12+
         27974745*ep^11-1280925*ep^10-1824165*ep^9+382365*ep^8+12375*
         ep^7-10395*ep^6+810*ep^5)
         +nf^2*[d4FF/na]*G10*G20*G30*rat(-3884336640*ep^16+42436629504*
         ep^15-226208997216*ep^14+574721122416*ep^13-834550625864*ep^12
         +759193553028*ep^11-434739563472*ep^10+136091498256*ep^9-
         2080071960*ep^8-17181407248*ep^7+6896804952*ep^6-954772520*
         ep^5-114080128*ep^4+61813516*ep^3-8718664*ep^2+433448*ep+1792,
         38880000*ep^18-232632000*ep^17+554806800*ep^16-658409220*ep^15
         +374839020*ep^14-42322545*ep^13-60416865*ep^12+27974745*ep^11-
         1280925*ep^10-1824165*ep^9+382365*ep^8+12375*ep^7-10395*ep^6+
         810*ep^5)
         +nf^2*[d4FF/na]*G10^2*rat(-7645206528*ep^16+93600043008*ep^15-
         510361095552*ep^14+1298437053888*ep^13-1790111689376*ep^12+
         1437562974544*ep^11-633682204352*ep^10+68638963968*ep^9+
         82961377056*ep^8-46374493312*ep^7+7264923360*ep^6+1886093600*
         ep^5-949714432*ep^4+107576880*ep^3+12828384*ep^2-4004576*ep+
         266240,12960000*ep^18-77544000*ep^17+184935600*ep^16-219469740
         *ep^15+124946340*ep^14-14107515*ep^13-20138955*ep^12+9324915*
         ep^11-426975*ep^10-608055*ep^9+127455*ep^8+4125*ep^7-3465*ep^6
         +270*ep^5)
         +tf*nf*ca^3*rat(249920*ep^11-1983904*ep^10+6760024*ep^9-
         12996732*ep^8+15760990*ep^7-13083747*ep^6+8224844*ep^5-4349234
         *ep^4+1948811*ep^3-675693*ep^2+170205*ep-26280,512*ep^11-3584*
         ep^10+9984*ep^9-13824*ep^8+9504*ep^7-2592*ep^6)
         +tf*nf*ca^3*G30*rat(-3262021632*ep^18+1331195904*ep^17+
         22004156160*ep^16+22173599040*ep^15-157166945184*ep^14+
         57868420032*ep^13+239763841536*ep^12-161037909060*ep^11-
         135675557654*ep^10+105836063508*ep^9+47196059957*ep^8-
         34223461731*ep^7-13176712543*ep^6+7412681874*ep^5+2051663962*
         ep^4-959038851*ep^3-106168314*ep^2+42488100*ep+974808,8294400*
         ep^18-42301440*ep^17+58079232*ep^16+34292736*ep^15-126118656*
         ep^14+34621056*ep^13+76845312*ep^12-33113088*ep^11-18468864*
         ep^10+6873984*ep^9+1368576*ep^8-373248*ep^7)
         +tf*nf*ca^3*G20*rat(73635037784064*ep^25+400642165827072*ep^24
         +252871825916160*ep^23-6858608862946176*ep^22+750856338822624*
         ep^21+33591885530056104*ep^20-22103708997950580*ep^19-
         59309333790881962*ep^18+56472539828905479*ep^17+
         44848572248065958*ep^16-56468155471119330*ep^15-
         14808890168366478*ep^14+27437534528418000*ep^13+
         2615372246751938*ep^12-7488236888332950*ep^11-857379780804832*
         ep^10+1440510460139337*ep^9+300635589002592*ep^8-
         231960482838420*ep^7-45378139974304*ep^6+25343610066576*ep^5+
         2753070086888*ep^4-1406604313680*ep^3-48863151648*ep^2+
         26340448320*ep+211880448,268738560000*ep^25-779341824000*ep^24
         -1251799142400*ep^23+5417328936960*ep^22-187163136000*ep^21-
         11644808002560*ep^20+5076217900800*ep^19+11136495703680*ep^18-
         6513309843840*ep^17-5211115793280*ep^16+3287408768640*ep^15+
         1207796261760*ep^14-757959534720*ep^13-132725381760*ep^12+
         81729544320*ep^11+6482073600*ep^10-3930301440*ep^9-111974400*
         ep^8+67184640*ep^7)
         +tf*nf*ca^3*G20*G30*rat(35862191844360192*ep^32-
         56332310160605184*ep^31-710204848985456640*ep^30+
         1163621729768804352*ep^29+4815120051728031744*ep^28-
         7821376849448480256*ep^27-15958556640769691328*ep^26+
         23901137305969937552*ep^25+32040865827337248776*ep^24-
         38302917295266410852*ep^23-45513798687775153074*ep^22+
         34075113200626045780*ep^21+48840184441531163633*ep^20-
         16487249276884023220*ep^19-38764719620459650053*ep^18+
         3305132539818626928*ep^17+21729004431955875106*ep^16+
         815727364748261350*ep^15-8290091901236324128*ep^14-
         808693416383811952*ep^13+2093378194064869809*ep^12+
         293128735810896444*ep^11-343227584553151673*ep^10-
         63846176865909884*ep^9+36243274445082692*ep^8+8402507560553526
         *ep^7-2458765329482240*ep^6-602729499304264*ep^5+
         98597008571200*ep^4+20213366268192*ep^3-1592589060864*ep^2-
         239562928512*ep-2667313152,103195607040000*ep^32-
         591654813696000*ep^31+16797951590400*ep^30+5078722113699840*
         ep^29-5354032505978880*ep^28-16309528242094080*ep^27+
         23204139728117760*ep^26+28533065841745920*ep^25-
         44995440131020800*ep^24-32454932795965440*ep^23+
         48289143608778240*ep^22+26147295337628160*ep^21-
         30122464651591680*ep^20-14599365082490880*ep^19+
         10811308180331520*ep^18+5129336596608000*ep^17-
         2186472384092160*ep^16-1046326722232320*ep^15+248997244147200*
         ep^14+120841745840640*ep^13-15671037911040*ep^12-7701308098560
         *ep^11+504840314880*ep^10+250553917440*ep^9-6449725440*ep^8-
         3224862720*ep^7)
         +tf*nf*ca^3*G10*rat(-7061032009728*ep^24+41296609050624*ep^23-
         81878845870080*ep^22-91894400670720*ep^21+668103893062656*
         ep^20-812593644849024*ep^19-692814503021888*ep^18+
         2367195041503616*ep^17-1155860851945104*ep^16-1668750189055768
         *ep^15+1984941141770268*ep^14-85703795228460*ep^13-
         806307763946453*ep^12+310408524295457*ep^11+81344539427283*
         ep^10-45925714355587*ep^9-7252977784083*ep^8-2909130836589*
         ep^7+5012451160957*ep^6-209085212125*ep^5-547712624916*ep^4+
         82012397600*ep^3+13110003360*ep^2-2446311024*ep-6694272,
         19906560000*ep^24-64364544000*ep^23-71271014400*ep^22+
         425040629760*ep^21-155544145920*ep^20-810730321920*ep^19+
         646259581440*ep^18+609505747200*ep^17-685635978240*ep^16-
         157463251200*ep^15+295999511040*ep^14-9200113920*ep^13-
         53078446080*ep^12+7861305600*ep^11+3433605120*ep^10-664381440*
         ep^9-69672960*ep^8+14929920*ep^7)
         +tf*nf*ca^3*G10*G30*rat(284967743269109760*ep^32-
         692445388193252352*ep^31-3502178826197287680*ep^30+
         2540583415773482688*ep^29+39144619994753521008*ep^28-
         8128320638396545224*ep^27-244547217403233352116*ep^26+
         109661699417732631466*ep^25+762980087184680509002*ep^24-
         488592849670530911241*ep^23-1342789708754990564446*ep^22+
         1041839541374695086459*ep^21+1435382082049541760782*ep^20-
         1289047659056108334296*ep^19-949677509011946677032*ep^18+
         1001746036547693497832*ep^17+370942512216470729134*ep^16-
         500052141899955570993*ep^15-69107558685848942086*ep^14+
         158438513647531440739*ep^13-2112819018266190102*ep^12-
         30986933665153691398*ep^11+3506534491083822400*ep^10+
         3579920949614585328*ep^9-632311326353604016*ep^8-
         230847759894054528*ep^7+47116716642448272*ep^6+
         8471723988771392*ep^5-1472037524328256*ep^4-211294369747968*
         ep^3+14283589586688*ep^2+3317268612096*ep+43593458688,
         412782428160000*ep^32-2985792897024000*ep^31+3926707509657600*
         ep^30+18284342893608960*ep^29-50873189925519360*ep^28-
         18385387981701120*ep^27+167247365871697920*ep^26-
         62307978481336320*ep^25-262960034650398720*ep^24+
         181642046665420800*ep^23+232155282286264320*ep^22-
         204645034227732480*ep^21-122756522843013120*ep^20+
         123470659697909760*ep^19+39907363202334720*ep^18-
         42681567936061440*ep^17-7922451954769920*ep^16+
         8521808624824320*ep^15+920391553105920*ep^14-972817769779200*
         ep^13-59642250117120*ep^12+61700044308480*ep^11+1974571499520*
         ep^10-2004431339520*ep^9-25798901760*ep^8+25798901760*ep^7)
         +tf*nf*ca^3*G10*G20*rat(-281611354594738176*ep^34+
         625455450606993408*ep^33+4330946226154936320*ep^32-
         2812612031742265344*ep^31-60768751097464470144*ep^30+
         62002555499125513728*ep^29+328091032733528220336*ep^28-
         477854851255246364328*ep^27-780575691083991393252*ep^26+
         1510757625851054555654*ep^25+952861881689633123660*ep^24-
         2667355822027166360333*ep^23-518578861910611204062*ep^22+
         3021392664897406345124*ep^21-210119590160879767960*ep^20-
         2286328539716080638961*ep^19+622278156771612061256*ep^18+
         1123249079719323752072*ep^17-513784837336964892310*ep^16-
         330525461928651794131*ep^15+226555093671036508682*ep^14+
         47051443673347692404*ep^13-57441480281980609780*ep^12+
         582183253308722333*ep^11+8261941368850380920*ep^10-
         1137781685139230806*ep^9-632428897637469466*ep^8+
         141487357015971612*ep^7+24075565089122328*ep^6-
         7000302194915792*ep^5-592111279502560*ep^4+181287072409152*
         ep^3+10679222072448*ep^2-2440084545792*ep-42422538240,
         696570347520000*ep^34-5560953274368000*ep^33+10342328234803200
         *ep^32+26433074238750720*ep^31-110284671188828160*ep^30+
         31635551504424960*ep^29+317108835212083200*ep^28-
         326457459939133440*ep^27-391402799643064320*ep^26+
         686809928909007360*ep^25+178378850033994240*ep^24-
         720263943068198400*ep^23+70818696277194240*ep^22+
         433684355542640640*ep^21-126084606436869120*ep^20-
         155069551751316480*ep^19+65854995402470400*ep^18+
         32090987611077120*ep^17-17949006818311680*ep^16-
         3411016189263360*ep^15+2739328320130560*ep^14+98191639065600*
         ep^13-227721259837440*ep^12+11776974704640*ep^11+9346637537280
         *ep^10-961546567680*ep^9-145118822400*ep^8+19349176320*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(-2785894200162385920*ep^35+
         9912435430356965376*ep^34+37043392313558324736*ep^33-
         158658971749070242176*ep^32-114630639933481231968*ep^31+
         798483967889754753216*ep^30+103612116390208345008*ep^29-
         1721410756980568994160*ep^28-1208192028112661548746*ep^27+
         3166090502234175995018*ep^26+5426043005298731715223*ep^25-
         8059085678097333770703*ep^24-8484109267403718094631*ep^23+
         14517242870878498421267*ep^22+4922611991099290837468*ep^21-
         14815563695158650467516*ep^20+888269506323107399428*ep^19+
         8635831678251649234384*ep^18-2714617188179342560673*ep^17-
         2850001643354451889559*ep^16+1546101222874878768193*ep^15+
         479007790740590917843*ep^14-442016549289625963394*ep^13-
         18544475777518612238*ep^12+70985723656346472316*ep^11-
         6410075012869247312*ep^10-6559019298657041456*ep^9+
         1071171153837987536*ep^8+360389463265249344*ep^7-
         73207117818631904*ep^6-12485097518910336*ep^5+2774853361656704
         *ep^4+209222441001984*ep^3-47904132837888*ep^2-207466776576*ep
         +56982362112,22290251120640000*ep^35-172377941999616000*ep^34+
         286466877318758400*ep^33+928597001518448640*ep^32-
         3317644884132495360*ep^31+130060278630973440*ep^30+
         10400567138822062080*ep^29-7909768036355604480*ep^28-
         15136549268091125760*ep^27+18846695327943720960*ep^26+
         11202602632359874560*ep^25-21621415377910394880*ep^24-
         3495913263675371520*ep^23+14444448947582054400*ep^22-
         565232561638686720*ep^21-5970902507537080320*ep^20+
         866803438868520960*ep^19+1553751566774231040*ep^18-
         317640317297356800*ep^17-252744572602920960*ep^16+
         60370376730071040*ep^15+25056759011143680*ep^14-
         6501547202273280*ep^13-1444906888151040*ep^12+393308198830080*
         ep^11+44003610132480*ep^10-12336174858240*ep^9-541776936960*
         ep^8+154793410560*ep^7)
         +tf*nf*ca^3*G10^2*rat(-295167968573128704*ep^35+
         562855047290707968*ep^34+5857389829810114560*ep^33-
         9173468196401937408*ep^32-57878838806171521536*ep^31+
         103382586450768009312*ep^30+247676532318802844496*ep^29-
         559029892662263716272*ep^28-432186568113620588424*ep^27+
         1459455096581512151430*ep^26+211405984092208995573*ep^25-
         2119744799639909442548*ep^24+294309844644674224592*ep^23+
         1914319444955389905708*ep^22-524353779906501673773*ep^21-
         1180968919197677866710*ep^20+390671033871477799694*ep^19+
         537229639837704590042*ep^18-185561573794610987729*ep^17-
         186929760161620845932*ep^16+64619783071564902888*ep^15+
         48930546673029111864*ep^14-17125470068275028779*ep^13-
         9157566166736384734*ep^12+3320393038374595630*ep^11+
         1159996153108566220*ep^10-440738977203180300*ep^9-
         95467172076517500*ep^8+37922797549669268*ep^7+4952271908012752
         *ep^6-2032835231614672*ep^5-145105572232064*ep^4+
         61182437606592*ep^3+1750044904704*ep^2-755260229376*ep-
         3380216832,619173642240000*ep^35-4788276166656000*ep^34+
         7957413258854400*ep^33+25794361153290240*ep^32-
         92156802337013760*ep^31+3612785517527040*ep^30+
         288904642745057280*ep^29-219715778787655680*ep^28-
         420459701891420160*ep^27+523519314665103360*ep^26+
         311183406454440960*ep^25-600594871608622080*ep^24-
         97108701768760320*ep^23+401234692988390400*ep^22-
         15700904489963520*ep^21-165858402987141120*ep^20+
         24077873301903360*ep^19+43159765743728640*ep^18-
         8823342147148800*ep^17-7020682572303360*ep^16+1676954909168640
         *ep^15+696021083642880*ep^14-180598533396480*ep^13-
         40136302448640*ep^12+10925227745280*ep^11+1222322503680*ep^10-
         342671523840*ep^9-15049359360*ep^8+4299816960*ep^7)
         +tf*nf*cf*ca^2*rat(-9128*ep^9+50828*ep^8-127302*ep^7+200985*
         ep^6-227656*ep^5+188395*ep^4-115122*ep^3+52524*ep^2-16866*ep+
         3204,16*ep^9-72*ep^8+108*ep^7-54*ep^6)
         +tf*nf*cf*ca^2*G30*rat(244905984*ep^16+65016576*ep^15-
         1191477888*ep^14-3382947264*ep^13+10497510400*ep^12-1985072624
         *ep^11-12184378264*ep^10+8542361352*ep^9+1693286688*ep^8-
         2837515501*ep^7+534190253*ep^6-131908319*ep^5+164756671*ep^4-
         7821880*ep^3-25846344*ep^2+5093520*ep+30960,172800*ep^16-
         708480*ep^15+631104*ep^14+814176*ep^13-1339968*ep^12-8064*
         ep^11+587904*ep^10-108000*ep^9-51840*ep^8+10368*ep^7)
         +tf*nf*cf*ca^2*G20*rat(-2934156524544*ep^22-9277235265024*
         ep^21-3250584500256*ep^20+260796542647896*ep^19-
         528366536899452*ep^18+32153657607102*ep^17+748538696661517*
         ep^16-551118898179301*ep^15-176657967550525*ep^14+
         319739356948917*ep^13-64465897524565*ep^12-37538730355308*
         ep^11+13762515177511*ep^10-4910402435026*ep^9+4239999622056*
         ep^8+168600447225*ep^7-1101279379994*ep^6+178917916503*ep^5+
         76043430700*ep^4-17635543912*ep^3-1482749696*ep^2+409874928*ep
         +1165248,2799360000*ep^22-12317184000*ep^21+12434601600*ep^20+
         15383727360*ep^19-30890255040*ep^18+798422400*ep^17+
         20605180680*ep^16-5577316560*ep^15-5572783800*ep^14+1948970160
         *ep^13+656476920*ep^12-249430320*ep^11-33163560*ep^10+13044240
         *ep^9+583200*ep^8-233280*ep^7)
         +tf*nf*cf*ca^2*G20*G30*rat(-223053832912896*ep^28+
         552034548449280*ep^27+3257087933988864*ep^26-8012569148633088*
         ep^25-16695036975416832*ep^24+43606622267175936*ep^23+
         36037384904714752*ep^22-111887321740050624*ep^21-
         30697933513183472*ep^20+143954646003829320*ep^19+
         15997405374589612*ep^18-114566644909066318*ep^17-
         9433258033799370*ep^16+66979712650605870*ep^15-94381067386913*
         ep^14-24942951835992123*ep^13+2021761579063435*ep^12+
         5004301049922005*ep^11-197046888301083*ep^10-658933676007063*
         ep^9-97861902476429*ep^8+93881623742865*ep^7+13220285652988*
         ep^6-8829477703660*ep^5-329866966768*ep^4+340588594224*ep^3-
         2371446720*ep^2-4072866624*ep-10119168,179159040000*ep^28-
         1146617856000*ep^27+1107103334400*ep^26+6415963914240*ep^25-
         13743178467840*ep^24-6376458240000*ep^23+33336190483200*ep^22-
         6979466373120*ep^21-34218906827040*ep^20+14959304933760*ep^19+
         17270146555200*ep^18-9016008713280*ep^17-4499968919040*ep^16+
         2456610793920*ep^15+611336030400*ep^14-336334991040*ep^13-
         43378057440*ep^12+23825810880*ep^11+1517356800*ep^10-830476800
         *ep^9-20528640*ep^8+11197440*ep^7)
         +tf*nf*cf*ca^2*G10*rat(-5570989056*ep^21-47023020288*ep^20+
         612317424768*ep^19-1457379893376*ep^18-662054611072*ep^17+
         6741526763248*ep^16-8662168651896*ep^15+1270062877832*ep^14+
         6757281615156*ep^13-7204026757834*ep^12+3155366970683*ep^11-
         208037094789*ep^10-614140498197*ep^9+485138061211*ep^8-
         188493224403*ep^7+15185451133*ep^6+17589736841*ep^5-6087606025
         *ep^4+202518648*ep^3+183348600*ep^2-21681072*ep-39312,34560000
         *ep^21-117504000*ep^20-40790400*ep^19+563852160*ep^18-
         556303680*ep^17-321862080*ep^16+719584200*ep^15-208145160*
         ep^14-158273760*ep^13+90990000*ep^12+409320*ep^11-7499400*
         ep^10+840240*ep^9+168480*ep^8-25920*ep^7)
         +tf*nf*cf*ca^2*G10*G30*rat(-443381908340736*ep^26+
         2299023447441408*ep^25-1856394586073088*ep^24+3137096544385536
         *ep^23-57666369734479872*ep^22+154688235305565600*ep^21-
         64869103286293984*ep^20-250613685697238096*ep^19+
         315820731032753680*ep^18+24995526597942970*ep^17-
         228682154350186222*ep^16+75125771752970322*ep^15+
         68012832136702868*ep^14-37233859952115923*ep^13-
         12136716769198850*ep^12+9620409205678900*ep^11+
         1234133718557906*ep^10-1595731108910496*ep^9+23744953034972*
         ep^8+133302234283138*ep^7-8735026091510*ep^6-5751775275767*
         ep^5+224900357492*ep^4+166070632200*ep^3+2504873664*ep^2-
         2906703792*ep-30352320,179159040000*ep^26-1684094976000*ep^25+
         5801070182400*ep^24-7619056680960*ep^23-2488148789760*ep^22+
         16326101491200*ep^21-10665816410880*ep^20-7634220122880*ep^19+
         10015386363360*ep^18+181586089440*ep^17-3305384439840*ep^16+
         536972427360*ep^15+499882678560*ep^14-116982096480*ep^13-
         37483037280*ep^12+10078313760*ep^11+1353075840*ep^10-390044160
         *ep^9-18662400*ep^8+5598720*ep^7)
         +tf*nf*cf*ca^2*G10*G20*rat(993988829970432*ep^27-
         5966028489646080*ep^26+6874358896512000*ep^25+544778800505856*
         ep^24+119198906566807104*ep^23-526849203799863648*ep^22+
         738617100126526368*ep^21+48525196175787240*ep^20-
         1177758672743767864*ep^19+1006448776636140824*ep^18+
         234141101738916887*ep^17-771941416916463607*ep^16+
         267886703894649480*ep^15+188121711889271484*ep^14-
         148420347756019246*ep^13-3384824175539290*ep^12+
         30797421284136956*ep^11-5990149251976084*ep^10-
         2906758641423537*ep^9+1033185474575649*ep^8+105939761702972*
         ep^7-63616911164680*ep^6-6845467412896*ep^5+4177263874544*ep^4
         -22784590080*ep^3-124248594816*ep^2+11173607424*ep+73156608,
         604661760000*ep^27-6439647744000*ep^26+27006713625600*ep^25-
         53307677802240*ep^24+34994536220160*ep^23+49035168132480*ep^22
         -105222626544960*ep^21+48781870226640*ep^20+39372592026240*
         ep^19-48757889023200*ep^18+7932486492000*ep^17+11121022370880*
         ep^16-5384471824800*ep^15-333071339040*ep^14+726489168480*
         ep^13-108839304720*ep^12-30350129760*ep^11+9263237760*ep^10-
         47589120*ep^9-198754560*ep^8+16796160*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(2076249032294400*ep^30-
         7772005115707392*ep^29-17260703309205504*ep^28+
         76506679707314688*ep^27+66273848907835392*ep^26-
         311246293460529888*ep^25-255705708440583072*ep^24+
         919850099874742224*ep^23+589111832730661712*ep^22-
         2140975812809095358*ep^21-164111550486938098*ep^20+
         2836540968407969232*ep^19-1049836880881498862*ep^18-
         1786380321673516219*ep^17+1353059976093130014*ep^16+
         360469768765354195*ep^15-631926628221202654*ep^14+
         85122413983069554*ep^13+122867679372887092*ep^12-
         43793844367209592*ep^11-8396897535061776*ep^10+
         5970751107871939*ep^9-26423571462856*ep^8-385055063061027*ep^7
         +22928543494900*ep^6+17071047219548*ep^5-1960305429920*ep^4-
         323476656720*ep^3+58884717888*ep^2-1898645184*ep+39481344,
         4837294080000*ep^30-35795976192000*ep^29+61925426380800*ep^28+
         136459528519680*ep^27-537654224309760*ep^26+237397229637120*
         ep^25+989782444719360*ep^24-1126781484560640*ep^23-
         535447749356640*ep^22+1285934919302880*ep^21-142920717183360*
         ep^20-619970362646400*ep^19+225553953775680*ep^18+
         133731599970240*ep^17-76822232129280*ep^16-10847452815360*
         ep^15+11577853389600*ep^14-203505501600*ep^13-862596604800*
         ep^12+79563358080*ep^11+30972741120*ep^10-4126256640*ep^9-
         425502720*ep^8+67184640*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(515531941134336*ep^29-
         1882644852768768*ep^28-4253735701122048*ep^27+
         12910093476728832*ep^26+55877307756304896*ep^25-
         161899609517320320*ep^24-101136614831594688*ep^23+
         697020313654868736*ep^22-564300241204633824*ep^21-
         502140284083209528*ep^20+967410600178692192*ep^19-
         239697823205415220*ep^18-400003471434979850*ep^17+
         265465290283688513*ep^16+25984644962482364*ep^15-
         59419805331774288*ep^14+3916304436066027*ep^13+
         5131652751676970*ep^12+1815795926499511*ep^11-1094285201896096
         *ep^10-461915765793217*ep^9+249364176219285*ep^8+
         26042791620921*ep^7-25782141703636*ep^6+983209996420*ep^5+
         1154211649904*ep^4-123938348752*ep^3-17594459328*ep^2+
         2511755712*ep+6994944,268738560000*ep^29-2257403904000*ep^28+
         5697705369600*ep^27+1883379548160*ep^26-31753058676480*ep^25+
         44941793656320*ep^24+10046119939200*ep^23-72645091303680*ep^22
         +42897994117200*ep^21+28542834732960*ep^20-36482874576480*
         ep^19+2040076651680*ep^18+10490698558080*ep^17-3061165226400*
         ep^16-1206736558560*ep^15+604100291040*ep^14+39113786160*ep^13
         -50419647360*ep^12+2497613760*ep^11+1922572800*ep^10-201864960
         *ep^9-27371520*ep^8+3732480*ep^7)
         +tf*nf*cf^2*ca*rat(808*ep^7-2080*ep^6+3930*ep^5-4886*ep^4+4346
         *ep^3-2958*ep^2+1216*ep-376,2*ep^7-3*ep^6)
         +tf*nf*cf^2*ca*G30*rat(-828864*ep^12-3411552*ep^11-5262630*
         ep^10+6219653*ep^9+6883976*ep^8-5465512*ep^7-1819081*ep^6+
         1278325*ep^5+22273*ep^4+138286*ep^3-66098*ep^2-24528*ep+8712,
         450*ep^12-45*ep^11-899*ep^10-227*ep^9+221*ep^8+32*ep^7-12*ep^6
         )
         +tf*nf*cf^2*ca*G20*rat(6037788960*ep^16+31534987896*ep^15+
         103080818780*ep^14-107078522316*ep^13-99594491352*ep^12+
         116590124708*ep^11+2019447936*ep^10-24172158916*ep^9+
         3291323392*ep^8-2111485284*ep^7+1414211444*ep^6+808216624*ep^5
         -422347992*ep^4-54743672*ep^3+32696640*ep^2+903456*ep-727808,
         3240000*ep^16-1296000*ep^15-6362100*ep^14+114840*ep^13+2228175
         *ep^12+16605*ep^11-287280*ep^10-1890*ep^9+15075*ep^8+45*ep^7-
         270*ep^6)
         +tf*nf*cf^2*ca*G20*G30*rat(1369307897856*ep^22-106268792832*
         ep^21-10102897571328*ep^20-5345791035648*ep^19+42138389839840*
         ep^18-3843679918896*ep^17-54785924225744*ep^16+15702379207400*
         ep^15+33413111666474*ep^14-13053886337223*ep^13-9926644371169*
         ep^12+4199849527734*ep^11+1351017609054*ep^10-271002975639*
         ep^9-178481587033*ep^8-91134854866*ep^7+47975951700*ep^6+
         12457176306*ep^5-5686430026*ep^4-401270120*ep^3+241098176*ep^2
         +1341184*ep-3170400,933120000*ep^22-3639168000*ep^21+
         1800403200*ep^20+7171182720*ep^19-6097488120*ep^18-4943236140*
         ep^17+4408789410*ep^16+1537207335*ep^15-1305556335*ep^14-
         230112630*ep^13+186276600*ep^12+17262855*ep^11-13494915*ep^10-
         624780*ep^9+476640*ep^8+8640*ep^7-6480*ep^6)
         +tf*nf*cf^2*ca*G10*rat(9025952*ep^14+84405064*ep^13-976452000*
         ep^12+1249690882*ep^11-194306882*ep^10-799999900*ep^9+
         914561794*ep^8-554032394*ep^7+223521156*ep^6-35644490*ep^5-
         19297628*ep^4+10132146*ep^3-792112*ep^2-302700*ep+44648,60000*
         ep^14-74000*ep^13-66150*ep^12+69585*ep^11-5700*ep^10-6540*ep^9
         +1080*ep^8+155*ep^7-30*ep^6)
         +tf*nf*cf^2*ca*G10*G30*rat(25788868853760*ep^23-27808979927040
         *ep^22-89575299615744*ep^21-363307273463808*ep^20+
         1384358128980672*ep^19-287044812560896*ep^18-2374113141799936*
         ep^17+1757202697435104*ep^16+1102721595779004*ep^15-
         1353208649970480*ep^14-135836618250702*ep^13+444286827774938*
         ep^12-3805136292244*ep^11-93914382268269*ep^10+2966446193472*
         ep^9+14652092723127*ep^8-1075345749132*ep^7-1309214943823*ep^6
         +102903995846*ep^5+68308499691*ep^4-2669790660*ep^3-2343537792
         *ep^2+1871664*ep+40063248,7464960000*ep^23-36578304000*ep^22+
         43516569600*ep^21+42966236160*ep^20-106149366720*ep^19+
         9234015840*ep^18+74816204400*ep^17-22972656600*ep^16-
         22742109360*ep^15+8603549640*ep^14+3331113840*ep^13-1352109960
         *ep^12-246062160*ep^11+102961080*ep^10+8811360*ep^9-3744000*
         ep^8-120960*ep^7+51840*ep^6)
         +tf*nf*cf^2*ca*G10*G20*rat(-4902901996032*ep^23+13213628361216
         *ep^22+5927351498784*ep^21+42679697308128*ep^20-
         394576109059176*ep^19+726829798468344*ep^18-254128546471292*
         ep^17-697440201701754*ep^16+885377556545274*ep^15-
         242145831937605*ep^14-220032844983132*ep^13+162643821655434*
         ep^12-3619119133868*ep^11-25743680204496*ep^10+3930244066896*
         ep^9+2665692773520*ep^8-514846720782*ep^7-232520532699*ep^6+
         35335689232*ep^5+25443889704*ep^4-6511612416*ep^3-316586160*
         ep^2+236694912*ep-19775232,2099520000*ep^23-14311728000*ep^22+
         35762407200*ep^21-32837843880*ep^20-15078022020*ep^19+
         54431460270*ep^18-35571846465*ep^17-3390375285*ep^16+
         13777339275*ep^15-4683989565*ep^14-906820515*ep^13+832482225*
         ep^12-92701395*ep^11-40114845*ep^10+10363680*ep^9+89640*ep^8-
         239760*ep^7+19440*ep^6)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-107785733308416*ep^25+
         284757627617280*ep^24+246533077481472*ep^23-325253900438784*
         ep^22-2974042481879232*ep^21+4028670954411840*ep^20+
         4253184096352512*ep^19-9988352277313648*ep^18+1553206677285476
         *ep^17+7501886788523196*ep^16-4438690311017862*ep^15-
         1882220509542684*ep^14+2329540176686034*ep^13-133058833594729*
         ep^12-511442863397431*ep^11+136024393358385*ep^10+
         49097681919297*ep^9-22433399484969*ep^8-2020612619415*ep^7+
         1838259970679*ep^6+13078796261*ep^5-102968544774*ep^4+
         8553262824*ep^3+2197472352*ep^2-346121520*ep+9485856,
         201553920000*ep^25-1189168128000*ep^24+2207351347200*ep^23-
         234328826880*ep^22-3765021860160*ep^21+3373148746080*ep^20+
         1133822890800*ep^19-2584895151960*ep^18+455122001880*ep^17+
         708496853400*ep^16-278808422760*ep^15-74825744760*ep^14+
         49849973640*ep^13+1310967720*ep^12-4018415400*ep^11+278771760*
         ep^10+150690240*ep^9-17798400*ep^8-2125440*ep^7+311040*ep^6)
         +tf*nf*cf^2*ca*G10^2*rat(-266206629888*ep^21-180565223424*
         ep^20+1159616148096*ep^19+4617118708384*ep^18-9839960954912*
         ep^17-743821854000*ep^16+11310598458216*ep^15-5644296016822*
         ep^14-2275263922878*ep^13+2076765309094*ep^12+5045436953*ep^11
         -177828833993*ep^10-41071125596*ep^9+4045136742*ep^8+
         17524185244*ep^7-1736124376*ep^6-2056393914*ep^5+324099812*
         ep^4+93931151*ep^3-18573653*ep^2-1373752*ep+317516,103680000*
         ep^21-387072000*ep^20+239212800*ep^19+512954880*ep^18-
         539417400*ep^17-120938880*ep^16+233244570*ep^15-9708150*ep^14-
         39779790*ep^13+5300490*ep^12+3177150*ep^11-559770*ep^10-119010
         *ep^9+23790*ep^8+1680*ep^7-360*ep^6)
         +tf*nf*cf^3*rat(-256*ep^7+640*ep^6-1344*ep^5+1760*ep^4-1760*
         ep^3+1344*ep^2-640*ep+256,2*ep^7-3*ep^6)
         +tf*nf*cf^3*G30*rat(43264*ep^9+102464*ep^8+15920*ep^7-525360*
         ep^6+646096*ep^5-359376*ep^4+143136*ep^3-57696*ep^2+16832*ep-
         2048,50*ep^9-105*ep^8+49*ep^7-6*ep^6)
         +tf*nf*cf^3*G20*rat(-625502208*ep^13-1859148288*ep^12-
         3535680000*ep^11+17201238912*ep^10-20509168384*ep^9+
         11925005184*ep^8-4261266944*ep^7+1150591360*ep^6-40070400*ep^5
         -196347264*ep^4+78793216*ep^3-4548864*ep^2-2546176*ep+352256,
         540000*ep^13-1206000*ep^12+610650*ep^11+15615*ep^10-66915*ep^9
         +8055*ep^8+1665*ep^7-270*ep^6)
         +tf*nf*cf^3*G20*G30*rat(-46834219008*ep^17-59088273408*ep^16+
         47578835328*ep^15+426565413056*ep^14-662547486736*ep^13+
         281505089168*ep^12+76160892096*ep^11-99906873248*ep^10+
         34429472352*ep^9-9823185248*ep^8+1652295904*ep^7+1609879456*
         ep^6-873498000*ep^5+42803600*ep^4+46723872*ep^3-6655104*ep^2-
         611328*ep+119808,77760000*ep^17-199584000*ep^16+123681600*
         ep^15+24003360*ep^14-37959930*ep^13+3151575*ep^12+3864780*
         ep^11-618570*ep^10-164970*ep^9+32175*ep^8+2520*ep^7-540*ep^6)
         +tf*nf*cf^3*G10*rat(5111808*ep^13-14594560*ep^12+397374592*
         ep^11-934457920*ep^10+1077054048*ep^9-783234912*ep^8+392566944
         *ep^7-132004640*ep^6+10900768*ep^5+14749344*ep^4-5920096*ep^3+
         308000*ep^2+188096*ep-24832,60000*ep^13-134000*ep^12+67850*
         ep^11+1735*ep^10-7435*ep^9+895*ep^8+185*ep^7-30*ep^6)
         +tf*nf*cf^3*G10*G30*rat(-47555744256*ep^18-17411011968*ep^17+
         72964537248*ep^16+518133922520*ep^15-1230525850976*ep^14+
         938037244190*ep^13-150060338004*ep^12-117391523770*ep^11+
         3633423812*ep^10+41020535428*ep^9-8347480972*ep^8-4802936236*
         ep^7+1472581396*ep^6+241435942*ep^5-94309904*ep^4-9362514*ep^3
         +3537624*ep^2+205208*ep-64768,25920000*ep^18-92448000*ep^17+
         107755200*ep^16-33226080*ep^15-20654430*ep^14+13703835*ep^13+
         237735*ep^12-1494450*ep^11+151200*ep^10+65715*ep^9-9885*ep^8-
         1020*ep^7+180*ep^6)
         +tf*nf*cf^3*G10*G20*rat(72472154112*ep^18+1507968000*ep^17-
         149214745344*ep^16-775811423424*ep^15+2488765509504*ep^14-
         2723607668480*ep^13+1232426374560*ep^12-5113376064*ep^11-
         182933034912*ep^10+30001112480*ep^9+15363941920*ep^8-
         2173990304*ep^7-1372487520*ep^6-245570464*ep^5+354741952*ep^4-
         61103328*ep^3-7271424*ep^2+2995584*ep-232448,58320000*ep^18-
         242028000*ep^17+372292200*ep^16-248648130*ep^15+40609125*ep^14
         +36172170*ep^13-18786015*ep^12+1155690*ep^11+1172115*ep^10-
         258570*ep^9-6885*ep^8+6840*ep^7-540*ep^6)
         +tf*nf*cf^3*G10*G20*G30*rat(57892617216*ep^19-41037759360*
         ep^18-30509834496*ep^17-471957367896*ep^16+1325235097136*ep^15
         -1296230233918*ep^14+426609464150*ep^13+126868462014*ep^12-
         93707003458*ep^11-24131207200*ep^10+22728701808*ep^9+
         1882762592*ep^8-3844571176*ep^7+349867454*ep^6+313097698*ep^5-
         73487222*ep^4-3917078*ep^3+2567504*ep^2-179800*ep-3968,
         233280000*ep^19-909792000*ep^18+1247140800*ep^17-622300320*
         ep^16-86211630*ep^15+185297805*ep^14-38971890*ep^13-14163255*
         ep^12+5844150*ep^11+137835*ep^10-286110*ep^9+20475*ep^8+4680*
         ep^7-540*ep^6)
         +tf*nf*cf^3*G10^2*rat(32829709824*ep^18+40143480576*ep^17-
         53013871776*ep^16-423135070496*ep^15+861972804568*ep^14-
         601403170816*ep^13+102840339880*ep^12+66757965168*ep^11-
         26571208896*ep^10+816699816*ep^9-1611831032*ep^8+874635064*
         ep^7+371655920*ep^6-221558136*ep^5+1140816*ep^4+13436504*ep^3-
         1415336*ep^2-222480*ep+32832,25920000*ep^18-83808000*ep^17+
         82699200*ep^16-14011680*ep^15-18920190*ep^14+7975185*ep^13+
         986580*ep^12-915975*ep^11+38700*ep^10+41115*ep^9-4380*ep^8-645
         *ep^7+90*ep^6)
         +tf*nf*[d4AA/na]*ca^-1*G30*rat(-109440*ep^14+657504*ep^13-
         18970704*ep^12+80892912*ep^11-115299360*ep^10+20848026*ep^9+
         89381807*ep^8-69127489*ep^7+1313664*ep^6+15377205*ep^5-5351606
         *ep^4+841087*ep^3-425376*ep^2+166524*ep-20016,86400*ep^16-
         354240*ep^15+315552*ep^14+407088*ep^13-669984*ep^12-4032*ep^11
         +293952*ep^10-54000*ep^9-25920*ep^8+5184*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G20*rat(-7464960000*ep^23+121958784000*
         ep^22-431861690880*ep^21+44591188032*ep^20+2415652152288*ep^19
         -3308477168544*ep^18-2926053758456*ep^17+6559708538280*ep^16+
         1848400925740*ep^15-5487902503749*ep^14-1731427384545*ep^13+
         3246093184998*ep^12+692323055194*ep^11-1242055916364*ep^10-
         18880224818*ep^9+218459743224*ep^8-14316547470*ep^7-
         14761671099*ep^6-1751194985*ep^5+994697838*ep^4+377077948*ep^3
         -96545544*ep^2-10715616*ep+2723328,933120000*ep^23-684288000*
         ep^22-6762268800*ep^21+4842875520*ep^20+16605293760*ep^19-
         9298100160*ep^18-19125420840*ep^17+6528076200*ep^16+
         10653926760*ep^15-1538720280*ep^14-2573206920*ep^13+157175640*
         ep^12+281950200*ep^11-7135560*ep^10-13627440*ep^9+116640*ep^8+
         233280*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(955514880000*ep^29-
         10832560128000*ep^28+39583803064320*ep^27-50044200956928*ep^26
         -82753083785472*ep^25+673562529425472*ep^24-1389383574906032*
         ep^23-159409613346352*ep^22+5226065100231016*ep^21-
         4541096701483844*ep^20-8241322295133651*ep^19+9972391148156659
         *ep^18+6848455422612524*ep^17-9727588865457274*ep^16-
         2641143676226632*ep^15+5038016332017118*ep^14+186003031091448*
         ep^13-1380862031879660*ep^12+115065503862917*ep^11+
         206287628154227*ep^10-22706211850348*ep^9-20142037579646*ep^8+
         705852970206*ep^7+1797915343684*ep^6+73925856808*ep^5-
         116241856944*ep^4-8499996128*ep^3+4425926592*ep^2+244209024*ep
         -67855104,179159040000*ep^29-833089536000*ep^28-731516313600*
         ep^27+7320430909440*ep^26-1735573201920*ep^25-24217137285120*
         ep^24+10845629568000*ep^23+42547997623680*ep^22-17383011739200
         *ep^21-44204541428160*ep^20+11548515185280*ep^19+
         27255992382720*ep^18-2574910615680*ep^17-9445074595200*ep^16-
         315000887040*ep^15+1730224229760*ep^14+190343528640*ep^13-
         161822888640*ep^12-24888677760*ep^11+7136294400*ep^10+
         1276508160*ep^9-115706880*ep^8-22394880*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10*rat(-1351680000*ep^18+8112583680*
         ep^17-17684600832*ep^16+15413438656*ep^15+1276716672*ep^14-
         13150302432*ep^13+15099028952*ep^12-15297023584*ep^11+
         9951577358*ep^10-1566830013*ep^9-1885943275*ep^8+1199338121*
         ep^7-251318351*ep^6-2734817*ep^5+6178783*ep^4+577067*ep^3-
         79499*ep^2-96278*ep+14592,23040000*ep^19-51456000*ep^18-
         37305600*ep^17+124890240*ep^16+4407360*ep^15-93797280*ep^14+
         14425920*ep^13+21891360*ep^12-4949760*ep^11-1561440*ep^10+
         390720*ep^9+33120*ep^8-8640*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-19242312048000*ep^28+
         105060622924800*ep^27+50323942218600*ep^26+227729538316332*
         ep^25-7871100390845466*ep^24+17532733554771929*ep^23+
         10544573586888266*ep^22-58407160066633015*ep^21-
         382887840163974*ep^20+120734877877205766*ep^19-
         45119238599185652*ep^18-135091961433827478*ep^17+
         95701836478289946*ep^16+56896317324350029*ep^15-
         71270239380504006*ep^14+2936567478677829*ep^13+
         20989550207953150*ep^12-6701868941576508*ep^11-
         2721501900120600*ep^10+1730752654849636*ep^9+78850786066824*
         ep^8-203534057077680*ep^7+17058100831696*ep^6+11490423001336*
         ep^5-1625101924016*ep^4-332977990336*ep^3+60223917696*ep^2+
         4431807360*ep-982174464,716636160000*ep^29-4407312384000*ep^28
         +2609949081600*ep^27+30902814351360*ep^26-51675423621120*ep^25
         -64088544522240*ep^24+172295339673600*ep^23+40661802385920*
         ep^22-260054938644480*ep^21+22741350566400*ep^20+
         211641551170560*ep^19-42990866795520*ep^18-97828178595840*
         ep^17+21433433379840*ep^16+25803578142720*ep^15-4720888604160*
         ep^14-3799078502400*ep^13+490873582080*ep^12+302300052480*
         ep^11-23050137600*ep^10-11914076160*ep^9+388177920*ep^8+
         179159040*ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(3224862720000*ep^30-
         35883399168000*ep^29+196155275927040*ep^28-467636761385856*
         ep^27-933860505618432*ep^26+7817593281433776*ep^25-
         12056651626765776*ep^24-11307535659392768*ep^23+
         42139146917860184*ep^22-3126748584746705*ep^21-
         67873013976797015*ep^20+27489050545136375*ep^19+
         65891295426045777*ep^18-43753606840019720*ep^17-
         33129043079557204*ep^16+34816462922765946*ep^15+
         3743483025578338*ep^14-13680644506262929*ep^13+
         3159184094290737*ep^12+2367879739396627*ep^11-1327406850840691
         *ep^10-29659585133238*ep^9+186915525664858*ep^8-40555587044116
         *ep^7-6863492258568*ep^6+3821685352512*ep^5-321571856160*ep^4-
         79196310208*ep^3+16405579392*ep^2-287709696*ep-100500480,
         403107840000*ep^30-2512705536000*ep^29+1615902566400*ep^28+
         17636725693440*ep^27-30824151091200*ep^26-36085478330880*ep^25
         +104773768064640*ep^24+18839810969280*ep^23-163331499850560*
         ep^22+25432690184640*ep^21+139202352100800*ep^20-
         41273556791040*ep^19-68581750446720*ep^18+24060745906560*ep^17
         +19680102351360*ep^16-7165824356160*ep^15-3207194326080*ep^14+
         1164334668480*ep^13+281143120320*ep^12-100930250880*ep^11-
         11970685440*ep^10+4255027200*ep^9+190356480*ep^8-67184640*ep^7
         )
         +tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(-68797071360000*ep^31+
         870515649504000*ep^30-4022163926570880*ep^29+6173754844257072*
         ep^28+8816593337070768*ep^27-38755304048023416*ep^26+
         31641679532913168*ep^25+49135591673228131*ep^24-
         163171290135149637*ep^23+173534946305708223*ep^22+
         84063706338996317*ep^21-387687717482012388*ep^20+
         218708554356931910*ep^19+215703870552289594*ep^18-
         263839637374613274*ep^17+25703263429526387*ep^16+
         86342003736833815*ep^15-54932882734147101*ep^14+
         4098477118898921*ep^13+15524131141258102*ep^12-
         7381121175925080*ep^11-1516996921861276*ep^10+1589515379683996
         *ep^9+25406466035400*ep^8-185835232910848*ep^7+7917669432360*
         ep^6+15310962732408*ep^5-1683852583504*ep^4-635538900928*ep^3+
         103042127616*ep^2+9155689344*ep-1855699200,12899450880000*
         ep^31-77181714432000*ep^30+31607237836800*ep^29+
         577302442721280*ep^28-845279029370880*ep^27-1401328515317760*
         ep^26+3064076751421440*ep^25+1441064095534080*ep^24-
         5075889507463680*ep^23-492805912896000*ep^22+4657936788702720*
         ep^21-207135000506880*ep^20-2524804468623360*ep^19+
         221289865436160*ep^18+822249242496000*ep^17-71865560586240*
         ep^16-159956813283840*ep^15+11601154782720*ep^14+
         18311257198080*ep^13-980623065600*ep^12-1190503941120*ep^11+
         40395386880*ep^10+40131624960*ep^9-627056640*ep^8-537477120*
         ep^7)
         +tf*nf*[d4AA/na]*ca^-1*G10^2*rat(358318080000*ep^29+
         2152410485760*ep^28-44036521668864*ep^27+61378749207360*ep^26+
         289113765118992*ep^25+135813201650712*ep^24-2195623645059936*
         ep^23+586677259843218*ep^22+7280335725503785*ep^21-
         4497752173127496*ep^20-10382870277893799*ep^19+
         7918299695521146*ep^18+6899606887687992*ep^17-6411914284902976
         *ep^16-2085289716367094*ep^15+2754289969752146*ep^14+
         180112188857697*ep^13-662136241941576*ep^12+38902487235861*
         ep^11+91226646811766*ep^10-6714059294858*ep^9-8151760723336*
         ep^8-463690063080*ep^7+720269664396*ep^6+131625595080*ep^5-
         60153368608*ep^4-7066385088*ep^3+2707851968*ep^2+104349312*ep-
         42900480,179159040000*ep^30-803229696000*ep^29-765855129600*
         ep^28+6869306787840*ep^27-1436026337280*ep^26-21616935552000*
         ep^25+10131218219520*ep^24+35211606433920*ep^23-17681055730560
         *ep^22-33366110163840*ep^21+14644401264000*ep^20+
         19089726888960*ep^19-6432138397440*ep^18-6574737242880*ep^17+
         1558022503680*ep^16+1338900969600*ep^15-213270952320*ep^14-
         158779278720*ep^13+16154098560*ep^12+10611383040*ep^11-
         617702400*ep^10-365506560*ep^9+9123840*ep^8+4976640*ep^7)
         +tf*nf^2*[d4FA/na]*ca^-1*G20*rat(1431040*ep^9-4976896*ep^8+
         5607040*ep^7-1908928*ep^6-399744*ep^5+116736*ep^4+244160*ep^3-
         140672*ep^2+29504*ep-2240,7200*ep^12-14040*ep^11-7380*ep^10+
         18630*ep^9+1395*ep^8-2970*ep^7+405*ep^6)
         +tf*nf^2*[d4FA/na]*ca^-1*G20*G30*rat(2204160*ep^10-6639232*
         ep^9+6560896*ep^8-1736800*ep^7-651200*ep^6+101664*ep^5+244848*
         ep^4-87920*ep^3+800*ep^2+3088*ep-304,21600*ep^13-34920*ep^12-
         36180*ep^11+48510*ep^10+22815*ep^9-7515*ep^8-1755*ep^7+405*
         ep^6)
         +tf*nf^2*[d4FA/na]*ca^-1*G10*rat(-7680*ep^9+30848*ep^8-44864*
         ep^7+30048*ep^6-11216*ep^5+5728*ep^4-4736*ep^3+2432*ep^2-624*
         ep+64,96*ep^12-200*ep^11-76*ep^10+266*ep^9-11*ep^8-48*ep^7+9*
         ep^6)
         +tf*nf^2*[d4FA/na]*ca^-1*G10*G30*rat(-2822400*ep^11+10127616*
         ep^10-13176640*ep^9+8072832*ep^8-3158112*ep^7+1418656*ep^6-
         474792*ep^5-63096*ep^4+102112*ep^3-29472*ep^2+3432*ep-136,
         21600*ep^14-42120*ep^13-24540*ep^12+60570*ep^11+6645*ep^10-
         15120*ep^9+750*ep^8+990*ep^7-135*ep^6)
         +tf*nf^2*[d4FA/na]*ca^-1*G10*G20*rat(-3479040*ep^11+9449856*
         ep^10-2691200*ep^9-13086816*ep^8+14853504*ep^7-5209408*ep^6-
         372576*ep^5+707136*ep^4-212224*ep^3+51072*ep^2-11424*ep+1120,
         64800*ep^14-126360*ep^13-73620*ep^12+181710*ep^11+19935*ep^10-
         45360*ep^9+2250*ep^8+2970*ep^7-405*ep^6)
         +tf*nf^2*[d4FA/na]*ca^-1*G10*G20*G30*rat(3651840*ep^11-
         10516608*ep^10+6752960*ep^9+5203776*ep^8-7301568*ep^7+2023528*
         ep^6+361992*ep^5-155520*ep^4-29072*ep^3+6600*ep^2+2568*ep-496,
         64800*ep^14-126360*ep^13-73620*ep^12+181710*ep^11+19935*ep^10-
         45360*ep^9+2250*ep^8+2970*ep^7-405*ep^6)
         +tf*nf^2*[d4FA/na]*ca^-1*G10^2*rat(-168960*ep^9+503104*ep^8-
         408672*ep^7-131696*ep^6+377688*ep^5-225144*ep^4+61152*ep^3-
         7984*ep^2+552*ep-40,1800*ep^12-3660*ep^11-1590*ep^10+4875*ep^9
         +15*ep^8-855*ep^7+135*ep^6)
         +tf^2*nf^2*ca^2*rat(5896*ep^10-45264*ep^9+148030*ep^8-269018*
         ep^7+298401*ep^6-209828*ep^5+93818*ep^4-25064*ep^3+2451*ep^2+
         762*ep-216,16*ep^11-128*ep^10+424*ep^9-744*ep^8+729*ep^7-378*
         ep^6+81*ep^5)
         +tf^2*nf^2*ca^2*G30*rat(2764800*ep^16-19507200*ep^15+60263744*
         ep^14-123517376*ep^13+185268176*ep^12-123218008*ep^11-
         163359780*ep^10+423781978*ep^9-324798631*ep^8+13554365*ep^7+
         140931423*ep^6-90079474*ep^5+14217360*ep^4+6419739*ep^3-
         2855920*ep^2+318156*ep-432,28800*ep^17-190080*ep^16+443584*
         ep^15-304384*ep^14-404792*ep^13+760520*ep^12-233648*ep^11-
         264976*ep^10+183336*ep^9-3672*ep^8-17280*ep^7+2592*ep^6)
         +tf^2*nf^2*ca^2*G20*rat(92378880000*ep^24-415896073344*ep^23-
         1893015095184*ep^22+12876252416244*ep^21-19261100996544*ep^20-
         5072310207027*ep^19+34230981386252*ep^18-24809183124033*ep^17-
         3970593114351*ep^16+21564141096328*ep^15-19608527705766*ep^14+
         901057400131*ep^13+10951390561879*ep^12-5257818541863*ep^11-
         1669874810471*ep^10+1606579449471*ep^9-33491678274*ep^8-
         189334506790*ep^7+25036584777*ep^6+9590313687*ep^5-1781537590*
         ep^4-173646004*ep^3+39519192*ep^2-208800*ep-25920,1399680000*
         ep^25-8258112000*ep^24+14055508800*ep^23+6624024480*ep^22-
         42438111840*ep^21+25200990000*ep^20+36686696580*ep^19-
         41809446270*ep^18-8307178020*ep^17+23396616720*ep^16-
         2530084680*ep^15-5771145780*ep^14+1303980120*ep^13+648467640*
         ep^12-179982540*ep^11-31948830*ep^10+9666540*ep^9+554040*ep^8-
         174960*ep^7)
         +tf^2*nf^2*ca^2*G20*G30*rat(-1187811164160*ep^27+7446896345088
         *ep^26+1969080127488*ep^25-57082988854272*ep^24+47679607612928
         *ep^23+146266500824064*ep^22-201992702590656*ep^21-
         131702819753360*ep^20+276499316772784*ep^19-21846659822640*
         ep^18-122386787222448*ep^17+123956331190973*ep^16-
         42209048201350*ep^15-82599409556543*ep^14+67846167210196*ep^13
         +21113728264746*ep^12-28735076496894*ep^11-842058433186*ep^10+
         5743068828230*ep^9-538267193171*ep^8-561805744628*ep^7+
         89239174113*ep^6+24473572846*ep^5-4811641156*ep^4-362405680*
         ep^3+81565104*ep^2+133344*ep-77760,29859840000*ep^28-
         59222016000*ep^27-233810841600*ep^26+501232112640*ep^25+
         645695953920*ep^24-1521820673280*ep^23-918461859840*ep^22+
         2302127213760*ep^21+806737648320*ep^20-1916914500720*ep^19-
         482108922000*ep^18+891098845920*ep^17+186762551040*ep^16-
         225961380000*ep^15-38393174880*ep^14+31815097920*ep^13+
         3896830080*ep^12-2447662320*ep^11-181057680*ep^10+94361760*
         ep^9+3032640*ep^8-1399680*ep^7)
         +tf^2*nf^2*ca^2*G10*rat(-12503040000*ep^22+60555095040*ep^21-
         26575696896*ep^20-332123552704*ep^19+633868586624*ep^18+
         19313399824*ep^17-1176356107648*ep^16+1317067922460*ep^15-
         278589481912*ep^14-791180176989*ep^13+998109320348*ep^12-
         425704901328*ep^11-128108393720*ep^10+208919822631*ep^9-
         67309697928*ep^8-7319683058*ep^7+8416607750*ep^6-956967346*
         ep^5-301752666*ep^4+61677030*ep^3+3407008*ep^2-1239960*ep+
         44640,17280000*ep^23-84672000*ep^22+50452800*ep^21+397190880*
         ep^20-768773760*ep^19-56222160*ep^18+1302229620*ep^17-
         900057450*ep^16-524216670*ep^15+807961050*ep^14-145009830*
         ep^13-168257010*ep^12+74082510*ep^11+3510750*ep^10-6183990*
         ep^9+565380*ep^8+139320*ep^7-19440*ep^6)
         +tf^2*nf^2*ca^2*G10*G30*rat(-387302031360*ep^27+11558306562048
         *ep^26-53849058773760*ep^25+154681696498176*ep^24+
         127342848025776*ep^23-1534885826861600*ep^22+1277557517075248*
         ep^21+3695552935065364*ep^20-5051667162754499*ep^19-
         3087747422916331*ep^18+7165430341838898*ep^17-258612544043442*
         ep^16-4679117381319490*ep^15+1783821673832290*ep^14+
         1301782380459892*ep^13-950231028717424*ep^12-59761229913063*
         ep^11+195574431956217*ep^10-34071968421262*ep^9-15485649910442
         *ep^8+5449643560132*ep^7+257596944152*ep^6-293245799184*ep^5+
         18261838928*ep^4+5590851904*ep^3-575774976*ep^2-14015232*ep+
         311040,59719680000*ep^28-188116992000*ep^27-294600499200*ep^26
         +1461512263680*ep^25-107673707520*ep^24-3850732431360*ep^23+
         2117536727040*ep^22+4770101877120*ep^21-3841078593600*ep^20-
         2988939902400*ep^19+3086138108160*ep^18+881940533760*ep^17-
         1255576959360*ep^16-73151015040*ep^15+261070997760*ep^14-
         15714403200*ep^13-26769268800*ep^12+3293536320*ep^11+
         1254666240*ep^10-197199360*ep^9-21150720*ep^8+3732480*ep^7)
         +tf^2*nf^2*ca^2*G10*G20*rat(17885247897600*ep^29-
         112491763531776*ep^28+38071705079808*ep^27+529313129533440*
         ep^26-1180802919166464*ep^25+1895590045605120*ep^24+
         1226954357870720*ep^23-10734462482927536*ep^22+
         6882150241324096*ep^21+16241947007089152*ep^20-
         18252253382252124*ep^19-8564201948999437*ep^18+
         18067912130366467*ep^17-1344035360353267*ep^16-
         8510885780513943*ep^15+3165821689158494*ep^14+1833847298504518
         *ep^13-1283817247842806*ep^12-84787362719482*ep^11+
         229941725079775*ep^10-31082176629761*ep^9-18578875819319*ep^8+
         5080240976141*ep^7+508377031056*ep^6-282276536696*ep^5+
         8535404176*ep^4+5613132880*ep^3-470289792*ep^2-11381760*ep+
         414720,268738560000*ep^30-801736704000*ep^29-1511579750400*
         ep^28+6496942556160*ep^27+832552888320*ep^26-18505185419520*
         ep^25+6721621228800*ep^24+25941660315840*ep^23-15295429808640*
         ep^22-19908614913840*ep^21+14526725505120*ep^20+8525040909840*
         ep^19-7303244497920*ep^18-1932317687520*ep^17+2061638948160*
         ep^16+179951695200*ep^15-328050760320*ep^14+6529764240*ep^13+
         28193101920*ep^12-2416549680*ep^11-1184077440*ep^10+148832640*
         ep^9+18662400*ep^8-2799360*ep^7)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(4237389987840*ep^29-
         52839991443456*ep^28+80391470989824*ep^27-90873468942336*ep^26
         +124843262023008*ep^25+1808420938911168*ep^24-3545817771017880
         *ep^23-4177691572410876*ep^22+11493579404575480*ep^21+
         942786029660455*ep^20-14360121224386008*ep^19+5090476610823345
         *ep^18+7998664744325454*ep^17-5549257452073808*ep^16-
         1608531324347416*ep^15+2415272625266462*ep^14-262241111908324*
         ep^13-483248200532801*ep^12+178038597781376*ep^11+
         32280592242509*ep^10-30308648107922*ep^9+2690118074922*ep^8+
         2030731644184*ep^7-472221136288*ep^6-33556814528*ep^5+
         18416601600*ep^4-1004510080*ep^3-96354816*ep^2+7828992*ep-
         622080,1074954240000*ep^30-3206946816000*ep^29-6046319001600*
         ep^28+25987770224640*ep^27+3330211553280*ep^26-74020741678080*
         ep^25+26886484915200*ep^24+103766641263360*ep^23-
         61181719234560*ep^22-79634459655360*ep^21+58106902020480*ep^20
         +34100163639360*ep^19-29212977991680*ep^18-7729270750080*ep^17
         +8246555792640*ep^16+719806780800*ep^15-1312203041280*ep^14+
         26119056960*ep^13+112772407680*ep^12-9666198720*ep^11-
         4736309760*ep^10+595330560*ep^9+74649600*ep^8-11197440*ep^7)
         +tf^2*nf^2*ca^2*G10^2*rat(64975011840000*ep^30-372291370352640
         *ep^29+596366456947200*ep^28+1207064599267968*ep^27-
         6623488898077536*ep^26+6016901566417080*ep^25+
         13780651567377252*ep^24-26369750694434166*ep^23-
         3213712823231995*ep^22+34785696950379452*ep^21-
         18309223723633950*ep^20-15060739517644806*ep^19+
         20587072988745909*ep^18-4704277068447792*ep^17-
         7182618710835514*ep^16+6176350417375990*ep^15-289510526675685*
         ep^14-1882771273586976*ep^13+736376160597042*ep^12+
         180101391306426*ep^11-167685828922069*ep^10+12302119781380*
         ep^9+14644863955938*ep^8-3202218987876*ep^7-437351709552*ep^6+
         186584915976*ep^5-3504608208*ep^4-3737249536*ep^3+286508928*
         ep^2+10811520*ep-725760,537477120000*ep^31-1961791488000*ep^30
         -1954177228800*ep^29+15009324779520*ep^28-6997484298240*ep^27-
         38120441356800*ep^26+38116823016960*ep^25+42921158993280*ep^24
         -65179740038400*ep^23-19423323416160*ep^22+55598270895360*
         ep^21-2318885520480*ep^20-25973210208960*ep^19+5873023955520*
         ep^18+6699701479680*ep^17-2388948540480*ep^16-896037114240*
         ep^15+450460542240*ep^14+47679851520*ep^13-42423901920*ep^12+
         853911360*ep^11+1876435200*ep^10-161118720*ep^9-30481920*ep^8+
         3732480*ep^7)
         +tf^2*nf^2*cf*ca*rat(-1696*ep^8+8768*ep^7-19352*ep^6+25072*
         ep^5-21728*ep^4+11568*ep^3-2696*ep^2-224*ep+96,8*ep^9-44*ep^8+
         90*ep^7-81*ep^6+27*ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(-345600*ep^13+1649280*ep^12-2743168*
         ep^11+918912*ep^10+3484736*ep^9-6477640*ep^8+5107424*ep^7-
         846592*ep^6-2133616*ep^5+1831112*ep^4-440176*ep^3-113280*ep^2+
         71360*ep-8832,1800*ep^14-7380*ep^13+6574*ep^12+8481*ep^11-
         13958*ep^10-84*ep^9+6124*ep^8-1125*ep^7-540*ep^6+108*ep^5)
         +tf^2*nf^2*cf*ca*G20*rat(3234816*ep^14-23972544*ep^13+80758080
         *ep^12-84508752*ep^11-52594928*ep^10+139472544*ep^9-80429768*
         ep^8+20531360*ep^7-1853768*ep^6-9936448*ep^5+9536136*ep^4-
         2103568*ep^3-617640*ep^2+307488*ep-34848,15552*ep^15-76464*
         ep^14+112320*ep^13+10440*ep^12-156852*ep^11+98361*ep^10+26226*
         ep^9-35010*ep^8+3240*ep^7+2673*ep^6-486*ep^5)
         +tf^2*nf^2*cf*ca*G20*G30*rat(237883392*ep^19-3022147584*ep^18+
         6875331840*ep^17+6218590848*ep^16-31724862784*ep^15+
         25039467744*ep^14+11792046368*ep^13-37296996960*ep^12+
         34000913504*ep^11-7435291260*ep^10-18421133228*ep^9+
         20180897424*ep^8-6295788224*ep^7-2279911596*ep^6+2268288052*
         ep^5-521323320*ep^4-58056168*ep^3+49856016*ep^2-8932512*ep+
         548928,7776000*ep^20-21513600*ep^19-28527120*ep^18+130188960*
         ep^17-42684840*ep^16-194554440*ep^15+162564075*ep^14+75570570*
         ep^13-122447025*ep^12+19723950*ep^11+23420205*ep^10-10145250*
         ep^9+49365*ep^8+720090*ep^7-150660*ep^6+9720*ep^5)
         +tf^2*nf^2*cf*ca*G10*rat(22912*ep^12-73088*ep^11-32224*ep^10+
         236800*ep^9-321344*ep^8+467144*ep^7-176352*ep^6-645576*ep^5+
         981352*ep^4-618848*ep^3+217240*ep^2-47168*ep+5280,72*ep^13-252
         *ep^12-38*ep^11+1103*ep^10-1285*ep^9-203*ep^8+1143*ep^7-648*
         ep^6+108*ep^5)
         +tf^2*nf^2*cf*ca*G10*G30*rat(200558592*ep^17-2683545984*ep^16+
         10258960320*ep^15-22393168416*ep^14+19138284000*ep^13+
         23934790488*ep^12-61897696476*ep^11+36823497826*ep^10+
         13569143194*ep^9-27286916248*ep^8+10903979792*ep^7+1941642546*
         ep^6-3179744406*ep^5+957276188*ep^4+40105064*ep^3-88642256*
         ep^2+19702720*ep-1446144,5832000*ep^18-28285200*ep^17+38342160
         *ep^16+16209720*ep^15-73566180*ep^14+33957675*ep^13+31324815*
         ep^12-27413460*ep^11-840150*ep^10+5809095*ep^9-1204425*ep^8-
         268110*ep^7+111780*ep^6-9720*ep^5)
         +tf^2*nf^2*cf*ca*G10*G20*rat(-271289088*ep^18+8027942400*ep^17
         -47026963584*ep^16+132034810752*ep^15-200007113328*ep^14+
         124108293312*ep^13+102932938896*ep^12-289040984160*ep^11+
         273208290176*ep^10-120348653920*ep^9-5338090784*ep^8+
         39061350880*ep^7-22577250480*ep^6+5208415392*ep^5+482098576*
         ep^4-646952576*ep^3+178656416*ep^2-22953088*ep+1180032,
         10497600*ep^19-68409360*ep^18+167868288*ep^17-163064664*ep^16-
         37549980*ep^15+225060147*ep^14-184205718*ep^13+30657987*ep^12+
         39923226*ep^11-25612227*ep^10+4114422*ep^9+1266057*ep^8-642006
         *ep^7+102060*ep^6-5832*ep^5)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-5559902208*ep^22+53474867712
         *ep^21-80858611584*ep^20+25262542656*ep^19+54982180512*ep^18-
         365099450976*ep^17+599573777400*ep^16-214745440428*ep^15-
         307189373826*ep^14+521766921298*ep^13-496430573082*ep^12+
         147108199938*ep^11+269248416066*ep^10-297279222978*ep^9+
         66985099386*ep^8+59314248754*ep^7-43464552792*ep^6+8418880776*
         ep^5+1867191264*ep^4-1255960320*ep^3+258819648*ep^2-24280832*
         ep+834816,629856000*ep^23-1952553600*ep^22-2009765520*ep^21+
         12183339600*ep^20-6203760840*ep^19-19635546960*ep^18+
         21519581715*ep^17+8223727905*ep^16-20145574395*ep^15+
         4133938005*ep^14+6679429695*ep^13-3633537285*ep^12-328519665*
         ep^11+703265895*ep^10-155166030*ep^9-20475720*ep^8+13802400*
         ep^7-2157840*ep^6+116640*ep^5)
         +tf^2*nf^2*cf*ca*G10^2*rat(-29030400*ep^18+232882560*ep^17-
         666332928*ep^16-138896544*ep^15+3435133920*ep^14-5013433728*
         ep^13+829743880*ep^12+4799000604*ep^11-6142604400*ep^10+
         3691623476*ep^9-841707240*ep^8-542977212*ep^7+591659648*ep^6-
         227209428*ep^5+19193040*ep^4+16546336*ep^3-6828384*ep^2+
         1101504*ep-67968,291600*ep^19-1244160*ep^18+551448*ep^17+
         4934304*ep^16-8868627*ep^15+1948404*ep^14+7873617*ep^13-
         7413636*ep^12+958791*ep^11+1746204*ep^10-872061*ep^9+45732*
         ep^8+63936*ep^7-16848*ep^6+1296*ep^5)
         +tf^2*nf^2*cf^2*G20*G30*rat(-9114624*ep^12+56934144*ep^11-
         145718656*ep^10+197246976*ep^9-146698688*ep^8+47902464*ep^7+
         10427136*ep^6-16049664*ep^5+5702464*ep^4-480768*ep^3-198400*
         ep^2+50688*ep-3072,648000*ep^13-3304800*ep^12+6683940*ep^11-
         6987780*ep^10+4176225*ep^9-1480500*ep^8+307575*ep^7-34560*ep^6
         +1620*ep^5)
         +tf^2*nf^2*cf^2*G10*G30*rat(2233344*ep^11-5726208*ep^10-
         2767616*ep^9+29533440*ep^8-54755072*ep^7+56945408*ep^6-
         39076864*ep^5+18454528*ep^4-5937152*ep^3+1239040*ep^2-151040*
         ep+8192,54000*ep^12-261900*ep^11+491520*ep^10-459435*ep^9+
         233160*ep^8-65085*ep^7+9360*ep^6-540*ep^5)
         +tf^2*nf^2*cf^2*G10*G20*rat(-4939776*ep^12+16515072*ep^11-
         13498368*ep^10-21312512*ep^9+64245248*ep^8-80306176*ep^7+
         64571392*ep^6-36589568*ep^5+14776832*ep^4-4150272*ep^3+768000*
         ep^2-83968*ep+4096,97200*ep^13-503820*ep^12+1041876*ep^11-
         1121895*ep^10+695349*ep^9-257049*ep^8+55899*ep^7-6588*ep^6+324
         *ep^5)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(7630848*ep^13-102288384*ep^12+
         453470208*ep^11-1057625856*ep^10+1533230080*ep^9-1501306880*
         ep^8+1043938304*ep^7-534006528*ep^6+206131456*ep^5-60606208*
         ep^4+13271808*ep^3-2014976*ep^2+183296*ep-7168,1944000*ep^14-
         10562400*ep^13+23356620*ep^12-27647280*ep^11+19516455*ep^10-
         8617725*ep^9+2403225*ep^8-411255*ep^7+39420*ep^6-1620*ep^5)
         +tf^3*nf^3*ca*G30*rat(-345600*ep^11+1476480*ep^10-1659328*ep^9
         -1387232*ep^8+4450448*ep^7-2865184*ep^6-775616*ep^5+1630784*
         ep^4-542608*ep^3-70976*ep^2+66944*ep-8832,3600*ep^13-16560*
         ep^12+18728*ep^11+15968*ep^10-37391*ep^9+4315*ep^8+16815*ep^7-
         3807*ep^6-1512*ep^5+324*ep^4)
         +tf^3*nf^3*ca*G20*rat(79872*ep^9-334720*ep^8+403648*ep^7+
         150720*ep^6-753216*ep^5+627360*ep^4-94784*ep^3-129920*ep^2+
         74944*ep-11616,384*ep^11-1824*ep^10+2352*ep^9+960*ep^8-3600*
         ep^7+1134*ep^6+891*ep^5-243*ep^4)
         +tf^3*nf^3*ca*G20*G30*rat(282624*ep^15-19244032*ep^14+36592128
         *ep^13+80374528*ep^12-169417984*ep^11-53536000*ep^10+206864288
         *ep^9-52675488*ep^8-88356272*ep^7+51964448*ep^6+4326496*ep^5-
         9325472*ep^4+1665424*ep^3+313312*ep^2-123232*ep+10176,115200*
         ep^17-261120*ep^16-607584*ep^15+1692240*ep^14+543600*ep^13-
         3049848*ep^12+343746*ep^11+2042913*ep^10-505428*ep^9-418110*
         ep^8+144162*ep^7+16281*ep^6-10368*ep^5+972*ep^4)
         +tf^3*nf^3*ca*G10*rat(-5376*ep^9+11264*ep^8+18816*ep^7-65088*
         ep^6+35504*ep^5+45072*ep^4-80688*ep^3+53392*ep^2-18752*ep+2784
         ,48*ep^11-160*ep^10-72*ep^9+760*ep^8-645*ep^7-432*ep^6+675*
         ep^5-162*ep^4)
         +tf^3*nf^3*ca*G10*G20*rat(272384*ep^11-525824*ep^10-1076352*
         ep^9+2214656*ep^8+650528*ep^7-2318240*ep^6+513664*ep^5+858624*
         ep^4-408672*ep^3-38176*ep^2+48448*ep-6720,1152*ep^14-2400*
         ep^13-6384*ep^12+15456*ep^11+7584*ep^10-27222*ep^9-975*ep^8+
         17001*ep^7-1539*ep^6-2511*ep^5+486*ep^4)
         +tf^3*nf^3*cf*G20*G30*rat(-14336*ep^7+62976*ep^6-109056*ep^5+
         90880*ep^4-32256*ep^3-1536*ep^2+4096*ep-768,3200*ep^9-17920*
         ep^8+38856*ep^7-41180*ep^6+22570*ep^5-6525*ep^4+945*ep^3-54*
         ep^2)
         +xi*ca^4*rat(-1680896*ep^11+10764288*ep^10-27431328*ep^9+
         33970320*ep^8-18187624*ep^7-1061244*ep^6+5109176*ep^5-1400170*
         ep^4-155127*ep^3+72252*ep^2+8463*ep+1125,8192*ep^10-36864*ep^9
         +55296*ep^8-27648*ep^7)
         +xi*ca^4*G30*rat(23040000*ep^17-167224320*ep^16+6687980800*
         ep^15+21295281024*ep^14-91779530944*ep^13-5205612448*ep^12+
         158033184832*ep^11+2998673256*ep^10-139483593564*ep^9+
         14623167718*ep^8+48172369185*ep^7-7920594380*ep^6-5783689013*
         ep^5+536639727*ep^4+367647406*ep^3+51779201*ep^2-39239676*ep+
         3498804,265420800*ep^16-690094080*ep^15-264830976*ep^14+
         1470431232*ep^13+37527552*ep^12-1003954176*ep^11-107126784*
         ep^10+178495488*ep^9+15925248*ep^8-7962624*ep^7)
         +xi*ca^4*G20*rat(11007083520000*ep^24+267556390272000*ep^23-
         760791995251200*ep^22-2393309655023040*ep^21+5137093404931008*
         ep^20+6894470464037936*ep^19-12738902082088456*ep^18-
         8303069067437280*ep^17+14774468771696430*ep^16+
         3712344315822288*ep^15-8953665785336518*ep^14+391923644077281*
         ep^13+2807241478244514*ep^12-840340186628853*ep^11-
         357987549969156*ep^10+241478008465655*ep^9-13097189085896*ep^8
         -24429100256387*ep^7+7174568554870*ep^6+215958597552*ep^5-
         470440626540*ep^4+70733193616*ep^3+5451312960*ep^2-2581354368*
         ep+211512384,2149908480000*ep^23-859963392000*ep^22-
         15389164339200*ep^21+6155665735680*ep^20+36975605760000*ep^19-
         9952948224000*ep^18-39736035993600*ep^17+4681297981440*ep^16+
         19200820193280*ep^15-708822835200*ep^14-4274017228800*ep^13+
         40561274880*ep^12+448752752640*ep^11-763084800*ep^10-
         21200486400*ep^9+358318080*ep^7)
         +xi*ca^4*G20*G30*rat(-1146378977280000*ep^31-4603018199040000*
         ep^30+19746893703168000*ep^29+181981710738493440*ep^28-
         567655244274932736*ep^27-814706717213837056*ep^26+
         3884516795710587136*ep^25+44438454749258304*ep^24-
         11557098553048473728*ep^23+5828867662230686112*ep^22+
         18796639657116420784*ep^21-13589897133170679168*ep^20-
         18247948984229144396*ep^19+14502228294253478474*ep^18+
         10582803099356368293*ep^17-8954350594428946046*ep^16-
         3684183010932952804*ep^15+3428450697800606991*ep^14+
         775077363269111215*ep^13-826750434970022869*ep^12-
         97901119519300467*ep^11+125278132524634303*ep^10+
         7909793996095292*ep^9-11856204802819937*ep^8-567009436047489*
         ep^7+704959716166076*ep^6+38878946362388*ep^5-25791137570624*
         ep^4-1418642656880*ep^3+470204241600*ep^2+15672883392*ep-
         2064441600,825564856320000*ep^30-2669326368768000*ep^29-
         7777279593676800*ep^28+25190567478558720*ep^27+
         31810078039080960*ep^26-88736882056888320*ep^25-
         83924204375900160*ep^24+151559338879549440*ep^23+
         144821132714557440*ep^22-124925638900654080*ep^21-
         143232647453245440*ep^20+38485202418892800*ep^19+
         70082260014366720*ep^18+682925747650560*ep^17-
         16925610209771520*ep^16-2303721373040640*ep^15+
         2137332809318400*ep^14+428300304998400*ep^13-143270498304000*
         ep^12-33892736532480*ep^11+4805602836480*ep^10+1242647101440*
         ep^9-63063982080*ep^8-17199267840*ep^7)
         +xi*ca^4*G10*rat(8404549632000*ep^22-20613021696000*ep^21-
         51826646753280*ep^20+180022214406144*ep^19+33405824648192*
         ep^18-492659362691328*ep^17+244809140115136*ep^16+
         491483883574752*ep^15-427044781252144*ep^14-150245297016464*
         ep^13+245279215042828*ep^12-25843252541662*ep^11-
         56609045043107*ep^10+21196885349938*ep^9+3743042684923*ep^8-
         3393715984993*ep^7+398368911903*ep^6+145030101598*ep^5-
         51545424089*ep^4+1851237659*ep^3+1608963006*ep^2-168486444*ep-
         6744168,31850496000*ep^21-10616832000*ep^20-224448675840*ep^19
         +74816225280*ep^18+522848010240*ep^17-102619054080*ep^16-
         525810216960*ep^15+20616007680*ep^14+215722967040*ep^13+
         6629253120*ep^12-34113761280*ep^11-789442560*ep^10+2047057920*
         ep^9+19906560*ep^8-39813120*ep^7)
         +xi*ca^4*G10*G30*rat(-20456145596160000*ep^30+
         170156301616166400*ep^29-1147091057712063360*ep^28+
         2944412145656299680*ep^27+6523299972933976976*ep^26-
         32772419426564654496*ep^25+601141610973684964*ep^24+
         108696893057799217654*ep^23-47814331135409995024*ep^22-
         181466147737552001282*ep^21+104332149246175176652*ep^20+
         175198539453578178804*ep^19-106735132486255575352*ep^18-
         102205998917704014998*ep^17+60553786583411876328*ep^16+
         36698531601938253569*ep^15-19351962719270446817*ep^14-
         8446636540758829698*ep^13+3280883104925732708*ep^12+
         1387818878708823394*ep^11-224226079246574982*ep^10-
         198769837249030198*ep^9-1230132558417592*ep^8+
         22225953115578939*ep^7+378866145532087*ep^6-1503362610579432*
         ep^5+37253676672724*ep^4+53166080278960*ep^3-3580954299888*
         ep^2-756457687296*ep+76628880576,1651129712640000*ep^30-
         7815347306496000*ep^29-6308232796569600*ep^28+
         69089810542755840*ep^27-21305884150333440*ep^26-
         230440978116771840*ep^25+124845844420362240*ep^24+
         408544164300718080*ep^23-217748494480343040*ep^22-
         430619295990251520*ep^21+178695630889943040*ep^20+
         274087884299304960*ep^19-73849826958704640*ep^18-
         101873755054080000*ep^17+15719805612195840*ep^16+
         21383874867363840*ep^15-1809829068963840*ep^14-
         2513150474158080*ep^13+113433630474240*ep^12+162038708305920*
         ep^11-3622675415040*ep^10-5314573762560*ep^9+45864714240*ep^8+
         68797071360*ep^7)
         +xi*ca^4*G10*G20*rat(-183691405393920000*ep^33+
         980676757905408000*ep^32+1795045615709184000*ep^31-
         18702302713257185280*ep^30+20340594753329014272*ep^29+
         68384390056672264704*ep^28-142984906715086709376*ep^27-
         44864803548415257664*ep^26+276580932624419855504*ep^25-
         129678199913610135712*ep^24-128197730040128591372*ep^23+
         184356034909138946892*ep^22-182537308910363592088*ep^21+
         13437234692753048341*ep^20+252240535173053470171*ep^19-
         158533970087746895945*ep^18-118032598147278520427*ep^17+
         119385765994039087078*ep^16+20146718311517073574*ep^15-
         41838323966369138582*ep^14+1758019431477005146*ep^13+
         7926229784183000761*ep^12-1121798651743165793*ep^11-
         878230141254526469*ep^10+160576297944543577*ep^9+
         68509058150357180*ep^8-13682661400456804*ep^7-4186907752064152
         *ep^6+1016078924712528*ep^5+134818510007584*ep^4-
         50291124798400*ep^3+151099267200*ep^2+1101367807488*ep-
         94535271936,5572562780160000*ep^32-30556219244544000*ep^31-
         2010766403174400*ep^30+252272006768885760*ep^29-
         248581202983649280*ep^28-746776605577052160*ep^27+
         1042800972229509120*ep^26+1115507659426283520*ep^25-
         1906654706923069440*ep^24-945418825175040000*ep^23+
         1923465797718958080*ep^22+464681187514368000*ep^21-
         1156946157574963200*ep^20-119912330867834880*ep^19+
         426961557697904640*ep^18+6715976535982080*ep^17-
         96812431987138560*ep^16+4622856116797440*ep^15+
         13183733726208000*ep^14-1263079373783040*ep^13-
         1018672462725120*ep^12+133471016386560*ep^11+39916156354560*
         ep^10-6200336056320*ep^9-601974374400*ep^8+103195607040*ep^7)
         +xi*ca^4*G10*G20*G30*rat(154845008363520000*ep^34-
         204439175935488000*ep^33-5466538705256524800*ep^32+
         21012750922915157760*ep^31+7640020039215734208*ep^30-
         176845516481537676288*ep^29+261459265755090801360*ep^28+
         352270056059676449464*ep^27-1140668790368214072664*ep^26+
         118257275961992026094*ep^25+1868289253711746536502*ep^24-
         987650630467831110226*ep^23-1623729033543373437446*ep^22+
         1242099551312421210192*ep^21+866971155994113829660*ep^20-
         822867793924833680030*ep^19-310924793239684395752*ep^18+
         340981006128705414487*ep^17+84502560580599348784*ep^16-
         94479860100026067785*ep^15-21218493006275503952*ep^14+
         18578613313870849042*ep^13+5234709787658150644*ep^12-
         2889335771445659600*ep^11-1015816425311928080*ep^10+
         392719983980893845*ep^9+124153519828534274*ep^8-
         42848236637322799*ep^7-8154325343220218*ep^6+3007982603270228*
         ep^5+211033193192952*ep^4-101526678616784*ep^3-455968656096*
         ep^2+1108199390400*ep-10360469376,89161004482560000*ep^33-
         466609256792064000*ep^32-154397139428966400*ep^31+
         4028309042689474560*ep^30-2968211220662845440*ep^29-
         12942750501167431680*ep^28+13697709133363937280*ep^27+
         22019326439738572800*ep^26-26044444673063976960*ep^25-
         22753320030492917760*ep^24+26993777462803169280*ep^23+
         15128762191105720320*ep^22-16652413771141939200*ep^21-
         6546381924185210880*ep^20+6351735599695134720*ep^19+
         1815301855367331840*ep^18-1522135005650288640*ep^17-
         313284030079795200*ep^16+229431164086517760*ep^15+
         32525664924303360*ep^14-21351076898734080*ep^13-
         1939153588715520*ep^12+1172542567219200*ep^11+60459248517120*
         ep^10-34432934215680*ep^9-756767784960*ep^8+412782428160*ep^7)
         +xi*ca^4*G10^2*rat(-182062849720320000*ep^34+
         1255815613366272000*ep^33-874977617973657600*ep^32-
         11061061136763125760*ep^31+23440438614168999936*ep^30+
         17393343154949205504*ep^29-91746937799942295744*ep^28+
         70149471111288331200*ep^27+77187825171863993952*ep^26-
         243670321576407413584*ep^25+187382038863346166284*ep^24+
         247544980444503548632*ep^23-461799525867193451606*ep^22-
         39178974880061626246*ep^21+424649488524334891466*ep^20-
         102623695036313272874*ep^19-208162005755412225646*ep^18+
         87017785316855983703*ep^17+58987169473762297840*ep^16-
         33072122140407214399*ep^15-9809254812908687596*ep^14+
         7100904199749543988*ep^13+977671124183513330*ep^12-
         926268568033448344*ep^11-71813847446278862*ep^10+
         80288978988333479*ep^9+5437348858794224*ep^8-5355162092755159*
         ep^7-255973808027138*ep^6+273739558681972*ep^5-1273390702824*
         ep^4-8763198793296*ep^3+539073516960*ep^2+123762389184*ep-
         13123886976,4953389137920000*ep^33-25922736488448000*ep^32-
         8577618857164800*ep^31+223794946816081920*ep^30-
         164900623370158080*ep^29-719041694509301760*ep^28+
         760983840742440960*ep^27+1223295913318809600*ep^26-
         1446913592947998720*ep^25-1264073335027384320*ep^24+
         1499654303489064960*ep^23+840486788394762240*ep^22-
         925134098396774400*ep^21-363687884676956160*ep^20+
         352874199983063040*ep^19+100850103075962880*ep^18-
         84563055869460480*ep^17-17404668337766400*ep^16+
         12746175782584320*ep^15+1806981384683520*ep^14-
         1186170938818560*ep^13-107730754928640*ep^12+65141253734400*
         ep^11+3358847139840*ep^10-1912940789760*ep^9-42042654720*ep^8+
         22932357120*ep^7)
         +xi*[d4AA/na]*G30*rat(68198400*ep^17-527892480*ep^16+675439616
         *ep^15+28814105088*ep^14-73245072128*ep^13-12875822144*ep^12+
         135826959680*ep^11-38925397200*ep^10-80993792496*ep^9+
         36691776116*ep^8+16333586640*ep^7-9856085857*ep^6-441739606*
         ep^5+674541384*ep^4-73368250*ep^3+37044445*ep^2-12331404*ep+
         760500,11059200*ep^16-28753920*ep^15-11034624*ep^14+61267968*
         ep^13+1563648*ep^12-41831424*ep^11-4463616*ep^10+7437312*ep^9+
         663552*ep^8-331776*ep^7)
         +xi*[d4AA/na]*G20*rat(806215680000*ep^23-9080750592000*ep^22+
         27859065753600*ep^21-132137808921600*ep^20-251260098808256*
         ep^19+1088768521361632*ep^18+538408609940784*ep^17-
         2302822739250984*ep^16-551684021391048*ep^15+2036004624431920*
         ep^14+237199575163974*ep^13-919042573431105*ep^12-
         24816922573812*ep^11+221636560471299*ep^10-7608671419964*ep^9-
         26979281839807*ep^8+1406234705732*ep^7+1324631390249*ep^6+
         110762787870*ep^5-26368714980*ep^4-22009815616*ep^3+1835946000
         *ep^2+615829536*ep-59413824,29859840000*ep^22+7962624000*ep^21
         -208429977600*ep^20-53457960960*ep^19+477911439360*ep^18+
         180372234240*ep^17-431641232640*ep^16-222742794240*ep^15+
         118182862080*ep^14+68943813120*ep^13-13398808320*ep^12-
         8369187840*ep^11+653218560*ep^10+424880640*ep^9-11197440*ep^8-
         7464960*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(-293343068160000*ep^31+
         3255428358144000*ep^30+9124020921139200*ep^29-
         144476942680965120*ep^28+176296504084518912*ep^27+
         1066653055593580288*ep^26-1888549538117520640*ep^25-
         3212270362542775488*ep^24+6227712204903981632*ep^23+
         5586725373256175184*ep^22-10166172449523618256*ep^21-
         6299397158447787372*ep^20+9446560104218533928*ep^19+
         4597183470780579838*ep^18-5475034670256268395*ep^17-
         2170019312066054221*ep^16+2113638336131433136*ep^15+
         653238737770678911*ep^14-565393910221632697*ep^13-
         117193870213063553*ep^12+104084396724915849*ep^11+
         10419973825303529*ep^10-12401546888737604*ep^9-173808200968930
         *ep^8+881328903127275*ep^7-27017909498066*ep^6-36706423696676*
         ep^5+1560001447256*ep^4+726075722768*ep^3+6519654816*ep^2-
         3700746432*ep-1305459072,34398535680000*ep^30-111221932032000*
         ep^29-324053316403200*ep^28+1049606978273280*ep^27+
         1325419918295040*ep^26-3697370085703680*ep^25-3496841848995840
         *ep^24+6314972453314560*ep^23+6034213863106560*ep^22-
         5205234954193920*ep^21-5968026977218560*ep^20+1603550100787200
         *ep^19+2920094167265280*ep^18+28455239485440*ep^17-
         705233758740480*ep^16-95988390543360*ep^15+89055533721600*
         ep^14+17845846041600*ep^13-5969604096000*ep^12-1412197355520*
         ep^11+200233451520*ep^10+51776962560*ep^9-2627665920*ep^8-
         716636160*ep^7)
         +xi*[d4AA/na]*G10*rat(33472512000*ep^18-133856256000*ep^17+
         355353755648*ep^16+212184794624*ep^15-1007958491136*ep^14-
         255518961600*ep^13+779677043792*ep^12+185374480152*ep^11-
         303000400532*ep^10-67483436742*ep^9+70283185588*ep^8+
         9540600869*ep^7-8590439553*ep^6-355040791*ep^5+351669566*ep^4+
         55824705*ep^3-13119179*ep^2-2204817*ep+359406,221184000*ep^18-
         36864000*ep^17-827535360*ep^16-183613440*ep^15+915563520*ep^14
         +482987520*ep^13-151856640*ep^12-103311360*ep^11+8693760*ep^10
         +6827520*ep^9-161280*ep^8-138240*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(-3990645377280000*ep^30+
         28928652545088000*ep^29-401530726686556800*ep^28+
         1515342939058677216*ep^27+1918546829338149904*ep^26-
         14862848661993927864*ep^25+3701126448650052788*ep^24+
         49894881597153627368*ep^23-30938493976965223172*ep^22-
         86282203419212900788*ep^21+68380069673552227652*ep^20+
         84807937731434264604*ep^19-78274057373275341020*ep^18-
         47660614832606191618*ep^17+52008180923959436388*ep^16+
         14319816101340227515*ep^15-20653120257832502053*ep^14-
         1680256450799570124*ep^13+4880825920142297956*ep^12-
         153280784263196794*ep^11-678702036125816946*ep^10+
         62626027612441450*ep^9+55172608920904324*ep^8-6549276716675709
         *ep^7-2554759721516833*ep^6+288488961387768*ep^5+
         68450715011444*ep^4-5667481877200*ep^3-933542240880*ep^2+
         51020626176*ep+732397248,68797071360000*ep^30-325639471104000*
         ep^29-262843033190400*ep^28+2878742105948160*ep^27-
         887745172930560*ep^26-9601707421532160*ep^25+5201910184181760*
         ep^24+17022673512529920*ep^23-9072853936680960*ep^22-
         17942470666260480*ep^21+7445651287080960*ep^20+
         11420328512471040*ep^19-3077076123279360*ep^18-
         4244739793920000*ep^17+654991900508160*ep^16+890994786140160*
         ep^15-75409544540160*ep^14-104714603089920*ep^13+4726401269760
         *ep^12+6751612846080*ep^11-150944808960*ep^10-221440573440*
         ep^9+1911029760*ep^8+2866544640*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(-2186456924160000*ep^32+
         24522680254464000*ep^31-118583478448128000*ep^30+
         484027339759718400*ep^29-790820642528870400*ep^28-
         3687160313811748608*ep^27+13408726335987030016*ep^26+
         2896533461190366400*ep^25-50080678449754061792*ep^24+
         20665073301536456240*ep^23+90175814606429107320*ep^22-
         61611214043165017016*ep^21-91200317254954459108*ep^20+
         79976699751984066707*ep^19+53265033018135226427*ep^18-
         59230603895394090559*ep^17-16631803183984270543*ep^16+
         26869090431462600914*ep^15+1522193180188933034*ep^14-
         7553079608136115582*ep^13+689099553231074774*ep^12+
         1277158268165008991*ep^11-258615598569006649*ep^10-
         118669721614407835*ep^9+36727395525920701*ep^8+
         4715244565879996*ep^7-2367590763233108*ep^6-6620178670368*ep^5
         +63493553350640*ep^4-1904429234240*ep^3-714123695040*ep^2-
         6032989440*ep+6109129728,77396705280000*ep^31-372794130432000*
         ep^30-276456731443200*ep^29+3319473384161280*ep^28-
         1239534451998720*ep^27-11198253601013760*ep^26+
         7017844435845120*ep^25+20171724893706240*ep^24-
         13033498778127360*ep^23-21819816201738240*ep^22+
         12168258611604480*ep^21+14566077789880320*ep^20-
         6357978106398720*ep^19-5904101110763520*ep^18+1993954227517440
         *ep^17+1422580270233600*ep^16-396230264110080*ep^15-
         199947174451200*ep^14+49809296563200*ep^13+15663428628480*
         ep^12-3705942896640*ep^11-616864481280*ep^10+143148072960*ep^9
         +9316270080*ep^8-2149908480*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(3852635996160000*ep^33+
         12220401664512000*ep^32-404977689687628800*ep^31+
         2559649513487742720*ep^30-5011570332447727680*ep^29-
         11746180180991679552*ep^28+54530986814870770016*ep^27-
         16073351235186514640*ep^26-152908820090771049812*ep^25+
         121487653277182371084*ep^24+217319549088116168956*ep^23-
         227765482133925599968*ep^22-186190297291418591016*ep^21+
         231031997701844062988*ep^20+101205763224465610088*ep^19-
         147527190174284165014*ep^18-33627577222583887780*ep^17+
         62413036496383659497*ep^16+5319796744590368768*ep^15-
         17520839601469874899*ep^14+344643693931666820*ep^13+
         3173612874629509682*ep^12-293996877696426832*ep^11-
         361643471783351884*ep^10+48317778277856640*ep^9+
         27112302509376049*ep^8-4088746444033268*ep^7-1497001057021339*
         ep^6+275181974780092*ep^5+42725789911788*ep^4-10851060768928*
         ep^3-139259024976*ep^2+153615692736*ep-8723353536,
         1238347284480000*ep^32-5655119265792000*ep^31-5914484224819200
         *ep^30+52005747220807680*ep^29-6554657695334400*ep^28-
         184130195424215040*ep^27+67492496569466880*ep^26+
         350818976042680320*ep^25-127849080875212800*ep^24-
         401251054340321280*ep^23+107412872978718720*ep^22+
         281730279084503040*ep^21-43463338542858240*ep^20-
         119897530197811200*ep^19+8286863197224960*ep^18+
         30737101233807360*ep^17-649363144826880*ep^16-4784075847659520
         *ep^15-2839952793600*ep^14+449852044308480*ep^13+3358628167680
         *ep^12-24693603287040*ep^11-177088757760*ep^10+721652613120*
         ep^9+2866544640*ep^8-8599633920*ep^7)
         +xi*[d4AA/na]*G10^2*rat(8599633920000*ep^32-538511763456000*
         ep^31-1480696713216000*ep^30+84059643977717760*ep^29-
         196216043484321792*ep^28-737588253810894912*ep^27+
         1815859343317083264*ep^26+2573141110905354000*ep^25-
         6049957485259343624*ep^24-4817399258555126800*ep^23+
         10265232433166405318*ep^22+5175200028073881440*ep^21-
         10177137633271333247*ep^20-3224108813714295695*ep^19+
         6291898613853634598*ep^18+1123400693275593532*ep^17-
         2490818956546011011*ep^16-178920347722993030*ep^15+
         629922971731573543*ep^14-6334372510346948*ep^13-
         98397906561328861*ep^12+6823205984791465*ep^11+
         8682806253928768*ep^10-872251376307808*ep^9-332414307547589*
         ep^8+15627169557412*ep^7-1573067796731*ep^6+4074324143312*ep^5
         +249402113828*ep^4-259510117440*ep^3+7382592240*ep^2+
         4194899712*ep-264112704,17199267840000*ep^31-52744421376000*
         ep^30-161262246297600*ep^29+480408675287040*ep^28+
         629576100495360*ep^27-1612999674593280*ep^26-1482103726202880*
         ep^25+2649330189066240*ep^24+2198313604776960*ep^23-
         2275460903116800*ep^22-1921345896637440*ep^21+1030901697884160
         *ep^20+942695067064320*ep^19-251200874373120*ep^18-
         261705989376000*ep^17+34345199738880*ep^16+42498867041280*
         ep^15-2697197322240*ep^14-4085239772160*ep^13+120085401600*
         ep^12+226775715840*ep^11-2803138560*ep^10-6664273920*ep^9+
         26542080*ep^8+79626240*ep^7)
         +xi*nf*[d4FA/na]*G30*rat(-276480*ep^12+866336*ep^11-312360*
         ep^10-1363012*ep^9+1181874*ep^8+358815*ep^7-466690*ep^6+3312*
         ep^5+41498*ep^4+717*ep^3-40*ep^2-706*ep+60,720*ep^14-1584*
         ep^13-812*ep^12+2800*ep^11+224*ep^10-1288*ep^9-132*ep^8+72*
         ep^7)
         +xi*nf*[d4FA/na]*G20*rat(2000471040*ep^18-2000221056*ep^17-
         18459952224*ep^16+11746186736*ep^15+45902538416*ep^14-
         24993229912*ep^13-32543373722*ep^12+14824378489*ep^11+
         9791091821*ep^10-3370192521*ep^9-1554561421*ep^8+321837639*
         ep^7+140297345*ep^6-8746843*ep^5-7530641*ep^4-373364*ep^3+
         234578*ep^2+17632*ep-3192,3888000*ep^20+648000*ep^19-22538520*
         ep^18-1596420*ep^17+38063070*ep^16+6962445*ep^15-22983210*
         ep^14-7271235*ep^13+3791610*ep^12+1338435*ep^11-225270*ep^10-
         82845*ep^9+4320*ep^8+1620*ep^7)
         +xi*nf*[d4FA/na]*G20*G30*rat(88450560000*ep^21-498905410560*
         ep^20+387742802176*ep^19+2169129262016*ep^18-3974683096320*
         ep^17-509126968400*ep^16+4565509840176*ep^15-684632070632*
         ep^14-2928975492512*ep^13+940117359972*ep^12+897070176170*
         ep^11-406922843489*ep^10-109965151370*ep^9+71282438475*ep^8+
         4282535218*ep^7-5937928355*ep^6-2024054*ep^5+265211869*ep^4-
         4830940*ep^3-3511840*ep^2+79056*ep-64656,124416000*ep^23-
         570240000*ep^22-228752640*ep^21+3659889600*ep^20-1934076960*
         ep^19-6887293200*ep^18+3915204120*ep^17+6146087400*ep^16-
         1932691320*ep^15-2741916600*ep^14+16654680*ep^13+417029400*
         ep^12+42734520*ep^11-24010200*ep^10-3566160*ep^9+453600*ep^8+
         77760*ep^7)
         +xi*nf*[d4FA/na]*G10*rat(-22394880*ep^15+50817024*ep^14+
         328838400*ep^13-304225920*ep^12-162010376*ep^11+178858236*
         ep^10+17908430*ep^9-33025675*ep^8-3553155*ep^7+4664503*ep^6-
         7582*ep^5-295443*ep^4+18451*ep^3+6847*ep^2-408*ep-52,288000*
         ep^17-192000*ep^16-693520*ep^15+203680*ep^14+492780*ep^13-
         11340*ep^12-93120*ep^11-360*ep^10+5980*ep^9+20*ep^8-120*ep^7)
         +xi*nf*[d4FA/na]*G10*G30*rat(1655580487680*ep^22-
         10594846593024*ep^21+12367172056832*ep^20+46819065545600*ep^19
         -118521710309824*ep^18+7346528685792*ep^17+199408409305952*
         ep^16-139830068163328*ep^15-91237450246368*ep^14+
         109481705131016*ep^13+15602470397534*ep^12-36494166545649*
         ep^11-1207775663044*ep^10+6750665087942*ep^9+93143833674*ep^8-
         734379937288*ep^7-12157352842*ep^6+45441127350*ep^5+847696952*
         ep^4-1489962535*ep^3+4902598*ep^2+19697724*ep-1182744,
         995328000*ep^24-5557248000*ep^23+2731898880*ep^22+31109137920*
         ep^21-44751732480*ep^20-39625729920*ep^19+86419978560*ep^18+
         17847066240*ep^17-64630229760*ep^16-6473802240*ep^15+
         22068570240*ep^14+3202997760*ep^13-2994359040*ep^12-533957760*
         ep^11+163552320*ep^10+32158080*ep^9-3006720*ep^8-622080*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*rat(-61955919360*ep^21+402879873792*
         ep^20-526738826848*ep^19-1588445353056*ep^18+4568546466920*
         ep^17-1236356174192*ep^16-6761918269904*ep^15+6285892750162*
         ep^14+2129835872171*ep^13-4585639553616*ep^12+483184893809*
         ep^11+1332416782291*ep^10-346103633429*ep^9-176957164349*ep^8+
         59228120531*ep^7+11865294951*ep^6-4496160730*ep^5-393939071*
         ep^4+160794472*ep^3+4237792*ep^2-2289312*ep+68976,46656000*
         ep^23-272160000*ep^22+196097760*ep^21+1409216400*ep^20-
         2450041560*ep^19-1244945700*ep^18+4362172920*ep^17-253962000*
         ep^16-2966051520*ep^15+438053400*ep^14+924950880*ep^13-
         81097200*ep^12-120086280*ep^11+4992300*ep^10+6418440*ep^9-
         97200*ep^8-116640*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(-983863480320*ep^22+
         6714558984192*ep^21-10623907400960*ep^20-20679633555584*ep^19+
         75415656776512*ep^18-43110897614112*ep^17-74905662119456*ep^16
         +89730267605536*ep^15+17160820599360*ep^14-56423742847760*
         ep^13+5968378047118*ep^12+16487882194263*ep^11-2991831475724*
         ep^10-2719506298586*ep^9+465439037490*ep^8+286596206872*ep^7-
         33703128530*ep^6-22175500530*ep^5+2166374080*ep^4+889558033*
         ep^3-82322218*ep^2-12814884*ep+935208,2985984000*ep^24-
         16671744000*ep^23+8195696640*ep^22+93327413760*ep^21-
         134255197440*ep^20-118877189760*ep^19+259259935680*ep^18+
         53541198720*ep^17-193890689280*ep^16-19421406720*ep^15+
         66205710720*ep^14+9608993280*ep^13-8983077120*ep^12-1601873280
         *ep^11+490656960*ep^10+96474240*ep^9-9020160*ep^8-1866240*ep^7
         )
         +xi*nf*[d4FA/na]*G10^2*rat(-32076103680*ep^21+169825419264*
         ep^20-36577425664*ep^19-996395466816*ep^18+1097668480672*ep^17
         +1395938094304*ep^16-2038893351728*ep^15-633685585492*ep^14+
         1389492943058*ep^13+105503728856*ep^12-440301238275*ep^11-
         9821568636*ep^10+69427974648*ep^9+3162355558*ep^8-5375971646*
         ep^7-635388302*ep^6+175343906*ep^5+50636066*ep^4-985687*ep^3-
         1552554*ep^2-30404*ep+12552,41472000*ep^23-169344000*ep^22-
         140186880*ep^21+1085933760*ep^20-235754880*ep^19-2004704400*
         ep^18+593775840*ep^17+1634291520*ep^16-241488960*ep^15-
         631975200*ep^14-28439040*ep^13+90799680*ep^12+11434560*ep^11-
         5096400*ep^10-829920*ep^9+95040*ep^8+17280*ep^7)
         +xi*tf*nf*ca^3*rat(-262336*ep^10+1695072*ep^9-4579792*ep^8+
         6739500*ep^7-5938608*ep^6+3300045*ep^5-1239179*ep^4+359017*
         ep^3-85796*ep^2+12742*ep-387,256*ep^10-1408*ep^9+2880*ep^8-
         2592*ep^7+864*ep^6)
         +xi*tf*nf*ca^3*G30*rat(99532800*ep^17-375459840*ep^16+
         377672448*ep^15+146942784*ep^14-388330112*ep^13+35323824*ep^12
         +299088032*ep^11+127447440*ep^10-636604268*ep^9+21935246*ep^8+
         460998765*ep^7-89759112*ep^6-109173358*ep^5+23011614*ep^4+
         8497635*ep^3-1402298*ep^2-166092*ep+16200,4147200*ep^17-
         14929920*ep^16+6644736*ep^15+27113472*ep^14-22389120*ep^13-
         16273152*ep^12+14012928*ep^11+4462848*ep^10-2540160*ep^9-
         373248*ep^8+124416*ep^7)
         +xi*tf*nf*ca^3*G20*rat(9348742656000*ep^23+10131863616000*
         ep^22-104392785329280*ep^21-29034087272064*ep^20+
         409796583097968*ep^19-108092119181676*ep^18-646940224535376*
         ep^17+376169567926361*ep^16+425635628319606*ep^15-
         376967967292700*ep^14-77270159379310*ep^13+152974531272912*
         ep^12-33751398271406*ep^11-18080194035542*ep^10+15959305996242
         *ep^9-3302566595713*ep^8-2089821047408*ep^7+846231049038*ep^6+
         103879297460*ep^5-56526043704*ep^4-1889414160*ep^3+1184846880*
         ep^2+8216064*ep-1579392,26873856000*ep^23-26873856000*ep^22-
         192364554240*ep^21+192364554240*ep^20+462195072000*ep^19-
         401728896000*ep^18-532980155520*ep^17+342024612480*ep^16+
         318303872640*ep^15-121548988800*ep^14-93184525440*ep^13+
         16658421120*ep^12+11765761920*ep^11-912643200*ep^10-620524800*
         ep^9+16796160*ep^8+11197440*ep^7)
         +xi*tf*nf*ca^3*G20*G30*rat(-6518522511360000*ep^31+
         10655668371456000*ep^30+132419366385868800*ep^29-
         266564310414796800*ep^28-753748609593590784*ep^27+
         1790679615556642560*ep^26+1640643577685937888*ep^25-
         5116289659640232168*ep^24-1271155144475425288*ep^23+
         7592436137203550122*ep^22-615155191055564346*ep^21-
         6350789774133470783*ep^20+1951725658293904062*ep^19+
         2981312073563541081*ep^18-1644404177275721590*ep^17-
         651107697064417684*ep^16+725535235878559732*ep^15-
         38960686317145964*ep^14-181416435962779710*ep^13+
         59899281143217321*ep^12+24782597329415822*ep^11-
         15090861325663039*ep^10-1488591170803490*ep^9+1854233682770866
         *ep^8-17361247663944*ep^7-121076869852824*ep^6+6798776398272*
         ep^5+3961676556064*ep^4-302711849600*ep^3-50215767936*ep^2+
         4220914176*ep-10146816,51597803520000*ep^31-218430701568000*
         ep^30-319247076556800*ep^29+2060490442014720*ep^28+
         413719410032640*ep^27-7534185005998080*ep^26+300792355061760*
         ep^25+14717721453465600*ep^24-421137885312000*ep^23-
         16859173225950720*ep^22-1144188034536960*ep^21+
         11357365617008640*ep^20+1974816099717120*ep^19-
         4337458391669760*ep^18-1100533497338880*ep^17+913868052295680*
         ep^16+277565886397440*ep^15-106814531520000*ep^14-
         35723175206400*ep^13+6836110110720*ep^12+2418646210560*ep^11-
         222684733440*ep^10-81606942720*ep^9+2866544640*ep^8+1074954240
         *ep^7)
         +xi*tf*nf*ca^3*G10*rat(2200338432000*ep^22-7039153152000*ep^21
         -7160834211840*ep^20+47334738255360*ep^19-27428412095232*ep^18
         -83122861157504*ep^17+104972971045952*ep^16+27809398203424*
         ep^15-102136164969416*ep^14+34262313226724*ep^13+
         28993362015062*ep^12-22722685881139*ep^11+2285424910593*ep^10+
         2819094220915*ep^9-1447486139375*ep^8+336133625461*ep^7+
         31370906455*ep^6-44058524451*ep^5+6293804221*ep^4+1056310594*
         ep^3-216715700*ep^2+1295016*ep+31680,1990656000*ep^22-
         2654208000*ep^21-13364490240*ep^20+18704056320*ep^19+
         28001986560*ep^18-39091691520*ep^17-26449447680*ep^16+
         34151639040*ep^15+12194184960*ep^14-13068357120*ep^13-
         2546438400*ep^12+2082769920*ep^11+177281280*ep^10-126696960*
         ep^9-3732480*ep^8+2488320*ep^7)
         +xi*tf*nf*ca^3*G10*G30*rat(3508650639360000*ep^30-
         9788141358864000*ep^29-63540952583400000*ep^28+
         226971229682307960*ep^27+196910702241471936*ep^26-
         1349454718264730634*ep^25+421903927931760432*ep^24+
         3127095721358858883*ep^23-2527485632611893020*ep^22-
         3145142521465155109*ep^21+3978155600339420974*ep^20+
         788959963971963296*ep^19-2685711165193757536*ep^18+
         1158026231685972940*ep^17+465568745065684268*ep^16-
         1192443613478597221*ep^15+443627074593945340*ep^14+
         484989561819725627*ep^13-303811508210276098*ep^12-
         96641254101264038*ep^11+81450205750614416*ep^10+
         8942797535874824*ep^9-11040410186388344*ep^8-301362357182320*
         ep^7+802274253409376*ep^6-3557059898240*ep^5-30400710993152*
         ep^4+234182941440*ep^3+502643455488*ep^2+1748846592*ep-
         1623214080,51597803520000*ep^30-282927955968000*ep^29-
         23634660556800*ep^28+2350280189214720*ep^27-2237295411855360*
         ep^26-7094795539415040*ep^25+9329014319431680*ep^24+
         11197826076119040*ep^23-16772189067878400*ep^22-
         10845259814154240*ep^21+16329776511467520*ep^20+
         7063452046909440*ep^19-9107190465085440*ep^18-3152545369251840
         *ep^17+2886662428508160*ep^16+898667771351040*ep^15-
         500136305172480*ep^14-147012870205440*ep^13+45327535718400*
         ep^12+12850792611840*ep^11-1964220088320*ep^10-543926845440*
         ep^9+31531991040*ep^8+8599633920*ep^7)
         +xi*tf*nf*ca^3*G10*G20*rat(-4426930298880000*ep^31+
         26474321263104000*ep^30+365900828670720*ep^29-
         289655934500465856*ep^28+493455585978869184*ep^27+
         700164439143470136*ep^26-2443476751354910736*ep^25+
         470731210387876422*ep^24+4333953515947504866*ep^23-
         3618519791187730695*ep^22-2996518940802044768*ep^21+
         5091673771060209208*ep^20-190910304141757854*ep^19-
         3265512162294681787*ep^18+1543762109504972874*ep^17+
         965761498094960752*ep^16-1005552990926349404*ep^15-
         38437125361510277*ep^14+320264239369261644*ep^13-
         56781950479500328*ep^12-57107220752062734*ep^11+
         16716837090032263*ep^10+5802166537883074*ep^9-2130854834039462
         *ep^8-337307574589338*ep^7+138063304663112*ep^6+12200219435640
         *ep^5-4499200779680*ep^4-331827114720*ep^3+67629253248*ep^2+
         5702631552*ep-445741056,17414258688000*ep^31-101583175680000*
         ep^30+21434050068480*ep^29+818724116275200*ep^28-
         1035139009904640*ep^27-2311573401169920*ep^26+4193421120875520
         *ep^25+3184089466176000*ep^24-7793941353914880*ep^23-
         2380608696199680*ep^22+8197262929405440*ep^21+1007579866844160
         *ep^20-5232384832896000*ep^19-261077419607040*ep^18+
         2062519062312960*ep^17+53477691333120*ep^16-495017683499520*
         ep^15-10123988083200*ep^14+69673918625280*ep^13+1154154977280*
         ep^12-5453419530240*ep^11-59689820160*ep^10+214184632320*ep^9+
         1074954240*ep^8-3224862720*ep^7)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(416084687585280000*ep^34-
         1752239012379264000*ep^33-5748716975896569600*ep^32+
         38122273787179654080*ep^31-24021653309177963472*ep^30-
         172389797810924689944*ep^29+306670817516692310820*ep^28+
         168155242402710944574*ep^27-814850605692209081268*ep^26+
         364591197657903501843*ep^25+825800423560760332973*ep^24-
         908954643609395899659*ep^23-203183703562450572727*ep^22+
         763003567101349672444*ep^21-244831993352759330492*ep^20-
         283150570554103356476*ep^19+227009161658009261422*ep^18+
         20360564807051734051*ep^17-83085195929022157307*ep^16+
         20977498606143310429*ep^15+14749309112988910717*ep^14-
         8236055724134069954*ep^13-840451921562831642*ep^12+
         1408026082151975644*ep^11-131605769868465056*ep^10-
         124973572014593480*ep^9+27155217963275248*ep^8+
         5159628841429120*ep^7-1962524181959680*ep^6-20859802679552*
         ep^5+61809432611840*ep^4-4579359347712*ep^3-622769319936*ep^2+
         88743278592*ep-2144931840,11145125560320000*ep^34-
         69471282659328000*ep^33+39026514670387200*ep^32+
         522838272764805120*ep^31-874565032919040000*ep^30-
         1246817410063073280*ep^29+3330057454316421120*ep^28+
         1040202163296829440*ep^27-6007971389100318720*ep^26+
         411390580321382400*ep^25+6218387186662010880*ep^24-
         1483126908962181120*ep^23-3972646995280957440*ep^22+
         1263253980869591040*ep^21+1612264690485043200*ep^20-
         567054218040975360*ep^19-417179607627202560*ep^18+
         151106371946311680*ep^17+67839399270789120*ep^16-
         24613187395276800*ep^15-6734592727879680*ep^14+
         2426490413752320*ep^13+388962019491840*ep^12-139010414837760*
         ep^11-11861522841600*ep^10+4209520803840*ep^9+146193776640*
         ep^8-51597803520*ep^7)
         +xi*tf*nf*ca^3*G10^2*rat(-15032160092160000*ep^33+
         110639864746368000*ep^32-155081330059449600*ep^31-
         714097057702069440*ep^30+2340009023823762768*ep^29-
         72969627269224080*ep^28-8131126754775988080*ep^27+
         8459836230787668360*ep^26+9993411398942681235*ep^25-
         21755874162105320362*ep^24-26367226255529622*ep^23+
         24445447976289900520*ep^22-11366202176348890945*ep^21-
         13935847507178748154*ep^20+11872614821602966202*ep^19+
         3650489173233208716*ep^18-5955335207422022427*ep^17+
         21316866344912974*ep^16+1704467903310374182*ep^15-
         272945724279896704*ep^14-290977550535538027*ep^13+
         73585466817852234*ep^12+30194526326867862*ep^11-
         9170155790186444*ep^10-2023717945512860*ep^9+591141210722204*
         ep^8+104593335373712*ep^7-18546585802544*ep^6-4806880647552*
         ep^5+204275090496*ep^4+157562265344*ep^3+183457536*ep^2-
         2287752192*ep+23666688,77396705280000*ep^33-463090286592000*
         ep^32+155244891340800*ep^31+3669632561479680*ep^30-
         5155960143790080*ep^29-9947444272496640*ep^28+
         20638537920184320*ep^27+12383260614051840*ep^26-
         38626208381905920*ep^25-6799673065466880*ep^24+
         41483326085452800*ep^23+71339098014720*ep^22-27569991581614080
         *ep^21+1880099193968640*ep^20+11666307371304960*ep^19-
         1021299671347200*ep^18-3152405526359040*ep^17+261248423592960*
         ep^16+536419045278720*ep^15-36820151147520*ep^14-
         55973042841600*ep^13+2857367162880*ep^12+3415466926080*ep^11-
         111483371520*ep^10-110242529280*ep^9+1672151040*ep^8+
         1433272320*ep^7)
         +xi*tf*nf*cf*ca^2*rat(5120*ep^8-20720*ep^7+38164*ep^6-45820*
         ep^5+37575*ep^4-19598*ep^3+6333*ep^2-1056*ep+44,8*ep^8-24*ep^7
         +18*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-1382400*ep^14+3102720*ep^13-2273504
         *ep^12+1114992*ep^11+2518872*ep^10-4569792*ep^9+2762488*ep^8-
         1143373*ep^7-1159955*ep^6+1419643*ep^5-208504*ep^4-121871*ep^3
         +29626*ep^2-868*ep-72,14400*ep^14-23040*ep^13-26608*ep^12+
         35888*ep^11+17968*ep^10-9584*ep^9-1920*ep^8+576*ep^7)
         +xi*tf*nf*cf*ca^2*G20*rat(-163793664*ep^16+64890720*ep^15+
         1000795608*ep^14-1189505304*ep^13-566315394*ep^12+1493443308*
         ep^11-580133709*ep^10-323713391*ep^9+436762564*ep^8-156614532*
         ep^7-54712077*ep^6+56496603*ep^5-7142004*ep^4-3854392*ep^3+
         975272*ep^2-29904*ep-288,186624*ep^16-326592*ep^15-360288*
         ep^14+613008*ep^13+274248*ep^12-308376*ep^11-80712*ep^10+50472
         *ep^9+6048*ep^8-2592*ep^7)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(12989030400*ep^21+35802362880*
         ep^20-113845158144*ep^19-148826496096*ep^18+400447313904*ep^17
         +54453209448*ep^16-524513324624*ep^15+255735526700*ep^14+
         207190849941*ep^13-272700186150*ep^12+69803433048*ep^11+
         70756929789*ep^10-60701693762*ep^9+8680779449*ep^8+8976433959*
         ep^7-4397646768*ep^6+367620906*ep^5+224892648*ep^4-69897152*
         ep^3+7730432*ep^2-304992*ep+1152,37324800*ep^21+14929920*ep^20
         -224436096*ep^19-49864896*ep^18+423709344*ep^17+63617904*ep^16
         -318785904*ep^15-9447840*ep^14+108639360*ep^13-11385360*ep^12-
         15888816*ep^11+3603456*ep^10+614016*ep^9-255744*ep^8+20736*
         ep^7)
         +xi*tf*nf*cf*ca^2*G10*rat(-14976*ep^14+2538368*ep^13-6847296*
         ep^12-2796480*ep^11+27913832*ep^10-34384676*ep^9+8158888*ep^8+
         19651397*ep^7-25199050*ep^6+15625484*ep^5-5811464*ep^4+1261287
         *ep^3-135642*ep^2+4388*ep-24,1152*ep^14-1440*ep^13-4928*ep^12+
         7640*ep^11+1520*ep^10-5768*ep^9+2400*ep^8-288*ep^7)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(-534988800*ep^18-1119951360*
         ep^17+9996433992*ep^16-13970107188*ep^15-1774773450*ep^14+
         18297488273*ep^13-14494071602*ep^12+897103897*ep^11+6079927049
         *ep^10-4602958505*ep^9+845411082*ep^8+746568592*ep^7-478404025
         *ep^6+68130677*ep^5+22947904*ep^4-9417856*ep^3+1149456*ep^2-
         39600*ep-576,3110400*ep^18-7309440*ep^17-2490048*ep^16+
         13384224*ep^15-2039664*ep^14-7064736*ep^13+2104224*ep^12+
         1237152*ep^11-511536*ep^10-36384*ep^9+33984*ep^8-3456*ep^7)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(863944704*ep^18-2733937920*ep^17
         +1911606912*ep^16+2426017104*ep^15-5932262472*ep^14+6220569240
         *ep^13-1846942410*ep^12-3884387707*ep^11+3963536359*ep^10-
         226474644*ep^9-1196894280*ep^8+404530845*ep^7+101153431*ep^6-
         64702390*ep^5+1327788*ep^4+3310624*ep^3-369296*ep^2-26720*ep+
         2496,3359232*ep^18-9237888*ep^17+139968*ep^16+16212960*ep^15-
         7538832*ep^14-8035200*ep^13+5194944*ep^12+1127808*ep^11-
         1122480*ep^10+46368*ep^9+70848*ep^8-10368*ep^7)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(-28665446400*ep^23-
         11879239680*ep^22+236368011168*ep^21-124042695480*ep^20-
         526315182036*ep^19+721132768518*ep^18-73003795125*ep^17-
         626142162566*ep^16+718469220374*ep^15-190303672917*ep^14-
         339614551355*ep^13+328180706393*ep^12-33222073329*ep^11-
         91909326231*ep^10+44878598198*ep^9+1622026169*ep^8-6950777321*
         ep^7+1821222166*ep^6+66722010*ep^5-115581436*ep^4+22094336*
         ep^3-1605632*ep^2+20128*ep+1344,335923200*ep^23-201553920*
         ep^22-2079644544*ep^21+1601000640*ep^20+3813295968*ep^19-
         3340552752*ep^18-2594215584*ep^17+2911278384*ep^16+425212992*
         ep^15-1099118160*ep^14+176747616*ep^13+152659728*ep^12-
         58682592*ep^11-620928*ep^10+3716352*ep^9-698112*ep^8+41472*
         ep^7)
         +xi*tf*nf*cf*ca^2*G10^2*rat(87091200*ep^19-356451840*ep^18+
         143667648*ep^17+1715715648*ep^16-3057230496*ep^15-185231904*
         ep^14+4607624592*ep^13-3586965936*ep^12-770881969*ep^11+
         2274626055*ep^10-800811700*ep^9-299775071*ep^8+254958528*ep^7-
         31868940*ep^6-13411991*ep^5+3622440*ep^4-205376*ep^3+45776*
         ep^2-12432*ep+576,1399680*ep^19-979776*ep^18-7674912*ep^17+
         6481296*ep^16+10615536*ep^15-9050400*ep^14-4867968*ep^13+
         4488336*ep^12+634416*ep^11-851904*ep^10+38400*ep^9+50688*ep^8-
         6912*ep^7)
         +xi*tf*nf*cf^2*ca*rat(-368*ep^7+936*ep^6-1604*ep^5+1862*ep^4-
         1412*ep^3+794*ep^2-216*ep+8,2*ep^7-3*ep^6)
         +xi*tf*nf*cf^2*ca*G30*rat(8640*ep^10-15696*ep^9+21472*ep^8-
         16176*ep^7+1416*ep^6+4857*ep^5-7327*ep^4+2438*ep^3+608*ep^2-
         248*ep+16,90*ep^10-63*ep^9-106*ep^8-7*ep^7+6*ep^6)
         +xi*tf*nf*cf^2*ca*G20*rat(9016*ep^8+9084*ep^7-74932*ep^6+
         115572*ep^5-95504*ep^4+50584*ep^3-16196*ep^2+2456*ep-80,24*
         ep^8-42*ep^7+9*ep^6)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-211680*ep^11-367128*ep^10+
         1609528*ep^9-1420218*ep^8+235276*ep^7+432358*ep^6-417050*ep^5+
         145570*ep^4+6216*ep^3-15784*ep^2+3072*ep-160,1080*ep^11-1026*
         ep^10-1083*ep^9+234*ep^8+93*ep^7-18*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(-3312*ep^9-21016*ep^8+102028*ep^7-
         171790*ep^6+164138*ep^5-103926*ep^4+43230*ep^3-10528*ep^2+1212
         *ep-36,24*ep^9-50*ep^8+23*ep^7-3*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(77760*ep^12+549936*ep^11-2038752
         *ep^10+2276624*ep^9-884012*ep^8-355731*ep^7+673902*ep^6-375819
         *ep^5+63238*ep^4+22456*ep^3-11126*ep^2+1596*ep-72,1080*ep^12-
         1386*ep^11-741*ep^10+595*ep^9+15*ep^8-49*ep^7+6*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(-202032*ep^12+625368*ep^11-
         640816*ep^10+44728*ep^9+438332*ep^8-363310*ep^7+54158*ep^6+
         103590*ep^5-86734*ep^4+32552*ep^3-6412*ep^2+592*ep-16,1944*
         ep^12-7290*ep^11+10341*ep^10-7236*ep^9+2661*ep^8-492*ep^7+36*
         ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(4743360*ep^15-11235024*ep^14
         +4255776*ep^13+10043076*ep^12-10779052*ep^11+392980*ep^10+
         5256024*ep^9-3119811*ep^8-90832*ep^7+846421*ep^6-351040*ep^5+
         21134*ep^4+23388*ep^3-7184*ep^2+816*ep-32,87480*ep^15-258066*
         ep^14+204849*ep^13+35478*ep^12-115830*ep^11+45738*ep^10+1041*
         ep^9-4518*ep^8+1020*ep^7-72*ep^6)
         +xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(-545280*ep^14+5273088*ep^13-
         19093760*ep^12+32052784*ep^11-19805064*ep^10-12986592*ep^9+
         26951530*ep^8-11359887*ep^7-4549590*ep^6+5163450*ep^5-1159831*
         ep^4-133630*ep^3+70976*ep^2-3864*ep-432,86400*ep^16-354240*
         ep^15+315552*ep^14+407088*ep^13-669984*ep^12-4032*ep^11+293952
         *ep^10-54000*ep^9-25920*ep^8+5184*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*rat(4478976000*ep^22-51228288000
         *ep^21+102271265280*ep^20+221803198272*ep^19-718731070944*
         ep^18+69881141712*ep^17+1105813968080*ep^16-626723817996*ep^15
         -537330587426*ep^14+472011916301*ep^13+36775892505*ep^12-
         106342674776*ep^11+28178393656*ep^10+282093276*ep^9-4541212780
         *ep^8+1615855252*ep^7+147091002*ep^6-72792973*ep^5-8708505*
         ep^4-3365052*ep^3+1262412*ep^2+156384*ep-38880,186624000*ep^22
         -62208000*ep^21-1377336960*ep^20+417640320*ep^19+3488114880*
         ep^18-464374080*ep^17-4010833800*ep^16-298718280*ep^15+
         2011298040*ep^14+496775160*ep^13-315931320*ep^12-94937400*
         ep^11+18415080*ep^10+5938920*ep^9-349920*ep^8-116640*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-2866544640000*ep^29+
         27779825664000*ep^28-88936481894400*ep^27+34506680094720*ep^26
         +472652341673472*ep^25-1093902588040704*ep^24+29341268049360*
         ep^23+3107056535174480*ep^22-3103897383825816*ep^21-
         3181222586150376*ep^20+6016429933625353*ep^19+908374794202333*
         ep^18-5409355628449322*ep^17+715585687331160*ep^16+
         2803158920380142*ep^15-730250758621638*ep^14-906388119237728*
         ep^13+283617570055384*ep^12+196239921910801*ep^11-
         61988387664039*ep^10-29492341913134*ep^9+8413365371328*ep^8+
         2981467774960*ep^7-695564704760*ep^6-190578214712*ep^5+
         32536801456*ep^4+6430798784*ep^3-589956096*ep^2-86117760*ep-
         1237248,179159040000*ep^29-833089536000*ep^28-731516313600*
         ep^27+7320430909440*ep^26-1735573201920*ep^25-24217137285120*
         ep^24+10845629568000*ep^23+42547997623680*ep^22-17383011739200
         *ep^21-44204541428160*ep^20+11548515185280*ep^19+
         27255992382720*ep^18-2574910615680*ep^17-9445074595200*ep^16-
         315000887040*ep^15+1730224229760*ep^14+190343528640*ep^13-
         161822888640*ep^12-24888677760*ep^11+7136294400*ep^10+
         1276508160*ep^9-115706880*ep^8-22394880*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*rat(565248000*ep^17-2436065280*
         ep^16+2963419136*ep^15+549098112*ep^14-3962587648*ep^13+
         3216093280*ep^12-817887016*ep^11-462180444*ep^10+573514798*
         ep^9-290432093*ep^8+72997875*ep^7+2366423*ep^6-8026781*ep^5+
         2189097*ep^4-76575*ep^3-63271*ep^2+10051*ep-384,4608000*ep^18-
         8448000*ep^17-10840320*ep^16+20641920*ep^15+9138240*ep^14-
         15104160*ep^13-3156480*ep^12+3115680*ep^11+256320*ep^10-209760
         *ep^9-5760*ep^8+4320*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(38439691344000*ep^28-
         264198832704000*ep^27-21350724717240*ep^26+3464841521763036*
         ep^25-5340285296130666*ep^24-12749919038409123*ep^23+
         36177588772623688*ep^22-4279095317861935*ep^21-
         57850931282380868*ep^20+40389983486577458*ep^19+
         30902670606110240*ep^18-37648282658781590*ep^17-
         3618727139163802*ep^16+13710192017124593*ep^15-341687945937680
         *ep^14-3165225977214115*ep^13-53665472100232*ep^12+
         769192012668568*ep^11-48809805923200*ep^10-144341203249420*
         ep^9+31525457401648*ep^8+13338152652968*ep^7-4836674162320*
         ep^6-499492853096*ep^5+317792329744*ep^4-4410118464*ep^3-
         7668079488*ep^2+463605120*ep+21586176,716636160000*ep^29-
         4407312384000*ep^28+2609949081600*ep^27+30902814351360*ep^26-
         51675423621120*ep^25-64088544522240*ep^24+172295339673600*
         ep^23+40661802385920*ep^22-260054938644480*ep^21+
         22741350566400*ep^20+211641551170560*ep^19-42990866795520*
         ep^18-97828178595840*ep^17+21433433379840*ep^16+25803578142720
         *ep^15-4720888604160*ep^14-3799078502400*ep^13+490873582080*
         ep^12+302300052480*ep^11-23050137600*ep^10-11914076160*ep^9+
         388177920*ep^8+179159040*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-1934917632000*ep^29+
         18485231616000*ep^28-65199923827200*ep^27+63020305991808*ep^26
         +278294154202368*ep^25-1043888318038224*ep^24+916523938062960*
         ep^23+1800660063490992*ep^22-3943949424759032*ep^21-
         163179194689925*ep^20+5463796941732657*ep^19-2108008771747303*
         ep^18-4008921984997851*ep^17+2479542669640642*ep^16+
         1720634906798278*ep^15-1460150893499042*ep^14-362680400687580*
         ep^13+491372632874063*ep^12-5917154291571*ep^11-87449505733091
         *ep^10+17389543548901*ep^9+6306760983124*ep^8-2807306286420*
         ep^7+99853107212*ep^6+154283704794*ep^5-30738021536*ep^4-
         1863994704*ep^3+1017503424*ep^2-48405600*ep-4230144,
         80621568000*ep^29-470292480000*ep^28+135063521280*ep^27+
         3581370547200*ep^26-4732281999360*ep^25-9110008465920*ep^24+
         17310750226560*ep^23+10692262284480*ep^22-28389395056320*ep^21
         -6269219985600*ep^20+25332782425920*ep^19+1878401612160*ep^18-
         12964989444480*ep^17-373846596480*ep^16+3786481831680*ep^15+
         81427861440*ep^14-608867720640*ep^13-10680154560*ep^12+
         51956562240*ep^11+596574720*ep^10-2155507200*ep^9-11197440*
         ep^8+33592320*ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(206391214080000*
         ep^31-2253228868512000*ep^30+8643381048259200*ep^29-
         6172660082106000*ep^28-48170572951750992*ep^27+
         122717547237101112*ep^26+16651051187671560*ep^25-
         408551844035038869*ep^24+400271074965051149*ep^23+
         359860691168399981*ep^22-809618472309588425*ep^21+
         135184208271550550*ep^20+604170862342179678*ep^19-
         376011944283256178*ep^18-173163796497422806*ep^17+
         226359948513733935*ep^16-6638426284064207*ep^15-
         64835341994945143*ep^14+15869463195700059*ep^13+
         9908647036219960*ep^12-4063628750969332*ep^11-818099395439268*
         ep^10+511939745056084*ep^9+36661881993320*ep^8-37622039859720*
         ep^7-1322192851400*ep^6+1883491062744*ep^5+6331286704*ep^4-
         50472576576*ep^3+744592896*ep^2+394291584*ep+16070400,
         12899450880000*ep^31-77181714432000*ep^30+31607237836800*ep^29
         +577302442721280*ep^28-845279029370880*ep^27-1401328515317760*
         ep^26+3064076751421440*ep^25+1441064095534080*ep^24-
         5075889507463680*ep^23-492805912896000*ep^22+4657936788702720*
         ep^21-207135000506880*ep^20-2524804468623360*ep^19+
         221289865436160*ep^18+822249242496000*ep^17-71865560586240*
         ep^16-159956813283840*ep^15+11601154782720*ep^14+
         18311257198080*ep^13-980623065600*ep^12-1190503941120*ep^11+
         40395386880*ep^10+40131624960*ep^9-627056640*ep^8-537477120*
         ep^7)
         +xi*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(-716636160000*ep^29+
         2033567078400*ep^28+35656729804800*ep^27-151371612324864*ep^26
         -17912683267776*ep^25+847292782765896*ep^24-835266735170660*
         ep^23-1237015471276578*ep^22+2216346018576905*ep^21+
         256439792177824*ep^20-2343394965500063*ep^19+862218097767442*
         ep^18+1186587874685028*ep^17-909311814350820*ep^16-
         238985652820378*ep^15+420645924123062*ep^14-27853936164527*
         ep^13-108432978666440*ep^12+24871567282197*ep^11+
         16293213636342*ep^10-5438370389662*ep^9-1410833653900*ep^8+
         580400515192*ep^7+73430327236*ep^6-33013431376*ep^5-2706342096
         *ep^4+1006470912*ep^3+72295360*ep^2-13646592*ep-900864,
         179159040000*ep^30-803229696000*ep^29-765855129600*ep^28+
         6869306787840*ep^27-1436026337280*ep^26-21616935552000*ep^25+
         10131218219520*ep^24+35211606433920*ep^23-17681055730560*ep^22
         -33366110163840*ep^21+14644401264000*ep^20+19089726888960*
         ep^19-6432138397440*ep^18-6574737242880*ep^17+1558022503680*
         ep^16+1338900969600*ep^15-213270952320*ep^14-158779278720*
         ep^13+16154098560*ep^12+10611383040*ep^11-617702400*ep^10-
         365506560*ep^9+9123840*ep^8+4976640*ep^7)
         +xi*tf^2*nf^2*ca^2*rat(-4384*ep^8+24092*ep^7-54068*ep^6+64265*
         ep^5-44439*ep^4+18707*ep^3-4951*ep^2+782*ep-48,8*ep^9-44*ep^8+
         90*ep^7-81*ep^6+27*ep^5)
         +xi*tf^2*nf^2*ca^2*G30*rat(-691200*ep^14+2588160*ep^13-2945392
         *ep^12+364704*ep^11+2147676*ep^10-3540586*ep^9+3327099*ep^8-
         430021*ep^7-1614556*ep^6+927533*ep^5-24462*ep^4-82870*ep^3+
         15491*ep^2-380*ep-36,7200*ep^15-29520*ep^14+26296*ep^13+33924*
         ep^12-55832*ep^11-336*ep^10+24496*ep^9-4500*ep^8-2160*ep^7+432
         *ep^6)
         +xi*tf^2*nf^2*ca^2*G20*rat(-2218752*ep^15+8471088*ep^14-
         2187468*ep^13-24979554*ep^12+20134766*ep^11+25524961*ep^10-
         26519560*ep^9-10634963*ep^8+12781356*ep^7+1832901*ep^6-2299988
         *ep^5-118867*ep^4+88630*ep^3-3190*ep^2+2136*ep-216,10368*ep^16
         -23328*ep^15-28800*ep^14+74160*ep^13+37512*ep^12-83034*ep^11-
         34308*ep^10+33660*ep^9+16200*ep^8-1458*ep^7-972*ep^6)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(928972800*ep^20-624291840*ep^19
         -7149911040*ep^18+7253010048*ep^17+16288046144*ep^16-
         22759568224*ep^15-9895389832*ep^14+26542343796*ep^13-
         4532000610*ep^12-12547109577*ep^11+6418963190*ep^10+2032747733
         *ep^9-2148246304*ep^8+168522057*ep^7+257915406*ep^6-74098593*
         ep^5-3733354*ep^4+4515944*ep^3-686224*ep^2+27696*ep+864,
         16588800*ep^21-9953280*ep^20-122512896*ep^19+71136000*ep^18+
         311040000*ep^17-133476480*ep^16-370371168*ep^15+86761584*ep^14
         +211533840*ep^13-16686720*ep^12-51713856*ep^11+2667312*ep^10+
         5668560*ep^9-479520*ep^8-233280*ep^7+31104*ep^6)
         +xi*tf^2*nf^2*ca^2*G10*rat(355520*ep^15-806784*ep^14-1362112*
         ep^13+4918448*ep^12-1598244*ep^11-6720140*ep^10+6905922*ep^9+
         786034*ep^8-4520736*ep^7+2295833*ep^6+36714*ep^5-418332*ep^4+
         158344*ep^3-25935*ep^2+1840*ep-36,288*ep^16-576*ep^15-1520*
         ep^14+3680*ep^13+1402*ep^12-6316*ep^11+784*ep^10+3860*ep^9-
         1170*ep^8-648*ep^7+216*ep^6)
         +xi*tf^2*nf^2*ca^2*G10*G30*rat(106168320*ep^18-475987968*ep^17
         -141757080*ep^16+2976502980*ep^15-2462304402*ep^14-4967070657*
         ep^13+6632577164*ep^12+2136314745*ep^11-6176235056*ep^10+
         1072819351*ep^9+2263523460*ep^8-951622681*ep^7-259478342*ep^6+
         193839198*ep^5-10288336*ep^4-9799864*ep^3+1736160*ep^2-59744*
         ep-1728,4976640*ep^19-7216128*ep^18-32624640*ep^17+50664960*
         ep^16+64423680*ep^15-105918144*ep^14-54258048*ep^13+93049920*
         ep^12+19785600*ep^11-36065088*ep^10-2016384*ep^9+5795520*ep^8-
         328320*ep^7-311040*ep^6+41472*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G20*rat(-23752704*ep^17+47618048*ep^16+
         162547456*ep^15-506121088*ep^14+84009920*ep^13+1050986280*
         ep^12-1134409532*ep^11-189345866*ep^10+1008506759*ep^9-
         532401828*ep^8-109981123*ep^7+205093618*ep^6-61532307*ep^5-
         8501848*ep^4+9635455*ep^3-2477268*ep^2+292428*ep-14336,165888*
         ep^18-345600*ep^17-882432*ep^16+2268672*ep^15+799488*ep^14-
         4183392*ep^13+674832*ep^12+2977296*ep^11-1104864*ep^10-761472*
         ep^9+388560*ep^8+39312*ep^7-41472*ep^6+5184*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G20*G30*rat(-557383680*ep^21+1224916992
         *ep^20-507366000*ep^19+1926041496*ep^18+6727476528*ep^17-
         25857526626*ep^16-4852244427*ep^15+53061549034*ep^14-
         13741708488*ep^13-45844457138*ep^12+24014060192*ep^11+
         17700984058*ep^10-14722983802*ep^9-1926580720*ep^8+4062533123*
         ep^7-537083956*ep^6-456685598*ep^5+145804604*ep^4+5423272*ep^3
         -8249472*ep^2+1300000*ep-68352,89579520*ep^22-25380864*ep^21-
         738782208*ep^20+211921920*ep^19+2245238784*ep^18-455755392*
         ep^17-3352920768*ep^16+342208512*ep^15+2627943552*ep^14-
         70899840*ep^13-1072811520*ep^12+2618496*ep^11+223991424*ep^10-
         6444288*ep^9-23171904*ep^8+1855872*ep^7+933120*ep^6-124416*
         ep^5)
         +xi*tf^2*nf^2*ca^2*G10^2*rat(-809533440*ep^18+301252608*ep^17+
         5346507852*ep^16-3613233636*ep^15-11244714165*ep^14+
         10211053650*ep^13+9209961600*ep^12-11353451138*ep^11-
         2373307524*ep^10+5831531622*ep^9-560758434*ep^8-1409735458*
         ep^7+391322193*ep^6+135111368*ep^5-65312946*ep^4+571944*ep^3+
         3238224*ep^2-530336*ep+26016,3732480*ep^19-124416*ep^18-
         27081216*ep^17+1002240*ep^16+66752064*ep^15+5470752*ep^14-
         71835840*ep^13-14917536*ep^12+32564736*ep^11+8228448*ep^10-
         6349248*ep^9-1390944*ep^8+578880*ep^7+72576*ep^6-20736*ep^5)
         +xi*tf^2*nf^2*cf*ca*rat(736*ep^6-2352*ep^5+3520*ep^4-3456*ep^3
         +2112*ep^2-592*ep+32,4*ep^7-12*ep^6+9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G30*rat(34560*ep^9-80064*ep^8+74080*ep^7-
         33488*ep^6-20456*ep^5+37024*ep^4-9768*ep^3-2848*ep^2+1024*ep-
         64,180*ep^10-396*ep^9-23*ep^8+304*ep^7+33*ep^6-18*ep^5)
         +xi*tf^2*nf^2*cf*ca*G20*rat(-6656*ep^9+12576*ep^8-6016*ep^7-
         4248*ep^6+12440*ep^5-9960*ep^4+312*ep^3+2080*ep^2-560*ep+32,32
         *ep^10-56*ep^9-44*ep^8+74*ep^7+21*ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*rat(-11008*ep^10+17920*ep^9+18016*ep^8
         -77920*ep^7+95272*ep^6-29024*ep^5-56536*ep^4+68048*ep^3-29888*
         ep^2+5376*ep-256,36*ep^11-36*ep^10-163*ep^9+198*ep^8+97*ep^7-
         156*ep^6+36*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G30*rat(-138240*ep^11+665856*ep^10-
         1373440*ep^9+1377024*ep^8-387200*ep^7-493968*ep^6+488288*ep^5-
         134704*ep^4-16704*ep^3+15584*ep^2-2624*ep+128,1620*ep^12-5184*
         ep^11+3717*ep^10+2151*ep^9-2485*ep^8+149*ep^7+228*ep^6-36*ep^5
         )
         +xi*tf^2*nf^2*cf*ca*G10*G20*rat(559872*ep^13-3355008*ep^12+
         8375360*ep^11-9699296*ep^10+1846016*ep^9+8564016*ep^8-10531008
         *ep^7+4968192*ep^6-183584*ep^5-898864*ep^4+441568*ep^3-97056*
         ep^2+10176*ep-384,7776*ep^14-29160*ep^13+27756*ep^12+16254*
         ep^11-39873*ep^10+17661*ep^9+3225*ep^8-4539*ep^7+1224*ep^6-108
         *ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*G30*rat(1866240*ep^12-7537536*
         ep^11+10858752*ep^10-4710144*ep^9-3813824*ep^8+4815704*ep^7-
         1227176*ep^6-554936*ep^5+340984*ep^4-24320*ep^3-17232*ep^2+
         3680*ep-192,174960*ep^13-778572*ep^12+1183896*ep^11-543591*
         ep^10-338094*ep^9+438966*ep^8-135132*ep^7-12159*ep^6+15594*
         ep^5-3204*ep^4+216*ep^3)
         +xi*tf^2*nf^2*cf*ca*G10^2*rat(10752*ep^11-33024*ep^10+9984*
         ep^9+108928*ep^8-211808*ep^7+129392*ep^6+54720*ep^5-126576*
         ep^4+77184*ep^3-22432*ep^2+3008*ep-128,108*ep^12-144*ep^11-453
         *ep^10+757*ep^9+93*ep^8-565*ep^7+264*ep^6-36*ep^5)
         +xi*tf^3*nf^3*ca*G30*rat(34560*ep^8-97344*ep^7+70912*ep^6+
         25232*ep^5-45264*ep^4+9616*ep^3+3280*ep^2-1056*ep+64,360*ep^10
         -1332*ep^9+1142*ep^8+677*ep^7-846*ep^6-135*ep^5+54*ep^4)
         +xi*tf^3*nf^3*ca*G20*rat(-13312*ep^8+31808*ep^7-7968*ep^6-
         32256*ep^5+25216*ep^4+64*ep^3-4640*ep^2+1152*ep-64,64*ep^10-
         208*ep^9+80*ep^8+280*ep^7-180*ep^6-81*ep^5+27*ep^4)
         +xi*tf^3*nf^3*ca*G10*rat(2688*ep^8-2880*ep^7-9312*ep^6+15760*
         ep^5-1872*ep^4-9136*ep^3+5936*ep^2-1248*ep+64,24*ep^10-44*ep^9
         -102*ep^8+227*ep^7+18*ep^6-189*ep^5+54*ep^4)
         +xi^2*ca^4*rat(971264*ep^11-6264800*ep^10+16435840*ep^9-
         22127920*ep^8+15391736*ep^7-4049078*ep^6-1074362*ep^5+787646*
         ep^4-34950*ep^3-32434*ep^2+2181*ep+45,4096*ep^10-18432*ep^9+
         27648*ep^8-13824*ep^7)
         +xi^2*ca^4*G30*rat(-16588800*ep^17+113057280*ep^16-1134179840*
         ep^15+3277903232*ep^14-3124228224*ep^13-1059152368*ep^12+
         5031756240*ep^11-3169852008*ep^10-1975753772*ep^9+1668367969*
         ep^8+764133058*ep^7-382137429*ep^6-205774602*ep^5+132583525*
         ep^4-21733746*ep^3-4452153*ep^2+2620140*ep-340884,132710400*
         ep^16-345047040*ep^15-132415488*ep^14+735215616*ep^13+18763776
         *ep^12-501977088*ep^11-53563392*ep^10+89247744*ep^9+7962624*
         ep^8-3981312*ep^7)
         +xi^2*ca^4*G20*rat(-7474291200000*ep^24-99869500800000*ep^23+
         277740732859200*ep^22+497802150174960*ep^21-1648914635864136*
         ep^20-206553968601140*ep^19+3143306970573038*ep^18-
         1244427153735030*ep^17-2488821575268082*ep^16+1768066842182830
         *ep^15+846741013443398*ep^14-996760035574456*ep^13-
         45277432899505*ep^12+284618539661288*ep^11-52869230937594*
         ep^10-41121998085116*ep^9+16400964908092*ep^8+1827669788382*
         ep^7-1856836876630*ep^6+158783415298*ep^5+75161785987*ep^4-
         16075019240*ep^3-45093192*ep^2+330603264*ep-32539536,
         1074954240000*ep^23-429981696000*ep^22-7694582169600*ep^21+
         3077832867840*ep^20+18487802880000*ep^19-4976474112000*ep^18-
         19868017996800*ep^17+2340648990720*ep^16+9600410096640*ep^15-
         354411417600*ep^14-2137008614400*ep^13+20280637440*ep^12+
         224376376320*ep^11-381542400*ep^10-10600243200*ep^9+179159040*
         ep^7)
         +xi^2*ca^4*G20*G30*rat(839180943360000*ep^31+550510110720000*
         ep^30-16600640930611200*ep^29-29291350589521920*ep^28+
         210821848164177408*ep^27+82470251533268672*ep^26-
         1004958533759656416*ep^25+238825856183337616*ep^24+
         2051706099906923096*ep^23-1075828031463883720*ep^22-
         2058592724717688568*ep^21+1606764936297080334*ep^20+
         972964117848269578*ep^19-1278459913004947098*ep^18-
         98951807149512877*ep^17+589161178177153439*ep^16-
         106012378380268492*ep^15-161480951199405813*ep^14+
         53001164895762163*ep^13+27106535760649689*ep^12-
         11625903466685707*ep^11-2934837222277513*ep^10+
         1461625362200858*ep^9+218414924845354*ep^8-116290447784075*
         ep^7-10327054967800*ep^6+5884007285064*ep^5+175666160568*ep^4-
         153305189808*ep^3+1745710272*ep^2+1249502976*ep-27838080,
         412782428160000*ep^30-1334663184384000*ep^29-3888639796838400*
         ep^28+12595283739279360*ep^27+15905039019540480*ep^26-
         44368441028444160*ep^25-41962102187950080*ep^24+
         75779669439774720*ep^23+72410566357278720*ep^22-
         62462819450327040*ep^21-71616323726622720*ep^20+
         19242601209446400*ep^19+35041130007183360*ep^18+
         341462873825280*ep^17-8462805104885760*ep^16-1151860686520320*
         ep^15+1068666404659200*ep^14+214150152499200*ep^13-
         71635249152000*ep^12-16946368266240*ep^11+2402801418240*ep^10+
         621323550720*ep^9-31531991040*ep^8-8599633920*ep^7)
         +xi^2*ca^4*G10*rat(-10903818240000*ep^22+27227473920000*ep^21+
         55191811737600*ep^20-197617976601600*ep^19-4435940856320*ep^18
         +430700811445888*ep^17-242179459591040*ep^16-355630734944960*
         ep^15+340233060348032*ep^14+91341189926568*ep^13-
         173625778173664*ep^12+10668753451220*ep^11+38212308618062*
         ep^10-6798653733416*ep^9-3779811383534*ep^8+815115982107*ep^7+
         165011929302*ep^6-37788692352*ep^5-1997884968*ep^4+612142213*
         ep^3-44624646*ep^2-3011508*ep+1365336,31850496000*ep^21-
         10616832000*ep^20-224448675840*ep^19+74816225280*ep^18+
         522848010240*ep^17-102619054080*ep^16-525810216960*ep^15+
         20616007680*ep^14+215722967040*ep^13+6629253120*ep^12-
         34113761280*ep^11-789442560*ep^10+2047057920*ep^9+19906560*
         ep^8-39813120*ep^7)
         +xi^2*ca^4*G10*G30*rat(39546097655040000*ep^30-
         292492615063104000*ep^29+496688904887875200*ep^28+
         1215446731872928800*ep^27-4562995670893010416*ep^26+
         1126135153035704552*ep^25+10032838409069539956*ep^24-
         6665903509037998820*ep^23-10944190360011579272*ep^22+
         4614375296009199256*ep^21+10969757900959066752*ep^20+
         5216575597271963024*ep^19-13205043927223282656*ep^18-
         9069762581214818172*ep^17+11451777059711228600*ep^16+
         4966782905463859695*ep^15-5642660218872756939*ep^14-
         1247287758629746528*ep^13+1611828153687798228*ep^12+
         106284887856755766*ep^11-279199560155449222*ep^10+
         21641414755467156*ep^9+26892073083182716*ep^8-6105338126120313
         *ep^7-1092492121304559*ep^6+564577445636768*ep^5-
         15086581310612*ep^4-22367869043152*ep^3+2388114878064*ep^2+
         316813315968*ep-47061915840,3302259425280000*ep^30-
         15630694612992000*ep^29-12616465593139200*ep^28+
         138179621085511680*ep^27-42611768300666880*ep^26-
         460881956233543680*ep^25+249691688840724480*ep^24+
         817088328601436160*ep^23-435496988960686080*ep^22-
         861238591980503040*ep^21+357391261779886080*ep^20+
         548175768598609920*ep^19-147699653917409280*ep^18-
         203747510108160000*ep^17+31439611224391680*ep^16+
         42767749734727680*ep^15-3619658137927680*ep^14-
         5026300948316160*ep^13+226867260948480*ep^12+324077416611840*
         ep^11-7245350830080*ep^10-10629147525120*ep^9+91729428480*ep^8
         +137594142720*ep^7)
         +xi^2*ca^4*G10*G20*rat(128285039001600000*ep^33-
         788940389007360000*ep^32-169412710911897600*ep^31+
         10520794757267896320*ep^30-19400282942377946112*ep^29-
         25772893229497137408*ep^28+105009479997623326320*ep^27-
         34732783135973448424*ep^26-192572883105926718524*ep^25+
         189620031157107827706*ep^24+143228361682426892440*ep^23-
         270358120952590927672*ep^22-13039903380773022674*ep^21+
         197232092336719799794*ep^20-49390881664839263264*ep^19-
         85722862303552098822*ep^18+37773498121046218221*ep^17+
         23876398821877443167*ep^16-14661360077041215418*ep^15-
         4322657329365019376*ep^14+3698446078134183712*ep^13+
         410729037040603968*ep^12-641533407456359172*ep^11+
         22416197537275610*ep^10+70676987404854305*ep^9-
         12478151340322003*ep^8-3682014623450466*ep^7+1433944883472660*
         ep^6-34866979553032*ep^5-60014350337616*ep^4+10233797664160*
         ep^3+336694816704*ep^2-237761248896*ep+17659579392,
         2786281390080000*ep^32-15278109622272000*ep^31-
         1005383201587200*ep^30+126136003384442880*ep^29-
         124290601491824640*ep^28-373388302788526080*ep^27+
         521400486114754560*ep^26+557753829713141760*ep^25-
         953327353461534720*ep^24-472709412587520000*ep^23+
         961732898859479040*ep^22+232340593757184000*ep^21-
         578473078787481600*ep^20-59956165433917440*ep^19+
         213480778848952320*ep^18+3357988267991040*ep^17-
         48406215993569280*ep^16+2311428058398720*ep^15+
         6591866863104000*ep^14-631539686891520*ep^13-509336231362560*
         ep^12+66735508193280*ep^11+19958078177280*ep^10-3100168028160*
         ep^9-300987187200*ep^8+51597803520*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(-152935889633280000*ep^33+
         355112619333120000*ep^32+4133210684532710400*ep^31-
         15912737089856720640*ep^30-7050879404322734016*ep^29+
         98952967507261842432*ep^28-76219217513774734880*ep^27-
         220442719890722275248*ep^26+311764646596090538660*ep^25+
         203087088864685350776*ep^24-504791455203937055748*ep^23-
         31135114013661761568*ep^22+443624772005607961432*ep^21-
         89355628095664764320*ep^20-239356088531209967416*ep^19+
         85975863686660588868*ep^18+84156243896550137230*ep^17-
         41042442492352164619*ep^16-19087860831350050746*ep^15+
         12378354171412123843*ep^14+2391319799597481320*ep^13-
         2479299178720447794*ep^12-24563850658294436*ep^11+
         327473025884922578*ep^10-44289942238229374*ep^9-
         26974926637278191*ep^8+7614621181319994*ep^7+1100196619176151*
         ep^6-600699299673140*ep^5+4478503706660*ep^4+21885998272832*
         ep^3-1678117743984*ep^2-282146882112*ep+31867045056,
         59440669655040000*ep^32-271445724758016000*ep^31-
         283895242791321600*ep^30+2496275866598768640*ep^29-
         314623569376051200*ep^28-8838249380362321920*ep^27+
         3239639835334410240*ep^26+16839310850048655360*ep^25-
         6136755882010214400*ep^24-19260050608335421440*ep^23+
         5155817902978498560*ep^22+13523053396056145920*ep^21-
         2086240250057195520*ep^20-5755081449494937600*ep^19+
         397769433466798080*ep^18+1475380859222753280*ep^17-
         31169430951690240*ep^16-229635640687656960*ep^15-
         136317734092800*ep^14+21592898126807040*ep^13+161214152048640*
         ep^12-1185292957777920*ep^11-8500260372480*ep^10+
         34639325429760*ep^9+137594142720*ep^8-412782428160*ep^7)
         +xi^2*ca^4*G10^2*rat(260517309972480000*ep^34-
         1868698847342592000*ep^33+2271764467320422400*ep^32+
         13301710129529303040*ep^31-39001637168305569792*ep^30-
         7449077171752735104*ep^29+145512484550764095744*ep^28-
         122809867139887272192*ep^27-198491476092430090016*ep^26+
         334847803924596675896*ep^25+65572763750067467560*ep^24-
         383271446090445649496*ep^23+99384396796664113780*ep^22+
         233896887568446385788*ep^21-123292610907440272152*ep^20-
         80834711416850351000*ep^19+63237164055783866514*ep^18+
         15812837897326465761*ep^17-18486159046103545928*ep^16-
         1789064079875049165*ep^15+3489153546864239034*ep^14+
         169519280140794826*ep^13-494739782296501368*ep^12-
         16691409952427130*ep^11+59919135811347886*ep^10-
         1371901816727355*ep^9-5555753427063832*ep^8+673480670335607*
         ep^7+297283618925810*ep^6-71896608598900*ep^5-5311824861528*
         ep^4+3103299360336*ep^3-142564653216*ep^2-47065758912*ep+
         4753759104,4953389137920000*ep^33-25922736488448000*ep^32-
         8577618857164800*ep^31+223794946816081920*ep^30-
         164900623370158080*ep^29-719041694509301760*ep^28+
         760983840742440960*ep^27+1223295913318809600*ep^26-
         1446913592947998720*ep^25-1264073335027384320*ep^24+
         1499654303489064960*ep^23+840486788394762240*ep^22-
         925134098396774400*ep^21-363687884676956160*ep^20+
         352874199983063040*ep^19+100850103075962880*ep^18-
         84563055869460480*ep^17-17404668337766400*ep^16+
         12746175782584320*ep^15+1806981384683520*ep^14-
         1186170938818560*ep^13-107730754928640*ep^12+65141253734400*
         ep^11+3358847139840*ep^10-1912940789760*ep^9-42042654720*ep^8+
         22932357120*ep^7)
         +xi^2*[d4AA/na]*G30*rat(-24883200*ep^16+140912640*ep^15-
         138766976*ep^14-486681664*ep^13+829643616*ep^12-70737136*ep^11
         -562948200*ep^10+733932948*ep^9-102849098*ep^8-405622001*ep^7+
         169021090*ep^6+57370827*ep^5-37171455*ep^4+1382896*ep^3+
         1395765*ep^2-115692*ep-2604,2764800*ep^15-3041280*ep^14-
         7320576*ep^13+4336128*ep^12+6895104*ep^11-115200*ep^10-1288704
         *ep^9-73728*ep^8+55296*ep^7)
         +xi^2*[d4AA/na]*G20*rat(-283668480000*ep^22+1844871552000*
         ep^21-1292451408000*ep^20-8449254723840*ep^19+16781462420056*
         ep^18+5467652155088*ep^17-27066001586238*ep^16+3955136610344*
         ep^15+9358107664366*ep^14-5774208213388*ep^13+2836602179024*
         ep^12+1700875083701*ep^11-2300421358753*ep^10+26777734290*ep^9
         +468383126815*ep^8-61528048076*ep^7-35854638963*ep^6+
         5380833830*ep^5+1055446843*ep^4-37053809*ep^3-22618886*ep^2-
         3563100*ep+427176,7464960000*ep^21+13188096000*ep^20-
         32325350400*ep^19-61852515840*ep^18+26699086080*ep^17+
         85141687680*ep^16+19802223360*ep^15-25982363520*ep^14-
         9427829760*ep^13+3094208640*ep^12+1291610880*ep^11-154880640*
         ep^10-69016320*ep^9+2695680*ep^8+1244160*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(209257758720000*ep^31-
         2141139806208000*ep^30+860234347929600*ep^29+33766680468879360
         *ep^28-57024977221306368*ep^27-146436067513473344*ep^26+
         365841790367726112*ep^25+154807268712762848*ep^24-
         845604525598047920*ep^23+193718381372922412*ep^22+
         943359659431868722*ep^21-613242744630720324*ep^20-
         536704544500773958*ep^19+642490942454428686*ep^18+
         118798306179058165*ep^17-362600788431433769*ep^16+
         31124756387161162*ep^15+119849388116651991*ep^14-
         27376648740869680*ep^13-23287454947901904*ep^12+
         7480290011350642*ep^11+2589893748608086*ep^10-1032131550099215
         *ep^9-159832337539279*ep^8+78121064689970*ep^7+5082685468465*
         ep^6-3389414679072*ep^5+9518580708*ep^4+68965229472*ep^3-
         4458025296*ep^2-315781632*ep+59175360,17199267840000*ep^30-
         55610966016000*ep^29-162026658201600*ep^28+524803489136640*
         ep^27+662709959147520*ep^26-1848685042851840*ep^25-
         1748420924497920*ep^24+3157486226657280*ep^23+3017106931553280
         *ep^22-2602617477096960*ep^21-2984013488609280*ep^20+
         801775050393600*ep^19+1460047083632640*ep^18+14227619742720*
         ep^17-352616879370240*ep^16-47994195271680*ep^15+
         44527766860800*ep^14+8922923020800*ep^13-2984802048000*ep^12-
         706098677760*ep^11+100116725760*ep^10+25888481280*ep^9-
         1313832960*ep^8-358318080*ep^7)
         +xi^2*[d4AA/na]*G10*rat(-32145408000*ep^18+99436800000*ep^17-
         69672535040*ep^16-106395607168*ep^15+180507348672*ep^14-
         32833675712*ep^13-69143987088*ep^12+51925492896*ep^11-
         6928598392*ep^10-10084558706*ep^9+5200449072*ep^8-539003504*
         ep^7-225593578*ep^6+124524137*ep^5-39832156*ep^4+3689456*ep^3+
         1470968*ep^2-319479*ep+8262,221184000*ep^18-36864000*ep^17-
         827535360*ep^16-183613440*ep^15+915563520*ep^14+482987520*
         ep^13-151856640*ep^12-103311360*ep^11+8693760*ep^10+6827520*
         ep^9-161280*ep^8-138240*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(4110415113600000*ep^29-
         24990674152838400*ep^28+32209264357600320*ep^27+
         91394116975712400*ep^26-317166601589705536*ep^25+
         186006960667523660*ep^24+486751425660849324*ep^23-
         607042022388495680*ep^22-80485867701122408*ep^21+
         184501081411876528*ep^20-398544743704479048*ep^19+
         626946229227190160*ep^18+396206887371655944*ep^17-
         787820537816195838*ep^16-159621769853225605*ep^15+
         436258489865211411*ep^14+25535311952166696*ep^13-
         139704381025891384*ep^12+3562844649130878*ep^11+
         27241019752448862*ep^10-2587730226959272*ep^9-2909916174743730
         *ep^8+375290279130811*ep^7+167199610538103*ep^6-21020153522664
         *ep^5-5583244357036*ep^4+556103078320*ep^3+97284809744*ep^2-
         7098197760*ep-320788800,68797071360000*ep^29-222443864064000*
         ep^28-596508829286400*ep^27+1983978862018560*ep^26+
         2088223120097280*ep^25-6469372741386240*ep^24-4502148927897600
         *ep^23+10269450120683520*ep^22+6331321244344320*ep^21-
         8445488799744000*ep^20-5222581912535040*ep^19+3586455643668480
         *ep^18+2302607342223360*ep^17-790828780584960*ep^16-
         531251270369280*ep^15+94117880586240*ep^14+65767276339200*
         ep^13-6063688581120*ep^12-4369131601920*ep^11+197915443200*
         ep^10+145928355840*ep^9-2548039680*ep^8-1911029760*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(783641640960000*ep^31-
         6315122755584000*ep^30+16026081842995200*ep^29+
         6450568679255040*ep^28-114547781313877248*ep^27+
         181351313759934720*ep^26+127919887201443248*ep^25-
         558594746890316456*ep^24+166524076438348332*ep^23+
         639213448341648802*ep^22-413572047584729818*ep^21-
         278269500642975944*ep^20+266428960115292055*ep^19-
         39893427537197795*ep^18-5136236045445303*ep^17+
         80796610079950770*ep^16-76303909260296089*ep^15-
         24693742717981084*ep^14+41881977076554868*ep^13-
         196829660109764*ep^12-10508795182146723*ep^11+1585623796090317
         *ep^10+1334884117414889*ep^9-328523775928198*ep^8-
         78459825346879*ep^7+25681886337768*ep^6+2074115560332*ep^5-
         834807710416*ep^4-55615106448*ep^3+15358838272*ep^2+1214443584
         *ep-194188032,19349176320000*ep^30-64174768128000*ep^29-
         165376335052800*ep^28+581803843461120*ep^27+562822152192000*
         ep^26-1955330171965440*ep^25-1178534148986880*ep^24+
         3275129999946240*ep^23+1654320305387520*ep^22-2973473592353280
         *ep^21-1418145735628800*ep^20+1514300844026880*ep^19+
         681956739440640*ep^18-453090168529920*ep^17-181146695915520*
         ep^16+83925023685120*ep^15+26829969500160*ep^14-9741839362560*
         ep^13-2160434903040*ep^12+675204802560*ep^11+86321479680*ep^10
         -24733900800*ep^9-1313832960*ep^8+358318080*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-11557907988480000*ep^33+
         230085868032000*ep^32+671062503001420800*ep^31-
         2988318325229671680*ep^30+2389567661691086016*ep^29+
         13618808541412643520*ep^28-36077326065637387648*ep^27+
         12131370888599911488*ep^26+67473117338623012660*ep^25-
         86527606971897792344*ep^24-23965405038377572956*ep^23+
         113834877599645075544*ep^22-47033397085558592872*ep^21-
         61199164056206578168*ep^20+59473407080718246112*ep^19+
         6793160971482251820*ep^18-29842455653594479846*ep^17+
         8143757539291220491*ep^16+7270329014148803202*ep^15-
         4420277514509941195*ep^14-591108602373922376*ep^13+
         1013958791906012346*ep^12-104723878862014948*ep^11-
         118365885032541890*ep^10+29047458832217038*ep^9+
         6857699481287711*ep^8-2797824725397090*ep^7-181956808417303*
         ep^6+157496279944724*ep^5-4045226714660*ep^4-4886565217472*
         ep^3+419126223216*ep^2+58143214656*ep-7138120896,
         2476694568960000*ep^32-11310238531584000*ep^31-
         11828968449638400*ep^30+104011494441615360*ep^29-
         13109315390668800*ep^28-368260390848430080*ep^27+
         134984993138933760*ep^26+701637952085360640*ep^25-
         255698161750425600*ep^24-802502108680642560*ep^23+
         214825745957437440*ep^22+563460558169006080*ep^21-
         86926677085716480*ep^20-239795060395622400*ep^19+
         16573726394449920*ep^18+61474202467614720*ep^17-
         1298726289653760*ep^16-9568151695319040*ep^15-5679905587200*
         ep^14+899704088616960*ep^13+6717256335360*ep^12-49387206574080
         *ep^11-354177515520*ep^10+1443305226240*ep^9+5733089280*ep^8-
         17199267840*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-17199267840000*ep^32+
         619178867712000*ep^31-210269111500800*ep^30-15359524366740480*
         ep^29+25699899516051456*ep^28+80040193347394656*ep^27-
         177680139098119104*ep^26-121475405658253024*ep^25+
         409727763067808680*ep^24-9866459880238270*ep^23-
         407900577515943502*ep^22+232471098471828884*ep^21+
         141813720902367450*ep^20-293516722773121614*ep^19+
         66481795751462720*ep^18+178148632505900712*ep^17-
         88020937130246937*ep^16-60034844513806369*ep^15+
         39723296170117110*ep^14+11148163095022992*ep^13-
         9770787638609332*ep^12-951687851645124*ep^11+1392132530575680*
         ep^10-2898189288148*ep^9-112595168000133*ep^8+5591612113225*
         ep^7+5011476489664*ep^6-267948102944*ep^5-125693295512*ep^4+
         2422796496*ep^3+1879703232*ep^2+16507008*ep-8940672,
         17199267840000*ep^31-52744421376000*ep^30-161262246297600*
         ep^29+480408675287040*ep^28+629576100495360*ep^27-
         1612999674593280*ep^26-1482103726202880*ep^25+2649330189066240
         *ep^24+2198313604776960*ep^23-2275460903116800*ep^22-
         1921345896637440*ep^21+1030901697884160*ep^20+942695067064320*
         ep^19-251200874373120*ep^18-261705989376000*ep^17+
         34345199738880*ep^16+42498867041280*ep^15-2697197322240*ep^14-
         4085239772160*ep^13+120085401600*ep^12+226775715840*ep^11-
         2803138560*ep^10-6664273920*ep^9+26542080*ep^8+79626240*ep^7)
         +xi^2*nf*[d4FA/na]*G20*rat(-2112*ep^7+4832*ep^6-2032*ep^5-632*
         ep^4+144*ep^3+296*ep^2-128*ep+16,48*ep^9-12*ep^8-84*ep^7-15*
         ep^6+9*ep^5)
         +xi^2*nf*[d4FA/na]*G10*rat(960*ep^8-2896*ep^7+2712*ep^6-1044*
         ep^5+358*ep^4-358*ep^3+234*ep^2-70*ep+8,48*ep^10-28*ep^9-80*
         ep^8+13*ep^7+14*ep^6-3*ep^5)
         +xi^2*nf*[d4FA/na]*G10*G20*rat(3264*ep^8-7536*ep^7+2552*ep^6+
         3044*ep^5-2138*ep^4+330*ep^3-22*ep^2+34*ep-8,144*ep^10-84*ep^9
         -240*ep^8+39*ep^7+42*ep^6-9*ep^5)
         +xi^2*tf*nf*ca^3*rat(152864*ep^10-1011520*ep^9+2811808*ep^8-
         4267404*ep^7+3837870*ep^6-2065871*ep^5+630857*ep^4-92305*ep^3+
         3698*ep^2-18*ep+9,256*ep^10-1408*ep^9+2880*ep^8-2592*ep^7+864*
         ep^6)
         +xi^2*tf*nf*ca^3*G30*rat(7372800*ep^15-22469760*ep^14+2560608*
         ep^13+33068896*ep^12+2291440*ep^11-23873472*ep^10-25938046*
         ep^9+22382520*ep^8+16042811*ep^7-10557259*ep^6-3000949*ep^5+
         1640160*ep^4+250264*ep^3-93969*ep^2-8768*ep+2244,1382400*ep^16
         -4976640*ep^15+2214912*ep^14+9037824*ep^13-7463040*ep^12-
         5424384*ep^11+4670976*ep^10+1487616*ep^9-846720*ep^8-124416*
         ep^7+41472*ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(-70879795200*ep^21+320043363840*ep^20
         -425098056960*ep^19-169965820800*ep^18+1190662374960*ep^17-
         1450799439060*ep^16+37877604996*ep^15+1705372282023*ep^14-
         1348796026125*ep^13-399787674281*ep^12+939373008595*ep^11-
         245698930243*ep^10-195114356763*ep^9+124145028637*ep^8-
         5564876443*ep^7-13163816128*ep^6+3212229396*ep^5+167234484*
         ep^4-136240488*ep^3+14827848*ep^2-486768*ep+2880,1791590400*
         ep^21-5733089280*ep^20-928143360*ep^19+17159454720*ep^18-
         6566538240*ep^17-19199324160*ep^16+9333118080*ep^15+9948510720
         *ep^14-4399712640*ep^13-2403302400*ep^12+834848640*ep^11+
         235215360*ep^10-67029120*ep^9-7464960*ep^8+1866240*ep^7)
         +xi^2*tf*nf*ca^3*G20*G30*rat(4682022912000*ep^28-
         25254287769600*ep^27-1272873216000*ep^26+202254253839360*ep^25
         -223568406190080*ep^24-491874373378752*ep^23+841100155267720*
         ep^22+409245230752184*ep^21-1211079517030914*ep^20+
         42967086291216*ep^19+796453847898027*ep^18-215261796133439*
         ep^17-208796853444868*ep^16+54447576970878*ep^15+6857177062900
         *ep^14+36725589415510*ep^13-7517770474598*ep^12-18894833711356
         *ep^11+7521726756447*ep^10+2457977149453*ep^9-1801920427564*
         ep^8+64156528694*ep^7+153042921218*ep^6-29042138340*ep^5-
         3079454736*ep^4+1286915520*ep^3-76463712*ep^2-4408128*ep+
         207360,286654464000*ep^28-1533601382400*ep^27-161402388480*
         ep^26+12154607124480*ep^25-11166592573440*ep^24-33635954073600
         *ep^23+42734371184640*ep^22+46189875041280*ep^21-
         67754180160000*ep^20-35594174269440*ep^19+55564528296960*ep^18
         +15765852718080*ep^17-24895114076160*ep^16-3667646407680*ep^15
         +6169225006080*ep^14+301590190080*ep^13-831716881920*ep^12+
         24139054080*ep^11+55630540800*ep^10-4867153920*ep^9-1403412480
         *ep^8+179159040*ep^7)
         +xi^2*tf*nf*ca^3*G10*rat(-1776844800*ep^18+5676343296*ep^17+
         3422425088*ep^16-30935350272*ep^15+27167407872*ep^14+
         30879882624*ep^13-59525684864*ep^12+12386761248*ep^11+
         32350897432*ep^10-23142657260*ep^9-102229902*ep^8+5066012959*
         ep^7-1322841599*ep^6-277180174*ep^5+147929468*ep^4-6423137*
         ep^3-4155787*ep^2+577732*ep-23892,1769472*ep^18-3538944*ep^17-
         9449472*ep^16+22831104*ep^15+9197568*ep^14-40218624*ep^13+
         4278528*ep^12+26141184*ep^11-7489536*ep^10-5463552*ep^9+
         1776384*ep^8+248832*ep^7-82944*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(6993400557600*ep^26-
         52847863890840*ep^25+102269176535520*ep^24+151223789193210*
         ep^23-754861397100906*ep^22+546034872295905*ep^21+
         1088392993026941*ep^20-1785063314267094*ep^19-95017567903278*
         ep^18+1696058258126470*ep^17-798009912502958*ep^16-
         516486129290458*ep^15+540785005087898*ep^14-114128850760299*
         ep^13-57768068410287*ep^12+82669381109758*ep^11-51425824357946
         *ep^10+4431733940372*ep^9+11117004801944*ep^8-5235524133216*
         ep^7+445218104640*ep^6+285917536288*ep^5-84963696320*ep^4+
         3455340800*ep^3+1683412992*ep^2-202000896*ep+1244160,
         286654464000*ep^27-1891919462400*ep^26+1881010667520*ep^25+
         11609266913280*ep^24-25988390092800*ep^23-14521105612800*ep^22
         +76752052899840*ep^21-17547647569920*ep^20-99963136696320*
         ep^19+54957334118400*ep^18+64923976949760*ep^17-49160003051520
         *ep^16-20255468912640*ep^15+20146334515200*ep^14+2268354170880
         *ep^13-3916431544320*ep^12+129345085440*ep^11+333965721600*
         ep^10-35831808000*ep^9-9794027520*ep^8+1433272320*ep^7)
         +xi^2*tf*nf*ca^3*G10*G20*rat(69408003686400*ep^29-
         549848683745280*ep^28+1037789223840000*ep^27+2552794148387520*
         ep^26-11694991493422080*ep^25+7415022064576680*ep^24+
         27326724487504056*ep^23-46458321051907398*ep^22-
         7739227039713744*ep^21+71201587157418695*ep^20-
         38674394759790585*ep^19-40025777404160475*ep^18+
         47422818336335185*ep^17+873843397789090*ep^16-
         21379205018466850*ep^15+7337733778510610*ep^14+
         3620021450468310*ep^13-2669290643541525*ep^12+83973574361875*
         ep^11+339400419888025*ep^10-88379451166075*ep^9-7944486124060*
         ep^8+7551144459360*ep^7-1158786995610*ep^6-110808996620*ep^5+
         57270772240*ep^4-4989837856*ep^3-188832672*ep^2+20418624*ep+
         1244160,386983526400*ep^29-2592789626880*ep^28+2671798763520*
         ep^27+16224015605760*ep^26-37420142469120*ep^25-21100709744640
         *ep^24+116463770127360*ep^23-27364295784960*ep^22-
         165011476423680*ep^21+93756103534080*ep^20+122907638891520*
         ep^19-96630103802880*ep^18-48916813731840*ep^17+49476865305600
         *ep^16+9476048839680*ep^15-13621097894400*ep^14-458914636800*
         ep^13+1988894891520*ep^12-114210984960*ep^11-140555243520*
         ep^10+15855575040*ep^9+3672760320*ep^8-537477120*ep^7)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(-339398885376000*ep^30+
         2362105972627200*ep^29-1998390094047360*ep^28-
         22630401389277360*ep^27+66201031025787240*ep^26-
         10959260727162924*ep^25-204901666040538078*ep^24+
         274231105448595066*ep^23+94125862789591975*ep^22-
         463591004161635152*ep^21+239738465867868007*ep^20+
         250352291468502224*ep^19-311972524920165464*ep^18+
         17103840532344848*ep^17+136023196126020880*ep^16-
         62726615286614158*ep^15-18039824739738401*ep^14+
         21807941894522696*ep^13-3178593384116177*ep^12-
         2654190047027020*ep^11+1110044817084922*ep^10+11706324153764*
         ep^9-91946892789704*ep^8+16428882531248*ep^7+1621169249200*
         ep^6-789736824304*ep^5+56133444672*ep^4+5896960000*ep^3-
         672233472*ep^2-25936128*ep+3317760,20639121408000*ep^30-
         137938128076800*ep^29+142484467875840*ep^28+853819909079040*
         ep^27-1974710606561280*ep^26-1058085235261440*ep^25+
         6037928094597120*ep^24-1584091528519680*ep^23-8286904067051520
         *ep^22+5050177748951040*ep^21+5791586443407360*ep^20-
         5053313503272960*ep^19-1972421395292160*ep^18+2504240875192320
         *ep^17+198795517747200*ep^16-658554620682240*ep^15+
         59225126400000*ep^14+88820997120000*ep^13-18273155420160*ep^12
         -5111629701120*ep^11+1701334056960*ep^10+30815354880*ep^9-
         50881167360*ep^8+4299816960*ep^7)
         +xi^2*tf*nf*ca^3*G10^2*rat(25671499776000*ep^29-
         200606073811200*ep^28+389602125020160*ep^27+757333581561360*
         ep^26-3653895056952960*ep^25+2408373386649120*ep^24+
         7618593369949980*ep^23-12635785772889793*ep^22-
         2277961671455123*ep^21+17986878619356075*ep^20-
         8474848668645485*ep^19-10278967513073250*ep^18+
         10237125147996880*ep^17+1298156692907990*ep^16-
         4801834024146850*ep^15+1085703183529675*ep^14+1002348637490465
         *ep^13-494314726034465*ep^12-57860861082265*ep^11+
         78711816890280*ep^10-9017985088770*ep^9-4530423800320*ep^8+
         1190399007660*ep^7+11810942720*ep^6-26987149500*ep^5+
         1992550880*ep^4-368083200*ep^3+137299008*ep^2-14236992*ep+
         241920,143327232000*ep^29-922071859200*ep^28+758957506560*
         ep^27+6119044300800*ep^26-12183507025920*ep^25-10393690890240*
         ep^24+39331633489920*ep^23-1167727242240*ep^22-57839876720640*
         ep^21+20610709632000*ep^20+45372027709440*ep^19-23749447956480
         *ep^18-19634732789760*ep^17+12481878435840*ep^16+4500994037760
         *ep^15-3448047467520*ep^14-450726266880*ep^13+504130913280*
         ep^12-864184320*ep^11-35713474560*ep^10+2886451200*ep^9+
         935608320*ep^8-119439360*ep^7)
         +xi^2*tf*nf*cf*ca^2*rat(-808*ep^7+3584*ep^6-6862*ep^5+8012*
         ep^4-6298*ep^3+2893*ep^2-547*ep+26,8*ep^7-24*ep^6+18*ep^5)
         +xi^2*tf*nf*cf*ca^2*G30*rat(-61440*ep^11+122880*ep^10-28032*
         ep^9-63552*ep^8+108928*ep^7-65756*ep^6-46156*ep^5+33541*ep^4+
         1706*ep^3-2351*ep^2+244*ep-12,5760*ep^12-6912*ep^11-13408*
         ep^10+8992*ep^9+10784*ep^8+480*ep^7-576*ep^6)
         +xi^2*tf*nf*cf*ca^2*G20*rat(31360*ep^11-384480*ep^10+913636*
         ep^9-496240*ep^8-576929*ep^7+855390*ep^6-403878*ep^5-4685*ep^4
         +100343*ep^3-38016*ep^2+3493*ep+6,768*ep^11-1344*ep^10-1056*
         ep^9+1776*ep^8+504*ep^7-216*ep^6)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(-3870720*ep^15+5326848*ep^14+
         4754112*ep^13-8122336*ep^12+4431920*ep^11+2405640*ep^10-
         8283736*ep^9+1311620*ep^8+3334372*ep^7-1083902*ep^6-420515*
         ep^5+228603*ep^4-809*ep^3-12485*ep^2+1376*ep+12,138240*ep^15+
         6912*ep^14-511872*ep^13-224448*ep^12+509088*ep^11+402240*ep^10
         +5952*ep^9-48192*ep^8-3168*ep^7+1728*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*rat(98784*ep^12-118160*ep^11-339976*
         ep^10+542724*ep^9-55844*ep^8-144942*ep^7-30079*ep^6+134289*
         ep^5-218435*ep^4+207881*ep^3-93662*ep^2+18708*ep-1288,576*
         ep^12-720*ep^11-2464*ep^10+3820*ep^9+760*ep^8-2884*ep^7+1200*
         ep^6-144*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(122880*ep^13-552960*ep^12+
         916224*ep^11-381696*ep^10-792128*ep^9+1047864*ep^8-201780*ep^7
         -325654*ep^6+191405*ep^5-13828*ep^4-13553*ep^3+3512*ep^2-298*
         ep+12,25920*ep^14-57024*ep^13-23472*ep^12+93888*ep^11-5344*
         ep^10-37376*ep^9+6032*ep^8+3072*ep^7-576*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(-1193472*ep^15+10830336*ep^14-
         35859640*ep^13+56204940*ep^12-36326710*ep^11-15510847*ep^10+
         48904411*ep^9-40595994*ep^8+14870763*ep^7+752598*ep^6-3281717*
         ep^5+1508581*ep^4-340441*ep^3+38898*ep^2-1694*ep-12,31104*
         ep^15-116640*ep^14+111024*ep^13+65016*ep^12-159492*ep^11+70644
         *ep^10+12900*ep^9-18156*ep^8+4896*ep^7-432*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(7741440*ep^17-30007296*
         ep^16+32608896*ep^15+26449280*ep^14-86887104*ep^13+39370976*
         ep^12+54536792*ep^11-54594240*ep^10-2624900*ep^9+20482736*ep^8
         -6296440*ep^7-2037845*ep^6+1471249*ep^5-168213*ep^4-62611*ep^3
         +18614*ep^2-1322*ep-12,622080*ep^17-590976*ep^16-2196288*ep^15
         +1300320*ep^14+2789040*ep^13-705264*ep^12-1274208*ep^11+158592
         *ep^10+208560*ep^9-26160*ep^8-10944*ep^7+1728*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(-6144*ep^12+25728*ep^11-28976*
         ep^10-44576*ep^9+174304*ep^8-222660*ep^7+130143*ep^6-10019*
         ep^5-36969*ep^4+26877*ep^3-9222*ep^2+1630*ep-116,216*ep^12-288
         *ep^11-906*ep^10+1514*ep^9+186*ep^8-1130*ep^7+528*ep^6-72*ep^5
         )
         +xi^2*tf*nf*cf^2*ca*rat(-56*ep^6+120*ep^5-198*ep^4+208*ep^3-
         138*ep^2+72*ep-8,2*ep^6-3*ep^5)
         +xi^2*tf*nf*cf^2*ca*G20*rat(1372*ep^7+1932*ep^6-10580*ep^5+
         13424*ep^4-9520*ep^3+4308*ep^2-1016*ep+80,24*ep^7-42*ep^6+9*
         ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*rat(-504*ep^8-3400*ep^7+14146*ep^6-
         20598*ep^5+17210*ep^4-9582*ep^3+3256*ep^2-564*ep+36,24*ep^8-50
         *ep^7+23*ep^6-3*ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(-30744*ep^11+82848*ep^10-65416
         *ep^9-16616*ep^8+58122*ep^7-32866*ep^6-2986*ep^5+13678*ep^4-
         7952*ep^3+2220*ep^2-304*ep+16,1944*ep^11-7290*ep^10+10341*ep^9
         -7236*ep^8+2661*ep^7-492*ep^6+36*ep^5)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(2880*ep^11-29616*ep^10+
         83552*ep^9-94552*ep^8+27944*ep^7+34113*ep^6-34243*ep^5+10879*
         ep^4-438*ep^3-379*ep^2+36*ep+4,14400*ep^13-51840*ep^12+48272*
         ep^11+14224*ep^10-32144*ep^9+4592*ep^8+3072*ep^7-576*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*rat(-149299200*ep^19+
         1143383040*ep^18-1783607040*ep^17-519649920*ep^16+3154944000*
         ep^15-1820889840*ep^14-1353865548*ep^13+1925969412*ep^12-
         137809321*ep^11-792800272*ep^10+276535180*ep^9+145999266*ep^8-
         87524338*ep^7-3476426*ep^6+9074464*ep^5-1103118*ep^4-254541*
         ep^3+59298*ep^2-1656*ep-240,6220800*ep^19-6428160*ep^18-
         23371200*ep^17+15372000*ep^16+33876720*ep^15-8636760*ep^14-
         20183040*ep^13-549720*ep^12+3715200*ep^11+254520*ep^10-264960*
         ep^9-11880*ep^8+6480*ep^7)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(47775744000*ep^26-
         453641011200*ep^25+1473684142080*ep^24-941626287360*ep^23-
         5581509440640*ep^22+13857677732688*ep^21-7078880567536*ep^20-
         14685785497832*ep^19+21532964630096*ep^18-2254219222259*ep^17-
         15212535861811*ep^16+10843752912417*ep^15+2574771060219*ep^14-
         6716765014227*ep^13+2128802929325*ep^12+1368735131117*ep^11-
         1124716304567*ep^10+107063071986*ep^9+163543587322*ep^8-
         67115411722*ep^7+651633128*ep^6+5980292040*ep^5-1407757440*
         ep^4-37972320*ep^3+57032064*ep^2-7129728*ep+207360,2985984000*
         ep^26-18214502400*ep^25+12726097920*ep^24+112512291840*ep^23-
         197521367040*ep^22-174105423360*ep^21+526348425600*ep^20+
         42856856640*ep^19-606328246080*ep^18+94687750080*ep^17+
         356199295680*ep^16-79249901760*ep^15-110836854720*ep^14+
         25110515520*ep^13+17720660160*ep^12-3871301760*ep^11-
         1330076160*ep^10+281180160*ep^9+36080640*ep^8-7464960*ep^7)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*rat(-851968*ep^14+2662400*
         ep^13-2675712*ep^12-385536*ep^11+3153344*ep^10-2278016*ep^9-
         265928*ep^8+769348*ep^7+122538*ep^6-364601*ep^5+109183*ep^4+
         9274*ep^3-7448*ep^2+603*ep+23,12288*ep^15-22528*ep^14-28416*
         ep^13+54144*ep^12+23232*ep^11-38112*ep^10-7488*ep^9+6784*ep^8+
         384*ep^7-288*ep^6)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-159603721200*ep^24+
         941533396020*ep^23-545756623200*ep^22-6232928466915*ep^21+
         12083349727698*ep^20+5620731411024*ep^19-38954661061864*ep^18+
         39076386848686*ep^17-2439643991764*ep^16-23204818401268*ep^15+
         21274429310024*ep^14-6517777186191*ep^13-5480641465846*ep^12+
         5810424270640*ep^11-474239014048*ep^10-1362337135348*ep^9+
         343297855112*ep^8+207543520728*ep^7-102022112320*ep^6+
         3523780000*ep^5+5201833280*ep^4-867286144*ep^3+8081408*ep^2+
         2016768*ep+414720,5971968000*ep^25-36429004800*ep^24+
         29931171840*ep^23+202181806080*ep^22-395437132800*ep^21-
         196968890880*ep^20+907360957440*ep^19-207348848640*ep^18-
         825198336000*ep^17+421322019840*ep^16+325446359040*ep^15-
         229460520960*ep^14-48549657600*ep^13+51249692160*ep^12+
         57738240*ep^11-4688916480*ep^10+436838400*ep^9+142663680*ep^8-
         19906560*ep^7)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(21499084800*ep^25-
         166991708160*ep^24+371689770240*ep^23+256368110400*ep^22-
         2277297658080*ep^21+2888808183480*ep^20+1154989824948*ep^19-
         5589318688682*ep^18+3057923997509*ep^17+3589559478910*ep^16-
         4312991175182*ep^15-310328085152*ep^14+1925407949634*ep^13-
         432494813420*ep^12-206685143632*ep^11+66392252878*ep^10-
         56676216551*ep^9+37406633110*ep^8+9051831858*ep^7-10110456212*
         ep^6+694918904*ep^5+598699120*ep^4-68781632*ep^3-10120832*ep^2
         +144384*ep+207360,895795200*ep^25-4658135040*ep^24-105753600*
         ep^23+32529807360*ep^22-31140011520*ep^21-71659123200*ep^20+
         92667827520*ep^19+74016875520*ep^18-109724163840*ep^17-
         42581237760*ep^16+63383610240*ep^15+15342842880*ep^14-
         18354850560*ep^13-3295710720*ep^12+2534103360*ep^11+314634240*
         ep^10-160289280*ep^9-9953280*ep^8+3732480*ep^7)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(-1146617856000*
         ep^28+10661054241600*ep^27-30622481639280*ep^26-6832644721200*
         ep^25+197882575123320*ep^24-294658684922148*ep^23-
         227107045142319*ep^22+944890176554287*ep^21-492048447780166*
         ep^20-891974458282356*ep^19+1160917814581646*ep^18+
         19025546081082*ep^17-805855090605484*ep^16+421244448376716*
         ep^15+165594217872053*ep^14-241304143231821*ep^13+
         48319433156498*ep^12+47014776164028*ep^11-26765815205020*ep^10
         -335269958244*ep^9+3831980884160*ep^8-837818368440*ep^7-
         143533196128*ep^6+71882973888*ep^5-3030909568*ep^4-1945014400*
         ep^3+211074048*ep^2+21547008*ep-3317760,71663616000*ep^28-
         437148057600*ep^27+233762734080*ep^26+3137443061760*ep^25-
         5045939159040*ep^24-6878825164800*ep^23+17372875023360*ep^22+
         5207094720000*ep^21-27184240120320*ep^20+1243941442560*ep^19+
         23100661002240*ep^18-4174503644160*ep^17-11208867609600*ep^16+
         2504650014720*ep^15+3085380357120*ep^14-695563614720*ep^13-
         457217671680*ep^12+99659566080*ep^11+32787763200*ep^10-
         6927482880*ep^9-865935360*ep^8+179159040*ep^7)
         +xi^2*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(1990656000*ep^24-
         11882592000*ep^23+2024300160*ep^22+115534402800*ep^21-
         259625846280*ep^20+136070524120*ep^19+203284109378*ep^18-
         103562368163*ep^17-284099942495*ep^16+155323055095*ep^15+
         166416402963*ep^14-106608076903*ep^13-46415619755*ep^12+
         35004867985*ep^11+8219195003*ep^10-7762002798*ep^9-609542130*
         ep^8+1311108540*ep^7-195416532*ep^6-106158068*ep^5+49257480*
         ep^4-4294240*ep^3-1961472*ep^2+541632*ep-40320,995328000*ep^25
         -7564492800*ep^24+17081763840*ep^23+2027704320*ep^22-
         53113113600*ep^21+40444984320*ep^20+53922783360*ep^19-
         66790295040*ep^18-21231536640*ep^17+43916881920*ep^16+
         1517464320*ep^15-14157818880*ep^14+1102318080*ep^13+2291174400
         *ep^12-301918080*ep^11-172838400*ep^10+27740160*ep^9+4700160*
         ep^8-829440*ep^7)
         +xi^2*tf^2*nf^2*ca^2*rat(920*ep^7-5740*ep^6+14762*ep^5-20031*
         ep^4+15165*ep^3-6227*ep^2+1223*ep-84,8*ep^8-44*ep^7+90*ep^6-81
         *ep^5+27*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G30*rat(-30720*ep^10+76800*ep^9-6336*ep^8
         -97728*ep^7+43712*ep^6+32242*ep^5-17791*ep^4-1289*ep^3+1229*
         ep^2-125*ep+6,2880*ep^12-7776*ep^11-1520*ep^10+14552*ep^9-1352
         *ep^8-7848*ep^7-648*ep^6+432*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G20*rat(48384*ep^11-201456*ep^10+257930*
         ep^9-191*ep^8-255076*ep^7+186419*ep^6-19201*ep^5-25765*ep^4+
         9717*ep^3-1052*ep^2-6*ep+9,384*ep^12-1632*ep^11+1728*ep^10+
         1200*ep^9-2760*ep^8+594*ep^7+648*ep^6-162*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G20*G30*rat(-1935360*ep^14+3631104*ep^13+
         3464544*ep^12-8337056*ep^11-1355944*ep^10+6645944*ep^9-665772*
         ep^8-2181152*ep^7+586572*ep^6+265301*ep^5-122228*ep^4-1856*
         ep^3+6594*ep^2-685*ep-6,69120*ep^15-100224*ep^14-261120*ep^13+
         271680*ep^12+422880*ep^11-180696*ep^10-298704*ep^9-28560*ep^8+
         34560*ep^7+3240*ep^6-1296*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G10*rat(-62912*ep^12+243856*ep^11-133792*
         ep^10-726936*ep^9+1503568*ep^8-1010715*ep^7-148383*ep^6+643608
         *ep^5-419004*ep^4+129291*ep^3-19369*ep^2+1064*ep+12,144*ep^13-
         504*ep^12-76*ep^11+2206*ep^10-2570*ep^9-406*ep^8+2286*ep^7-
         1296*ep^6+216*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G10*G20*rat(703104*ep^16-2128768*ep^15-
         873312*ep^14+9382720*ep^13-9371360*ep^12-3969372*ep^11+
         11935424*ep^10-5591367*ep^9-2271537*ep^8+3303813*ep^7-1289529*
         ep^6+129395*ep^5+66497*ep^4-28101*ep^3+4309*ep^2-176*ep-12,
         10368*ep^17-26784*ep^16-41760*ep^15+162672*ep^14-31368*ep^13-
         245778*ep^12+165066*ep^11+103548*ep^10-120828*ep^9+12822*ep^8+
         17874*ep^7-6480*ep^6+648*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G10^2*rat(3456*ep^10-576*ep^9-14016*ep^8+
         9696*ep^7+11992*ep^6-13700*ep^5+512*ep^4+4492*ep^3-2272*ep^2+
         448*ep-32,36*ep^11+12*ep^10-191*ep^9-26*ep^8+266*ep^7+20*ep^6-
         87*ep^5+18*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*rat(112*ep^5-296*ep^4+376*ep^3-328*ep^2+
         152*ep-16,4*ep^6-12*ep^5+9*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*rat(-448*ep^7+2304*ep^6-5360*ep^5+
         6992*ep^4-5264*ep^3+2192*ep^2-448*ep+32,36*ep^8-144*ep^7+197*
         ep^6-105*ep^5+18*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*G20*rat(-12096*ep^8+52800*ep^7-91856
         *ep^6+78272*ep^5-29504*ep^4-832*ep^3+4336*ep^2-1216*ep+96,3888
         *ep^9-20412*ep^8+42552*ep^7-45495*ep^6+27030*ep^5-8967*ep^4+
         1548*ep^3-108*ep^2)
         +xi^3*ca^4*rat(-307968*ep^10+1607616*ep^9-3450352*ep^8+3922272
         *ep^7-2440812*ep^6+679736*ep^5+33220*ep^4-56216*ep^3+6622*ep^2
         -34*ep-9,4096*ep^9-12288*ep^8+9216*ep^7)
         +xi^3*ca^4*G30*rat(10137600*ep^16-49730560*ep^15-325610880*
         ep^14+1140324416*ep^13-417241888*ep^12-1228975744*ep^11+
         840876016*ep^10+207694864*ep^9-369006068*ep^8+162134747*ep^7+
         587684*ep^6-52574975*ep^5+24045027*ep^4-236142*ep^3-2042649*
         ep^2+458876*ep-35700,132710400*ep^15-145981440*ep^14-351387648
         *ep^13+208134144*ep^12+330964992*ep^11-5529600*ep^10-61857792*
         ep^9-3538944*ep^8+2654208*ep^7)
         +xi^3*ca^4*G20*rat(397509120000*ep^22+843773760000*ep^21-
         995784805440*ep^20+873135095472*ep^19-52202640840*ep^18-
         18002555246164*ep^17+4995803714158*ep^16+34321996459826*ep^15-
         9952638237902*ep^14-24250979380666*ep^13+8702267762603*ep^12+
         6360386217696*ep^11-2869830117126*ep^10-339475022958*ep^9+
         227637105435*ep^8-5074786845*ep^7+8982216316*ep^6-4687127582*
         ep^5-1065024478*ep^4+533714521*ep^3-4801678*ep^2-13322660*ep+
         1013592,107495424000*ep^21+161243136000*ep^20-527593512960*
         ep^19-791390269440*ep^18+661694883840*ep^17+1234407029760*
         ep^16-38445373440*ep^15-579625528320*ep^14-118180270080*ep^13+
         87791662080*ep^12+24011458560*ep^11-5025162240*ep^10-
         1517045760*ep^9+94556160*ep^8+29859840*ep^7)
         +xi^3*ca^4*G20*G30*rat(-177327636480000*ep^29+480753745920000*
         ep^28+2317103630131200*ep^27-7610548880332800*ep^26-
         4655041709253120*ep^25+33245925628433792*ep^24-
         17829909769433984*ep^23-49627931334130304*ep^22+
         62634066235619680*ep^21+18142536558185952*ep^20-
         69412521666170956*ep^19+22048449999218228*ep^18+
         31996010326357874*ep^17-24239425306034270*ep^16-
         3606808357609377*ep^15+9086540249400205*ep^14-1788083386439281
         *ep^13-1470604985107642*ep^12+643224366693404*ep^11+
         77773024669774*ep^10-83217998465214*ep^9+4253687835478*ep^8+
         5603272380497*ep^7-828754171575*ep^6-212781359675*ep^5+
         54754459818*ep^4+3548505416*ep^3-1837867328*ep^2+5625936*ep+
         25623072,137594142720000*ep^28-330225942528000*ep^27-
         1433807408332800*ep^26+2673362463621120*ep^25+6095674317864960
         *ep^24-7036389280972800*ep^23-13755350812262400*ep^22+
         6760708188733440*ep^21+16015428130775040*ep^20-714041519063040
         *ep^19-8451714377318400*ep^18-1342936430346240*ep^17+
         2109548599787520*ep^16+528841694085120*ep^15-270685023436800*
         ep^14-80682720952320*ep^13+18301510656000*ep^12+5951922094080*
         ep^11-616970649600*ep^10-211009536000*ep^9+8121876480*ep^8+
         2866544640*ep^7)
         +xi^3*ca^4*G10*rat(855650304000*ep^20-1593317376000*ep^19-
         3532832348160*ep^18+9171887703040*ep^17-486995297280*ep^16-
         11582453704576*ep^15+7139109879968*ep^14+3725752646512*ep^13-
         4918864957456*ep^12+529114519440*ep^11+1094336533742*ep^10-
         276005585993*ep^9-201120419069*ep^8+94688116737*ep^7+
         1745136928*ep^6-7147245817*ep^5+1020760561*ep^4+99599157*ep^3-
         34738170*ep^2+2065916*ep+59352,5308416000*ep^19+2654208000*
         ep^18-29887856640*ep^17-9782968320*ep^16+49101004800*ep^15+
         14031360000*ep^14-26841231360*ep^13-4900331520*ep^12+
         5028986880*ep^11+395366400*ep^10-327168000*ep^9-8847360*ep^8+
         6635520*ep^7)
         +xi^3*ca^4*G10*G30*rat(-123038514000000*ep^27+723624795547200*
         ep^26-747390244344840*ep^25-2743597846596456*ep^24+
         6750865828856420*ep^23-2883795380179395*ep^22-7867155666626736
         *ep^21+15372624374302895*ep^20-5458294658591078*ep^19-
         18062105022435570*ep^18+17821657877542654*ep^17+
         8648771236011963*ep^16-16259686412461999*ep^15+
         1145381712731535*ep^14+6904370209894526*ep^13-3247950561778781
         *ep^12-798309090204100*ep^11+1175449095731620*ep^10-
         223438414904502*ep^9-138630319844855*ep^8+55996457668509*ep^7+
         4772506201610*ep^6-4568442200870*ep^5+205869810362*ep^4+
         160747727248*ep^3-18274002000*ep^2-2043155232*ep+352099872,
         34398535680000*ep^27-125554655232000*ep^26-240206885683200*
         ep^25+1071149857505280*ep^24+557764638474240*ep^23-
         3288563327139840*ep^22-787878971228160*ep^21+4914914077163520*
         ep^20+986466594816000*ep^19-3814619801518080*ep^18-
         857454939832320*ep^17+1514730746511360*ep^16+377256703426560*
         ep^15-300149558968320*ep^14-77687201710080*ep^13+
         29403681177600*ep^12+7684237393920*ep^11-1332996341760*ep^10-
         348444426240*ep^9+21976842240*ep^8+5733089280*ep^7)
         +xi^3*ca^4*G10*G20*rat(-1015159910400000*ep^29+
         5735505646080000*ep^28-1164830172134400*ep^27-
         44682807407253120*ep^26+64005879619428192*ep^25+
         95120581926938592*ep^24-236404602840714208*ep^23-
         32134628541873004*ep^22+359312944513517500*ep^21-
         123688471974303404*ep^20-272098808986451090*ep^19+
         180713921664890542*ep^18+102924965801636208*ep^17-
         114427886466393430*ep^16-13338314173167003*ep^15+
         41726247702115033*ep^14-3979493712528512*ep^13-
         9775932035069636*ep^12+2230336259999640*ep^11+1505111285588600
         *ep^10-513873902906256*ep^9-135019450005686*ep^8+
         66675160005229*ep^7+4307021670133*ep^6-4584256745636*ep^5+
         173679811428*ep^4+154517538032*ep^3-14875971984*ep^2-
         2031535296*ep+271878336,38698352640000*ep^28-144473849856000*
         ep^27-264105507225600*ep^26+1249572673290240*ep^25+
         560971439308800*ep^24-3936136331427840*ep^23-623516253327360*
         ep^22+6154035716874240*ep^21+640539686522880*ep^20-
         5188166101278720*ep^19-567798981304320*ep^18+2400490246717440*
         ep^17+269076045864960*ep^16-618213648384000*ep^15-
         59858364026880*ep^14+89755424317440*ep^13+6285451530240*ep^12-
         7143379476480*ep^11-296886435840*ep^10+283549040640*ep^9+
         5016453120*ep^8-4299816960*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(4142157004800000*ep^31-
         16924278651264000*ep^30-46692279330796800*ep^29+
         313392042225069120*ep^28-280470934232043696*ep^27-
         911015321508968520*ep^26+1934668988696772496*ep^25-
         104806621377063662*ep^24-2827814339074386329*ep^23+
         2087448369457302775*ep^22+1373999729815120509*ep^21-
         2254809043038285135*ep^20+131026171263612064*ep^19+
         1124040720636718538*ep^18-421334243835842115*ep^17-
         306987641505463214*ep^16+207332608399585574*ep^15+
         42217326860421513*ep^14-54390211964046965*ep^13-
         367862507692909*ep^12+8563626931213524*ep^11-766340769646172*
         ep^10-841527493029445*ep^9+112158109496766*ep^8+55743638228895
         *ep^7-8173301526902*ep^6-2601287212576*ep^5+371142476058*ep^4+
         80794191968*ep^3-10907465232*ep^2-1217623104*ep+156434976,
         2476694568960000*ep^30-9246326390784000*ep^29-
         17057545872998400*ep^28+80550546489999360*ep^27+
         36958594144665600*ep^26-256911015904542720*ep^25-
         42148925970186240*ep^24+409602831205662720*ep^23+
         43488604950773760*ep^22-356658773349335040*ep^21-
         38901293549568000*ep^20+174384040195031040*ep^19+
         19492062860574720*ep^18-49167634483445760*ep^17-
         4907239481180160*ep^16+8217201749852160*ep^15+641702354042880*
         ep^14-816197983764480*ep^13-44142538014720*ep^12+
         46720656506880*ep^11+1508598743040*ep^10-1409384448000*ep^9-
         20065812480*ep^8+17199267840*ep^7)
         +xi^3*ca^4*G10^2*rat(-1091556311040000*ep^30+6378531369984000*
         ep^29-3441028952908800*ep^28-41779573582959360*ep^27+
         71573031898439616*ep^26+66153413708308560*ep^25-
         224252054535185144*ep^24+27222384436605532*ep^23+
         294825629122887938*ep^22-164278051956700028*ep^21-
         186837488119737770*ep^20+174317920787436818*ep^19+
         51355524147913216*ep^18-90200960932485854*ep^17+
         1135688359954801*ep^16+26329975344524852*ep^15-
         4157932111431585*ep^14-4706257345494850*ep^13+980057970110320*
         ep^12+610523436972346*ep^11-99187159819226*ep^10-
         73545864037666*ep^9+6375455576529*ep^8+7580960879780*ep^7-
         604579040343*ep^6-497744245122*ep^5+55974479792*ep^4+
         16880294032*ep^3-2564685616*ep^2-220235040*ep+42694272,
         34398535680000*ep^29-119821565952000*ep^28-266865750835200*
         ep^27+1052041152430080*ep^26+776324095672320*ep^25-
         3374127530311680*ep^24-1428933632163840*ep^23+5331694803148800
         *ep^22+1936932102881280*ep^21-4469361048576000*ep^20-
         1657636005888000*ep^19+2007591556792320*ep^18+772620984483840*
         ep^17-489728566149120*ep^16-190588245442560*ep^15+
         66480740720640*ep^14+25532717875200*ep^13-4952903639040*ep^12-
         1851316715520*ep^11+186068828160*ep^10+67469967360*ep^9-
         2707292160*ep^8-955514880*ep^7)
         +xi^3*[d4AA/na]*G30*rat(31334400*ep^16-160348160*ep^15+
         224395008*ep^14+5732992*ep^13-241600448*ep^12+157283680*ep^11+
         82276304*ep^10-103956328*ep^9-30602572*ep^8+46003582*ep^7+
         7435222*ep^6-13547377*ep^5+1450749*ep^4+996939*ep^3-261243*
         ep^2+35944*ep-4908,5529600*ep^15-6082560*ep^14-14641152*ep^13+
         8672256*ep^12+13790208*ep^11-230400*ep^10-2577408*ep^9-147456*
         ep^8+110592*ep^7)
         +xi^3*[d4AA/na]*G20*rat(32845824000*ep^21-84167424000*ep^20-
         162551278080*ep^19+348045848256*ep^18+31415661424*ep^17-
         50954113456*ep^16+214220491468*ep^15-480951933160*ep^14-
         207850432298*ep^13+419249396818*ep^12+118922026572*ep^11-
         165138070329*ep^10-38913176076*ep^9+38682836964*ep^8+
         4593120024*ep^7-4648536154*ep^6-120611098*ep^5+250276534*ep^4-
         5601304*ep^3-5070533*ep^2+217928*ep+7620,1492992000*ep^20+
         3234816000*ep^19-5171143680*ep^18-14438960640*ep^17-435767040*
         ep^16+16854030720*ep^15+10702056960*ep^14-915649920*ep^13-
         2251825920*ep^12-281888640*ep^11+145566720*ep^10+27250560*ep^9
         -2903040*ep^8-622080*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(-41724149760000*ep^29+
         362943442944000*ep^28-455137684684800*ep^27-2690237760307200*
         ep^26+5398172473973760*ep^25+6558875157947008*ep^24-
         17395318115303104*ep^23-5948584620493696*ep^22+
         27222400639603040*ep^21-965750395979736*ep^20-
         24653109915773588*ep^19+5274558869236132*ep^18+
         13723326648945298*ep^17-3748023357678334*ep^16-
         4946531834991276*ep^15+1241392685118356*ep^14+1283087715613759
         *ep^13-245986696735256*ep^12-265775479110266*ep^11+
         50275577563418*ep^10+37017758327058*ep^9-9747112882960*ep^8-
         2296111607198*ep^7+941962757718*ep^6+17747905325*ep^5-
         39711732474*ep^4+3560099032*ep^3+488969072*ep^2-96139440*ep+
         4371552,5733089280000*ep^28-13759414272000*ep^27-
         59741975347200*ep^26+111390102650880*ep^25+253986429911040*
         ep^24-293182886707200*ep^23-573139617177600*ep^22+
         281696174530560*ep^21+667309505448960*ep^20-29751729960960*
         ep^19-352154765721600*ep^18-55955684597760*ep^17+
         87897858324480*ep^16+22035070586880*ep^15-11278542643200*ep^14
         -3361780039680*ep^13+762562944000*ep^12+247996753920*ep^11-
         25707110400*ep^10-8792064000*ep^9+338411520*ep^8+119439360*
         ep^7)
         +xi^3*[d4AA/na]*G10*rat(3047424000*ep^17-9023488000*ep^16+
         9904855040*ep^15-3701614080*ep^14-6777257600*ep^13+9896483040*
         ep^12-2611631696*ep^11-1287525944*ep^10-1026108796*ep^9+
         1742343412*ep^8-459572250*ep^7-120064623*ep^6+63468572*ep^5-
         1958988*ep^4-2272300*ep^3+254291*ep^2+17318*ep-2820,73728000*
         ep^17-61440000*ep^16-234885120*ep^15+95385600*ep^14+241597440*
         ep^13-69120*ep^12-50572800*ep^11-721920*ep^10+3379200*ep^9+
         23040*ep^8-69120*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(-31100001840000*ep^27+
         207436155422400*ep^26-217111570660440*ep^25-1183794783937704*
         ep^24+2617543585076770*ep^23+1352832431989704*ep^22-
         6602342662210206*ep^21+387580468898674*ep^20+9046708688950304*
         ep^19-3016760857310136*ep^18-8005875083525956*ep^17+
         4645866548370951*ep^16+3894596218596877*ep^15-3488517126402987
         *ep^14-658392406739525*ep^13+1293669432465326*ep^12-
         118916480556200*ep^11-240736909073248*ep^10+53357935599456*
         ep^9+28307391574361*ep^8-9265684691847*ep^7-1820244408269*ep^6
         +828269951207*ep^5+40813967200*ep^4-35863098904*ep^3+
         1022851536*ep^2+581548464*ep-43607808,1433272320000*ep^27-
         5231443968000*ep^26-10008620236800*ep^25+44631244062720*ep^24+
         23240193269760*ep^23-137023471964160*ep^22-32828290467840*
         ep^21+204788086548480*ep^20+41102774784000*ep^19-
         158942491729920*ep^18-35727289159680*ep^17+63113781104640*
         ep^16+15719029309440*ep^15-12506231623680*ep^14-3236966737920*
         ep^13+1225153382400*ep^12+320176558080*ep^11-55541514240*ep^10
         -14518517760*ep^9+915701760*ep^8+238878720*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(-13168189440000*ep^28+
         84139278336000*ep^27-104701804185600*ep^26-361400744563200*
         ep^25+1057909754831616*ep^24-305489510431552*ep^23-
         1962181524924976*ep^22+2250212381881648*ep^21+805473606953764*
         ep^20-3028604948073128*ep^19+1355152346235472*ep^18+
         1742111582698599*ep^17-2073242179616110*ep^16-227991802083999*
         ep^15+1312267308630439*ep^14-289672329099926*ep^13-
         451637533027322*ep^12+187378012330332*ep^11+83081151945668*
         ep^10-50864402448459*ep^9-6334851674372*ep^8+6899076776515*
         ep^7-126452393051*ep^6-441594681230*ep^5+34907571144*ep^4+
         12715219232*ep^3-1308165552*ep^2-129352032*ep+13927680,
         537477120000*ep^27-1827422208000*ep^26-4277272780800*ep^25+
         15929418424320*ep^24+13101076131840*ep^23-50301534781440*ep^22
         -25427126223360*ep^21+76997009548800*ep^20+34562054384640*
         ep^19-60537177722880*ep^18-28065156203520*ep^17+23985090247680
         *ep^16+11732197386240*ep^15-4675568209920*ep^14-2389888903680*
         ep^13+449973480960*ep^12+237289098240*ep^11-20117237760*ep^10-
         10829168640*ep^9+328458240*ep^8+179159040*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(107017666560000*ep^30-
         219624670080000*ep^29-2367777177734400*ep^28+7394158576445760*
         ep^27+6456109078436112*ep^26-42804449567953736*ep^25+
         23800537857708988*ep^24+67601067212557318*ep^23-
         72651332522162708*ep^22-39201936154390134*ep^21+
         69644916614387586*ep^20+7082914115678260*ep^19-
         30607694347862992*ep^18-2486756120623638*ep^17+
         7252401517331899*ep^16+4144836480346985*ep^15-1868356962872112
         *ep^14-2203785843472598*ep^13+758602863275204*ep^12+
         534496272042120*ep^11-226160668717502*ep^10-59414779295248*
         ep^9+37668017519769*ep^8+900519578565*ep^7-3078144318974*ep^6+
         328298943578*ep^5+101969729946*ep^4-21610361008*ep^3-416959824
         *ep^2+387511776*ep-25792992,34398535680000*ep^29-
         116955021312000*ep^28-275895366451200*ep^27+1026792467988480*
         ep^26+855577963560960*ep^25-3283015899709440*ep^24-
         1679740382822400*ep^23+5129014750248960*ep^22+2313679985510400
         *ep^21-4182367412459520*ep^20-1934418214563840*ep^19+
         1777194486743040*ep^18+863121257533440*ep^17-395176726425600*
         ep^16-199881679380480*ep^15+47500575621120*ep^14+
         24746057902080*ep^13-3087397140480*ep^12-1642223185920*ep^11+
         101490278400*ep^10+54782853120*ep^9-1313832960*ep^8-716636160*
         ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(955514880000*ep^29-16868238336000*
         ep^28+42969140582400*ep^27+122427771978240*ep^26-
         466391389248384*ep^25-111941795916928*ep^24+1597098892249184*
         ep^23-951277858150352*ep^22-2264273352680848*ep^21+
         2681335055241572*ep^20+1393710716541892*ep^19-2884960839329188
         *ep^18-242797935343348*ep^17+1598522920033388*ep^16-
         72884555657492*ep^15-524687254403217*ep^14+18094664644273*
         ep^13+116492261346194*ep^12+5622967870784*ep^11-19210870300306
         *ep^10-2338590009806*ep^9+2300219701380*ep^8+333600393520*ep^7
         -183810481665*ep^6-25217003271*ep^5+9343931314*ep^4+1016002712
         *ep^3-282708512*ep^2-16709616*ep+3826080,955514880000*ep^28-
         3009871872000*ep^27-8416228147200*ep^26+26417955962880*ep^25+
         30370543534080*ep^24-83602250219520*ep^23-67560017633280*ep^22
         +125582627543040*ep^21+95664545372160*ep^20-92260736225280*
         ep^19-76799023349760*ep^18+30166757683200*ep^17+31517279907840
         *ep^16-3097811312640*ep^15-6326721699840*ep^14-262219991040*
         ep^13+621835499520*ep^12+69697843200*ep^11-28192849920*ep^10-
         4229038080*ep^9+464486400*ep^8+79626240*ep^7)
         +xi^3*tf*nf*ca^3*rat(4800*ep^8-7680*ep^7-13176*ep^6+34938*ep^5
         -25765*ep^4+7688*ep^3-729*ep^2+3*ep+1,128*ep^8-384*ep^7+288*
         ep^6)
         +xi^3*tf*nf*ca^3*G30*rat(60352*ep^10-96368*ep^9-46040*ep^8+
         113292*ep^7-5758*ep^6-35114*ep^5+8471*ep^4+1801*ep^3-711*ep^2+
         81*ep-6,69120*ep^12-82944*ep^11-160896*ep^10+107904*ep^9+
         129408*ep^8+5760*ep^7-6912*ep^6)
         +xi^3*tf*nf*ca^3*G20*rat(-438566400*ep^16-1272853440*ep^15+
         3471737760*ep^14+3504833280*ep^13-6065972838*ep^12-3341797029*
         ep^11+4244181937*ep^10+1222281534*ep^9-1279692238*ep^8-
         143984577*ep^7+130569601*ep^6+5631132*ep^5+3372050*ep^4-
         2609604*ep^3-514448*ep^2+274704*ep-27424,44789760*ep^16-
         33592320*ep^15-164851200*ep^14+60652800*ep^13+212941440*ep^12-
         8190720*ep^11-93381120*ep^10-7257600*ep^9+13564800*ep^8+829440
         *ep^7-622080*ep^6)
         +xi^3*tf*nf*ca^3*G20*G30*rat(-278691840*ep^19+644653056*ep^18+
         1748864832*ep^17-3673221024*ep^16-2471235252*ep^15+6241982490*
         ep^14+746408864*ep^13-4667541523*ep^12+677401792*ep^11+
         1766445755*ep^10-553566464*ep^9-347247703*ep^8+151129836*ep^7+
         32893447*ep^6-18082048*ep^5-1057538*ep^4+891464*ep^3-17648*
         ep^2-10784*ep+288,358318080*ep^19+555393024*ep^18-1757749248*
         ep^17-2754072576*ep^16+2213885952*ep^15+4358969856*ep^14-
         143036928*ep^13-2149742592*ep^12-385440768*ep^11+376607232*
         ep^10+76156416*ep^9-29832192*ep^8-3815424*ep^7+995328*ep^6)
         +xi^3*tf*nf*ca^3*G10*rat(7483392*ep^14-9260544*ep^13-27291136*
         ep^12+50331072*ep^11-7135616*ep^10-44602720*ep^9+41280020*ep^8
         -1467692*ep^7-15756745*ep^6+5591578*ep^5+1442524*ep^4-866050*
         ep^3+37269*ep^2+20916*ep-2108,55296*ep^14+27648*ep^13-305664*
         ep^12-99072*ep^11+480000*ep^10+135936*ep^9-229632*ep^8-36864*
         ep^7+27648*ep^6)
         +xi^3*tf*nf*ca^3*G10*G30*rat(7399410540*ep^17-660822330*ep^16-
         37667211360*ep^15+13037332215*ep^14+52304144937*ep^13-
         24574090970*ep^12-27503683356*ep^11+18201917583*ep^10+
         3704647805*ep^9-5761923678*ep^8+1318716442*ep^7+501982084*ep^6
         -369715536*ep^5+60822696*ep^4+15658624*ep^3-8540832*ep^2+
         1445504*ep-90368,2388787200*ep^18+2508226560*ep^17-12972441600
         *ep^16-11874263040*ep^15+20696371200*ep^14+18711613440*ep^13-
         10309386240*ep^12-9176924160*ep^11+2018856960*ep^10+1501286400
         *ep^9-242933760*ep^8-77414400*ep^7+13271040*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*rat(-43147468800*ep^19+22699261440*
         ep^18+202456313760*ep^17-166195550400*ep^16-224046068892*ep^15
         +253130671938*ep^14+58942216908*ep^13-161482077947*ep^12+
         30468524286*ep^11+50342635041*ep^10-20242354274*ep^9-
         8091365119*ep^8+4140410564*ep^7+811708049*ep^6-407921886*ep^5-
         76682886*ep^4+32900582*ep^3+3027292*ep^2-1883768*ep+152112,
         1074954240*ep^19+1522851840*ep^18-5524070400*ep^17-7609282560*
         ep^16+7873873920*ep^15+12437798400*ep^14-2300520960*ep^13-
         6766295040*ep^12-359838720*ep^11+1443294720*ep^10+140520960*
         ep^9-137548800*ep^8-9123840*ep^7+4976640*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*G30*rat(191102976000*ep^21+
         29649761640*ep^20-1056571960680*ep^19+140569745490*ep^18+
         1786635678510*ep^17-619041068967*ep^16-1262571389649*ep^15+
         782382521871*ep^14+350701294361*ep^13-433003990051*ep^12+
         4825869527*ep^11+118653753367*ep^10-21364938283*ep^9-
         17285147450*ep^8+4385827318*ep^7+1393132188*ep^6-431358752*
         ep^5-52838584*ep^4+22519984*ep^3+27584*ep^2-438336*ep+22912,
         42998169600*ep^21+95312609280*ep^20-180831191040*ep^19-
         493324369920*ep^18+115650478080*ep^17+810350161920*ep^16+
         242997719040*ep^15-443770859520*ep^14-212510822400*ep^13+
         100347310080*ep^12+54684979200*ep^11-12551639040*ep^10-
         5890682880*ep^9+1007493120*ep^8+232243200*ep^7-39813120*ep^6)
         +xi^3*tf*nf*ca^3*G10^2*rat(-44988825600*ep^19+9272526840*ep^18
         +227856153060*ep^17-110609848530*ep^16-331366750065*ep^15+
         214072778763*ep^14+201473467185*ep^13-182335681117*ep^12-
         45929416155*ep^11+80046727991*ep^10-4643339385*ep^9-
         18154485209*ep^8+4141079040*ep^7+1858868414*ep^6-688500300*
         ep^5-37934456*ep^4+36639660*ep^3-3364888*ep^2-109680*ep+14432,
         895795200*ep^19+1313832960*ep^18-4528742400*ep^17-6552576000*
         ep^16+6191631360*ep^15+10600427520*ep^14-1339960320*ep^13-
         5590149120*ep^12-569687040*ep^11+1120296960*ep^10+156625920*
         ep^9-98887680*ep^8-9400320*ep^7+3317760*ep^6)
         +xi^3*tf*nf*cf*ca^2*rat(-240*ep^5+528*ep^4-638*ep^3+531*ep^2-
         207*ep+26,4*ep^5-6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G20*rat(704*ep^8-764*ep^7+124*ep^6+465*
         ep^5-946*ep^4+359*ep^3+136*ep^2-90*ep+12,32*ep^8-8*ep^7-56*
         ep^6-10*ep^5+6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*rat(552*ep^8-1956*ep^7+2882*ep^6-1295*
         ep^5-1589*ep^4+2365*ep^3-1219*ep^2+286*ep-26,18*ep^8-27*ep^7-
         14*ep^6+25*ep^5-6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*G20*rat(-1408*ep^10+5048*ep^9-6884*
         ep^8+1338*ep^7+6657*ep^6-6972*ep^5+1981*ep^4+712*ep^3-604*ep^2
         +144*ep-12,144*ep^10-180*ep^9-184*ep^8+199*ep^7+16*ep^6-37*
         ep^5+6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10^2*rat(-96*ep^8+416*ep^7-864*ep^6+1064*
         ep^5-890*ep^4+588*ep^3-298*ep^2+92*ep-12,54*ep^8-99*ep^7-15*
         ep^6+89*ep^5-43*ep^4+6*ep^3)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G30*rat(-32*ep^6+72*ep^5-68*ep^4+
         38*ep^3-9*ep^2-2*ep+1,360*ep^8-252*ep^7-424*ep^6-28*ep^5+24*
         ep^4)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G20*rat(2488320*ep^14-8242560*
         ep^13+8687520*ep^12+787680*ep^11-4968552*ep^10-2359292*ep^9+
         4574684*ep^8+436035*ep^7-2014281*ep^6+622354*ep^5+2162*ep^4-
         22215*ep^3+12663*ep^2-5102*ep+584,311040*ep^14-336960*ep^13-
         825120*ep^12+471600*ep^11+771480*ep^10+360*ep^9-134280*ep^8-
         5400*ep^7+6480*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G20*G30*rat(-79626240*ep^19+
         15876096*ep^18+466925952*ep^17-208517568*ep^16-874885080*ep^15
         +564724404*ep^14+635800282*ep^13-575120213*ep^12-127634173*
         ep^11+247272244*ep^10-39626596*ep^9-44697641*ep^8+19240731*
         ep^7+3009926*ep^6-2969312*ep^5+7208*ep^4+253012*ep^3-28120*
         ep^2-5776*ep+864,14929920*ep^19+23141376*ep^18-73239552*ep^17-
         114753024*ep^16+92245248*ep^15+181623744*ep^14-5959872*ep^13-
         89572608*ep^12-16060032*ep^11+15691968*ep^10+3173184*ep^9-
         1243008*ep^8-158976*ep^7+41472*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10*rat(4096*ep^10-14976*ep^9+
         18432*ep^8-16160*ep^7+21064*ep^6-20916*ep^5+11666*ep^4-4219*
         ep^3+1279*ep^2-297*ep+31,768*ep^11-1408*ep^10-960*ep^9+1888*
         ep^8+384*ep^7-288*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10*G30*rat(-6240660*ep^17-
         49495200*ep^16-361829145*ep^15+708459315*ep^14+1061462298*
         ep^13-1977029770*ep^12-436589409*ep^11+1500127947*ep^10-
         94178840*ep^9-496693872*ep^8+120892268*ep^7+47321516*ep^6-
         16752864*ep^5+689424*ep^4-156064*ep^3-25728*ep^2+44416*ep-5632
         ,99532800*ep^18+104509440*ep^17-540518400*ep^16-494760960*
         ep^15+862348800*ep^14+779650560*ep^13-429557760*ep^12-
         382371840*ep^11+84119040*ep^10+62553600*ep^9-10122240*ep^8-
         3225600*ep^7+552960*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-119439360*ep^17+
         208773120*ep^16+133264320*ep^15-377735040*ep^14+66744984*ep^13
         +253193604*ep^12-190537250*ep^11-69521165*ep^10+116843218*ep^9
         +6588368*ep^8-32105810*ep^7-231825*ep^6+4310852*ep^5+152372*
         ep^4-294610*ep^3-17570*ep^2+13256*ep-1464,14929920*ep^17-
         3732480*ep^16-60549120*ep^15-7257600*ep^14+81089280*ep^13+
         32760000*ep^12-32492160*ep^11-17982720*ep^10+3312000*ep^9+
         2537280*ep^8-69120*ep^7-103680*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10*G20*G30*rat(3185049600*ep^19+
         281189880*ep^18-17864447940*ep^17+4933997910*ep^16+30690545865
         *ep^15-17005708581*ep^14-19239100698*ep^13+17393464688*ep^12+
         2813563665*ep^11-7335221977*ep^10+1390644584*ep^9+1293931596*
         ep^8-530192660*ep^7-57139548*ep^6+56066016*ep^5-5720816*ep^4-
         1251920*ep^3+367776*ep^2-37312*ep-128,597196800*ep^19+
         925655040*ep^18-2929582080*ep^17-4590120960*ep^16+3689809920*
         ep^15+7264949760*ep^14-238394880*ep^13-3582904320*ep^12-
         642401280*ep^11+627678720*ep^10+126927360*ep^9-49720320*ep^8-
         6359040*ep^7+1658880*ep^6)
         +xi^3*tf*nf*[d4AA/na]*ca^-1*G10^2*rat(1244160*ep^15+20914200*
         ep^14-50470740*ep^13-16762806*ep^12+90712865*ep^11-16975750*
         ep^10-55565750*ep^9+19725088*ep^8+13928555*ep^7-5905300*ep^6-
         1600850*ep^5+694372*ep^4+101120*ep^3-37900*ep^2-1760*ep+496,
         12441600*ep^17-2488320*ep^16-50457600*ep^15-8570880*ep^14+
         66641280*ep^13+30445440*ep^12-24925440*ep^11-15801600*ep^10+
         1806720*ep^9+2014080*ep^8+23040*ep^7-69120*ep^6)
         +xi^3*tf^2*nf^2*ca^2*rat(240*ep^4-666*ep^3+643*ep^2-248*ep+31,
         4*ep^5-12*ep^4+9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G20*rat(704*ep^7-1116*ep^6-374*ep^5+1270*
         ep^4-402*ep^3-166*ep^2+96*ep-12,32*ep^8-56*ep^7-44*ep^6+74*
         ep^5+21*ep^4-9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G10*rat(-888*ep^7+224*ep^6+3110*ep^5-2616
         *ep^4-1034*ep^3+1756*ep^2-624*ep+72,12*ep^8-4*ep^7-57*ep^6+28*
         ep^5+51*ep^4-18*ep^3)
         +xi^4*ca^4*rat(-246528*ep^10+1084224*ep^9-1681120*ep^8+904240*
         ep^7+260184*ep^6-482912*ep^5+186864*ep^4-24298*ep^3+454*ep^2+
         58*ep-9,8192*ep^9-24576*ep^8+18432*ep^7)
         +xi^4*ca^4*G30*rat(-737280*ep^15+3171840*ep^14-25423232*ep^13+
         50835648*ep^12+14061792*ep^11-66735856*ep^10+3281384*ep^9+
         13967876*ep^8-12299362*ep^7+6231433*ep^6+5410448*ep^5-2204261*
         ep^4-484015*ep^3+156780*ep^2-225*ep-2286,53084160*ep^14-
         37158912*ep^13-155418624*ep^12+21086208*ep^11+140820480*ep^10+
         54116352*ep^9-3096576*ep^8-2654208*ep^7)
         +xi^4*ca^4*G20*rat(-55987200000*ep^21+2470995072000*ep^20-
         5189798196000*ep^19-3121523732520*ep^18+11580056625552*ep^17-
         1402742920226*ep^16-7939611409700*ep^15+3580534592478*ep^14+
         1576072463830*ep^13-1593815190324*ep^12+132673715258*ep^11+
         249981578435*ep^10-29912519205*ep^9-25888852538*ep^8-
         3801758540*ep^7+2671783207*ep^6+819106373*ep^5-171332522*ep^4-
         45577728*ep^3+4657890*ep^2+843440*ep-42600,214990848000*ep^20-
         107495424000*ep^19-840196177920*ep^18+97611816960*ep^17+
         1128166133760*ep^16+212481792000*ep^15-501854330880*ep^14-
         155542394880*ep^13+74724249600*ep^12+26134824960*ep^11-
         4246732800*ep^10-1556858880*ep^9+79626240*ep^8+29859840*ep^7)
         +xi^4*ca^4*G20*G30*rat(14985658368000*ep^27-121815897292800*
         ep^26+241523034931200*ep^25+387476562241536*ep^24-
         1722458381284352*ep^23+902530664099264*ep^22+2323756525570816*
         ep^21-2657214230179248*ep^20-706572324221904*ep^19+
         2334486376468888*ep^18-448157296743584*ep^17-1064530407421048*
         ep^16+398603535495562*ep^15+264923786846384*ep^14-
         151536301796283*ep^13-21339106088222*ep^12+47342957913583*
         ep^11-7934268714055*ep^10-11210068044377*ep^9+2864207233439*
         ep^8+1538869995759*ep^7-398580158729*ep^6-111329912556*ep^5+
         27317468439*ep^4+3899282952*ep^3-877839352*ep^2-51395616*ep+
         10294704,55037657088000*ep^26-165112971264000*ep^25-
         452440117739520*ep^24+1274763867586560*ep^23+1492435359498240*
         ep^22-3200111381053440*ep^21-2985099352473600*ep^20+
         3215298334556160*ep^19+3282952510586880*ep^18-969268780154880*
         ep^17-1485943478599680*ep^16-33315997040640*ep^15+
         269431646699520*ep^14+36551290798080*ep^13-22432125173760*
         ep^12-4193296957440*ep^11+863732367360*ep^10+185210634240*ep^9
         -12421693440*ep^8-2866544640*ep^7)
         +xi^4*ca^4*G10*rat(10152345600*ep^19+30283038720*ep^18-
         176358266880*ep^17-23736924160*ep^16+684894265600*ep^15-
         453144354048*ep^14-661577480320*ep^13+661641775744*ep^12+
         125928155608*ep^11-262135444100*ep^10+18846805926*ep^9+
         45249779441*ep^8-9857240852*ep^7-2705084569*ep^6+995868668*
         ep^5+19426689*ep^4-39024154*ep^3+2155399*ep^2+590508*ep-29412,
         2123366400*ep^18+1486356480*ep^17-11657871360*ep^16-6244761600
         *ep^15+18391449600*ep^14+9290833920*ep^13-8878325760*ep^12-
         3735797760*ep^11+1264435200*ep^10+411033600*ep^9-48660480*ep^8
         -13271040*ep^7)
         +xi^4*ca^4*G10*G30*rat(-11488487904000*ep^25+129686419117440*
         ep^24-478632990431472*ep^23+342213346981136*ep^22+
         1883161352540972*ep^21-4327238708901812*ep^20+1547037262762860
         *ep^19+4177431737566760*ep^18-4486875082328168*ep^17+
         139028275949104*ep^16+2454233419762728*ep^15-1524153036591548*
         ep^14-302322856236350*ep^13+637777513223081*ep^12-
         99343248735504*ep^11-112454760315676*ep^10+49794696917088*ep^9
         +4466420692638*ep^8-10240099637356*ep^7+1555346408576*ep^6+
         972675213386*ep^5-219069337115*ep^4-41524735256*ep^3+
         10204619752*ep^2+642843072*ep-158244336,55037657088000*ep^25-
         233910042624000*ep^24-221969928683520*ep^23+1753457712168960*
         ep^22-248439177216000*ep^21-4411254732226560*ep^20+
         1286770814484480*ep^19+5327298141880320*ep^18-1103324007628800
         *ep^17-3310478021099520*ep^16+173029305876480*ep^15+
         995560402452480*ep^14+75486206361600*ep^13-127306857185280*
         ep^12-17720925880320*ep^11+6755702538240*ep^10+1152987955200*
         ep^9-122305904640*ep^8-22932357120*ep^7)
         +xi^4*ca^4*G10*G20*rat(51194695680000*ep^27-481124261376000*
         ep^26+1550466552844800*ep^25-1006267735434240*ep^24-
         5681892878158656*ep^23+14127119883793256*ep^22-
         7285530180862304*ep^21-14917260137633630*ep^20+
         20891444190974374*ep^19+731324982880174*ep^18-
         15285418768249808*ep^17+5302618982916761*ep^16+
         5136795305847276*ep^15-3030019121721473*ep^14-848596658950702*
         ep^13+806305325929418*ep^12+41331127644266*ep^11-
         121475336474472*ep^10+9092740121872*ep^9+10787799057953*ep^8-
         1884879522876*ep^7-569194089693*ep^6+175830766014*ep^5+
         10820130506*ep^4-8073314384*ep^3+375720608*ep^2+132460128*ep-
         12934368,15479341056000*ep^26-67077144576000*ep^25-
         59204179722240*ep^24+508520719319040*ep^23-104405527756800*
         ep^22-1308402928189440*ep^21+493873044480000*ep^20+
         1641929288785920*ep^19-531392480870400*ep^18-1099659236474880*
         ep^17+220118957015040*ep^16+388261029888000*ep^15-
         37278616780800*ep^14-69613877329920*ep^13+2913534074880*ep^12+
         6308498350080*ep^11-105504768000*ep^10-270649589760*ep^9+
         1433272320*ep^8+4299816960*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(-1529588219904000*ep^30+
         11379850855372800*ep^29-23530249119352320*ep^28-
         18326911422492288*ep^27+134510957414095584*ep^26-
         161978938377905456*ep^25-39612183568133544*ep^24+
         264549116102629236*ep^23-196861335050650556*ep^22-
         81494491900241592*ep^21+188983850085347268*ep^20-
         59583555159353116*ep^19-56214860543208984*ep^18+
         51732942936357464*ep^17-176852254164280*ep^16-
         19212488402163960*ep^15+3943432078145717*ep^14+
         5518667397760910*ep^13-1499566027941099*ep^12-1228098616442044
         *ep^11+386669971265498*ep^10+166410817881516*ep^9-
         60859267745278*ep^8-12205380241820*ep^7+5350242882765*ep^6+
         443696480678*ep^5-249905653163*ep^4-5017570008*ep^3+5052769976
         *ep^2-56920320*ep-16201584,3962711310336000*ep^29-
         13209037701120000*ep^28-32575688477245440*ep^27+
         115850598993100800*ep^26+105473990228705280*ep^25-
         368868029355786240*ep^24-214985493294612480*ep^23+
         569370332611215360*ep^22+297329900965724160*ep^21-
         451722076972646400*ep^20-242930900468367360*ep^19+
         181842104124702720*ep^18+103924142226800640*ep^17-
         37098558282792960*ep^16-22691006483005440*ep^15+
         4071120206561280*ep^14+2655171849093120*ep^13-243848034385920*
         ep^12-168167274577920*ep^11+7486140579840*ep^10+5408214220800*
         ep^9-91729428480*ep^8-68797071360*ep^7)
         +xi^4*ca^4*G10^2*rat(151496884224000*ep^28-1098080611430400*
         ep^27+2096318682178560*ep^26+2312180626487040*ep^25-
         12458197126426176*ep^24+10963764102907392*ep^23+
         9080842868792064*ep^22-19053117879038112*ep^21+
         2449719760586196*ep^20+12941588717509260*ep^19-
         6102931520748992*ep^18-4995315243163652*ep^17+3632466945546320
         *ep^16+1221594854881028*ep^15-1187020109197522*ep^14-
         180182357758019*ep^13+237970899967955*ep^12+9611351724416*
         ep^11-29722472595072*ep^10+1798826163594*ep^9+2222056051770*
         ep^8-414707719816*ep^7-73185901902*ep^6+35084282997*ep^5-
         1500710009*ep^4-1367668880*ep^3+174055864*ep^2+20359152*ep-
         3247056,27518828544000*ep^27-112368549888000*ep^26-
         135063939317760*ep^25+877723865579520*ep^24+40399381463040*
         ep^23-2372452106895360*ep^22+296484110991360*ep^21+
         3138484533166080*ep^20-214951393198080*ep^19-2191124189675520*
         ep^18-97414848184320*ep^17+788072478474240*ep^16+
         106287361228800*ep^15-140326278266880*ep^14-25759884902400*
         ep^13+12510012211200*ep^12+2616213012480*ep^11-528045834240*
         ep^10-117740666880*ep^9+8281128960*ep^8+1911029760*ep^7)
         +xi^4*[d4AA/na]*G30*rat(-2580480*ep^15+11200512*ep^14-14158336
         *ep^13+1794048*ep^12+7654272*ep^11-2733056*ep^10-1511552*ep^9+
         421216*ep^8-5829248*ep^7-24052*ep^6+3723616*ep^5-266995*ep^4-
         566195*ep^3+48825*ep^2+20691*ep-2250,2211840*ep^14-1548288*
         ep^13-6475776*ep^12+878592*ep^11+5867520*ep^10+2254848*ep^9-
         129024*ep^8-110592*ep^7)
         +xi^4*[d4AA/na]*G20*rat(-8957952000*ep^20-13810176000*ep^19+
         36389566080*ep^18+42089881920*ep^17-65560467064*ep^16+
         791368496*ep^15+54768445734*ep^14-59288133124*ep^13+3558909954
         *ep^12+49765049068*ep^11-14211758897*ep^10-17300582448*ep^9+
         4248474938*ep^8+3227982710*ep^7-613866424*ep^6-302103068*ep^5+
         45925052*ep^4+13485186*ep^3-1783833*ep^2-226820*ep+28380,
         2985984000*ep^19+497664000*ep^18-11337615360*ep^17-6202690560*
         ep^16+11533847040*ep^15+10640367360*ep^14+123379200*ep^13-
         2078058240*ep^12-347535360*ep^11+131293440*ep^10+28546560*ep^9
         -2592000*ep^8-622080*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(2739142656000*ep^27-26789603328000
         *ep^26+52628443054080*ep^25+135565505439744*ep^24-
         439243283857408*ep^23-87685696599104*ep^22+988888936551872*
         ep^21-246589517643264*ep^20-1008313825847280*ep^19+
         382889612496836*ep^18+629827080625448*ep^17-190857859150928*
         ep^16-326953904868070*ep^15+61244365572316*ep^14+
         139907482362648*ep^13-33353709426088*ep^12-36081317201485*
         ep^11+13926567580081*ep^10+4134401794163*ep^9-2743750248263*
         ep^8-33455780145*ep^7+241127665931*ep^6-25672620687*ep^5-
         9069817077*ep^4+1686420288*ep^3+81868840*ep^2-31740624*ep+
         1537776,2293235712000*ep^26-6879707136000*ep^25-18851671572480
         *ep^24+53115161149440*ep^23+62184806645760*ep^22-
         133337974210560*ep^21-124379139686400*ep^20+133970763939840*
         ep^19+136789687941120*ep^18-40386199173120*ep^17-
         61914311608320*ep^16-1388166543360*ep^15+11226318612480*ep^14+
         1522970449920*ep^13-934671882240*ep^12-174720706560*ep^11+
         35988848640*ep^10+7717109760*ep^9-517570560*ep^8-119439360*
         ep^7)
         +xi^4*[d4AA/na]*G10*rat(68812800*ep^15+22722560*ep^14-53068800
         *ep^13+127674240*ep^12-81171520*ep^11-118618032*ep^10+
         125146840*ep^9-9172324*ep^8-15908134*ep^7-1591694*ep^6+2509313
         *ep^5+204967*ep^4-217182*ep^3+6330*ep^2+5411*ep-519,14745600*
         ep^15+12779520*ep^14-29675520*ep^13-35205120*ep^12-2626560*
         ep^11+6082560*ep^10+1013760*ep^9-245760*ep^8-46080*ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(2140761312000*ep^25-4337092275840*
         ep^24-30449735866128*ep^23+60394603771744*ep^22+
         143453510559268*ep^21-372320954065384*ep^20-105460587483528*
         ep^19+800816600181760*ep^18-298118753834176*ep^17-
         746582880903688*ep^16+687089379969048*ep^15+110977741031876*
         ep^14-529591503511138*ep^13+202146417889867*ep^12+
         204604340391804*ep^11-140149656883508*ep^10-28911696583200*
         ep^9+32374925683482*ep^8+553849183900*ep^7-3283060296272*ep^6+
         151912866478*ep^5+155964496547*ep^4-10557445096*ep^3-
         3033490600*ep^2+202200768*ep+11900016,2293235712000*ep^25-
         9746251776000*ep^24-9248747028480*ep^23+73060738007040*ep^22-
         10351632384000*ep^21-183802280509440*ep^20+53615450603520*
         ep^19+221970755911680*ep^18-45971833651200*ep^17-
         137936584212480*ep^16+7209554411520*ep^15+41481683435520*ep^14
         +3145258598400*ep^13-5304452382720*ep^12-738371911680*ep^11+
         281487605760*ep^10+48041164800*ep^9-5096079360*ep^8-955514880*
         ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(913711104000*ep^25-6013066752000*
         ep^24+10644195363840*ep^23+4129247907840*ep^22-21078878475328*
         ep^21-6926306096592*ep^20+35204510920504*ep^19-816140852452*
         ep^18-32347773650466*ep^17+16771264476166*ep^16+2150044465428*
         ep^15-9286068539349*ep^14+12394352448079*ep^13-1622355660900*
         ep^12-7361190697186*ep^11+2632711638616*ep^10+1611498006946*
         ep^9-669671019484*ep^8-172996916138*ep^7+59959412113*ep^6+
         16918158865*ep^5-3345231446*ep^4-1043541648*ep^3+153086032*
         ep^2+22246704*ep-3142944,214990848000*ep^24-1289945088000*
         ep^23+1470955438080*ep^22+3751231979520*ep^21-6721493114880*
         ep^20-4468953047040*ep^19+9826607508480*ep^18+3447592243200*
         ep^17-6575366522880*ep^16-2015705917440*ep^15+2033139916800*
         ep^14+660143831040*ep^13-262571673600*ep^12-89144064000*ep^11+
         13991408640*ep^10+4869642240*ep^9-253808640*ep^8-89579520*ep^7
         )
         +xi^4*[d4AA/na]*G10*G20*G30*rat(-42807066624000*ep^29+
         208885778380800*ep^28-7590766579200*ep^27-1242477407190144*
         ep^26+1525459512287584*ep^25+1378337781350160*ep^24-
         4216527381282120*ep^23+2321268422162020*ep^22+4440291270687252
         *ep^21-6325559974017936*ep^20-2442785003538568*ep^19+
         4741251042851328*ep^18+2098425443411912*ep^17-799887237964648*
         ep^16-2044297248035136*ep^15-666406553414920*ep^14+
         1087631806568309*ep^13+431363877429129*ep^12-325369644135184*
         ep^11-116592933554488*ep^10+61650317843826*ep^9+16311457801106
         *ep^8-7753594620152*ep^7-1020169030212*ep^6+578168930309*ep^5+
         10926961813*ep^4-21434984640*ep^3+1168569416*ep^2+297893808*ep
         -30509424,55037657088000*ep^28-165112971264000*ep^27-
         507477774827520*ep^26+1439876838850560*ep^25+1944875477237760*
         ep^24-4474875248640000*ep^23-4477534711971840*ep^22+
         6415409715609600*ep^21+6268051863060480*ep^20-4184567114711040
         *ep^19-4768895989186560*ep^18+935952783114240*ep^17+
         1755375125299200*ep^16+69867287838720*ep^15-291863771873280*
         ep^14-40744587755520*ep^13+23295857541120*ep^12+4378507591680*
         ep^11-876154060800*ep^10-188077178880*ep^9+12421693440*ep^8+
         2866544640*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(-95551488000*ep^25+813469132800*
         ep^24-2137713707520*ep^23-268601235840*ep^22+9637608027936*
         ep^21-10033408408848*ep^20-8195218506984*ep^19+15652027918092*
         ep^18-3465718134768*ep^17-4494319555060*ep^16+5113547310064*
         ep^15-4536639028300*ep^14-1762395151896*ep^13+4166131010254*
         ep^12+304750989465*ep^11-1484863801190*ep^10-38156347156*ep^9+
         271186519280*ep^8+4443508634*ep^7-25694692408*ep^6-488255688*
         ep^5+1233815838*ep^4+25861341*ep^3-27184354*ep^2-441428*ep+
         197736,191102976000*ep^24-812187648000*ep^23-197419991040*
         ep^22+3365177425920*ep^21-93287301120*ep^20-5605998796800*
         ep^19-667336642560*ep^18+4247212032000*ep^17+1292179415040*
         ep^16-1314662031360*ep^15-612692213760*ep^14+119565066240*
         ep^13+92649185280*ep^12+1385349120*ep^11-5294960640*ep^10-
         504668160*ep^9+99532800*ep^8+13271040*ep^7)
         +xi^4*tf*nf*ca^3*rat(-8784*ep^8+33768*ep^7-48238*ep^6+32221*
         ep^5-10190*ep^4+1229*ep^3-ep^2-6*ep+1,128*ep^8-384*ep^7+288*
         ep^6)
         +xi^4*tf*nf*ca^3*G20*rat(1440*ep^11-31728*ep^10+64976*ep^9-
         5292*ep^8-58838*ep^7+30384*ep^6+1537*ep^5-2523*ep^4+407*ep^3-
         603*ep^2+270*ep-30,9216*ep^11-16128*ep^10-12672*ep^9+21312*
         ep^8+6048*ep^7-2592*ep^6)
         +xi^4*tf*nf*ca^3*G10*rat(521856*ep^12-1045152*ep^11-1173408*
         ep^10+4315596*ep^9-3326724*ep^8-28333*ep^7+1351377*ep^6-796339
         *ep^5+197307*ep^4-12124*ep^3-5448*ep^2+1536*ep-144,6912*ep^12-
         6912*ep^11-31296*ep^10+38016*ep^9+18624*ep^8-29952*ep^7+6912*
         ep^6)
         +xi^4*tf*nf*ca^3*G10*G20*rat(-3549312*ep^16+4798368*ep^15+
         14606784*ep^14-27256320*ep^13-2452104*ep^12+29652986*ep^11-
         15099564*ep^10-7638769*ep^9+9868251*ep^8-2723232*ep^7-709032*
         ep^6+645859*ep^5-146985*ep^4-4292*ep^3+9042*ep^2-1800*ep+120,
         497664*ep^16-41472*ep^15-2854656*ep^14+733824*ep^13+4610880*
         ep^12-1370880*ep^11-2420352*ep^10+975744*ep^9+270144*ep^8-
         172800*ep^7+20736*ep^6)
         +xi^4*tf*nf*ca^3*G10^2*rat(-480*ep^9-240*ep^8+1232*ep^7-472*
         ep^6-62*ep^5+225*ep^4-398*ep^3+249*ep^2-58*ep+4,144*ep^9+264*
         ep^8-368*ep^7-656*ep^6+80*ep^5+200*ep^4-48*ep^3)
         +xi^4*tf*nf*cf*ca^2*rat(-18*ep^4+33*ep^3-36*ep^2+27*ep-6,4*
         ep^4-6*ep^3)
         +xi^4*tf*nf*cf*ca^2*G10*rat(12*ep^5-48*ep^4+87*ep^3-81*ep^2+36
         *ep-6,6*ep^5-13*ep^4+6*ep^3)
         +xi^4*tf*nf*[d4AA/na]*ca^-1*G20*rat(96*ep^7-328*ep^6+396*ep^5-
         170*ep^4-21*ep^3+31*ep^2-3*ep-1,192*ep^8-48*ep^7-336*ep^6-60*
         ep^5+36*ep^4)
         +xi^4*tf*nf*[d4AA/na]*ca^-1*G10*rat(12*ep^4-20*ep^3+7*ep^2+2*
         ep-1,16*ep^6-8*ep^5-24*ep^4)
         +xi^4*tf*nf*[d4AA/na]*ca^-1*G10*G20*rat(-192*ep^7+368*ep^6-384
         *ep^5+328*ep^4-108*ep^3-29*ep^2+18*ep-1,384*ep^8-96*ep^7-672*
         ep^6-120*ep^5+72*ep^4)
         +xi^4*tf^2*nf^2*ca^2*rat(18*ep^3-42*ep^2+30*ep-6,4*ep^4-12*
         ep^3+9*ep^2)
         +xi^5*ca^4*rat(20352*ep^8-70080*ep^7+94632*ep^6-68188*ep^5+
         24948*ep^4-3678*ep^3-33*ep^2+42*ep-7,2048*ep^7-3072*ep^6)
         +xi^5*ca^4*G30*rat(-13824*ep^14+46464*ep^13-192704*ep^12+
         363984*ep^11-43720*ep^10-361828*ep^9+204578*ep^8-14168*ep^7-
         36796*ep^6+55183*ep^5-10653*ep^4+625*ep^3+1031*ep^2-716*ep+84,
         6635520*ep^13-7962624*ep^12-15446016*ep^11+10358784*ep^10+
         12423168*ep^9+552960*ep^8-663552*ep^7)
         +xi^5*ca^4*G20*rat(-279936000*ep^16+2805840000*ep^15-
         7030954560*ep^14+4525616800*ep^13+3724188712*ep^12-5128840952*
         ep^11+1443955542*ep^10+136964008*ep^9-73062966*ep^8+104994097*
         ep^7-114399764*ep^6+32649436*ep^5+4730150*ep^4-4053917*ep^3+
         715220*ep^2-38016*ep-558,1194393600*ep^15-2329067520*ep^14-
         1356963840*ep^13+3349278720*ep^12+367441920*ep^11-836075520*
         ep^10+41472000*ep^9+54743040*ep^8-7464960*ep^7)
         +xi^5*ca^4*G20*G30*rat(1144627200*ep^20-6517923840*ep^19+
         12259407360*ep^18-3798018944*ep^17-15279826464*ep^16+
         14847080816*ep^15+1708166984*ep^14-349495764*ep^13-2131281532*
         ep^12-7395017028*ep^11+4024784753*ep^10+3078844086*ep^9-
         1802855550*ep^8-388509527*ep^7+360750212*ep^6-16934814*ep^5-
         30668008*ep^4+6692279*ep^3+576641*ep^2-330864*ep+24804,
         57330892800*ep^19-116572815360*ep^18-213477949440*ep^17+
         358968360960*ep^16+387839508480*ep^15-316172574720*ep^14-
         342986711040*ep^13+23960862720*ep^12+68332584960*ep^11+
         2199674880*ep^10-4933509120*ep^9-159252480*ep^8+119439360*ep^7
         )
         +xi^5*ca^4*G10*rat(-6193152*ep^14+7458816*ep^13+17611264*ep^12
         -34710528*ep^11+19134016*ep^10+3875416*ep^9-9681232*ep^8+
         3307970*ep^7+851102*ep^6-752213*ep^5+74231*ep^4+56201*ep^3-
         18691*ep^2+2064*ep-28,442368*ep^13+442368*ep^12-1560576*ep^11-
         909312*ep^10+1044480*ep^9+245760*ep^8-147456*ep^7)
         +xi^5*ca^4*G10*G30*rat(172569600*ep^20-13803525120*ep^19+
         45764852672*ep^18+36900246144*ep^17-254355334240*ep^16+
         147555167872*ep^15+245925380476*ep^14-204485640664*ep^13-
         72947716380*ep^12+57906887704*ep^11+17234575060*ep^10+
         8634923948*ep^9-13215809905*ep^8-4890908624*ep^7+4249150819*
         ep^6+318949940*ep^5-468457635*ep^4+25216968*ep^3+15961473*ep^2
         -1894968*ep+4860,229323571200*ep^20-695614832640*ep^19-
         387620536320*ep^18+2289785241600*ep^17+115484590080*ep^16-
         2816048332800*ep^15-107256545280*ep^14+1467790295040*ep^13+
         177486888960*ep^12-264531640320*ep^11-28532736000*ep^10+
         19097026560*ep^9+1114767360*ep^8-477757440*ep^7)
         +xi^5*ca^4*G10*G20*rat(157883904000*ep^22-907522099200*ep^21+
         1432938545280*ep^20+1385362282080*ep^19-7398047783824*ep^18+
         9478562762888*ep^17-3591832946580*ep^16-3717554706820*ep^15+
         4906204083700*ep^14-1442140748877*ep^13-805094271272*ep^12+
         405369448068*ep^11+312736144470*ep^10-261385086038*ep^9+
         14332348718*ep^8+46708618716*ep^7-18534094482*ep^6+1320400507*
         ep^5+935539902*ep^4-333023964*ep^3+54277416*ep^2-4843200*ep+
         191232,128994508800*ep^21-380533800960*ep^20-511319900160*
         ep^19+2355045580800*ep^18-506890690560*ep^17-3833615278080*
         ep^16+2411231846400*ep^15+2038859735040*ep^14-1942113853440*
         ep^13-103106027520*ep^12+442811473920*ep^11-85130403840*ep^10-
         21996748800*ep^9+8480194560*ep^8-716636160*ep^7)
         +xi^5*ca^4*G10*G20*G30*rat(-26515537920*ep^23+138502241280*
         ep^22-232349921280*ep^21+176162953536*ep^20-302008568128*ep^19
         +366458207840*ep^18+441027024224*ep^17-943935661644*ep^16+
         131439842300*ep^15+379931130780*ep^14-78447024880*ep^13-
         30198920*ep^12-74074700632*ep^11-7780122765*ep^10+42525989266*
         ep^9-5984754486*ep^8-8239204594*ep^7+2477667060*ep^6+509950862
         *ep^5-293190882*ep^4+18409974*ep^3+8087805*ep^2-1443192*ep+
         72396,2063912140800*ep^22-4884592066560*ep^21-8350244536320*
         ep^20+20369188454400*ep^19+15940934369280*ep^18-31520883179520
         *ep^17-18208052674560*ep^16+21014718382080*ep^15+
         10725893406720*ep^14-5719234314240*ep^13-2376445132800*ep^12+
         794271744000*ep^11+210213273600*ep^10-54902292480*ep^9-
         6210846720*ep^8+1433272320*ep^7)
         +xi^5*ca^4*G10^2*rat(4374466560*ep^20-12462094080*ep^19-
         7837689600*ep^18+49448802960*ep^17-38890171208*ep^16-
         2289560212*ep^15+9728612434*ep^14-4218890888*ep^13+6040647644*
         ep^12-4800144896*ep^11-430765546*ep^10+2013309027*ep^9-
         579864193*ep^8-168701737*ep^7+95200845*ep^6-2114995*ep^5-
         4064379*ep^4+39265*ep^3+74127*ep^2+19236*ep-3164,4777574400*
         ep^19-1353646080*ep^18-33097973760*ep^17+5783961600*ep^16+
         67697786880*ep^15-267632640*ep^14-49759764480*ep^13-5076172800
         *ep^12+11326832640*ep^11+957726720*ep^10-970997760*ep^9-
         44236800*ep^8+26542080*ep^7)
         +xi^5*[d4AA/na]*G30*rat(-27648*ep^13+39936*ep^12+52160*ep^11-
         103584*ep^10+51712*ep^9+11608*ep^8-32024*ep^7+9080*ep^6+1987*
         ep^5+4277*ep^4-3303*ep^3-85*ep^2+376*ep-52,276480*ep^12+82944*
         ep^11-519168*ep^10-347136*ep^9-3072*ep^8+18432*ep^7)
         +xi^5*[d4AA/na]*G20*rat(-8294400*ep^14+20494080*ep^13-7224640*
         ep^12-19434880*ep^11+7029728*ep^10+15580200*ep^9-10934896*ep^8
         +1955046*ep^7-128245*ep^6-262435*ep^5+261299*ep^4-43397*ep^3-
         10684*ep^2+3094*ep-174,8294400*ep^13-967680*ep^12-15344640*
         ep^11-4389120*ep^10+2177280*ep^9+380160*ep^8-103680*ep^7)
         +xi^5*[d4AA/na]*G20*G30*rat(99532800*ep^18-170280960*ep^17-
         366568960*ep^16+687583104*ep^15+286735648*ep^14-726311120*
         ep^13+33404352*ep^12+433865056*ep^11-67363518*ep^10-168850553*
         ep^9+21368433*ep^8+31468716*ep^7-2233258*ep^6-745994*ep^5-
         127512*ep^4-557801*ep^3+110203*ep^2+36952*ep-7188,398131200*
         ep^17-79626240*ep^16-1827532800*ep^15-817827840*ep^14+
         2107745280*ep^13+2077470720*ep^12+372971520*ep^11-188559360*
         ep^10-57646080*ep^9+3870720*ep^8+1658880*ep^7)
         +xi^5*[d4AA/na]*G10*rat(-4096*ep^11+5888*ep^10+2368*ep^9+6096*
         ep^8-16232*ep^7+10172*ep^6-3114*ep^5+1004*ep^4-264*ep^3-11*
         ep^2+14*ep-1,6144*ep^11-2048*ep^10-10752*ep^9-1024*ep^8+1536*
         ep^7)
         +xi^5*[d4AA/na]*G10*G30*rat(-40166400*ep^18+196549120*ep^17-
         280840512*ep^16-2315785856*ep^15+1806929600*ep^14+3837828656*
         ep^13-556017740*ep^12-3537844764*ep^11-470198344*ep^10+
         1767632984*ep^9+428729326*ep^8-555890639*ep^7-132167767*ep^6+
         118672034*ep^5+13232956*ep^4-14498091*ep^3+634461*ep^2+569556*
         ep-68580,1592524800*ep^18-1911029760*ep^17-6991626240*ep^16+
         4038819840*ep^15+11702292480*ep^14-121098240*ep^13-6817996800*
         ep^12-2246123520*ep^11+523653120*ep^10+246067200*ep^9-8847360*
         ep^8-6635520*ep^7)
         +xi^5*[d4AA/na]*G10*G20*rat(223948800*ep^18-960936960*ep^17+
         1096618240*ep^16+539438240*ep^15-2049394192*ep^14+1499117088*
         ep^13+355384328*ep^12-1648696198*ep^11+1308888031*ep^10-
         291414671*ep^9-202956803*ep^8+142402443*ep^7-1361819*ep^6-
         23694245*ep^5+4664179*ep^4+1909995*ep^3-875340*ep^2+121668*ep-
         5664,298598400*ep^17-731566080*ep^16-570654720*ep^15+
         1839283200*ep^14+350853120*ep^13-1382261760*ep^12-62208000*
         ep^11+292377600*ep^10-19077120*ep^9-17832960*ep^8+2488320*ep^7
         )
         +xi^5*[d4AA/na]*G10*G20*G30*rat(-63513600*ep^18+356687360*
         ep^17-1256315712*ep^16+2805632192*ep^15-1082968832*ep^14-
         1688738768*ep^13-587865724*ep^12+781909248*ep^11+1631899864*
         ep^10-540962840*ep^9-712029814*ep^8+187953503*ep^7+144949363*
         ep^6-46533026*ep^5-10060012*ep^4+5555247*ep^3-295065*ep^2-
         171516*ep+24132,4777574400*ep^18-5733089280*ep^17-20974878720*
         ep^16+12116459520*ep^15+35106877440*ep^14-363294720*ep^13-
         20453990400*ep^12-6738370560*ep^11+1570959360*ep^10+738201600*
         ep^9-26542080*ep^8-19906560*ep^7)
         +xi^5*[d4AA/na]*G10^2*rat(2211840*ep^17-8471040*ep^16+1061120*
         ep^15+24876000*ep^14+1835552*ep^13-40592768*ep^12-11684584*
         ep^11+28838986*ep^10+15038324*ep^9-10016092*ep^8-7800852*ep^7+
         1621513*ep^6+2008141*ep^5-128152*ep^4-242314*ep^3+9871*ep^2+
         9253*ep-398,22118400*ep^16-35758080*ep^15-78520320*ep^14+
         82851840*ep^13+114923520*ep^12-35758080*ep^11-60641280*ep^10-
         11888640*ep^9+2119680*ep^8+552960*ep^7)
         +xi^5*tf*nf*ca^3*rat(-204*ep^3+390*ep^2-231*ep+45,16*ep^3-24*
         ep^2)
         +xi^5*tf*nf*ca^3*G10*rat(480*ep^6+228*ep^5-1344*ep^4+453*ep^3+
         411*ep^2-276*ep+48,96*ep^6+112*ep^5-288*ep^4-208*ep^3+96*ep^2)
         +xi^6*ca^4*rat(2048*ep^7-6020*ep^6+6004*ep^5-2661*ep^4+453*
         ep^3-2*ep^2-2*ep+1,512*ep^6-768*ep^5)
         +xi^6*ca^4*G20*rat(-1152*ep^10+7104*ep^9-8216*ep^8-3008*ep^7+
         6366*ep^6-2322*ep^5+1139*ep^4-868*ep^3-147*ep^2+300*ep-60,
         73728*ep^9-18432*ep^8-129024*ep^7-23040*ep^6+13824*ep^5)
         +xi^6*ca^4*G10*rat(-35136*ep^10+24384*ep^9+106512*ep^8-130788*
         ep^7+55264*ep^6-7019*ep^5-2026*ep^4+539*ep^3+942*ep^2-744*ep+
         144,18432*ep^9+21504*ep^8-55296*ep^7-39936*ep^6+18432*ep^5)
         +xi^6*ca^4*G10*G20*rat(50688*ep^13-118656*ep^12+93888*ep^11-
         68880*ep^10+6928*ep^9+50096*ep^8-24800*ep^7-3405*ep^6-9370*
         ep^5+12628*ep^4-2302*ep^3-1467*ep^2+600*ep-60,1327104*ep^12+
         110592*ep^11-3170304*ep^10-857088*ep^9+1363968*ep^8+55296*ep^7
         -184320*ep^6+27648*ep^5)
         +xi^6*ca^4*G10^2*rat(16*ep^6-16*ep^5+16*ep^4-12*ep^3+7*ep^2-4*
         ep+1,576*ep^5+768*ep^4-128*ep^3-256*ep^2+64*ep)
         +xi^6*[d4AA/na]*G20*rat(-96*ep^6+232*ep^5-164*ep^4+6*ep^3+27*
         ep^2-4*ep-1,1536*ep^6+1920*ep^5+192*ep^4-192*ep^3)
         +xi^6*[d4AA/na]*G10*rat(-12*ep^3+8*ep^2+ep-1,128*ep^4+128*ep^3
         )
         +xi^6*[d4AA/na]*G10*G20*rat(192*ep^6-176*ep^5+208*ep^4-120*
         ep^3-12*ep^2+17*ep-1,3072*ep^6+3840*ep^5+384*ep^4-384*ep^3)
         +xi^6*tf*nf*ca^3*rat(-5*ep^2+8*ep-3,8*ep^2-12*ep)
         +xi^7*ca^4*rat(112*ep^2-132*ep+39,256*ep)
         +xi^7*ca^4*G10*rat(-24*ep^4+24*ep^3-12*ep^2+9*ep-3,384*ep^3+
         256*ep^2-128*ep)
         +xi^8*ca^4*rat(ep-1,64)
         +Master(haha)*ca^4*rat(2346852096*ep^10-4571741376*ep^9+
         123695040*ep^8+4759246640*ep^7-1205371712*ep^6-2128775642*ep^5
         -18144501*ep^4+271288068*ep^3+5625227*ep^2-14349180*ep-358020,
         276480000*ep^8-893952000*ep^7+693964800*ep^6+259246080*ep^5-
         387624960*ep^4+74004480*ep^3+14376960*ep^2-3317760*ep)
         +Master(haha)*[d4AA/na]*rat(1161762048*ep^10-2224023840*ep^9-
         39160560*ep^8+2390299612*ep^7-521824750*ep^6-1083825964*ep^5-
         25833135*ep^4+138648162*ep^3+4039315*ep^2-7281060*ep-199908,
         11520000*ep^8-37248000*ep^7+28915200*ep^6+10801920*ep^5-
         16151040*ep^4+3083520*ep^3+599040*ep^2-138240*ep)
         +Master(haha)*nf*[d4FA/na]*rat(-746496*ep^12-3074112*ep^11-
         3449952*ep^10+17226720*ep^9+4442292*ep^8-6492288*ep^7+3344297*
         ep^6+2433223*ep^5-698106*ep^4-184489*ep^3+78331*ep^2+9528*ep-
         1044,30000*ep^8-97000*ep^7+75300*ep^6+28130*ep^5-42060*ep^4+
         8030*ep^3+1560*ep^2-360*ep)
         +Master(haha)*nf*[d4FA/na]*cf*ca^-1*rat(432*ep^6+720*ep^5+24*
         ep^4-704*ep^3+240*ep^2+80*ep-24,250*ep^4-375*ep^3-10*ep^2+15*
         ep)
         +Master(haha)*nf^2*[d4FF/na]*rat(62208*ep^9-528768*ep^8+
         2063232*ep^7-1694592*ep^6+236160*ep^5+377856*ep^4-135936*ep^3-
         20736*ep^2+9216*ep,5000*ep^7-24500*ep^6+45050*ep^5-37895*ep^4+
         13565*ep^3-695*ep^2-615*ep+90)
         +Master(haha)*tf*nf*ca^3*rat(22394880*ep^12+81679104*ep^11+
         47463840*ep^10-272497536*ep^9-148877256*ep^8+102057304*ep^7+
         81473946*ep^6-1481425*ep^5-24660488*ep^4-5851497*ep^3+1533620*
         ep^2+447012*ep+3600,2160000*ep^8-6984000*ep^7+5421600*ep^6+
         2025360*ep^5-3028320*ep^4+578160*ep^3+112320*ep^2-25920*ep)
         +Master(haha)*tf*nf*cf*ca^2*rat(-279936*ep^10-1203012*ep^9-
         1860354*ep^8+1670130*ep^7+291840*ep^6-160187*ep^5-106596*ep^4-
         58913*ep^3+9420*ep^2+6016*ep+24,7500*ep^6-18000*ep^5+11325*
         ep^4-1530*ep^3-465*ep^2+90*ep)
         +Master(haha)*tf*nf*cf^2*ca*rat(124416*ep^9+518400*ep^8+784512
         *ep^7-906624*ep^6-74496*ep^5+87552*ep^4+36480*ep^3+27264*ep^2-
         4608*ep-3072,2500*ep^5-6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(haha)*tf*nf*cf^3*rat(-62208*ep^9-259200*ep^8-392256*
         ep^7+453312*ep^6+37248*ep^5-43776*ep^4-18240*ep^3-13632*ep^2+
         2304*ep+1536,2500*ep^5-6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(haha)*tf*nf*[d4AA/na]*ca^-1*rat(7920*ep^8-6408*ep^7+
         59300*ep^6-36222*ep^5+2797*ep^4-484*ep^3-231*ep^2+532*ep-84,
         15000*ep^6-36000*ep^5+22650*ep^4-3060*ep^3-930*ep^2+180*ep)
         +Master(haha)*tf^2*nf^2*ca^2*rat(5184*ep^9-44064*ep^8+171936*
         ep^7-141216*ep^6+19680*ep^5+31488*ep^4-11328*ep^3-1728*ep^2+
         768*ep,5000*ep^7-24500*ep^6+45050*ep^5-37895*ep^4+13565*ep^3-
         695*ep^2-615*ep+90)
         +Master(haha)*xi*ca^4*rat(-75136896*ep^8-66196224*ep^7+
         25914288*ep^6+28947898*ep^5+1191251*ep^4-1174367*ep^3-170569*
         ep^2-63431*ep+4370,13824000*ep^6-18432000*ep^5-8616960*ep^4+
         7649280*ep^3+322560*ep^2-276480*ep)
         +Master(haha)*xi*[d4AA/na]*rat(-18512064*ep^8-16517304*ep^7+
         6395268*ep^6+6894940*ep^5+176696*ep^4-189269*ep^3-26680*ep^2-
         22253*ep+1226,288000*ep^6-384000*ep^5-179520*ep^4+159360*ep^3+
         6720*ep^2-5760*ep)
         +Master(haha)*xi*nf*[d4FA/na]*rat(38880*ep^8-17280*ep^7-56970*
         ep^6-19617*ep^5-717*ep^4+294*ep^3+327*ep^2+81*ep-6,3000*ep^6-
         4000*ep^5-1870*ep^4+1660*ep^3+70*ep^2-60*ep)
         +Master(haha)*xi*tf*nf*ca^3*rat(235440*ep^8-104832*ep^7-346668
         *ep^6-118726*ep^5-3013*ep^4+2112*ep^3+1919*ep^2+476*ep-36,
         216000*ep^6-288000*ep^5-134640*ep^4+119520*ep^3+5040*ep^2-4320
         *ep)
         +Master(haha)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-360*ep^5+252*ep^4+
         646*ep^3+147*ep^2-24*ep-5,1500*ep^3-2250*ep^2-60*ep+90)
         +Master(haha)*xi^2*ca^4*rat(1632960*ep^8+345168*ep^7+2810376*
         ep^6+2638290*ep^5+101207*ep^4-125303*ep^3-15189*ep^2-8023*ep+
         34,13824000*ep^6-18432000*ep^5-8616960*ep^4+7649280*ep^3+
         322560*ep^2-276480*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(285120*ep^7-130104*ep^6+
         564120*ep^5+6932*ep^4-40160*ep^3+2853*ep^2-2002*ep+73,192000*
         ep^5-384000*ep^4+136320*ep^3+15360*ep^2-5760*ep)
         +Master(haha)*xi^3*ca^4*rat(33600*ep^5+14320*ep^4-5095*ep^3-
         671*ep^2+347*ep-37,2304000*ep^4-3456000*ep^3-92160*ep^2+138240
         *ep)
         +Master(haha)*xi^3*[d4AA/na]*rat(9120*ep^5+2236*ep^4-2830*ep^3
         -515*ep^2+128*ep+5,48000*ep^4-72000*ep^3-1920*ep^2+2880*ep)
         +Master(haha)*xi^4*ca^4*rat(-5568*ep^4-6620*ep^3-2266*ep^2-25*
         ep+67,1843200*ep^4-3317760*ep^3+645120*ep^2+276480*ep)
         +Master(haha)*xi^4*[d4AA/na]*rat(-2640*ep^4-3082*ep^3-1136*
         ep^2-65*ep+23,76800*ep^4-138240*ep^3+26880*ep^2+11520*ep)
         +Master(no1)*ca^4*rat(22720512*ep^10-81926688*ep^9-123986560*
         ep^8+263403168*ep^7+166194952*ep^6-161313484*ep^5-52003749*
         ep^4+29059544*ep^3-2307735*ep^2-2160100*ep+421620,92160000*
         ep^8-205824000*ep^7-66662400*ep^6+317736960*ep^5-42792960*ep^4
         -104540160*ep^3+29460480*ep^2+3686400*ep-1105920)
         +Master(no1)*[d4AA/na]*rat(-22720512*ep^10+81926688*ep^9+
         123986560*ep^8-263403168*ep^7-166194952*ep^6+161313484*ep^5+
         52003749*ep^4-29059544*ep^3+2307735*ep^2+2160100*ep-421620,
         3840000*ep^8-8576000*ep^7-2777600*ep^6+13239040*ep^5-1783040*
         ep^4-4355840*ep^3+1227520*ep^2+153600*ep-46080)
         +Master(no1)*nf*[d4FA/na]*rat(27648*ep^12-16704*ep^11-645792*
         ep^10-2902272*ep^9+2378312*ep^8+8611380*ep^7-3482912*ep^6-
         3580838*ep^5+1384971*ep^4+32550*ep^3-159159*ep^2+23444*ep+852,
         30000*ep^8-67000*ep^7-21700*ep^6+103430*ep^5-13930*ep^4-34030*
         ep^3+9590*ep^2+1200*ep-360)
         +Master(no1)*nf*[d4FA/na]*cf*ca^-1*rat(-96*ep^6-4760*ep^5+6704
         *ep^4+3360*ep^3+704*ep^2+24*ep-48,250*ep^4-125*ep^3-385*ep^2+5
         *ep+15)
         +Master(no1)*nf^2*[d4FF/na]*rat(-4608*ep^8+102144*ep^7-276480*
         ep^6+239616*ep^5-26112*ep^4-28416*ep^3+6144*ep^2,5000*ep^6-
         19500*ep^5+25550*ep^4-12345*ep^3+1220*ep^2+525*ep-90)
         +Master(no1)*tf*nf*ca^3*rat(-1078272*ep^12-3972672*ep^11+
         843840*ep^10+51156000*ep^9-34553696*ep^8-75626380*ep^7+
         51697178*ep^6+17536633*ep^5-19737714*ep^4+4694387*ep^3+2103012
         *ep^2-503828*ep-2688,2160000*ep^8-4824000*ep^7-1562400*ep^6+
         7446960*ep^5-1002960*ep^4-2450160*ep^3+690480*ep^2+86400*ep-
         25920)
         +Master(no1)*tf*nf*cf*ca^2*rat(13824*ep^10+81072*ep^9+140664*
         ep^8-469034*ep^7+18077*ep^6+336758*ep^5-213894*ep^4+38640*ep^3
         +26497*ep^2-6792*ep+12,7500*ep^6-10500*ep^5-6675*ep^4+9795*
         ep^3-1995*ep^2-375*ep+90)
         +Master(no1)*tf*nf*cf^2*ca*rat(-5760*ep^10-41760*ep^9-90592*
         ep^8+213272*ep^7+17128*ep^6-150884*ep^5+90588*ep^4-17340*ep^3-
         10836*ep^2+3288*ep,2500*ep^6-3500*ep^5-2225*ep^4+3265*ep^3-665
         *ep^2-125*ep+30)
         +Master(no1)*tf*nf*cf^3*rat(2304*ep^9+18048*ep^8+32832*ep^7-
         125184*ep^6+104448*ep^5-38400*ep^4+1728*ep^3+5760*ep^2-1536*ep
         ,2500*ep^5-6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf*nf*[d4AA/na]*ca^-1*rat(-5520*ep^8-32872*ep^7+
         73552*ep^6+53656*ep^5-79723*ep^4+10755*ep^3+7093*ep^2-1383*ep-
         22,15000*ep^6-21000*ep^5-13350*ep^4+19590*ep^3-3990*ep^2-750*
         ep+180)
         +Master(no1)*tf^2*nf^2*ca^2*rat(192*ep^8-4256*ep^7+11520*ep^6-
         9984*ep^5+1088*ep^4+1184*ep^3-256*ep^2,5000*ep^6-19500*ep^5+
         25550*ep^4-12345*ep^3+1220*ep^2+525*ep-90)
         +Master(no1)*xi*ca^4*rat(-3001344*ep^8+881296*ep^7-1717000*
         ep^6-5440502*ep^5+484309*ep^4+2172248*ep^3+149505*ep^2-126260*
         ep+1748,13824000*ep^6-4608000*ep^5-27048960*ep^4-967680*ep^3+
         7971840*ep^2+46080*ep-276480)
         +Master(no1)*xi*[d4AA/na]*rat(3001344*ep^8-881296*ep^7+1717000
         *ep^6+5440502*ep^5-484309*ep^4-2172248*ep^3-149505*ep^2+126260
         *ep-1748,576000*ep^6-192000*ep^5-1127040*ep^4-40320*ep^3+
         332160*ep^2+1920*ep-11520)
         +Master(no1)*xi*nf*[d4FA/na]*rat(4320*ep^8+2056*ep^7-5424*ep^6
         +1178*ep^5+6590*ep^4+2295*ep^3-296*ep^2-121*ep+2,3000*ep^6-
         1000*ep^5-5870*ep^4-210*ep^3+1730*ep^2+10*ep-60)
         +Master(no1)*xi*tf*nf*ca^3*rat(-15120*ep^8-1416*ep^7+21828*
         ep^6-5372*ep^5-21753*ep^4-6676*ep^3+1085*ep^2+356*ep-12,216000
         *ep^6-72000*ep^5-422640*ep^4-15120*ep^3+124560*ep^2+720*ep-
         4320)
         +Master(no1)*xi*tf*nf*[d4AA/na]*ca^-1*rat(360*ep^6-852*ep^5-
         664*ep^4+133*ep^3+87*ep^2-5*ep-3,1500*ep^4-750*ep^3-2310*ep^2+
         30*ep+90)
         +Master(no1)*xi^2*ca^4*rat(-30720*ep^8+406664*ep^7+644476*ep^6
         +310034*ep^5+54145*ep^4-21112*ep^3-24415*ep^2-1924*ep+1972,
         13824000*ep^6-4608000*ep^5-27048960*ep^4-967680*ep^3+7971840*
         ep^2+46080*ep-276480)
         +Master(no1)*xi^2*[d4AA/na]*rat(30720*ep^8-406664*ep^7-644476*
         ep^6-310034*ep^5-54145*ep^4+21112*ep^3+24415*ep^2+1924*ep-1972
         ,576000*ep^6-192000*ep^5-1127040*ep^4-40320*ep^3+332160*ep^2+
         1920*ep-11520)
         +Master(no1)*xi^3*ca^4*rat(1280*ep^5+4904*ep^4-1035*ep^3-1950*
         ep^2+17*ep+80,2304000*ep^4-1152000*ep^3-3548160*ep^2+46080*ep+
         138240)
         +Master(no1)*xi^3*[d4AA/na]*rat(-1280*ep^5-4904*ep^4+1035*ep^3
         +1950*ep^2-17*ep-80,96000*ep^4-48000*ep^3-147840*ep^2+1920*ep+
         5760)
         +Master(no1)*xi^4*ca^4*rat(-480*ep^3-600*ep^2-56*ep+13,1843200
         *ep^3-3317760*ep^2+645120*ep+276480)
         +Master(no1)*xi^4*[d4AA/na]*rat(480*ep^3+600*ep^2+56*ep-13,
         76800*ep^3-138240*ep^2+26880*ep+11520)
         +Master(no2)*ca^4*rat(227706624*ep^10-874346976*ep^9-145592768
         *ep^8+161081340*ep^7-36810912*ep^6-4616871*ep^5+70394161*ep^4-
         15773937*ep^3-5533713*ep^2+1884192*ep-131300,2211840000*ep^8-
         3833856000*ep^7-337305600*ep^6+2014986240*ep^5-425502720*ep^4-
         175841280*ep^3+45066240*ep^2+4055040*ep-1105920)
         +Master(no2)*[d4AA/na]*rat(-227706624*ep^10+874346976*ep^9+
         145592768*ep^8-161081340*ep^7+36810912*ep^6+4616871*ep^5-
         70394161*ep^4+15773937*ep^3+5533713*ep^2-1884192*ep+131300,
         92160000*ep^8-159744000*ep^7-14054400*ep^6+83957760*ep^5-
         17729280*ep^4-7326720*ep^3+1877760*ep^2+168960*ep-46080)
         +Master(no2)*nf*[d4FA/na]*rat(435456*ep^12+767232*ep^11-
         3827520*ep^10-14610384*ep^9+1134648*ep^8+6625344*ep^7-1622146*
         ep^6-35641*ep^5+421352*ep^4-140137*ep^3-16096*ep^2+10436*ep-
         864,480000*ep^8-832000*ep^7-73200*ep^6+437280*ep^5-92340*ep^4-
         38160*ep^3+9780*ep^2+880*ep-240)
         +Master(no2)*tf*nf*ca^3*rat(-18102528*ep^12-82083456*ep^11-
         54991872*ep^10+398705616*ep^9-78628752*ep^8-156976556*ep^7+
         90356502*ep^6-8593037*ep^5-18465096*ep^4+4994815*ep^3+997656*
         ep^2-305532*ep+1920,34560000*ep^8-59904000*ep^7-5270400*ep^6+
         31484160*ep^5-6648480*ep^4-2747520*ep^3+704160*ep^2+63360*ep-
         17280)
         +Master(no2)*tf*nf*cf*ca^2*rat(76464*ep^11+294948*ep^10+56178*
         ep^9-1465065*ep^8+1271472*ep^7-310218*ep^6-133773*ep^5+128295*
         ep^4-15375*ep^3-8382*ep^2+1632*ep,40000*ep^7-96000*ep^6+57900*
         ep^5-2160*ep^4-6255*ep^3+990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*cf^2*ca*rat(-93312*ep^11-329184*ep^10-3348*
         ep^9+1421910*ep^8-1247040*ep^7+324468*ep^6+126870*ep^5-131898*
         ep^4+15066*ep^3+8724*ep^2-1536*ep,40000*ep^7-96000*ep^6+57900*
         ep^5-2160*ep^4-6255*ep^3+990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*cf^3*rat(36288*ep^11+113616*ep^10-29232*
         ep^9-381600*ep^8+342336*ep^7-100848*ep^6-32304*ep^5+39744*ep^4
         -4128*ep^3-2688*ep^2+384*ep,40000*ep^7-96000*ep^6+57900*ep^5-
         2160*ep^4-6255*ep^3+990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*[d4AA/na]*ca^-1*rat(3780*ep^7-15087*ep^6+
         31370*ep^5+3546*ep^4-4754*ep^3-1083*ep^2+96*ep+84,15000*ep^5-
         24750*ep^4+1275*ep^3+3240*ep^2-75*ep-90)
         +Master(no2)*xi*ca^4*rat(-23120640*ep^8+4207968*ep^7+6579276*
         ep^6-10293714*ep^5-1036191*ep^4+584135*ep^3+95305*ep^2+34951*
         ep-10450,221184000*ep^6-184320000*ep^5-243855360*ep^4+18892800
         *ep^3+23224320*ep^2-460800*ep-552960)
         +Master(no2)*xi*[d4AA/na]*rat(23120640*ep^8-4207968*ep^7-
         6579276*ep^6+10293714*ep^5+1036191*ep^4-584135*ep^3-95305*ep^2
         -34951*ep+10450,9216000*ep^6-7680000*ep^5-10160640*ep^4+787200
         *ep^3+967680*ep^2-19200*ep-23040)
         +Master(no2)*xi*nf*[d4FA/na]*rat(2970*ep^5+6489*ep^4+2058*ep^3
         -591*ep^2-150*ep+24,12000*ep^5-7000*ep^4-14980*ep^3-2720*ep^2+
         580*ep+120)
         +Master(no2)*xi*tf*nf*ca^3*rat(-7200*ep^6-11790*ep^5-14695*
         ep^4-4044*ep^3+1401*ep^2+308*ep-60,864000*ep^5-504000*ep^4-
         1078560*ep^3-195840*ep^2+41760*ep+8640)
         +Master(no2)*xi*tf*nf*[d4AA/na]*ca^-1*rat(1200*ep^5-320*ep^4-
         582*ep^3+33*ep^2+40*ep-3,6000*ep^4-7500*ep^3-2490*ep^2+300*ep+
         90)
         +Master(no2)*xi^2*ca^4*rat(20160*ep^8+622008*ep^7-641486*ep^6-
         738866*ep^5+73127*ep^4+16383*ep^3-87*ep^2+4355*ep-714,
         110592000*ep^6-92160000*ep^5-121927680*ep^4+9446400*ep^3+
         11612160*ep^2-230400*ep-276480)
         +Master(no2)*xi^2*[d4AA/na]*rat(-20160*ep^8-622008*ep^7+641486
         *ep^6+738866*ep^5-73127*ep^4-16383*ep^3+87*ep^2-4355*ep+714,
         4608000*ep^6-3840000*ep^5-5080320*ep^4+393600*ep^3+483840*ep^2
         -9600*ep-11520)
         +Master(no2)*xi^3*ca^4*rat(-3120*ep^4+1903*ep^3-135*ep^2-207*
         ep+55,18432000*ep^4-23040000*ep^3-7649280*ep^2+921600*ep+
         276480)
         +Master(no2)*xi^3*[d4AA/na]*rat(3120*ep^4-1903*ep^3+135*ep^2+
         207*ep-55,768000*ep^4-960000*ep^3-318720*ep^2+38400*ep+11520)
         +Master(no2)*xi^4*ca^4*rat(-300*ep^3-175*ep^2+32*ep+19,3686400
         *ep^3-3870720*ep^2-2304000*ep-276480)
         +Master(no2)*xi^4*[d4AA/na]*rat(300*ep^3+175*ep^2-32*ep-19,
         153600*ep^3-161280*ep^2-96000*ep-11520)
         +Master(no6)*ca^4*rat(161280000*ep^14-144932876288*ep^13+
         301705355520*ep^12+199184822848*ep^11-770847807088*ep^10+
         48462416768*ep^9+606272597464*ep^8-58711748204*ep^7-
         146096046963*ep^6+27003920018*ep^5+11862359752*ep^4-3276652082
         *ep^3-94656745*ep^2+71935900*ep-3382980,35389440000*ep^11-
         96731136000*ep^10+16131686400*ep^9+129870397440*ep^8-
         79037890560*ep^7-24301486080*ep^6+30357504000*ep^5-6749798400*
         ep^4-425410560*ep^3+300810240*ep^2-26542080*ep)
         +Master(no6)*[d4AA/na]*rat(-161280000*ep^14+144932876288*ep^13
         -301705355520*ep^12-199184822848*ep^11+770847807088*ep^10-
         48462416768*ep^9-606272597464*ep^8+58711748204*ep^7+
         146096046963*ep^6-27003920018*ep^5-11862359752*ep^4+3276652082
         *ep^3+94656745*ep^2-71935900*ep+3382980,1474560000*ep^11-
         4030464000*ep^10+672153600*ep^9+5411266560*ep^8-3293245440*
         ep^7-1012561920*ep^6+1264896000*ep^5-281241600*ep^4-17725440*
         ep^3+12533760*ep^2-1105920*ep)
         +Master(no6)*nf*[d4FA/na]*rat(-27758592*ep^15-179085312*ep^14-
         405009408*ep^13+1307201536*ep^12-44662944*ep^11-1594740016*
         ep^10+2277323664*ep^9+365634808*ep^8-1014098286*ep^7+208020015
         *ep^6+90036070*ep^5-31716400*ep^4-596852*ep^3+820245*ep^2-
         12452*ep-5676,1920000*ep^11-5248000*ep^10+875200*ep^9+7045920*
         ep^8-4288080*ep^7-1318440*ep^6+1647000*ep^5-366200*ep^4-23080*
         ep^3+16320*ep^2-1440*ep)
         +Master(no6)*nf*[d4FA/na]*cf*ca^-1*rat(3024*ep^8+42012*ep^7-
         90678*ep^6+2382*ep^5+652*ep^4-264*ep^3+1522*ep^2-66*ep-56,1000
         *ep^6-750*ep^5-1415*ep^4+405*ep^3+55*ep^2-15*ep)
         +Master(no6)*nf^2*[d4FF/na]*rat(-283392*ep^11-17398080*ep^10+
         77130336*ep^9-115762464*ep^8+74328000*ep^7-10967616*ep^6-
         8727456*ep^5+3594720*ep^4-164736*ep^3-102720*ep^2+12288*ep,
         80000*ep^9-432000*ep^8+921800*ep^7-991220*ep^6+565250*ep^5-
         157535*ep^4+9285*ep^3+5665*ep^2-1335*ep+90)
         +Master(no6)*tf*nf*ca^3*rat(385772544*ep^15+1914243840*ep^14+
         4909597056*ep^13-9242746432*ep^12-9009184240*ep^11+5192681208*
         ep^10-1072512056*ep^9+474580774*ep^8+1060642059*ep^7-
         1236020459*ep^6+91148998*ep^5+138846006*ep^4-24362473*ep^3-
         1961149*ep^2+399192*ep+5292,69120000*ep^11-188928000*ep^10+
         31507200*ep^9+253653120*ep^8-154370880*ep^7-47463840*ep^6+
         59292000*ep^5-13183200*ep^4-830880*ep^3+587520*ep^2-51840*ep)
         +Master(no6)*tf*nf*cf*ca^2*rat(-8479296*ep^13-45134352*ep^12-
         155764608*ep^11+919440*ep^10+82393260*ep^9-10288536*ep^8+
         6146965*ep^7-19379287*ep^6+3296328*ep^5+2242278*ep^4-604791*
         ep^3-3663*ep^2+7166*ep-56,480000*ep^9-912000*ep^8-61200*ep^7+
         798480*ep^6-467820*ep^5+79020*ep^4+9780*ep^3-4380*ep^2+360*ep)
         +Master(no6)*tf*nf*cf^2*ca*rat(725760*ep^12+3455600*ep^11+
         13602832*ep^10+205256*ep^9-8140276*ep^8+967156*ep^7+360634*
         ep^6+1215847*ep^5-417976*ep^4-108560*ep^3+54628*ep^2-3523*ep-
         226,40000*ep^8-76000*ep^7-5100*ep^6+66540*ep^5-38985*ep^4+6585
         *ep^3+815*ep^2-365*ep+30)
         +Master(no6)*tf*nf*cf^3*rat(-218304*ep^11-594384*ep^10-3650704
         *ep^9+3394288*ep^8-209248*ep^7-248256*ep^6-312880*ep^5+189232*
         ep^4+10176*ep^3-22032*ep^2+3360*ep-128,40000*ep^7-116000*ep^6+
         110900*ep^5-44360*ep^4+5375*ep^3+1210*ep^2-395*ep+30)
         +Master(no6)*tf*nf*[d4AA/na]*ca^-1*rat(-1333440*ep^11-6025664*
         ep^10+2136176*ep^9+10561904*ep^8+3687442*ep^7-4786737*ep^6-
         1864242*ep^5+1074428*ep^4+195028*ep^3-94559*ep^2-2884*ep+2148,
         720000*ep^9-708000*ep^8-1180800*ep^7+841320*ep^6+307080*ep^5-
         272520*ep^4+25560*ep^3+9600*ep^2-1440*ep)
         +Master(no6)*tf^2*nf^2*ca^2*rat(11808*ep^11+724920*ep^10-
         3213764*ep^9+4823436*ep^8-3097000*ep^7+456984*ep^6+363644*ep^5
         -149780*ep^4+6864*ep^3+4280*ep^2-512*ep,80000*ep^9-432000*ep^8
         +921800*ep^7-991220*ep^6+565250*ep^5-157535*ep^4+9285*ep^3+
         5665*ep^2-1335*ep+90)
         +Master(no6)*xi*ca^4*rat(-12096000*ep^12+2932389376*ep^11+
         771861440*ep^10-1860159896*ep^9+288114320*ep^8-53915622*ep^7-
         430016756*ep^6+130945653*ep^5+46827038*ep^4-14553096*ep^3-
         588808*ep^2+262345*ep-1674,884736000*ep^9-737280000*ep^8-
         1528381440*ep^7+785203200*ep^6+432967680*ep^5-256020480*ep^4+
         12718080*ep^3+9031680*ep^2-1105920*ep)
         +Master(no6)*xi*[d4AA/na]*rat(12096000*ep^12-2932389376*ep^11-
         771861440*ep^10+1860159896*ep^9-288114320*ep^8+53915622*ep^7+
         430016756*ep^6-130945653*ep^5-46827038*ep^4+14553096*ep^3+
         588808*ep^2-262345*ep+1674,36864000*ep^9-30720000*ep^8-
         63682560*ep^7+32716800*ep^6+18040320*ep^5-10667520*ep^4+529920
         *ep^3+376320*ep^2-46080*ep)
         +Master(no6)*xi*nf*[d4FA/na]*rat(-760320*ep^10+221984*ep^9+
         1101856*ep^8-934248*ep^7-1250266*ep^6-104491*ep^5+130666*ep^4+
         21994*ep^3-4382*ep^2-599*ep+46,48000*ep^8-28000*ep^7-89920*
         ep^6+20120*ep^5+28520*ep^4-6760*ep^3-1000*ep^2+240*ep)
         +Master(no6)*xi*tf*nf*ca^3*rat(1138560*ep^10-348112*ep^9-
         1609660*ep^8+1468720*ep^7+1943249*ep^6+131352*ep^5-228358*ep^4
         -26602*ep^3+8257*ep^2+682*ep-88,1728000*ep^8-1008000*ep^7-
         3237120*ep^6+724320*ep^5+1026720*ep^4-243360*ep^3-36000*ep^2+
         8640*ep)
         +Master(no6)*xi*tf*nf*[d4AA/na]*ca^-1*rat(1920*ep^9+16096*ep^8
         -35076*ep^7-84886*ep^6-110293*ep^5-29762*ep^4+17478*ep^3+2350*
         ep^2-509*ep-38,72000*ep^7-6000*ep^6-137880*ep^5-38760*ep^4+
         23400*ep^3+1560*ep^2-720*ep)
         +Master(no6)*xi^2*ca^4*rat(24192000*ep^12-85866240*ep^11-
         848361152*ep^10-635438736*ep^9+215088376*ep^8+45395008*ep^7-
         68285990*ep^6+35645555*ep^5+3151942*ep^4-4725046*ep^3+428926*
         ep^2+112099*ep-13862,1769472000*ep^9-1474560000*ep^8-
         3056762880*ep^7+1570406400*ep^6+865935360*ep^5-512040960*ep^4+
         25436160*ep^3+18063360*ep^2-2211840*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(-24192000*ep^12+85866240*ep^11
         +848361152*ep^10+635438736*ep^9-215088376*ep^8-45395008*ep^7+
         68285990*ep^6-35645555*ep^5-3151942*ep^4+4725046*ep^3-428926*
         ep^2-112099*ep+13862,73728000*ep^9-61440000*ep^8-127365120*
         ep^7+65433600*ep^6+36080640*ep^5-21335040*ep^4+1059840*ep^3+
         752640*ep^2-92160*ep)
         +Master(no6)*xi^3*ca^4*rat(-252000*ep^10+67000*ep^9+1245410*
         ep^8+316799*ep^7-946152*ep^6-254159*ep^5+216394*ep^4+34879*
         ep^3-17382*ep^2-1019*ep+390,55296000*ep^7-4608000*ep^6-
         105891840*ep^5-29767680*ep^4+17971200*ep^3+1198080*ep^2-552960
         *ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(252000*ep^10-67000*ep^9-
         1245410*ep^8-316799*ep^7+946152*ep^6+254159*ep^5-216394*ep^4-
         34879*ep^3+17382*ep^2+1019*ep-390,2304000*ep^7-192000*ep^6-
         4412160*ep^5-1240320*ep^4+748800*ep^3+49920*ep^2-23040*ep)
         +Master(no6)*xi^4*ca^4*rat(-1123200*ep^8-1063840*ep^7+203640*
         ep^6+1264780*ep^5+732786*ep^4-77661*ep^3-84722*ep^2+531*ep+
         2066,176947200*ep^6-244776960*ep^5-100270080*ep^4+105431040*
         ep^3+737280*ep^2-4423680*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(1123200*ep^8+1063840*ep^7-
         203640*ep^6-1264780*ep^5-732786*ep^4+77661*ep^3+84722*ep^2-531
         *ep-2066,7372800*ep^6-10199040*ep^5-4177920*ep^4+4392960*ep^3+
         30720*ep^2-184320*ep)
         +Master(no6)*xi^5*ca^4*rat(24*ep^3+14*ep^2-ep-1,24576*ep^2-
         36864*ep)
         +Master(no6)*xi^5*[d4AA/na]*rat(-24*ep^3-14*ep^2+ep+1,1024*
         ep^2-1536*ep)
         +Master(lala)*ca^4*rat(-117841920000*ep^15+6516250173440*ep^14
         -11075651328000*ep^13-9273244821504*ep^12+30601631424256*ep^11
         -18312536690368*ep^10-5592925756096*ep^9+8572941545496*ep^8-
         1450763701164*ep^7+771128310618*ep^6-457147020265*ep^5-
         81971647229*ep^4+56707525909*ep^3-1066921433*ep^2-1441226280*
         ep+108641340,17694720000*ep^12-74907648000*ep^11+78402355200*
         ep^10+61646929920*ep^9-144795893760*ep^8+38554583040*ep^7+
         48376811520*ep^6-28291000320*ep^5+137041920*ep^4+2559191040*
         ep^3-322652160*ep^2-59719680*ep+9953280)
         +Master(lala)*[d4AA/na]*rat(-2595840000*ep^14+438472408064*
         ep^13-691591417344*ep^12-646628733888*ep^11+1224515597824*
         ep^10-25187722672*ep^9-482264188360*ep^8+136580216724*ep^7+
         41915908206*ep^6-16000250175*ep^5-1978506199*ep^4+350155435*
         ep^3+205905637*ep^2-18673928*ep-2649804,368640000*ep^11-
         1007616000*ep^10+121958400*ep^9+1467248640*ep^8-815708160*ep^7
         -420341760*ep^6+377337600*ep^5-23389440*ep^4-32229120*ep^3+
         4972800*ep^2+737280*ep-138240)
         +Master(lala)*nf*[d4FA/na]*rat(1179648*ep^16+49428480*ep^15-
         229931520*ep^14+1779341056*ep^13-2219178368*ep^12-1831600624*
         ep^11+2279452536*ep^10+911468420*ep^9-1018811022*ep^8-
         193296438*ep^7+272474212*ep^6-11211984*ep^5-29920702*ep^4+
         5297586*ep^3+496280*ep^2-138296*ep+3936,480000*ep^12-1792000*
         ep^11+1470800*ep^10+1751680*ep^9-2972600*ep^8+514800*ep^7+
         1038645*ep^6-521780*ep^5-11510*ep^4+48440*ep^3-5515*ep^2-1140*
         ep+180)
         +Master(lala)*nf*[d4FA/na]*cf*ca^-1*rat(132096*ep^11-8378880*
         ep^10+19119040*ep^9-22633568*ep^8+12092736*ep^7-2108960*ep^6-
         670848*ep^5+466848*ep^4-90976*ep^3-4288*ep^2+3552*ep-352,16000
         *ep^9-40000*ep^8+10360*ep^7+38100*ep^6-29190*ep^5+2415*ep^4+
         2900*ep^3-530*ep^2-70*ep+15)
         +Master(lala)*nf^2*[d4FF/na]*rat(13828096*ep^13-139231232*
         ep^12+617181184*ep^11-1060853760*ep^10+652819456*ep^9-32636416
         *ep^8-96112640*ep^7+18588672*ep^6+6148096*ep^5-1926656*ep^4+
         68608*ep^3+8192*ep^2,160000*ep^11-1024000*ep^10+2687600*ep^9-
         3703040*ep^8+2805240*ep^7-1044240*ep^6+44855*ep^5+101260*ep^4-
         28580*ep^3+110*ep^2+885*ep-90)
         +Master(lala)*tf*nf*ca^3*rat(-429981696*ep^17-23411994624*
         ep^16+76874809344*ep^15+83171373568*ep^14-330916888576*ep^13+
         107323679728*ep^12+261423194808*ep^11-269703531924*ep^10+
         81528046970*ep^9+37734096714*ep^8-60703572920*ep^7+32431609526
         *ep^6-2456187156*ep^5-3594047973*ep^4+931910758*ep^3+20687645*
         ep^2-24255132*ep+1816740,138240000*ep^13-723456000*ep^12+
         1197734400*ep^11-130901760*ep^10-1612834560*ep^9+1432425600*
         ep^8+76736160*ep^7-598967280*ep^6+222094080*ep^5+18923040*ep^4
         -22514400*ep^3+2054160*ep^2+544320*ep-77760)
         +Master(lala)*tf*nf*cf*ca^2*rat(-1904640*ep^15+274998528*ep^14
         -1362982656*ep^13+1907499888*ep^12+653708752*ep^11-2868732768*
         ep^10+999351290*ep^9+1084903894*ep^8-797959459*ep^7+37524531*
         ep^6+90551648*ep^5-21582777*ep^4+199384*ep^3+284858*ep^2-9719*
         ep+2046,480000*ep^11-2112000*ep^10+2878800*ep^9-167520*ep^8-
         2860920*ep^7+2422080*ep^6-576075*ep^5-137730*ep^4+80310*ep^3-
         5100*ep^2-2115*ep+270)
         +Master(lala)*tf*nf*cf^2*ca*rat(4059136*ep^13-27558912*ep^12+
         247771136*ep^11+50114688*ep^10-259216000*ep^9+18857176*ep^8+
         68943120*ep^7-9677840*ep^6-7114624*ep^5+1768840*ep^4-26416*
         ep^3-17616*ep^2-3936*ep,80000*ep^9-152000*ep^8-20200*ep^7+
         149580*ep^6-72570*ep^5-2115*ep^4+7555*ep^3-895*ep^2-185*ep+30)
         +Master(lala)*tf*nf*cf^3*rat(-4923392*ep^12-7958528*ep^11-
         135323136*ep^10+123304704*ep^9-2688256*ep^8-14990336*ep^7-
         1912832*ep^6+1874432*ep^5-296704*ep^4+65280*ep^3-7680*ep^2+
         2048*ep,80000*ep^8-232000*ep^7+211800*ep^6-62220*ep^5-10350*
         ep^4+8235*ep^3-680*ep^2-215*ep+30)
         +Master(lala)*tf*nf*[d4AA/na]*ca^-1*rat(240640*ep^13+24817664*
         ep^12-121721984*ep^11+207591840*ep^10-160341636*ep^9+37430060*
         ep^8+27881895*ep^7-22573292*ep^6+5230811*ep^5+51615*ep^4-88104
         *ep^3-25199*ep^2+4178*ep+312,480000*ep^11-2112000*ep^10+
         2878800*ep^9-167520*ep^8-2860920*ep^7+2422080*ep^6-576075*ep^5
         -137730*ep^4+80310*ep^3-5100*ep^2-2115*ep+270)
         +Master(lala)*tf^2*nf^2*ca^2*rat(231636992*ep^15-1913850368*
         ep^14+5257712128*ep^13-4764955744*ep^12-1348454944*ep^11+
         4052076720*ep^10-1075515600*ep^9-1042850410*ep^8+634639406*
         ep^7-37522403*ep^6-46079093*ep^5+8983299*ep^4+546391*ep^3-
         238494*ep^2+13320*ep,960000*ep^13-6624000*ep^12+17757600*ep^11
         -21065040*ep^10+3752160*ep^9+18646200*ep^8-21845310*ep^7+
         9871155*ep^6-878955*ep^5-824940*ep^4+262200*ep^3-4185*ep^2-
         7695*ep+810)
         +Master(lala)*tf^2*nf^2*cf*ca*rat(-5120*ep^7+27648*ep^6-27392*
         ep^5+9728*ep^4-2048*ep^3+1024*ep^2,16*ep^5-80*ep^4+152*ep^3-
         136*ep^2+57*ep-9)
         +Master(lala)*xi*ca^4*rat(17845248000*ep^13-84397133824*ep^12-
         148531702272*ep^11+411786940288*ep^10-32298790784*ep^9-
         179227486248*ep^8+47999565012*ep^7+4394251680*ep^6-2584174100*
         ep^5+276069557*ep^4-155487335*ep^3+36538837*ep^2+7280679*ep-
         1740690,884736000*ep^10-2064384000*ep^9-533053440*ep^8+
         3308175360*ep^7-634429440*ep^6-1262592000*ep^5+400573440*ep^4+
         104094720*ep^3-35712000*ep^2-2350080*ep+829440)
         +Master(lala)*xi*[d4AA/na]*rat(408576000*ep^13-5542423552*
         ep^12-2548995072*ep^11+21346663552*ep^10-3002737376*ep^9-
         13262234892*ep^8+4120472604*ep^7+2808273201*ep^6-1085684402*
         ep^5-205744888*ep^4+90104101*ep^3+1546993*ep^2-1625055*ep+
         30186,18432000*ep^10-43008000*ep^9-11105280*ep^8+68920320*ep^7
         -13217280*ep^6-26304000*ep^5+8345280*ep^4+2168640*ep^3-744000*
         ep^2-48960*ep+17280)
         +Master(lala)*xi*nf*[d4FA/na]*rat(1635840*ep^11-8860224*ep^10-
         15546976*ep^9+7820396*ep^8+6374418*ep^7-3307186*ep^6-612128*
         ep^5+271268*ep^4+15254*ep^3-5550*ep^2+112*ep-24,24000*ep^9-
         32000*ep^8-40460*ep^7+47280*ep^6+17955*ep^5-16590*ep^4-1530*
         ep^3+1340*ep^2+35*ep-30)
         +Master(lala)*xi*tf*nf*ca^3*rat(1118545920*ep^13-2112340992*
         ep^12-3223076352*ep^11+5788014912*ep^10+425039544*ep^9-
         2986055392*ep^8+540441194*ep^7+387393914*ep^6-110440111*ep^5-
         14780689*ep^4+6796049*ep^3-95349*ep^2-128844*ep+9396,13824000*
         ep^11-46080000*ep^10+23927040*ep^9+60019200*ep^8-61603200*ep^7
         -9815040*ep^6+25986960*ep^5-4632480*ep^4-2184480*ep^3+521280*
         ep^2+49680*ep-12960)
         +Master(lala)*xi*tf*nf*cf*ca^2*rat(-504*ep^6-386*ep^5+427*ep^4
         -180*ep^3-17*ep^2-4*ep+1,8*ep^4-12*ep^3-6*ep^2+11*ep-3)
         +Master(lala)*xi*tf*nf*[d4AA/na]*ca^-1*rat(30720*ep^12+7858176
         *ep^11-18615936*ep^10+14243328*ep^9-3425920*ep^8+1671380*ep^7-
         1091092*ep^6-99265*ep^5+172691*ep^4-17659*ep^3-4983*ep^2+720*
         ep,192000*ep^10-768000*ep^9+844320*ep^8+270720*ep^7-1036080*
         ep^6+554400*ep^5-8670*ep^4-58560*ep^3+8700*ep^2+1440*ep-270)
         +Master(lala)*xi^2*ca^4*rat(-9142272000*ep^13+13559585280*
         ep^12+26480377344*ep^11-57415545056*ep^10+28704267424*ep^9+
         10368665492*ep^8-19016649174*ep^7+6331008876*ep^6+291251733*
         ep^5-571967731*ep^4+101326886*ep^3+5093077*ep^2-3367293*ep+
         287982,442368000*ep^10-1032192000*ep^9-266526720*ep^8+
         1654087680*ep^7-317214720*ep^6-631296000*ep^5+200286720*ep^4+
         52047360*ep^3-17856000*ep^2-1175040*ep+414720)
         +Master(lala)*xi^2*[d4AA/na]*rat(-150528000*ep^11+426094080*
         ep^10-726630656*ep^9+697657696*ep^8-221927248*ep^7-26838612*
         ep^6+15661878*ep^5+2762994*ep^4-266803*ep^3-224629*ep^2-15083*
         ep+8559,6144000*ep^8-9216000*ep^7-5237760*ep^6+9392640*ep^5-
         1816320*ep^4-888960*ep^3+224640*ep^2+21120*ep-5760)
         +Master(lala)*xi^2*tf*nf*ca^3*rat(-44160*ep^9+219392*ep^8-
         285880*ep^7+215128*ep^6-91826*ep^5+16262*ep^4+1858*ep^3-1747*
         ep^2+309*ep-9,12288*ep^8-49152*ep^7+54528*ep^6+15360*ep^5-
         64128*ep^4+36096*ep^3-3120*ep^2-2304*ep+432)
         +Master(lala)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(32*ep^5-68*ep^4-
         33*ep^3+9*ep^2+2*ep,64*ep^5-96*ep^4-68*ep^3+102*ep^2+4*ep-6)
         +Master(lala)*xi^3*ca^4*rat(1117184000*ep^11-1026304000*ep^10-
         732062720*ep^9+1222818112*ep^8-500633664*ep^7+38884092*ep^6+
         41378040*ep^5-12513312*ep^4+101539*ep^3+334741*ep^2-37771*ep+
         1391,147456000*ep^8-221184000*ep^7-125706240*ep^6+225423360*
         ep^5-43591680*ep^4-21335040*ep^3+5391360*ep^2+506880*ep-138240
         )
         +Master(lala)*xi^3*[d4AA/na]*rat(33536000*ep^11-121024000*
         ep^10+193300480*ep^9-137021504*ep^8+39542952*ep^7-869106*ep^6-
         2767797*ep^5+1069623*ep^4-88943*ep^3-35480*ep^2+4796*ep+155,
         3072000*ep^8-4608000*ep^7-2618880*ep^6+4696320*ep^5-908160*
         ep^4-444480*ep^3+112320*ep^2+10560*ep-2880)
         +Master(lala)*xi^4*ca^4*rat(-31539200*ep^10+103592960*ep^9-
         97981440*ep^8+39691712*ep^7-14332384*ep^6+4103144*ep^5+1934928
         *ep^4-805242*ep^3-37739*ep^2+23772*ep-139,58982400*ep^7-
         76677120*ep^6-65617920*ep^5+77045760*ep^4-2027520*ep^3-8939520
         *ep^2+368640*ep+276480)
         +Master(lala)*xi^4*[d4AA/na]*rat(-4403200*ep^10+12136960*ep^9-
         11297280*ep^8+7940320*ep^7-3946832*ep^6+137512*ep^5+491904*
         ep^4-90276*ep^3-10987*ep^2+2238*ep-131,2457600*ep^7-3194880*
         ep^6-2734080*ep^5+3210240*ep^4-84480*ep^3-372480*ep^2+15360*ep
         +11520)
         +Master(lala)*xi^5*ca^4*rat(1408*ep^6-4000*ep^5+4016*ep^4-2064
         *ep^3+558*ep^2-95*ep+9,12288*ep^3-30720*ep^2+21504*ep-4608)
         +Master(lala)*xi^5*[d4AA/na]*rat(32*ep^4-48*ep^3+14*ep^2-ep,
         128*ep-192)
         +Master(nono)*ca^4*rat(785280000*ep^15+38169175040*ep^14-
         143984430528*ep^13-1259522870080*ep^12-409176178096*ep^11+
         4183815993112*ep^10+1203166934076*ep^9-3098653716494*ep^8-
         353593460261*ep^7+637091861331*ep^6-16229843053*ep^5-
         57112745153*ep^4+10926856438*ep^3+567239804*ep^2-381333576*ep+
         33452640,8847360000*ep^12-2064384000*ep^11-46470758400*ep^10+
         17832591360*ep^9+59767234560*ep^8-19358576640*ep^7-20799590400
         *ep^6+7151063040*ep^5+1679339520*ep^4-587980800*ep^3-37601280*
         ep^2+13271040*ep)
         +Master(nono)*[d4AA/na]*rat(-785280000*ep^15-38169175040*ep^14
         +143984430528*ep^13+1259522870080*ep^12+409176178096*ep^11-
         4183815993112*ep^10-1203166934076*ep^9+3098653716494*ep^8+
         353593460261*ep^7-637091861331*ep^6+16229843053*ep^5+
         57112745153*ep^4-10926856438*ep^3-567239804*ep^2+381333576*ep-
         33452640,368640000*ep^12-86016000*ep^11-1936281600*ep^10+
         743024640*ep^9+2490301440*ep^8-806607360*ep^7-866649600*ep^6+
         297960960*ep^5+69972480*ep^4-24499200*ep^3-1566720*ep^2+552960
         *ep)
         +Master(nono)*nf*[d4FA/na]*rat(-811008*ep^18-278313984*ep^17-
         2564893952*ep^16-6050117760*ep^15+5949607040*ep^14+49917108832
         *ep^13-24314887192*ep^12-98080016244*ep^11+91279406078*ep^10+
         5720038629*ep^9-32543498675*ep^8+12071890268*ep^7-692698268*
         ep^6-380864649*ep^5+8889081*ep^4+22755588*ep^3-1269528*ep^2-
         677280*ep+75024,1440000*ep^14-2496000*ep^13-6339600*ep^12+
         14079840*ep^11+1592280*ep^10-16291200*ep^9+6204735*ep^8+
         4666530*ep^7-3165210*ep^6+76260*ep^5+274095*ep^4-36510*ep^3-
         6300*ep^2+1080*ep)
         +Master(nono)*nf*[d4FA/na]*cf*ca^-1*rat(-1210368*ep^10-
         18320896*ep^9+44005248*ep^8-15740320*ep^7+238720*ep^6-124408*
         ep^5-3152*ep^4+83184*ep^3-9344*ep^2-2520*ep+336,8000*ep^8-8000
         *ep^7-10820*ep^6+6820*ep^5+1045*ep^4-635*ep^3-25*ep^2+15*ep)
         +Master(nono)*nf^2*[d4FF/na]*rat(-63700992*ep^12+888070144*
         ep^11-3667982336*ep^10+6930191360*ep^9-6541107200*ep^8+
         2979610112*ep^7-423921152*ep^6-128685056*ep^5+45923328*ep^4-
         843264*ep^3-1064448*ep^2+98304*ep,480000*ep^10-2592000*ep^9+
         5470800*ep^8-5638320*ep^7+2777400*ep^6-355320*ep^5-220755*ep^4
         +83025*ep^3-2715*ep^2-2385*ep+270)
         +Master(nono)*tf*nf*ca^3*rat(-3091562496*ep^18-18262904832*
         ep^17+26218480640*ep^16+225724993536*ep^15-230902276224*ep^14-
         721226254080*ep^13+961890075792*ep^12+391167482176*ep^11-
         1094613345224*ep^10+440691231916*ep^9+168516451247*ep^8-
         205093288869*ep^7+64511820183*ep^6-3842630587*ep^5-1308169518*
         ep^4+123867836*ep^3-6332936*ep^2+3842304*ep-252864,138240000*
         ep^14-239616000*ep^13-608601600*ep^12+1351664640*ep^11+
         152858880*ep^10-1563955200*ep^9+595654560*ep^8+447986880*ep^7-
         303860160*ep^6+7320960*ep^5+26313120*ep^4-3504960*ep^3-604800*
         ep^2+103680*ep)
         +Master(nono)*tf*nf*cf*ca^2*rat(31411200*ep^14+196023552*ep^13
         +33490624*ep^12-1039856624*ep^11+1005978608*ep^10+149319516*
         ep^9-823426976*ep^8+615931470*ep^7-194788219*ep^6+14961080*
         ep^5+4112398*ep^4-691962*ep^3+45929*ep^2-4992*ep-84,240000*
         ep^10-456000*ep^9-60600*ep^8+448740*ep^7-217710*ep^6-6345*ep^5
         +22665*ep^4-2685*ep^3-555*ep^2+90*ep)
         +Master(nono)*tf*nf*cf^2*ca*rat(-28311552*ep^12-193588224*
         ep^11-186031936*ep^10+710432560*ep^9-215886840*ep^8-316218504*
         ep^7+364219488*ep^6-173625744*ep^5+24661744*ep^4+2813432*ep^3-
         687720*ep^2+52800*ep-7584,120000*ep^8-168000*ep^7-114300*ep^6+
         167220*ep^5-25245*ep^4-15795*ep^3+3435*ep^2+375*ep-90)
         +Master(nono)*tf*nf*cf^3*rat(30584832*ep^12+165000192*ep^11-
         30294016*ep^10-740534272*ep^9+1101686144*ep^8-787819136*ep^7+
         346352384*ep^6-85990016*ep^5+6086400*ep^4+1636352*ep^3-335232*
         ep^2+34560*ep-3072,240000*ep^8-696000*ep^7+635400*ep^6-186660*
         ep^5-31050*ep^4+24705*ep^3-2040*ep^2-645*ep+90)
         +Master(nono)*tf*nf*[d4AA/na]*ca^-1*rat(-74465280*ep^14-
         49111808*ep^13+1816360768*ep^12-4045166880*ep^11+3139522472*
         ep^10+41067676*ep^9-1278704810*ep^8-70662373*ep^7+505109021*
         ep^6-114010035*ep^5-30831839*ep^4+11612708*ep^3-87748*ep^2-
         278688*ep+23616,960000*ep^12-1824000*ep^11-3602400*ep^10+
         9378960*ep^9-1702440*ep^8-7450740*ep^7+4810800*ep^6-174360*
         ep^5-477480*ep^4+72300*ep^3+11520*ep^2-2160*ep)
         +Master(nono)*tf^2*nf^2*ca^2*rat(7962624*ep^12-111008768*ep^11
         +458497792*ep^10-866273920*ep^9+817638400*ep^8-372451264*ep^7+
         52990144*ep^6+16085632*ep^5-5740416*ep^4+105408*ep^3+133056*
         ep^2-12288*ep,1440000*ep^10-7776000*ep^9+16412400*ep^8-
         16914960*ep^7+8332200*ep^6-1065960*ep^5-662265*ep^4+249075*
         ep^3-8145*ep^2-7155*ep+810)
         +Master(nono)*xi*ca^4*rat(-240384000*ep^14+586878976*ep^13+
         16406926208*ep^12-36127454464*ep^11-70181302848*ep^10+
         111277489968*ep^9+62350014612*ep^8-48992821012*ep^7-8959686401
         *ep^6+5138384287*ep^5+502375761*ep^4-227258271*ep^3-5563980*
         ep^2+4244316*ep-260352,884736000*ep^11+147456000*ep^10-
         4588093440*ep^9-51978240*ep^8+5955932160*ep^7+446515200*ep^6-
         1901352960*ep^5-45434880*ep^4+149760000*ep^3+1105920*ep^2-
         3317760*ep)
         +Master(nono)*xi*[d4AA/na]*rat(240384000*ep^14-586878976*ep^13
         -16406926208*ep^12+36127454464*ep^11+70181302848*ep^10-
         111277489968*ep^9-62350014612*ep^8+48992821012*ep^7+8959686401
         *ep^6-5138384287*ep^5-502375761*ep^4+227258271*ep^3+5563980*
         ep^2-4244316*ep+260352,36864000*ep^11+6144000*ep^10-191170560*
         ep^9-2165760*ep^8+248163840*ep^7+18604800*ep^6-79223040*ep^5-
         1893120*ep^4+6240000*ep^3+46080*ep^2-138240*ep)
         +Master(nono)*xi*nf*[d4FA/na]*rat(2672640*ep^13+625152*ep^12-
         13144656*ep^11-5667364*ep^10+21370064*ep^9+8968881*ep^8-
         4971307*ep^7-2880266*ep^6+565128*ep^5+378889*ep^4-82337*ep^3-
         7140*ep^2+2428*ep-112,24000*ep^11+16000*ep^10-104460*ep^9-
         33640*ep^8+112515*ep^7+19320*ep^6-34710*ep^5-1720*ep^4+2715*
         ep^3+40*ep^2-60*ep)
         +Master(nono)*xi*tf*nf*ca^3*rat(-107089920*ep^14+103240704*
         ep^13+627033216*ep^12-535419488*ep^11-1112779120*ep^10+
         687575876*ep^9+676490496*ep^8-148913801*ep^7-163416226*ep^6+
         23890818*ep^5+16610946*ep^4-3355441*ep^3-294784*ep^2+97332*ep-
         4608,13824000*ep^12-11520000*ep^11-73992960*ep^10+70876800*
         ep^9+93873600*ep^8-86084640*ep^7-36685440*ep^6+28998720*ep^5+
         3049920*ep^4-2322720*ep^3-69120*ep^2+51840*ep)
         +Master(nono)*xi*tf*nf*[d4AA/na]*ca^-1*rat(14315520*ep^13-
         16886784*ep^12-85094144*ep^11+122805632*ep^10+50087072*ep^9-
         77893620*ep^8-26170724*ep^7+30471527*ep^6-4926492*ep^5-928854*
         ep^4+287618*ep^3-4189*ep^2-4050*ep+288,192000*ep^11-288000*
         ep^10-835680*ep^9+1541520*ep^8+276120*ep^7-1379700*ep^6+410280
         *ep^5+129240*ep^4-43800*ep^3-3060*ep^2+1080*ep)
         +Master(nono)*xi^2*ca^4*rat(124992000*ep^14-315598080*ep^13-
         134760864*ep^12+2643825136*ep^11+1116261848*ep^10-5156430508*
         ep^9-3382057096*ep^8+881880426*ep^7+470077380*ep^6-230052923*
         ep^5+24471646*ep^4+11157765*ep^3-2405534*ep^2-155716*ep+40920,
         442368000*ep^11+73728000*ep^10-2294046720*ep^9-25989120*ep^8+
         2977966080*ep^7+223257600*ep^6-950676480*ep^5-22717440*ep^4+
         74880000*ep^3+552960*ep^2-1658880*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-124992000*ep^14+315598080*
         ep^13+134760864*ep^12-2643825136*ep^11-1116261848*ep^10+
         5156430508*ep^9+3382057096*ep^8-881880426*ep^7-470077380*ep^6+
         230052923*ep^5-24471646*ep^4-11157765*ep^3+2405534*ep^2+155716
         *ep-40920,18432000*ep^11+3072000*ep^10-95585280*ep^9-1082880*
         ep^8+124081920*ep^7+9302400*ep^6-39611520*ep^5-946560*ep^4+
         3120000*ep^3+23040*ep^2-69120*ep)
         +Master(nono)*xi^2*tf*nf*ca^3*rat(-1280*ep^8-1408*ep^7-848*
         ep^6+5760*ep^5-1652*ep^4-1136*ep^3+388*ep^2-11*ep-3,12288*ep^7
         -43008*ep^6+33024*ep^5+31872*ep^4-48192*ep^3+12000*ep^2+2880*
         ep-864)
         +Master(nono)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(1280*ep^8+1408*
         ep^7+848*ep^6-5760*ep^5+1652*ep^4+1136*ep^3-388*ep^2+11*ep+3,
         512*ep^7-1792*ep^6+1376*ep^5+1328*ep^4-2008*ep^3+500*ep^2+120*
         ep-36)
         +Master(nono)*xi^3*ca^4*rat(-15488000*ep^12-10112000*ep^11+
         130728000*ep^10+179250944*ep^9-90852496*ep^8-119312172*ep^7+
         97041776*ep^6-1783813*ep^5-12029911*ep^4+2257903*ep^3+186351*
         ep^2-76902*ep+5120,147456000*ep^9+147456000*ep^8-494346240*
         ep^7-273162240*ep^6+270673920*ep^5+26818560*ep^4-23869440*ep^3
         -645120*ep^2+552960*ep)
         +Master(nono)*xi^3*[d4AA/na]*rat(15488000*ep^12+10112000*ep^11
         -130728000*ep^10-179250944*ep^9+90852496*ep^8+119312172*ep^7-
         97041776*ep^6+1783813*ep^5+12029911*ep^4-2257903*ep^3-186351*
         ep^2+76902*ep-5120,6144000*ep^9+6144000*ep^8-20597760*ep^7-
         11381760*ep^6+11278080*ep^5+1117440*ep^4-994560*ep^3-26880*
         ep^2+23040*ep)
         +Master(nono)*xi^4*ca^4*rat(320000*ep^10-224000*ep^9-199200*
         ep^8-146960*ep^7+485120*ep^6-269124*ep^5-355484*ep^4+36845*
         ep^3+24880*ep^2-721*ep-516,58982400*ep^7-47185920*ep^6-
         89210880*ep^5+32440320*ep^4+14192640*ep^3-1843200*ep^2-552960*
         ep)
         +Master(nono)*xi^4*[d4AA/na]*rat(-320000*ep^10+224000*ep^9+
         199200*ep^8+146960*ep^7-485120*ep^6+269124*ep^5+355484*ep^4-
         36845*ep^3-24880*ep^2+721*ep+516,2457600*ep^7-1966080*ep^6-
         3717120*ep^5+1351680*ep^4+591360*ep^3-76800*ep^2-23040*ep)
         +Master(nono)*xi^5*ca^4*rat(4*ep^2-ep,2048*ep-3072)
         +Master(nono)*xi^5*[d4AA/na]*rat(-12*ep^2+3*ep,256*ep-384)
         +Master(bebe)*ca^4*rat(144506880000*ep^23-7300073472000*ep^22+
         313528762941440*ep^21-1631300630264832*ep^20+1405741785997312*
         ep^19+6241610198035712*ep^18-12952255008926528*ep^17+
         3993025837479936*ep^16+5735317919795520*ep^15-4129233518263504
         *ep^14+5722191691425188*ep^13-5198132568129656*ep^12-
         3694232680858144*ep^11+5749364582528429*ep^10+55688470731040*
         ep^9-2184930798999023*ep^8+439954329104820*ep^7+
         281210180564271*ep^6-99350160929892*ep^5-8068441304405*ep^4+
         6855518173692*ep^3-409771883808*ep^2-140295580848*ep+
         15517662480,382205952000*ep^19-2751882854400*ep^18+
         4674272624640*ep^17+9187381739520*ep^16-35578145341440*ep^15+
         17938066636800*ep^14+47411566755840*ep^13-50887152599040*ep^12
         -17318695587840*ep^11+35524070830080*ep^10-583046553600*ep^9-
         10324613652480*ep^8+1164824064000*ep^7+1401559511040*ep^6-
         158715002880*ep^5-89579520000*ep^4+5733089280*ep^3+2149908480*
         ep^2)
         +Master(bebe)*[d4AA/na]*rat(-49029120000*ep^22+393517056000*
         ep^21+87351314862080*ep^20-537956236882944*ep^19+
         363161026259968*ep^18+3332174614111616*ep^17-5553420100455872*
         ep^16-5356043700294336*ep^15+14553613448766816*ep^14+
         793869051598256*ep^13-13580961020579800*ep^12+2057782230811198
         *ep^11+6045472158515579*ep^10-1173908002309576*ep^9-
         1430618784908219*ep^8+338018838876178*ep^7+146211106658037*
         ep^6-42951143715540*ep^5-5039703123309*ep^4+2284503217804*ep^3
         -52420370400*ep^2-40087987056*ep+3771720720,7962624000*ep^18-
         45386956800*ep^17+29300244480*ep^16+235354152960*ep^15-
         388180131840*ep^14-208560476160*ep^13+674900259840*ep^12-
         47798622720*ep^11-432504092160*ep^10+91328670720*ep^9+
         124846202880*ep^8-27826813440*ep^7-17473052160*ep^6+2989578240
         *ep^5+1177804800*ep^4-99532800*ep^3-29859840*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(-5189861376*ep^23+3605446656*
         ep^22+89814061056*ep^21+334685664768*ep^20-2570348430080*ep^19
         +555156373472*ep^18+15422321725488*ep^17-20904996138928*ep^16-
         18254820297712*ep^15+52611290193254*ep^14-18938272027571*ep^13
         -27399935278888*ep^12+21339293694294*ep^11+2350610570657*ep^10
         -5954084268058*ep^9+937590769931*ep^8+593815670098*ep^7-
         187571144719*ep^6-17264502903*ep^5+11455448549*ep^4-154607524*
         ep^3-287885920*ep^2+8028288*ep+2973168,5184000*ep^19-34732800*
         ep^18+48624480*ep^17+134149680*ep^16-405946800*ep^15+116939880
         *ep^14+575169750*ep^13-470507085*ep^12-250459290*ep^11+
         341036955*ep^10+21821310*ep^9-99396495*ep^8+6740730*ep^7+
         13322025*ep^6-1179540*ep^5-831600*ep^4+45360*ep^3+19440*ep^2)
         +Master(bebe)*nf*[d4FA/na]*cf*ca^-1*rat(64459776*ep^15+
         320925184*ep^14-5120612800*ep^13+16833535936*ep^12-20031109008
         *ep^11+3617242736*ep^10+7820141104*ep^9-2818069760*ep^8-
         631554896*ep^7+150642032*ep^6-13069152*ep^5+29379328*ep^4+
         1942208*ep^3-2709632*ep^2-18672*ep+59616,43200*ep^13-268560*
         ep^12+441360*ep^11+162360*ep^10-807300*ep^9+177795*ep^8+400005
         *ep^7-75420*ep^6-84150*ep^5+3015*ep^4+6885*ep^3+810*ep^2)
         +Master(bebe)*nf^2*[d4FF/na]*rat(287260672*ep^12-2773983232*
         ep^11+12942656512*ep^10-29801995264*ep^9+37629111040*ep^8-
         26599318272*ep^7+9318502400*ep^6-395727872*ep^5-789116672*ep^4
         +211259136*ep^3-1374208*ep^2-5712896*ep+557056,96000*ep^10-
         595200*ep^9+1493520*ep^8-1923120*ep^7+1298520*ep^6-366840*ep^5
         -46455*ep^4+51465*ep^3-6855*ep^2-1305*ep+270)
         +Master(bebe)*tf*nf*ca^3*rat(2053231607808*ep^24-4726731276288
         *ep^23-30107610537984*ep^22+29390666990592*ep^21+
         439322633602304*ep^20-931457457876416*ep^19-940356321672112*
         ep^18+4534912997777520*ep^17-3371071164745392*ep^16-
         3562411703006816*ep^15+6886668920346971*ep^14-2433065355151892
         *ep^13-2502431042103826*ep^12+2555980774058502*ep^11-
         379170714310590*ep^10-553064447543222*ep^9+275746007907704*
         ep^8+14634531692698*ep^7-36455039709565*ep^6+4282037074530*
         ep^5+1654453148970*ep^4-281499497480*ep^3-25574374320*ep^2+
         4348582272*ep+93064032,2985984000*ep^20-24485068800*ep^19+
         58016839680*ep^18+35258664960*ep^17-349730680320*ep^16+
         418095406080*ep^15+230261719680*ep^14-767958744960*ep^13+
         262253570400*ep^12+412834112640*ep^11-282086854560*ep^10-
         76105992960*ep^9+89761232160*ep^8+1849495680*ep^7-12189644640*
         ep^6+540120960*ep^5+744629760*ep^4-27993600*ep^3-16796160*ep^2
         )
         +Master(bebe)*tf*nf*cf*ca^2*rat(-208016916480*ep^21+
         366919262208*ep^20+2608982037504*ep^19-495071235072*ep^18-
         32842424206720*ep^17+58433538396288*ep^16+6659763938912*ep^15-
         83609748064296*ep^14+50877899924904*ep^13+19287932897514*ep^12
         -33190019267350*ep^11+10872417759996*ep^10+4743028715591*ep^9-
         4769138296893*ep^8+519854566608*ep^7+570158853594*ep^6-
         130287568729*ep^5-23406677763*ep^4+6651118976*ep^3+280682328*
         ep^2-91863216*ep+390096,62208000*ep^17-479001600*ep^16+
         1186911360*ep^15-535118400*ep^14-1962420480*ep^13+2295462240*
         ep^12+681733800*ep^11-1736894340*ep^10+94850460*ep^9+523804320
         *ep^8-72247680*ep^7-72901620*ep^6+9295020*ep^5+4766040*ep^4-
         330480*ep^3-116640*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(2507636736*ep^16+4097564160*
         ep^15-19675971328*ep^14-47079203232*ep^13+142136995712*ep^12-
         64957881120*ep^11-78017026912*ep^10+99586913016*ep^9-
         45939158552*ep^8+5246256456*ep^7+6045578824*ep^6-3032990760*
         ep^5+161428840*ep^4+165366504*ep^3-23386584*ep^2-2140224*ep+
         332064,432000*ep^12-1886400*ep^11+2134440*ep^10+992700*ep^9-
         3003570*ep^8+1167885*ep^7+451440*ep^6-296010*ep^5-14130*ep^4+
         22365*ep^3-180*ep^2-540*ep)
         +Master(bebe)*tf*nf*cf^3*rat(-163254272*ep^13-393693184*ep^12+
         705645824*ep^11+1908791168*ep^10-4559951872*ep^9+3938748032*
         ep^8-1899282048*ep^7+567043712*ep^6-66997504*ep^5-23949952*
         ep^4+9877120*ep^3-772608*ep^2-94208*ep+8192,48000*ep^9-177600*
         ep^8+230760*ep^7-118260*ep^6+7470*ep^5+12645*ep^4-2820*ep^3-
         285*ep^2+90*ep)
         +Master(bebe)*tf*nf*[d4AA/na]*ca^-1*rat(10375476480*ep^20-
         34602441792*ep^19-229306208800*ep^18+1384693612272*ep^17-
         2519830922536*ep^16+1419124388552*ep^15+949689576896*ep^14-
         1079681324640*ep^13+179045265722*ep^12+36834769680*ep^11-
         171721659307*ep^10-204327639373*ep^9+153005011586*ep^8+
         110129550222*ep^7-49727916919*ep^6-20705569377*ep^5+8057237486
         *ep^4+1248074888*ep^3-515981920*ep^2-20786832*ep+10799712,
         15552000*ep^18-100310400*ep^17+120795840*ep^16+432648000*ep^15
         -1109678400*ep^14+73400040*ep^13+1743859260*ep^12-975556440*
         ep^11-995266980*ep^10+774294120*ep^9+259037460*ep^8-233430120*
         ep^7-38135340*ep^6+30432240*ep^5+4069440*ep^4-1477440*ep^3-
         233280*ep^2)
         +Master(bebe)*tf^2*nf^2*ca^2*rat(2256912384*ep^18-13240170496*
         ep^17+32838482944*ep^16-21349448320*ep^15-38901187072*ep^14+
         55216502464*ep^13-2462225840*ep^12-23705596560*ep^11+
         7754510380*ep^10+2604294262*ep^9-1171076668*ep^8-191918987*
         ep^7+109723236*ep^6-1981050*ep^5-4104406*ep^4+733787*ep^3+1962
         *ep^2-17100*ep+1080,6912000*ep^16-40550400*ep^15+81152640*
         ep^14-36840960*ep^13-85433760*ep^12+114400800*ep^11-18026280*
         ep^10-41229360*ep^9+18438210*ep^8+4319730*ep^7-3252600*ep^6-
         97380*ep^5+214650*ep^4-2430*ep^3-4860*ep^2)
         +Master(bebe)*tf^2*nf^2*cf*ca*rat(-391680*ep^8+1911552*ep^7-
         4162304*ep^6+5521152*ep^5-4726272*ep^4+2618880*ep^3-894720*
         ep^2+168960*ep-13312,720*ep^6-3888*ep^5+8280*ep^4-8856*ep^3+
         5013*ep^2-1431*ep+162)
         +Master(bebe)*xi*ca^4*rat(-143738880000*ep^22+3911974400000*
         ep^21-60063761623040*ep^20+149740685796096*ep^19+
         439961458767296*ep^18-1600257848463456*ep^17-296270572912032*
         ep^16+4296653413464416*ep^15-2061712634294452*ep^14-
         3357558767244306*ep^13+2429030184250988*ep^12+1013076489214671
         *ep^11-1049546591422986*ep^10-69731401858054*ep^9+
         201093978176831*ep^8-11373743927229*ep^7-20312646600436*ep^6+
         2445137511570*ep^5+978831850647*ep^4-146038962204*ep^3-
         18163835072*ep^2+2631601296*ep+67975056,95551488000*ep^18-
         544643481600*ep^17+351602933760*ep^16+2824249835520*ep^15-
         4658161582080*ep^14-2502725713920*ep^13+8098803118080*ep^12-
         573583472640*ep^11-5190049105920*ep^10+1095944048640*ep^9+
         1498154434560*ep^8-333921761280*ep^7-209676625920*ep^6+
         35874938880*ep^5+14133657600*ep^4-1194393600*ep^3-358318080*
         ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(97290240000*ep^22-1031163392000
         *ep^21-24586834677760*ep^20+147975495323904*ep^19-
         145177734848576*ep^18-396088753625184*ep^17+836515733459232*
         ep^16-601257941318336*ep^15+266927004559012*ep^14+
         475216034699766*ep^13-898887766114658*ep^12+27528607532559*
         ep^11+452675282719116*ep^10-78758846037326*ep^9-99223646722211
         *ep^8+18663848666979*ep^7+12962443441966*ep^6-2777943422430*
         ep^5-710850053577*ep^4+172941178644*ep^3+11169285632*ep^2-
         3360899376*ep+47019024,3981312000*ep^18-22693478400*ep^17+
         14650122240*ep^16+117677076480*ep^15-194090065920*ep^14-
         104280238080*ep^13+337450129920*ep^12-23899311360*ep^11-
         216252046080*ep^10+45664335360*ep^9+62423101440*ep^8-
         13913406720*ep^7-8736526080*ep^6+1494789120*ep^5+588902400*
         ep^4-49766400*ep^3-14929920*ep^2)
         +Master(bebe)*xi*nf*[d4FA/na]*rat(-186071040*ep^17+762130208*
         ep^16+544429496*ep^15-4544860060*ep^14+1128383278*ep^13+
         8152159695*ep^12-4103562960*ep^11-6193120882*ep^10+3996372827*
         ep^9+3804831812*ep^8-621634007*ep^7-915419352*ep^6-37725597*
         ep^5+82173593*ep^4+8796911*ep^3-2613646*ep^2-274028*ep+19752,
         64800*ep^15-262440*ep^14-226980*ep^13+1684170*ep^12-308565*
         ep^11-3113280*ep^10+777735*ep^9+2534760*ep^8-202995*ep^7-
         956520*ep^6-141255*ep^5+110070*ep^4+37260*ep^3+3240*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(1119744000*ep^20+7622507520*
         ep^19-79726564224*ep^18+106287218496*ep^17+349180760888*ep^16-
         820683422012*ep^15-139758535478*ep^14+1339446881595*ep^13-
         377908484612*ep^12-888861233922*ep^11+347077038846*ep^10+
         311766551071*ep^9-98519809504*ep^8-63781140945*ep^7+
         13799926058*ep^6+6861270894*ep^5-977987288*ep^4-333641741*ep^3
         +35531898*ep^2+5501844*ep-561384,37324800*ep^17-225815040*
         ep^16+199584000*ep^15+1118188800*ep^14-2215952640*ep^13-
         710220960*ep^12+3901173840*ep^11-780865920*ep^10-2700987120*
         ep^9+777911040*ep^8+932854320*ep^7-187090560*ep^6-166361040*
         ep^5+6492960*ep^4+12363840*ep^3+1399680*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(-34560*ep^10+24768*ep^9+
         4896*ep^8-11084*ep^7+14476*ep^6-14496*ep^5-2986*ep^4+1235*ep^3
         +461*ep^2-120*ep+4,864*ep^7-1296*ep^6-456*ep^5+708*ep^4+12*
         ep^3-72*ep^2)
         +Master(bebe)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-767070720*ep^19+
         5459193984*ep^18-3842352192*ep^17-43837975648*ep^16+
         81743324224*ep^15+51218925904*ep^14-150378455688*ep^13-
         54231287360*ep^12+164553066081*ep^11+16662650616*ep^10-
         84955091576*ep^9-3127559395*ep^8+20388312501*ep^7+408216890*
         ep^6-2198701986*ep^5-8373743*ep^4+100763164*ep^3-870144*ep^2-
         1649808*ep+22896,3110400*ep^17-18817920*ep^16+16632000*ep^15+
         93182400*ep^14-184662720*ep^13-59185080*ep^12+325097820*ep^11-
         65072160*ep^10-225082260*ep^9+64825920*ep^8+77737860*ep^7-
         15590880*ep^6-13863420*ep^5+541080*ep^4+1030320*ep^3+116640*
         ep^2)
         +Master(bebe)*xi^2*ca^4*rat(213688320000*ep^22-3077560832000*
         ep^21+14562849638400*ep^20-20978924025600*ep^19-36271359986048
         *ep^18+147384012933888*ep^17-135801142640320*ep^16-
         57231585600768*ep^15+205637596489416*ep^14-133025756095076*
         ep^13-52518919498848*ep^12+89618912941342*ep^11-11792258740175
         *ep^10-15529704114446*ep^9+3745216707281*ep^8+2200285820030*
         ep^7-1205904792421*ep^6+85102886978*ep^5+78721554747*ep^4-
         20568676604*ep^3+57330928*ep^2+564645456*ep-57299760,
         95551488000*ep^18-544643481600*ep^17+351602933760*ep^16+
         2824249835520*ep^15-4658161582080*ep^14-2502725713920*ep^13+
         8098803118080*ep^12-573583472640*ep^11-5190049105920*ep^10+
         1095944048640*ep^9+1498154434560*ep^8-333921761280*ep^7-
         209676625920*ep^6+35874938880*ep^5+14133657600*ep^4-1194393600
         *ep^3-358318080*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(-144015360000*ep^22+
         1480529408000*ep^21-5178541516800*ep^20+4140595733760*ep^19+
         19079052725888*ep^18-52985876854848*ep^17+22736930500480*ep^16
         +90796631010048*ep^15-108006199118256*ep^14-46014149668504*
         ep^13+110353136353398*ep^12-5405778645502*ep^11-40743692997655
         *ep^10+13193054759186*ep^9+2489557614949*ep^8-2534580392990*
         ep^7+664457016691*ep^6+67554592822*ep^5-69670999047*ep^4+
         6278436284*ep^3+1684311632*ep^2-220341456*ep-3534480,
         3981312000*ep^18-22693478400*ep^17+14650122240*ep^16+
         117677076480*ep^15-194090065920*ep^14-104280238080*ep^13+
         337450129920*ep^12-23899311360*ep^11-216252046080*ep^10+
         45664335360*ep^9+62423101440*ep^8-13913406720*ep^7-8736526080*
         ep^6+1494789120*ep^5+588902400*ep^4-49766400*ep^3-14929920*
         ep^2)
         +Master(bebe)*xi^2*tf*nf*ca^3*rat(17786880*ep^17-128316288*
         ep^16+284396928*ep^15-57201400*ep^14-541800596*ep^13+512922498
         *ep^12+165821449*ep^11-413049759*ep^10+122630041*ep^9+73114385
         *ep^8-39679831*ep^7-9267153*ep^6+6680687*ep^5+333477*ep^4-
         439486*ep^3+11552*ep^2+9048*ep-432,995328*ep^15-8211456*ep^14+
         22989312*ep^13-17473536*ep^12-29846016*ep^11+53711424*ep^10-
         2195424*ep^9-37477728*ep^8+11302848*ep^7+10869120*ep^6-3557088
         *ep^5-1511136*ep^4+311040*ep^3+93312*ep^2)
         +Master(bebe)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-650880*ep^16+
         3937632*ep^15-6410016*ep^14-3302584*ep^13+18771608*ep^12-
         15755396*ep^11+9445974*ep^10+20607849*ep^9-20100125*ep^8-
         4970972*ep^7+3663688*ep^6+660581*ep^5+350559*ep^4-184494*ep^3-
         24616*ep^2+9624*ep-432,20736*ep^14-160704*ep^13+398592*ep^12-
         164736*ep^11-704160*ep^10+766908*ep^9+337716*ep^8-611928*ep^7-
         70488*ep^6+191196*ep^5+21492*ep^4-20736*ep^3-3888*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(-8743680000*ep^20+58918176000*
         ep^19-41579489600*ep^18-381958691200*ep^17+561422267200*ep^16+
         657203933504*ep^15-1350081375432*ep^14-156569797338*ep^13+
         1508399168702*ep^12-361689440881*ep^11-699800314621*ep^10+
         212775057656*ep^9+133504449070*ep^8-16186408569*ep^7-
         29351130693*ep^6+3234346328*ep^5+2738599878*ep^4-346751164*
         ep^3-100029544*ep^2+10068144*ep+1388160,5971968000*ep^16-
         23589273600*ep^15-21545533440*ep^14+147656908800*ep^13-
         24655933440*ep^12-254939581440*ep^11+69276902400*ep^10+
         180987955200*ep^9-33627985920*ep^8-58222955520*ep^7+4354974720
         *ep^6+8584704000*ep^5+285327360*ep^4-477757440*ep^3-59719680*
         ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(5840640000*ep^20-40915872000*
         ep^19+55174961600*ep^18+200059349920*ep^17-545184580240*ep^16-
         85302079544*ep^15+1201805289492*ep^14-433474718772*ep^13-
         1259816283167*ep^12+628486763971*ep^11+518857509406*ep^10-
         318917282741*ep^9-81927699430*ep^8+56926176129*ep^7+
         16004644098*ep^6-9170986763*ep^5-869304423*ep^4+648957304*ep^3
         -12992456*ep^2-13935984*ep+1098000,248832000*ep^16-982886400*
         ep^15-897730560*ep^14+6152371200*ep^13-1027330560*ep^12-
         10622482560*ep^11+2886537600*ep^10+7541164800*ep^9-1401166080*
         ep^8-2425956480*ep^7+181457280*ep^6+357696000*ep^5+11888640*
         ep^4-19906560*ep^3-2488320*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(1652736000*ep^18-11966310400*ep^17
         +29502369280*ep^16-19707677440*ep^15-37123245120*ep^14+
         65461039920*ep^13-8304430560*ep^12-51916567524*ep^11+
         39510919812*ep^10+18837118336*ep^9-18498497713*ep^8+1329548128
         *ep^7+820992471*ep^6-177144812*ep^5+162208961*ep^4+3107556*
         ep^3-13389983*ep^2-148324*ep+232212,4777574400*ep^14-
         26515537920*ep^13+29010493440*ep^12+50496307200*ep^11-
         77310443520*ep^10-39857909760*ep^9+57345822720*ep^8+
         21150720000*ep^7-14866882560*ep^6-5870776320*ep^5+983715840*
         ep^4+597196800*ep^3+59719680*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(-1072128000*ep^18+8143283200*
         ep^17-21865104640*ep^16+15396939520*ep^15+35883039360*ep^14-
         52131060000*ep^13-15002176080*ep^12+38145331464*ep^11-
         18342789132*ep^10-11347494916*ep^9+13220329273*ep^8+756241562*
         ep^7-498478461*ep^6-914700628*ep^5-32630381*ep^4+90657234*ep^3
         -13447*ep^2-2162876*ep+56148,199065600*ep^14-1104814080*ep^13+
         1208770560*ep^12+2104012800*ep^11-3221268480*ep^10-1660746240*
         ep^9+2389409280*ep^8+881280000*ep^7-619453440*ep^6-244615680*
         ep^5+40988160*ep^4+24883200*ep^3+2488320*ep^2)
         +Master(bebe)*xi^5*ca^4*rat(32000*ep^13-234880*ep^12+457840*
         ep^11-193848*ep^10-640652*ep^9+1171642*ep^8-538348*ep^7-185323
         *ep^6+252636*ep^5-95903*ep^4-7545*ep^3+13470*ep^2-2727*ep+150,
         3981312*ep^9-16588800*ep^8+16920576*ep^7+10119168*ep^6-
         23058432*ep^5+7464960*ep^4+2156544*ep^3-995328*ep^2)
         +Master(bebe)*xi^5*[d4AA/na]*rat(-8000*ep^11+42080*ep^10-9180*
         ep^9-55874*ep^8+35124*ep^7-112283*ep^6+35420*ep^5+63287*ep^4-
         17763*ep^3-2544*ep^2+1371*ep-150,41472*ep^7-131328*ep^6+34560*
         ep^5+172800*ep^4-76032*ep^3-41472*ep^2)
         +Master(cross)*ca^4*rat(-60046265548800*ep^23+623839641206784*
         ep^22-2179847904067584*ep^21+704731934199808*ep^20+
         14524587529424896*ep^19-30085713411959040*ep^18-
         10247033013037248*ep^17+84374138172190528*ep^16-
         50915082858337840*ep^15-64348620081716400*ep^14+
         65374735594878668*ep^13+16993037711349660*ep^12-
         29263441284733873*ep^11-470107264238428*ep^10+5662752724214945
         *ep^9-318175657321342*ep^8-570427601534631*ep^7+45621347821920
         *ep^6+28174771950691*ep^5-3937357235202*ep^4-340859921272*ep^3
         +182479815024*ep^2-9339095952*ep-3517329312,2446118092800*
         ep^20-17204363919360*ep^19+26623277531136*ep^18+66429999120384
         *ep^17-222851507945472*ep^16+69507868262400*ep^15+
         356997133762560*ep^14-299574713253888*ep^13-201918924029952*
         ep^12+262132190724096*ep^11+37269161164800*ep^10-
         96791082762240*ep^9+2558863540224*ep^8+16945789648896*ep^7-
         1221382914048*ep^6-1511045038080*ep^5+99745136640*ep^4+
         66503835648*ep^3-2484338688*ep^2-1146617856*ep)
         +Master(cross)*[d4AA/na]*rat(-1674480844800*ep^22-
         46405866749952*ep^21+439676117729280*ep^20-785475729582080*
         ep^19-2331228844049408*ep^18+6460454859601536*ep^17+
         2327010121352736*ep^16-13411001995002992*ep^15-186275646106000
         *ep^14+12628523179903296*ep^13-470904841100710*ep^12-
         6282480271521975*ep^11+75634539787502*ep^10+1667679088511867*
         ep^9+1383392688656*ep^8-236514818851273*ep^7+4710958191150*
         ep^6+17459013358893*ep^5-1025941429478*ep^4-587586335880*ep^3+
         54394308656*ep^2+6717436560*ep-870319584,50960793600*ep^19-
         281983057920*ep^18+131677028352*ep^17+1581473857536*ep^16-
         2270528962560*ep^15-1957712855040*ep^14+4500871004160*ep^13+
         510166646784*ep^12-3441394280448*ep^11+298995886080*ep^10+
         1224934686720*ep^9-179078860800*ep^8-215308634112*ep^7+
         30074333184*ep^6+19666022400*ep^5-1981071360*ep^4-893583360*
         ep^3+45121536*ep^2+15925248*ep)
         +Master(cross)*nf*[d4FA/na]*rat(4321345536*ep^23-3569098752*
         ep^22-91547107328*ep^21-48570281984*ep^20+1718533732864*ep^19-
         2551671075584*ep^18-5999588724672*ep^17+17367912200128*ep^16-
         4126215085904*ep^15-25604724658368*ep^14+24510848915220*ep^13+
         3557423374460*ep^12-13508786787727*ep^11+3865654355399*ep^10+
         1836945185961*ep^9-988750741421*ep^8-41214449593*ep^7+
         91068524661*ep^6-6977334641*ep^5-3940282299*ep^4+479639404*
         ep^3+76093504*ep^2-8788320*ep-518544,22118400*ep^19-159252480*
         ep^18+285708288*ep^17+438779904*ep^16-1964396160*ep^15+
         1445368320*ep^14+1839625920*ep^13-2958493824*ep^12+257242008*
         ep^11+1451938560*ep^10-566075880*ep^9-231996960*ep^8+138939912
         *ep^7+13876416*ep^6-13768440*ep^5-216480*ep^4+616320*ep^3-3456
         *ep^2-10368*ep)
         +Master(cross)*nf*[d4FA/na]*cf*ca^-1*rat(91488*ep^12-1537192*
         ep^11+6963784*ep^10-20926114*ep^9+34313610*ep^8-24441766*ep^7+
         3560234*ep^6+754758*ep^5-622274*ep^4+339702*ep^3-44554*ep^2-
         11340*ep+2160,720*ep^10-4836*ep^9+9864*ep^8-2763*ep^7-11277*
         ep^6+9072*ep^5+666*ep^4-1527*ep^3+27*ep^2+54*ep)
         +Master(cross)*nf^2*[d4FF/na]*rat(-12593664*ep^13+105035136*
         ep^12-661218688*ep^11+1921191328*ep^10-2825866048*ep^9+
         2156823008*ep^8-738870848*ep^7-19477856*ep^6+90895424*ep^5-
         21572320*ep^4-236352*ep^3+641856*ep^2-59392*ep,57600*ep^11-
         366720*ep^10+953232*ep^9-1287744*ep^8+930216*ep^7-291576*ep^6-
         38247*ep^5+56460*ep^4-13332*ep^3-366*ep^2+531*ep-54)
         +Master(cross)*tf*nf*ca^3*rat(-640962035712*ep^25+870504800256
         *ep^24+13402020483072*ep^23-14405123945472*ep^22-
         147661914980352*ep^21+292881649900800*ep^20+365609210802496*
         ep^19-1369557379092128*ep^18+562808597059152*ep^17+
         1572769151760592*ep^16-1691369385328212*ep^15-231378510530070*
         ep^14+1121318587230623*ep^13-407414698357595*ep^12-
         225253474310312*ep^11+190151577103873*ep^10-12647117191478*
         ep^9-27532473045615*ep^8+6974658773724*ep^7+1763488624717*ep^6
         -682960656097*ep^5-55955042270*ep^4+28500737432*ep^3+763104480
         *ep^2-446208336*ep-4697568,4777574400*ep^21-38379847680*ep^20+
         85600862208*ep^19+77747503104*ep^18-565002943488*ep^17+
         571014406656*ep^16+561502471680*ep^15-1282366888704*ep^14+
         190733963328*ep^13+906349833504*ep^12-439185604608*ep^11-
         261836413920*ep^10+194042863872*ep^9+28099465056*ep^8-
         35482758912*ep^7-565746336*ep^6+3146074560*ep^5-64924416*ep^4-
         134742528*ep^3+2612736*ep^2+2239488*ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(9529380864*ep^20-960145920*
         ep^19-166845660672*ep^18+17878905120*ep^17+1165212526576*ep^16
         -1252763188464*ep^15-898721778248*ep^14+1659972114400*ep^13-
         409529284882*ep^12-454259138355*ep^11+365049010433*ep^10-
         57346406917*ep^9-52459702433*ep^8+21052594769*ep^7+2808479119*
         ep^6-1832323419*ep^5-67664289*ep^4+68851210*ep^3+591868*ep^2-
         924504*ep+3744,16588800*ep^16-111144960*ep^15+216769536*ep^14-
         1304064*ep^13-381820896*ep^12+238242960*ep^11+166379976*ep^10-
         156367332*ep^9-17651124*ep^8+33702768*ep^7-382464*ep^6-3275892
         *ep^5+120060*ep^4+149112*ep^3-3888*ep^2-2592*ep)
         +Master(cross)*tf*nf*cf^2*ca*rat(-393523200*ep^17-842817024*
         ep^16+4238914688*ep^15+5666431936*ep^14-20904932592*ep^13+
         7217035056*ep^12+13569638816*ep^11-12533303630*ep^10+
         3219243380*ep^9+738616122*ep^8-761738939*ep^7+148996005*ep^6+
         44031730*ep^5-16428700*ep^4-931915*ep^3+608159*ep^2+9392*ep-
         6084,460800*ep^13-2012160*ep^12+2247936*ep^11+1184640*ep^10-
         3346104*ep^9+1179564*ep^8+681774*ep^7-393603*ep^6-45168*ep^5+
         43590*ep^4+750*ep^3-2067*ep^2+12*ep+36)
         +Master(cross)*tf*nf*cf^3*rat(192786432*ep^15+596017664*ep^14-
         1128567552*ep^13-2340593504*ep^12+4507154064*ep^11-2154129776*
         ep^10+21834400*ep^9+222066016*ep^8-59209408*ep^7+10421088*ep^6
         +690240*ep^5-1406656*ep^4+195824*ep^3+34512*ep^2-4256*ep+512,
         460800*ep^11-1551360*ep^10+1618176*ep^9-299904*ep^8-409656*
         ep^7+170100*ep^6+32562*ep^5-20841*ep^4-885*ep^3+1023*ep^2+3*ep
         -18)
         +Master(cross)*tf*nf*[d4AA/na]*ca^-1*rat(-73359360*ep^20+
         4828237824*ep^19-16364301312*ep^18-10183206272*ep^17+
         25516277120*ep^16-31985937280*ep^15+114724024344*ep^14-
         344773754364*ep^13+203826665886*ep^12+236903242265*ep^11-
         140229036999*ep^10-44004602747*ep^9+15925844873*ep^8+
         4426423359*ep^7+1638084459*ep^6-411304461*ep^5-415674419*ep^4+
         38552652*ep^3+24526048*ep^2-1318176*ep-487440,16588800*ep^18-
         115292160*ep^17+185458176*ep^16+375449472*ep^15-1379434752*
         ep^14+739167552*ep^13+1564511328*ep^12-1827742536*ep^11-
         264004128*ep^10+1022952888*ep^9-168818688*ep^8-216202392*ep^7+
         50154336*ep^6+22945896*ep^5-4589856*ep^4-1309824*ep^3+134784*
         ep^2+31104*ep)
         +Master(cross)*tf^2*nf^2*ca^2*rat(9998208*ep^16+7050528*ep^15-
         112745808*ep^14-38637688*ep^13+467798220*ep^12+12869052*ep^11-
         884872748*ep^10+464442492*ep^9+329163200*ep^8-285977844*ep^7+
         2183608*ep^6+45875036*ep^5-11561628*ep^4-67960*ep^3+329540*
         ep^2-42576*ep+2448,1036800*ep^14-6428160*ep^13+14157216*ep^12-
         9254736*ep^11-11975040*ep^10+22879656*ep^9-9080910*ep^8-
         6220341*ep^7+6439923*ep^6-1221318*ep^5-567864*ep^4+252675*ep^3
         -11097*ep^2-7776*ep+972)
         +Master(cross)*xi*ca^4*rat(15451965849600*ep^22-97803183636480
         *ep^21+88535256049664*ep^20+543799231718912*ep^19-
         1118514185521920*ep^18-381830695905120*ep^17+2407576860143424*
         ep^16-1204596654159168*ep^15-1291781052512624*ep^14+
         1351908365736226*ep^13-72370348548564*ep^12-466554011603385*
         ep^11+196442692066240*ep^10+56018516651191*ep^9-45374108819862
         *ep^8-1074449288499*ep^7+4310864463852*ep^6-240798731205*ep^5-
         186820012450*ep^4+14285498120*ep^3+3601534512*ep^2-210699792*
         ep-25248672,305764761600*ep^19-1691898347520*ep^18+
         790062170112*ep^17+9488843145216*ep^16-13623173775360*ep^15-
         11746277130240*ep^14+27005226024960*ep^13+3060999880704*ep^12-
         20648365682688*ep^11+1793975316480*ep^10+7349608120320*ep^9-
         1074473164800*ep^8-1291851804672*ep^7+180445999104*ep^6+
         117996134400*ep^5-11886428160*ep^4-5361500160*ep^3+270729216*
         ep^2+95551488*ep)
         +Master(cross)*xi*[d4AA/na]*rat(1059331276800*ep^22+
         15575607459840*ep^21-105612124203008*ep^20+87549229881856*
         ep^19+392479173372672*ep^18-748301153214624*ep^17+
         171999668500416*ep^16+556314216135360*ep^15-634202405707792*
         ep^14+137260185528062*ep^13+414446767953972*ep^12-
         248706723161559*ep^11-112797609828844*ep^10+89193385884197*
         ep^9+13648318412022*ep^8-13972369073589*ep^7-725845377000*ep^6
         +1089802386849*ep^5+6114245002*ep^4-39537724328*ep^3+346200144
         *ep^2+526358736*ep-329184,12740198400*ep^19-70495764480*ep^18+
         32919257088*ep^17+395368464384*ep^16-567632240640*ep^15-
         489428213760*ep^14+1125217751040*ep^13+127541661696*ep^12-
         860348570112*ep^11+74748971520*ep^10+306233671680*ep^9-
         44769715200*ep^8-53827158528*ep^7+7518583296*ep^6+4916505600*
         ep^5-495267840*ep^4-223395840*ep^3+11280384*ep^2+3981312*ep)
         +Master(cross)*xi*nf*[d4FA/na]*rat(311869440*ep^17-1350623744*
         ep^16-657821312*ep^15+7871803584*ep^14-3722496480*ep^13-
         10812490600*ep^12+7010171610*ep^11+4581029595*ep^10-5400647523
         *ep^9-1832226943*ep^8+1188914713*ep^7+425066347*ep^6-76006245*
         ep^5-36624037*ep^4+319817*ep^3+1023406*ep^2+53996*ep-3624,
         276480*ep^15-1257984*ep^14-356736*ep^13+7434144*ep^12-4973088*
         ep^11-11245896*ep^10+9023568*ep^9+7133400*ep^8-4640208*ep^7-
         2436984*ep^6+669936*ep^5+389736*ep^4+1776*ep^3-16416*ep^2-1728
         *ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(11943936000*ep^22-37479628800
         *ep^21-111166848000*ep^20+422097375744*ep^19+134356172800*
         ep^18-1403761490096*ep^17+749558807184*ep^16+1382793780960*
         ep^15-1191971940356*ep^14-461050907825*ep^13+494998602436*
         ep^12-60155496217*ep^11-41577412062*ep^10+72712886887*ep^9-
         12683650868*ep^8-15817512391*ep^7+2737241086*ep^6+1464088506*
         ep^5-203381244*ep^4-59117536*ep^3+5969152*ep^2+823968*ep-59328
         ,597196800*ep^19-3752386560*ep^18+3909482496*ep^17+17967177216
         *ep^16-40648863744*ep^15-6496402176*ep^14+74062429056*ep^13-
         28250459424*ep^12-53369969472*ep^11+30490204896*ep^10+
         18473396544*ep^9-11834934624*ep^8-3383301312*ep^7+2029756320*
         ep^6+385466688*ep^5-157310208*ep^4-26583552*ep^3+4354560*ep^2+
         746496*ep)
         +Master(cross)*xi*tf*nf*cf*ca^2*rat(-8640*ep^8-5040*ep^7+5136*
         ep^6+2588*ep^5+9134*ep^4+7018*ep^3-203*ep^2-465*ep+6,216*ep^5-
         438*ep^3-156*ep^2+102*ep+36)
         +Master(cross)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-777830400*ep^19+
         1658142720*ep^18+6716190976*ep^17-13649951232*ep^16-
         19214136624*ep^15+29501042952*ep^14+19902927352*ep^13-
         12653359686*ep^12-27561043319*ep^11+7440296119*ep^10+
         17273278637*ep^9-2720762833*ep^8-3760113385*ep^7+331026981*
         ep^6+356005351*ep^5-11209213*ep^4-15861692*ep^3-12512*ep^2+
         275904*ep+5904,8294400*ep^17-53498880*ep^16+65979648*ep^15+
         220714560*ep^14-579360096*ep^13+79903728*ep^12+822207528*ep^11
         -502767504*ep^10-383385816*ep^9+319783536*ep^8+75482424*ep^7-
         70359984*ep^6-10102824*ep^5+6421536*ep^4+915840*ep^3-196992*
         ep^2-31104*ep)
         +Master(cross)*xi^2*ca^4*rat(-16776939110400*ep^22+
         88353578926080*ep^21-23322877943808*ep^20-522388539623424*
         ep^19+680768588509952*ep^18+688653944964032*ep^17-
         1540029820786528*ep^16+30978224207120*ep^15+1155765188445200*
         ep^14-355161450326180*ep^13-367603899327946*ep^12+
         174604136815405*ep^11+55345034061036*ep^10-35075977534075*ep^9
         -4889411345372*ep^8+3866591253479*ep^7+244019108396*ep^6-
         248087758941*ep^5-683450162*ep^4+7926194600*ep^3-350806224*
         ep^2-92074896*ep+7714656,611529523200*ep^19-3383796695040*
         ep^18+1580124340224*ep^17+18977686290432*ep^16-27246347550720*
         ep^15-23492554260480*ep^14+54010452049920*ep^13+6121999761408*
         ep^12-41296731365376*ep^11+3587950632960*ep^10+14699216240640*
         ep^9-2148946329600*ep^8-2583703609344*ep^7+360891998208*ep^6+
         235992268800*ep^5-23772856320*ep^4-10723000320*ep^3+541458432*
         ep^2+191102976*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(-1721828966400*ep^22+
         8916349501440*ep^21-423811424256*ep^20-63530148378624*ep^19+
         77946311052544*ep^18+112117984699456*ep^17-242874588157088*
         ep^16+14861045762032*ep^15+196288749843952*ep^14-
         95337962454364*ep^13-65349608618390*ep^12+45769526352227*ep^11
         +7096682684748*ep^10-7682347483517*ep^9+634468706588*ep^8+
         335105477305*ep^7-167816065460*ep^6+26705324133*ep^5+
         8177041058*ep^4-2013021800*ep^3-122797104*ep^2+30250512*ep+
         559008,25480396800*ep^19-140991528960*ep^18+65838514176*ep^17+
         790736928768*ep^16-1135264481280*ep^15-978856427520*ep^14+
         2250435502080*ep^13+255083323392*ep^12-1720697140224*ep^11+
         149497943040*ep^10+612467343360*ep^9-89539430400*ep^8-
         107654317056*ep^7+15037166592*ep^6+9833011200*ep^5-990535680*
         ep^4-446791680*ep^3+22560768*ep^2+7962624*ep)
         +Master(cross)*xi^2*tf*nf*ca^3*rat(1440*ep^12-40320*ep^11+
         256256*ep^10-656864*ep^9+649702*ep^8+386314*ep^7-1124533*ep^6+
         558211*ep^5+214125*ep^4-261489*ep^3+46882*ep^2+5388*ep-1512,
         10368*ep^10-88128*ep^9+264096*ep^8-269424*ep^7-183024*ep^6+
         554400*ep^5-224064*ep^4-207216*ep^3+148176*ep^2+10368*ep-15552
         )
         +Master(cross)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-720*ep^12+7200*
         ep^11-19264*ep^10+4504*ep^9+16201*ep^8-26702*ep^7-41830*ep^6+
         29410*ep^5+24105*ep^4-5538*ep^3-3776*ep^2-714*ep+324,216*ep^10
         -1836*ep^9+5502*ep^8-5613*ep^7-3813*ep^6+11550*ep^5-4668*ep^4-
         4317*ep^3+3087*ep^2+216*ep-324)
         +Master(cross)*xi^3*ca^4*rat(4626816000*ep^18-12430959360*
         ep^17-40230480512*ep^16+98288068560*ep^15+98042190644*ep^14-
         249195555636*ep^13-55560619285*ep^12+197153124222*ep^11-
         36132227295*ep^10-59263030237*ep^9+22223890426*ep^8+4597193416
         *ep^7-2937482255*ep^6+87840627*ep^5+155262077*ep^4-20746664*
         ep^3-4018488*ep^2+564080*ep+54480,3185049600*ep^15-12580945920
         *ep^14-10893754368*ep^13+76391424000*ep^12-15155085312*ep^11-
         121791817728*ep^10+33980774400*ep^9+74576941056*ep^8-
         11748962304*ep^7-18440939520*ep^6+506345472*ep^5+1909039104*
         ep^4+133595136*ep^3-63700992*ep^2-7962624*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(2274124800*ep^18-4867104000*
         ep^17-18253647232*ep^16+33541307952*ep^15+41639980876*ep^14-
         61237094700*ep^13+2294691493*ep^12+61828802490*ep^11-
         16961150505*ep^10-20475193409*ep^9+9193672880*ep^8+3295625396*
         ep^7-1419149965*ep^6-345515313*ep^5+74693197*ep^4+17188208*
         ep^3-830472*ep^2-274352*ep-12144,132710400*ep^15-524206080*
         ep^14-453906432*ep^13+3182976000*ep^12-631461888*ep^11-
         5074659072*ep^10+1415865600*ep^9+3107372544*ep^8-489540096*
         ep^7-768372480*ep^6+21097728*ep^5+79543296*ep^4+5566464*ep^3-
         2654208*ep^2-331776*ep)
         +Master(cross)*xi^4*ca^4*rat(-62914560*ep^17-367316992*ep^16+
         1399153664*ep^15+4116980736*ep^14-43383232*ep^13-13325940688*
         ep^12-3363223168*ep^11+5540142040*ep^10-2499292204*ep^9+
         285928963*ep^8+2341191950*ep^7-52296143*ep^6-358484804*ep^5-
         12071487*ep^4+18690254*ep^3+1254407*ep^2-300460*ep-25476,
         10192158720*ep^14-61662560256*ep^13+92083322880*ep^12+
         65219198976*ep^11-201406611456*ep^10+8940257280*ep^9+
         128175685632*ep^8-13651918848*ep^7-32536166400*ep^6+923664384*
         ep^5+3619012608*ep^4+247283712*ep^3-127401984*ep^2-15925248*ep
         )
         +Master(cross)*xi^4*[d4AA/na]*rat(31457280*ep^16+646178816*
         ep^15-2143968768*ep^14-3829840128*ep^13+5844505184*ep^12+
         5401111320*ep^11-759695284*ep^10+2027668922*ep^9+914600355*
         ep^8-1295199704*ep^7-544418387*ep^6+45766350*ep^5+40818313*
         ep^4+3469868*ep^3-421761*ep^2-113524*ep-11652,212336640*ep^13-
         1178468352*ep^12+1329168384*ep^11+2023317504*ep^10-3184312320*
         ep^9-1405900800*ep^8+1967376384*ep^7+699273216*ep^6-328200192*
         ep^5-144857088*ep^4+2967552*ep^3+6635520*ep^2+663552*ep)
         +Master(cross)*xi^5*ca^4*rat(77824*ep^10+64192*ep^9-71616*ep^8
         -332556*ep^7+132272*ep^6+94767*ep^5+1624*ep^4-12894*ep^3-1326*
         ep^2+191*ep+2,5308416*ep^8-18137088*ep^7+7962624*ep^6+23113728
         *ep^5-15814656*ep^4-5640192*ep^3+2543616*ep^2+663552*ep)
         +Master(cross)*xi^5*[d4AA/na]*rat(-38912*ep^9-79200*ep^8+81456
         *ep^7+165534*ep^6-31465*ep^5-54404*ep^4+2946*ep^3+1944*ep^2-
         381*ep+2,110592*ep^7-322560*ep^6+4608*ep^5+483840*ep^4-87552*
         ep^3-161280*ep^2-27648*ep)
         +Master(fastar2)*ca^4*rat(9953280000*ep^23+34146816000*ep^22+
         56150939776000*ep^21-1331355653253888*ep^20+1193163804085952*
         ep^19+6394788050526496*ep^18-10273120943906128*ep^17-
         5178197169308888*ep^16+18555232700778152*ep^15-
         3313388665450544*ep^14-13046900286068560*ep^13+
         4852336716138628*ep^12+3969989210700883*ep^11-1695049507441876
         *ep^10-520347537519771*ep^9+194355533347800*ep^8+
         54766389983849*ep^7-7348116216776*ep^6-6109805765217*ep^5+
         216710015592*ep^4+351720781224*ep^3-22798313440*ep^2-
         5404902864*ep+439324416,1911029760000*ep^19-4108713984000*
         ep^18-8758355558400*ep^17+24393949839360*ep^16+2659570974720*
         ep^15-35473077043200*ep^14+10895855616000*ep^13+18650105671680
         *ep^12-9118690375680*ep^11-3791776942080*ep^10+2598623539200*
         ep^9+208017653760*ep^8-311057971200*ep^7+15717980160*ep^6+
         15807283200*ep^5-1758412800*ep^4-278691840*ep^3+39813120*ep^2)
         +Master(fastar2)*[d4AA/na]*rat(29859840000*ep^22+382560000000*
         ep^21+4012012556800*ep^20-282840896603520*ep^19-
         128580825653920*ep^18+1203580214694016*ep^17-193285745980984*
         ep^16-1500335165000936*ep^15+679917718010888*ep^14+
         824527804463668*ep^13-515505577862284*ep^12-281476731198440*
         ep^11+210457071982693*ep^10+59999176949426*ep^9-55873497297681
         *ep^8-1713056315988*ep^7+5961423798059*ep^6-125401059386*ep^5-
         362710334571*ep^4+14026492344*ep^3+11001501240*ep^2-312595264*
         ep-134350320,39813120000*ep^18-25878528000*ep^17-221283532800*
         ep^16+176281989120*ep^15+319830712320*ep^14-259276369920*ep^13
         -161917562880*ep^12+145667523840*ep^11+28528569600*ep^10-
         36202498560*ep^9-165757440*ep^8+4085064960*ep^7-352776960*ep^6
         -201707520*ep^5+26757120*ep^4+3502080*ep^3-552960*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(14797209600*ep^21+
         72346411008*ep^20+154418872320*ep^19-449427113984*ep^18-
         1296118633984*ep^17+699588931456*ep^16+2143387859424*ep^15-
         401876867408*ep^14-1757248027160*ep^13+428370876476*ep^12+
         710536968276*ep^11-292928717636*ep^10-118125924649*ep^9+
         81943437465*ep^8+1281432076*ep^7-8871928578*ep^6+1034999899*
         ep^5+395825653*ep^4-74066546*ep^3-5112244*ep^2+1381144*ep-
         23808,17280000*ep^18-16992000*ep^17-96139200*ep^16+108461680*
         ep^15+134611920*ep^14-161607280*ep^13-65481760*ep^12+89845965*
         ep^11+9055750*ep^10-22057915*ep^9+935670*ep^8+2468755*ep^7-
         280310*ep^6-121305*ep^5+18290*ep^4+2100*ep^3-360*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*cf*ca^-1*rat(-3447808*ep^13+
         18493696*ep^12-101135104*ep^11+182040832*ep^10-94185408*ep^9-
         15715088*ep^8+40208432*ep^7-18552368*ep^6+493744*ep^5+2406704*
         ep^4-661488*ep^3-18064*ep^2+28112*ep-2912,36000*ep^12-63000*
         ep^11-36940*ep^10+88270*ep^9-2955*ep^8-27930*ep^7+4425*ep^6+
         2730*ep^5-545*ep^4-70*ep^3+15*ep^2)
         +Master(fastar2)*nf^2*[d4FF/na]*rat(-102617088*ep^11+664968192
         *ep^10-2757715968*ep^9+5263395072*ep^8-5175563520*ep^7+
         2838438912*ep^6-813711360*ep^5+31826688*ep^4+65073408*ep^3-
         24382464*ep^2+3898368*ep-245760,80000*ep^10-512000*ep^9+
         1353800*ep^8-1913020*ep^7+1556470*ep^6-722785*ep^5+166820*ep^4
         -3620*ep^3-7000*ep^2+1425*ep-90)
         +Master(fastar2)*tf*nf*ca^3*rat(-24166117933056*ep^23-
         22252957040640*ep^22+69195090696192*ep^21+301059892185600*
         ep^20+40633241843840*ep^19-1445587165715104*ep^18+
         173800000869856*ep^17+2448171056627096*ep^16-561727843182688*
         ep^15-2157485062484624*ep^14+667231613453352*ep^13+
         1062968329739601*ep^12-404835437679587*ep^11-285024570448775*
         ep^10+128420384218057*ep^9+37139415986875*ep^8-19411469990057*
         ep^7-2393638997357*ep^6+1411467958291*ep^5+90280235088*ep^4-
         47342088552*ep^3-3240064400*ep^2+766072752*ep+35015040,
         59719680000*ep^20-188116992000*ep^19-145301299200*ep^18+
         1036009543680*ep^17-679199339520*ep^16-1191645250560*ep^15+
         1449029145600*ep^14+242320314240*ep^13-867774876480*ep^12+
         166466044800*ep^11+199700015040*ep^10-74706433920*ep^9-
         16221113280*ep^8+10211748480*ep^7+2790720*ep^6-548928000*ep^5+
         46241280*ep^4+9953280*ep^3-1244160*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(528883458048*ep^21+
         88189710336*ep^20+261066226176*ep^19-9183430285056*ep^18+
         8082350580992*ep^17+13357621940720*ep^16-16231413587632*ep^15-
         4072051225104*ep^14+9107060359420*ep^13-110156548015*ep^12-
         1973028617020*ep^11-201230511395*ep^10+259359235625*ep^9+
         156732322880*ep^8-49129977488*ep^7-25587503399*ep^6+6558690857
         *ep^5+1605677805*ep^4-382778986*ep^3-39994196*ep^2+8762008*ep+
         47424,311040000*ep^18-1135296000*ep^17+743990400*ep^16+
         1617999840*ep^15-2114525280*ep^14-295223520*ep^13+1351062720*
         ep^12-299116950*ep^11-316914180*ep^10+128116890*ep^9+25303260*
         ep^8-17396970*ep^7+123300*ep^6+933630*ep^5-82380*ep^4-16920*
         ep^3+2160*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(-23577329664*ep^17-
         5849382912*ep^16-5115991040*ep^15+379424509056*ep^14-
         488762165280*ep^13-113630779456*ep^12+488605446264*ep^11-
         266469331088*ep^10+41031744936*ep^9-4112728496*ep^8-566015800*
         ep^7+6758007472*ep^6-2959506120*ep^5-228008272*ep^4+288423296*
         ep^3-20646880*ep^2-8220032*ep+1067136,8640000*ep^14-32976000*
         ep^13+33362400*ep^12+14784040*ep^11-44390820*ep^10+22638650*
         ep^9+1692075*ep^8-4522215*ep^7+906810*ep^6+203180*ep^5-82725*
         ep^4+2125*ep^3+1860*ep^2-180*ep)
         +Master(fastar2)*tf*nf*cf^3*rat(2315612160*ep^14+2538590208*
         ep^13+601800960*ep^12-26099120384*ep^11+40347388160*ep^10-
         27199200768*ep^9+10630237824*ep^8-3341986304*ep^7+786671360*
         ep^6+146021120*ep^5-173005184*ep^4+34343424*ep^3+3426816*ep^2-
         1813504*ep+157696,1440000*ep^11-5256000*ep^10+7084400*ep^9-
         4395260*ep^8+1048320*ep^7+164595*ep^6-140985*ep^5+21285*ep^4+
         2005*ep^3-820*ep^2+60*ep)
         +Master(fastar2)*tf*nf*[d4AA/na]*ca^-1*rat(7680000*ep^20-
         4108848000*ep^19-10612111680*ep^18-63153822920*ep^17+
         111320467556*ep^16+208438209496*ep^15-198677934280*ep^14-
         255518187378*ep^13+223026224534*ep^12+99012334991*ep^11-
         108226976176*ep^10-8525907329*ep^9+25364624562*ep^8-5785407415
         *ep^7-102678368*ep^6+241126707*ep^5-149050420*ep^4+40872328*
         ep^3+1467904*ep^2-1704080*ep+130368,155520000*ep^18-217728000*
         ep^17-817732800*ep^16+1348557120*ep^15+897876480*ep^14-
         2037667920*ep^13-129109140*ep^12+1169226960*ep^11-165267300*
         ep^10-294172560*ep^9+67225380*ep^8+33411120*ep^7-8982540*ep^6-
         1655520*ep^5+478560*ep^4+28800*ep^3-8640*ep^2)
         +Master(fastar2)*tf*nf^2*[d4FA/na]*ca^-1*rat(-1920*ep^6+12736*
         ep^5-23936*ep^4+9280*ep^3+3520*ep^2+1024*ep-704,300*ep^6-560*
         ep^5-325*ep^4+685*ep^3+105*ep^2-45*ep)
         +Master(fastar2)*tf^2*nf^2*ca^2*rat(373800960*ep^18-7557642240
         *ep^17+34860453120*ep^16-77859391104*ep^15+85458995728*ep^14-
         16836857288*ep^13-78527650500*ep^12+114864703330*ep^11-
         65597989184*ep^10-3258561984*ep^9+24649438602*ep^8-10924442859
         *ep^7+7068303*ep^6+1174392086*ep^5-246580780*ep^4-17090757*
         ep^3+9965003*ep^2-753664*ep-9732,8640000*ep^16-55296000*ep^15+
         130130400*ep^14-110174160*ep^13-60863040*ep^12+186766440*ep^11
         -116057490*ep^10-9174465*ep^9+39727455*ep^8-13801155*ep^7-
         1311345*ep^6+1705935*ep^5-276915*ep^4-25785*ep^3+10935*ep^2-
         810*ep)
         +Master(fastar2)*tf^2*nf^2*cf*ca*rat(-3520512*ep^11+52953600*
         ep^10-232148736*ep^9+505933824*ep^8-717716992*ep^7+743171584*
         ep^6-570798592*ep^5+313333248*ep^4-116060416*ep^3+26942976*
         ep^2-3474432*ep+186368,36000*ep^9-228600*ep^8+607580*ep^7-
         885110*ep^6+778715*ep^5-429695*ep^4+149045*ep^3-31415*ep^2+
         3660*ep-180)
         +Master(fastar2)*tf^2*nf^2*cf^2*rat(405504*ep^9+761856*ep^8-
         9680896*ep^7+23562240*ep^6-27537408*ep^5+18288640*ep^4-7534592
         *ep^3+2082816*ep^2-380928*ep+32768,18000*ep^7-87300*ep^6+
         163840*ep^5-153145*ep^4+77720*ep^3-21695*ep^2+3120*ep-180)
         +Master(fastar2)*tf^3*nf^3*ca*rat(27648*ep^5-101376*ep^4+
         113664*ep^3-55296*ep^2+9216*ep,64*ep^5-336*ep^4+656*ep^3-576*
         ep^2+216*ep-27)
         +Master(fastar2)*xi*ca^4*rat(-12441600000*ep^22+14956032000*
         ep^21-15070708249600*ep^20+164546352490240*ep^19+
         268553576991232*ep^18-753601648247776*ep^17-735523366846192*
         ep^16+1032514562516712*ep^15+640875798222764*ep^14-
         706754199291156*ep^13-215873844895552*ep^12+257069375517019*
         ep^11+20465116288782*ep^10-45573747890899*ep^9+209383881756*
         ep^8+4817887224725*ep^7-274535585070*ep^6-296592657321*ep^5+
         26804353096*ep^4+9967103464*ep^3-1039565248*ep^2-181758288*ep+
         22666752,477757440000*ep^18-310542336000*ep^17-2655402393600*
         ep^16+2115383869440*ep^15+3837968547840*ep^14-3111316439040*
         ep^13-1943010754560*ep^12+1748010286080*ep^11+342342835200*
         ep^10-434429982720*ep^9-1989089280*ep^8+49020779520*ep^7-
         4233323520*ep^6-2420490240*ep^5+321085440*ep^4+42024960*ep^3-
         6635520*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(-74649600000*ep^22-
         734264832000*ep^21-4854560230400*ep^20+57143096864000*ep^19+
         83223537422912*ep^18-282209185816352*ep^17-214382153195696*
         ep^16+484767537735432*ep^15+136054087570696*ep^14-
         378768263179716*ep^13+4916720415028*ep^12+143367623855744*
         ep^11-27850789546386*ep^10-25974170183147*ep^9+9321204805779*
         ep^8+1236234759262*ep^7-873385926528*ep^6+39594869481*ep^5+
         24472502603*ep^4-2240977648*ep^3-139423304*ep^2-6148176*ep+
         2488176,19906560000*ep^18-12939264000*ep^17-110641766400*ep^16
         +88140994560*ep^15+159915356160*ep^14-129638184960*ep^13-
         80958781440*ep^12+72833761920*ep^11+14264284800*ep^10-
         18101249280*ep^9-82878720*ep^8+2042532480*ep^7-176388480*ep^6-
         100853760*ep^5+13378560*ep^4+1751040*ep^3-276480*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(-367411200*ep^15-
         696595328*ep^14+979653376*ep^13+2011320968*ep^12-64474588*
         ep^11-1025934452*ep^10-83410456*ep^9+235137891*ep^8+27638015*
         ep^7-22903806*ep^6-3194282*ep^5+729395*ep^4+102043*ep^3+4916*
         ep^2+132*ep-224,216000*ep^14+360000*ep^13-712140*ep^12-1156900
         *ep^11+379265*ep^10+955700*ep^9+156705*ep^8-168900*ep^7-42705*
         ep^6+10300*ep^5+2935*ep^4-200*ep^3-60*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(10296576000*ep^19-
         55339687680*ep^18-58486709376*ep^17+206374832304*ep^16-
         161119250336*ep^15-240843340700*ep^14+479345357258*ep^13+
         170811966865*ep^12-388712565655*ep^11-106086990106*ep^10+
         128995255417*ep^9+41643122566*ep^8-19253987907*ep^7-6156645538
         *ep^6+1155198901*ep^5+359724997*ep^4-20698502*ep^3-7378676*
         ep^2-188600*ep+29568,746496000*ep^17-746496000*ep^16-
         4223715840*ep^15+4783587840*ep^14+6223242240*ep^13-7291509120*
         ep^12-3536327520*ep^11+4197758400*ep^10+885820320*ep^9-
         1057700160*ep^8-100398240*ep^7+120214080*ep^6+4969440*ep^5-
         5958720*ep^4-86400*ep^3+103680*ep^2)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(-34560*ep^11-124464*
         ep^10+289236*ep^9-65660*ep^8-27441*ep^7+59206*ep^6-68073*ep^5+
         6723*ep^4+7389*ep^3-508*ep^2-372*ep+32,2592*ep^9-5832*ep^8+
         1800*ep^7+2754*ep^6-1672*ep^5-18*ep^4+160*ep^3-24*ep^2)
         +Master(fastar2)*xi*tf*nf*[d4AA/na]*ca^-1*rat(-4608000*ep^19+
         15394560*ep^18+2856152448*ep^17-3001624560*ep^16-14161940104*
         ep^15+17130979160*ep^14+5974868896*ep^13-23820795688*ep^12+
         4523308153*ep^11+12332109496*ep^10-2514268657*ep^9-3754326484*
         ep^8+751581651*ep^7+591004588*ep^6-134321971*ep^5-35504128*
         ep^4+8745200*ep^3+710096*ep^2-187216*ep+960,31104000*ep^17-
         31104000*ep^16-175988160*ep^15+199316160*ep^14+259301760*ep^13
         -303812880*ep^12-147346980*ep^11+174906600*ep^10+36909180*ep^9
         -44070840*ep^8-4183260*ep^7+5008920*ep^6+207060*ep^5-248280*
         ep^4-3600*ep^3+4320*ep^2)
         +Master(fastar2)*xi*tf^2*nf^2*ca^2*rat(-304*ep^5+1996*ep^4-
         2038*ep^3+286*ep^2+68*ep-8,32*ep^5-120*ep^4+148*ep^3-66*ep^2+9
         *ep)
         +Master(fastar2)*xi^2*ca^4*rat(2488320000*ep^21-9687628800*
         ep^20+63411290880*ep^19-369874315072*ep^18+1104804223440*ep^17
         +2857859387248*ep^16-6814264418444*ep^15-3311679445336*ep^14+
         9464434555030*ep^13+620443736930*ep^12-4765564113504*ep^11+
         495391070562*ep^10+942662663324*ep^9-208164298389*ep^8-
         69032879934*ep^7+37621718078*ep^6-6273742332*ep^5-1505456053*
         ep^4+814085892*ep^3-50090192*ep^2-19145872*ep+2319504,
         47775744000*ep^17-11943936000*ep^16-270317813760*ep^15+
         103411261440*ep^14+425161359360*ep^13-141067100160*ep^12-
         250727915520*ep^11+74509862400*ep^10+64038228480*ep^9-
         17827706880*ep^8-7329991680*ep^7+1970081280*ep^6+364700160*
         ep^5-96168960*ep^4-6359040*ep^3+1658880*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(7464960000*ep^21+
         54509990400*ep^20+8315813760*ep^19-252553461664*ep^18+
         116381767272*ep^17+331728248392*ep^16-904892472458*ep^15+
         283309908116*ep^14+1243051456132*ep^13-810770762026*ep^12-
         492646114491*ep^11+459110630652*ep^10+22214913152*ep^9-
         82525022979*ep^8+9346321668*ep^7+4739908736*ep^6-696073116*
         ep^5-40166425*ep^4-16666299*ep^3+1273990*ep^2+1162940*ep-
         118632,995328000*ep^17-248832000*ep^16-5631621120*ep^15+
         2154401280*ep^14+8857528320*ep^13-2938897920*ep^12-5223498240*
         ep^11+1552288800*ep^10+1334129760*ep^9-371410560*ep^8-
         152708160*ep^7+41043360*ep^6+7597920*ep^5-2003520*ep^4-132480*
         ep^3+34560*ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(-11443200*ep^16-117568960
         *ep^15+408898640*ep^14+67492696*ep^13-619766720*ep^12+
         166222588*ep^11+155110590*ep^10-150911423*ep^9+71806926*ep^8+
         20117965*ep^7-7108114*ep^6-12028501*ep^5+4102734*ep^4+632367*
         ep^3-386456*ep^2+41188*ep-480,24883200*ep^14-85847040*ep^13+
         45895680*ep^12+126074880*ep^11-136458240*ep^10-33088320*ep^9+
         80216640*ep^8-11525760*ep^7-15131520*ep^6+4743360*ep^5+559680*
         ep^4-357120*ep^3+34560*ep^2)
         +Master(fastar2)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(9600*ep^13+
         383980*ep^12-1598400*ep^11+480504*ep^10+2638014*ep^9-801934*
         ep^8-567047*ep^7-1021992*ep^6+864720*ep^5+110454*ep^4-228563*
         ep^3+65868*ep^2-7124*ep+240,64800*ep^11-239760*ep^10+219960*
         ep^9+115380*ep^8-216760*ep^7+12640*ep^6+55840*ep^5-8980*ep^4-
         3840*ep^3+720*ep^2)
         +Master(fastar2)*xi^3*ca^4*rat(-1244160000*ep^20+4594329600*
         ep^19-13338759680*ep^18-101544994560*ep^17+53727294368*ep^16+
         374186178160*ep^15-62274478584*ep^14-525381182564*ep^13+
         18299350056*ep^12+405939538870*ep^11+27949178341*ep^10-
         193255070480*ep^9-11623927879*ep^8+53945192316*ep^7-4298575429
         *ep^6-5484529972*ep^5+759065379*ep^4+223610494*ep^3-39063308*
         ep^2-3249784*ep+666816,23887872000*ep^16-135158906880*ep^14+
         17915904000*ep^13+217059655680*ep^12-16268636160*ep^11-
         129431116800*ep^10+4897152000*ep^9+33243402240*ep^8-603002880*
         ep^7-3815746560*ep^6+31104000*ep^5+190126080*ep^4-552960*ep^3-
         3317760*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-7464960000*ep^20-
         34784793600*ep^19+9218516480*ep^18+146763405120*ep^17+
         6873766432*ep^16-210047580016*ep^15+24940065864*ep^14+
         173516837720*ep^13-20722187388*ep^12-96582930316*ep^11-
         7171158340*ep^10+44700295913*ep^9+3472706026*ep^8-14599562511*
         ep^7+2967767542*ep^6+798155623*ep^5-304633662*ep^4+15315503*
         ep^3+5443214*ep^2-1056716*ep+72552,995328000*ep^16-5631621120*
         ep^14+746496000*ep^13+9044152320*ep^12-677859840*ep^11-
         5392963200*ep^10+204048000*ep^9+1385141760*ep^8-25125120*ep^7-
         158989440*ep^6+1296000*ep^5+7921920*ep^4-23040*ep^3-138240*
         ep^2)
         +Master(fastar2)*xi^3*tf*nf*ca^3*rat(4768*ep^9-9936*ep^8-21114
         *ep^7+18279*ep^6+24086*ep^5-9151*ep^4-9778*ep^3+1822*ep^2+1224
         *ep-200,31104*ep^7-93312*ep^6+52704*ep^5+51840*ep^4-37344*ep^3
         -4608*ep^2+3456*ep)
         +Master(fastar2)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(-64*ep^9+144*
         ep^8+348*ep^7-696*ep^6-221*ep^5+814*ep^4-197*ep^3-244*ep^2+132
         *ep-16,1296*ep^7-3888*ep^6+2196*ep^5+2160*ep^4-1556*ep^3-192*
         ep^2+144*ep)
         +Master(fastar2)*xi^4*ca^4*rat(622080000*ep^18-746822400*ep^17
         +10376124800*ep^16+13227143216*ep^15+1071933304*ep^14-
         1417526008*ep^13-10220414856*ep^12-7524569364*ep^11+6639408548
         *ep^10+2480531347*ep^9-2149068852*ep^8+527302109*ep^7+98329936
         *ep^6-106939651*ep^5+5611576*ep^4+5573099*ep^3-455528*ep^2-
         97628*ep+8992,23887872000*ep^14-11943936000*ep^13-57523322880*
         ep^12+10845757440*ep^11+39066808320*ep^10-3264768000*ep^9-
         10598307840*ep^8+402001920*ep^7+1247477760*ep^6-20736000*ep^5-
         62945280*ep^4+368640*ep^3+1105920*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(3732480000*ep^18+
         4885958400*ep^17-8429187200*ep^16-2466924656*ep^15+12664449896
         *ep^14-2518580072*ep^13-6860096400*ep^12+2801801220*ep^11+
         528467464*ep^10-197869942*ep^9+130149549*ep^8-461852696*ep^7+
         286900655*ep^6-22052894*ep^5-26017537*ep^4+6083872*ep^3+263225
         *ep^2-177952*ep+12428,995328000*ep^14-497664000*ep^13-
         2396805120*ep^12+451906560*ep^11+1627783680*ep^10-136032000*
         ep^9-441596160*ep^8+16750080*ep^7+51978240*ep^6-864000*ep^5-
         2622720*ep^4+15360*ep^3+46080*ep^2)
         +Master(fastar2)*xi^5*ca^4*rat(-7200*ep^11-22560*ep^10+79440*
         ep^9-117348*ep^8+92942*ep^7+25515*ep^6-43065*ep^5+15177*ep^4-
         1137*ep^3-900*ep^2+280*ep-24,1382400*ep^7-3041280*ep^6+1436160
         *ep^5+130560*ep^4-176640*ep^3+23040*ep^2)
         +Master(fastar2)*xi^5*[d4AA/na]*rat(-4800*ep^8+12960*ep^7-
         15760*ep^6+7672*ep^5+1448*ep^4-2138*ep^3+329*ep^2+61*ep-12,
         6400*ep^4-10880*ep^3+1920*ep^2)
         +Master(nostar5)*ca^4*rat(-292800*ep^15+146811040*ep^14-
         1476391172*ep^13-611752042*ep^12-2765674728*ep^11-18131502434*
         ep^10+18760589335*ep^9+40238839394*ep^8-4896734770*ep^7-
         16419337921*ep^6-1091246455*ep^5+2525740437*ep^4+21050728*ep^3
         -149750360*ep^2+37235792*ep-4911024,884736000*ep^12+501350400*
         ep^11-4511416320*ep^10-1843568640*ep^9+5864140800*ep^8+
         2627389440*ep^7-1673256960*ep^6-564111360*ep^5+188928000*ep^4+
         25436160*ep^3-6635520*ep^2)
         +Master(nostar5)*[d4AA/na]*rat(292800*ep^15-146811040*ep^14+
         1476391172*ep^13+611752042*ep^12+2765674728*ep^11+18131502434*
         ep^10-18760589335*ep^9-40238839394*ep^8+4896734770*ep^7+
         16419337921*ep^6+1091246455*ep^5-2525740437*ep^4-21050728*ep^3
         +149750360*ep^2-37235792*ep+4911024,36864000*ep^12+20889600*
         ep^11-187975680*ep^10-76815360*ep^9+244339200*ep^8+109474560*
         ep^7-69719040*ep^6-23504640*ep^5+7872000*ep^4+1059840*ep^3-
         276480*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(-519168*ep^16-3086336*ep^15-
         13761536*ep^14-9521088*ep^13+10381344*ep^12+90626184*ep^11+
         121383088*ep^10-218704686*ep^9-75083660*ep^8+109927125*ep^7+
         4473700*ep^6-16642234*ep^5+2134002*ep^4+603907*ep^3-131302*
         ep^2-28972*ep+7032,48000*ep^13-20800*ep^12-271960*ep^11+144740
         *ep^10+418170*ep^9-175605*ep^8-233325*ep^7+60175*ep^6+40855*
         ep^5-8870*ep^4-1740*ep^3+360*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*cf*ca^-1*rat(-1328*ep^6-12288*
         ep^5+29888*ep^4-11680*ep^3+3184*ep^2-992*ep+128,50*ep^5-35*
         ep^4-70*ep^3+15*ep^2)
         +Master(nostar5)*nf^2*[d4FF/na]*rat(-5120*ep^6+13824*ep^5-
         59392*ep^4+145408*ep^3-125952*ep^2+41472*ep-4096,500*ep^5-2300
         *ep^4+3865*ep^3-2860*ep^2+885*ep-90)
         +Master(nostar5)*tf*nf*ca^3*rat(-100343808*ep^16-632942592*
         ep^15+1533083232*ep^14+5311913376*ep^13-5333565894*ep^12-
         13260899114*ep^11+6466304342*ep^10+13845106883*ep^9-6047698743
         *ep^8-4998944892*ep^7+3113553326*ep^6+803876181*ep^5-507602715
         *ep^4-106275922*ep^3+3509900*ep^2+9844600*ep-130560,27648000*
         ep^13-11980800*ep^12-156648960*ep^11+83370240*ep^10+240865920*
         ep^9-101148480*ep^8-134395200*ep^7+34660800*ep^6+23532480*ep^5
         -5109120*ep^4-1002240*ep^3+207360*ep^2)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(581760*ep^12+2390304*ep^11-
         8991488*ep^10+973568*ep^9+13067368*ep^8-7959626*ep^7-3220488*
         ep^6+4915368*ep^5-727240*ep^4-202226*ep^3-185500*ep^2+54320*ep
         +96,24000*ep^9-62400*ep^8+11220*ep^7+64860*ep^6-34635*ep^5+510
         *ep^4+2115*ep^3-270*ep^2)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(-353280*ep^11-1453312*ep^10
         +4682976*ep^9-735488*ep^8-4379592*ep^7+2873272*ep^6-191224*
         ep^5-379824*ep^4-353472*ep^3+138992*ep^2+104392*ep-26640,8000*
         ep^8-20800*ep^7+3740*ep^6+21620*ep^5-11545*ep^4+170*ep^3+705*
         ep^2-90*ep)
         +Master(nostar5)*tf*nf*cf^3*rat(96000*ep^9+443200*ep^8-782528*
         ep^7+514624*ep^6-384064*ep^5+249856*ep^4-138752*ep^3+17792*
         ep^2+19200*ep-4096,4000*ep^6-8400*ep^5+3670*ep^4+45*ep^3-245*
         ep^2+30*ep)
         +Master(nostar5)*tf*nf*[d4AA/na]*ca^-1*rat(-702600*ep^12-
         568170*ep^11+13538662*ep^10-8968158*ep^9+4276145*ep^8+1092125*
         ep^7-18800722*ep^6-4684622*ep^5+3989863*ep^4+1286773*ep^3-
         250668*ep^2-105412*ep+19104,96000*ep^11-81600*ep^10-493920*
         ep^9+481680*ep^8+553320*ep^7-501480*ep^6-165480*ep^5+105720*
         ep^4+10080*ep^3-4320*ep^2)
         +Master(nostar5)*tf*nf^2*[d4FA/na]*ca^-1*rat(-960*ep^5+1088*
         ep^4+2816*ep^3-3072*ep^2+64*ep+64,100*ep^5-220*ep^4-35*ep^3+
         240*ep^2-45*ep)
         +Master(nostar5)*tf^2*nf^2*ca^2*rat(6144*ep^9+25216*ep^8-
         104936*ep^7+96336*ep^6+13256*ep^5-84336*ep^4+74712*ep^3-34608*
         ep^2+6696*ep-16,1500*ep^7-5400*ep^6+4695*ep^5+3015*ep^4-5925*
         ep^3+2385*ep^2-270*ep)
         +Master(nostar5)*tf^2*nf^2*cf*ca*rat(-6144*ep^6-24576*ep^5+
         98304*ep^4-116736*ep^3+73728*ep^2-30720*ep+6144,500*ep^4-1800*
         ep^3+2065*ep^2-795*ep+90)
         +Master(nostar5)*tf^2*nf^2*cf^2*rat(4096*ep^6+16384*ep^5-65536
         *ep^4+77824*ep^3-49152*ep^2+20480*ep-4096,500*ep^4-1800*ep^3+
         2065*ep^2-795*ep+90)
         +Master(nostar5)*xi*ca^4*rat(585600*ep^15-149235200*ep^14+
         837922664*ep^13+1451761376*ep^12-5247774998*ep^11-3339619704*
         ep^10+9053153167*ep^9+2335918633*ep^8-4230334189*ep^7-
         276497343*ep^6+566093916*ep^5+36012662*ep^4-22505568*ep^3-
         9530688*ep^2+2857728*ep-194976,442368000*ep^12+250675200*ep^11
         -2255708160*ep^10-921784320*ep^9+2932070400*ep^8+1313694720*
         ep^7-836628480*ep^6-282055680*ep^5+94464000*ep^4+12718080*ep^3
         -3317760*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(-585600*ep^15+149235200*
         ep^14-837922664*ep^13-1451761376*ep^12+5247774998*ep^11+
         3339619704*ep^10-9053153167*ep^9-2335918633*ep^8+4230334189*
         ep^7+276497343*ep^6-566093916*ep^5-36012662*ep^4+22505568*ep^3
         +9530688*ep^2-2857728*ep+194976,18432000*ep^12+10444800*ep^11-
         93987840*ep^10-38407680*ep^9+122169600*ep^8+54737280*ep^7-
         34859520*ep^6-11752320*ep^5+3936000*ep^4+529920*ep^3-138240*
         ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(5664*ep^10-5424*ep^9-
         57618*ep^8-25030*ep^7+100831*ep^6+78070*ep^5+2236*ep^4-11556*
         ep^3-873*ep^2+744*ep-44,600*ep^9+730*ep^8-2195*ep^7-2045*ep^6+
         1615*ep^5+1375*ep^4-20*ep^3-60*ep^2)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(-420792*ep^12+955778*ep^11+
         4498108*ep^10-2964196*ep^9-11871603*ep^8-218445*ep^7+9234890*
         ep^6+4105902*ep^5-690947*ep^4-566919*ep^3+22268*ep^2+25388*ep-
         1632,691200*ep^11+149760*ep^10-3888000*ep^9-457920*ep^8+
         6112800*ep^7+1490400*ep^6-3002400*ep^5-1234080*ep^4+86400*ep^3
         +51840*ep^2)
         +Master(nostar5)*xi*tf*nf*[d4AA/na]*ca^-1*rat(49640*ep^11-
         174278*ep^10-480112*ep^9+721644*ep^8+770913*ep^7-377311*ep^6-
         403440*ep^5+57838*ep^4+47661*ep^3-7345*ep^2-394*ep+24,9600*
         ep^10-4320*ep^9-51120*ep^8+27720*ep^7+66420*ep^6-23580*ep^5-
         25980*ep^4+180*ep^3+1080*ep^2)
         +Master(nostar5)*xi^2*ca^4*rat(-87840*ep^14+7744272*ep^13-
         39742*ep^12-35772385*ep^11+26241291*ep^10+56755627*ep^9-
         75104710*ep^8-72829885*ep^7+26997974*ep^6+25114439*ep^5-
         5926736*ep^4-3308190*ep^3+881705*ep^2+55232*ep-20532,44236800*
         ep^11+42762240*ep^10-208465920*ep^9-175564800*ep^8+222981120*
         ep^7+220561920*ep^6+4561920*ep^5-26380800*ep^4-1105920*ep^3+
         829440*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(87840*ep^14-7744272*ep^13+
         39742*ep^12+35772385*ep^11-26241291*ep^10-56755627*ep^9+
         75104710*ep^8+72829885*ep^7-26997974*ep^6-25114439*ep^5+
         5926736*ep^4+3308190*ep^3-881705*ep^2-55232*ep+20532,1843200*
         ep^11+1781760*ep^10-8686080*ep^9-7315200*ep^8+9290880*ep^7+
         9190080*ep^6+190080*ep^5-1099200*ep^4-46080*ep^3+34560*ep^2)
         +Master(nostar5)*xi^2*tf*nf*ca^3*rat(-450*ep^7-3300*ep^6+4198*
         ep^5-1037*ep^4-78*ep^3+616*ep^2-86*ep-7,38400*ep^6-142080*ep^5
         +151680*ep^4-10560*ep^3-46080*ep^2+8640*ep)
         +Master(nostar5)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(450*ep^7+3300*
         ep^6-4198*ep^5+1037*ep^4+78*ep^3-616*ep^2+86*ep+7,1600*ep^6-
         5920*ep^5+6320*ep^4-440*ep^3-1920*ep^2+360*ep)
         +Master(nostar5)*xi^3*ca^4*rat(4880*ep^11-4340*ep^10+81482*
         ep^9+657402*ep^8+928123*ep^7-295458*ep^6-763166*ep^5+122977*
         ep^4+179917*ep^3-15349*ep^2-8416*ep+1004,3686400*ep^8+7557120*
         ep^7-6266880*ep^6-16358400*ep^5-5990400*ep^4+506880*ep^3+
         276480*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(-4880*ep^11+4340*ep^10-
         81482*ep^9-657402*ep^8-928123*ep^7+295458*ep^6+763166*ep^5-
         122977*ep^4-179917*ep^3+15349*ep^2+8416*ep-1004,153600*ep^8+
         314880*ep^7-261120*ep^6-681600*ep^5-249600*ep^4+21120*ep^3+
         11520*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(-2440*ep^10-10242*ep^9-9432*
         ep^8-5464*ep^7+93361*ep^6+118196*ep^5+14868*ep^4-10909*ep^3-
         4705*ep^2+273*ep+130,7372800*ep^7+368640*ep^6-13271040*ep^5-
         6174720*ep^4+368640*ep^3+276480*ep^2)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(2440*ep^10+10242*ep^9+9432
         *ep^8+5464*ep^7-93361*ep^6-118196*ep^5-14868*ep^4+10909*ep^3+
         4705*ep^2-273*ep-130,307200*ep^7+15360*ep^6-552960*ep^5-257280
         *ep^4+15360*ep^3+11520*ep^2)
         +Master(nostar5)*xi^5*ca^4*rat(40*ep^6-158*ep^5+133*ep^4+32*
         ep^3-66*ep^2+21*ep-2,153600*ep^4-261120*ep^3+46080*ep^2)
         +Master(nostar5)*xi^5*[d4AA/na]*rat(-40*ep^6+158*ep^5-133*ep^4
         -32*ep^3+66*ep^2-21*ep+2,6400*ep^4-10880*ep^3+1920*ep^2)
         +Master(nostar6)*ca^4*rat(-192353280*ep^13+2465043584*ep^12-
         1746055424*ep^11-21117610248*ep^10+9023358116*ep^9+44666326036
         *ep^8-10194020958*ep^7-23167800491*ep^6+4689496622*ep^5+
         2651597787*ep^4-1138812092*ep^3+110954576*ep^2+24168336*ep-
         4632624,442368000*ep^11+29491200*ep^10-2270453760*ep^9+
         213442560*ep^8+2825349120*ep^7-98979840*ep^6-787138560*ep^5+
         111513600*ep^4+38707200*ep^3-6635520*ep^2)
         +Master(nostar6)*[d4AA/na]*rat(192353280*ep^13-2465043584*
         ep^12+1746055424*ep^11+21117610248*ep^10-9023358116*ep^9-
         44666326036*ep^8+10194020958*ep^7+23167800491*ep^6-4689496622*
         ep^5-2651597787*ep^4+1138812092*ep^3-110954576*ep^2-24168336*
         ep+4632624,18432000*ep^11+1228800*ep^10-94602240*ep^9+8893440*
         ep^8+117722880*ep^7-4124160*ep^6-32797440*ep^5+4646400*ep^4+
         1612800*ep^3-276480*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(417792*ep^15+1562624*ep^14-
         2580352*ep^13-37033824*ep^12+9070064*ep^11+168801784*ep^10-
         82393266*ep^9-221229121*ep^8+173698001*ep^7+32197474*ep^6-
         60955507*ep^5+19068195*ep^4-220472*ep^3-786432*ep^2+77040*ep+
         3600,24000*ep^12-22400*ep^11-124780*ep^10+134760*ep^9+141705*
         ep^8-158655*ep^7-37335*ep^6+48755*ep^5-3950*ep^4-2460*ep^3+360
         *ep^2)
         +Master(nostar6)*nf*[d4FA/na]*cf*ca^-1*rat(-19968*ep^8-142592*
         ep^7+409696*ep^6-225584*ep^5+57832*ep^4-14856*ep^3+56*ep^2+
         1064*ep-144,800*ep^7-560*ep^6-1170*ep^5+275*ep^4+70*ep^3-15*
         ep^2)
         +Master(nostar6)*nf^2*[d4FF/na]*rat(-73728*ep^8+2058240*ep^7-
         8503296*ep^6+14250496*ep^5-11216896*ep^4+3657728*ep^3-133120*
         ep^2-152064*ep+20480,8000*ep^7-36800*ep^6+61340*ep^5-43460*
         ep^4+10295*ep^3+1420*ep^2-885*ep+90)
         +Master(nostar6)*tf*nf*ca^3*rat(-86409216*ep^15-516268032*
         ep^14-385006080*ep^13+4078218080*ep^12+1489560944*ep^11-
         12020667366*ep^10+4759914983*ep^9+9795544668*ep^8-8995286269*
         ep^7+472905605*ep^6+2632589112*ep^5-1403290259*ep^4+141584934*
         ep^3+55334524*ep^2-9697368*ep-34560,6912000*ep^12-6451200*
         ep^11-35936640*ep^10+38810880*ep^9+40811040*ep^8-45692640*ep^7
         -10752480*ep^6+14041440*ep^5-1137600*ep^4-708480*ep^3+103680*
         ep^2)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(552960*ep^11+3483648*ep^10+
         4975296*ep^9-13942624*ep^8+3914412*ep^7+8115870*ep^6-8460129*
         ep^5+3789427*ep^4-405149*ep^3-162387*ep^2+30644*ep-36,12000*
         ep^8-13200*ep^7-14190*ep^6+11145*ep^5-600*ep^4-645*ep^3+90*
         ep^2)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(-223232*ep^10-1523200*ep^9-
         2335744*ep^8+6186752*ep^7-1384336*ep^6-3539344*ep^5+3401480*
         ep^4-1538088*ep^3+192688*ep^2+63120*ep-12704,4000*ep^7-4400*
         ep^6-4730*ep^5+3715*ep^4-200*ep^3-215*ep^2+30*ep)
         +Master(nostar6)*tf*nf*cf^3*rat(86016*ep^9+556032*ep^8+500736*
         ep^7-3131904*ep^6+3517312*ep^5-1983104*ep^4+661376*ep^3-60288*
         ep^2-28416*ep+5120,4000*ep^6-8400*ep^5+3670*ep^4+45*ep^3-245*
         ep^2+30*ep)
         +Master(nostar6)*tf*nf*[d4AA/na]*ca^-1*rat(-394240*ep^12-
         1622944*ep^11+10454064*ep^10-10246750*ep^9-13209585*ep^8+
         15580934*ep^7+11334071*ep^6-21036633*ep^5+9468490*ep^4-1318455
         *ep^3-129800*ep^2+52188*ep-4320,96000*ep^11-153600*ep^10-
         396720*ep^9+803520*ep^8+31140*ep^7-655380*ep^6+287580*ep^5+
         3300*ep^4-18000*ep^3+2160*ep^2)
         +Master(nostar6)*tf*nf^2*[d4FA/na]*ca^-1*rat(-1920*ep^3+4608*
         ep^2-3072*ep+384,100*ep^3-320*ep^2+285*ep-45)
         +Master(nostar6)*tf^2*nf^2*ca^2*rat(9216*ep^8-238080*ep^7+
         989952*ep^6-1679600*ep^5+1341392*ep^4-445984*ep^3+19184*ep^2+
         17904*ep-2464,24000*ep^7-110400*ep^6+184020*ep^5-130380*ep^4+
         30885*ep^3+4260*ep^2-2655*ep+270)
         +Master(nostar6)*xi*ca^4*rat(386595840*ep^13-2182372096*ep^12-
         1759751680*ep^11+7366429104*ep^10-3024704844*ep^9+337071576*
         ep^8+5454623541*ep^7-4274003338*ep^6-1158492943*ep^5+
         1425747718*ep^4-212882474*ep^3-30811052*ep^2+5780440*ep+70608,
         442368000*ep^11+29491200*ep^10-2270453760*ep^9+213442560*ep^8+
         2825349120*ep^7-98979840*ep^6-787138560*ep^5+111513600*ep^4+
         38707200*ep^3-6635520*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(-386595840*ep^13+2182372096*
         ep^12+1759751680*ep^11-7366429104*ep^10+3024704844*ep^9-
         337071576*ep^8-5454623541*ep^7+4274003338*ep^6+1158492943*ep^5
         -1425747718*ep^4+212882474*ep^3+30811052*ep^2-5780440*ep-70608
         ,18432000*ep^11+1228800*ep^10-94602240*ep^9+8893440*ep^8+
         117722880*ep^7-4124160*ep^6-32797440*ep^5+4646400*ep^4+1612800
         *ep^3-276480*ep^2)
         +Master(nostar6)*xi*nf*[d4FA/na]*rat(122496*ep^11+102240*ep^10
         -464232*ep^9-137986*ep^8+522611*ep^7-27567*ep^6-233696*ep^5+
         10729*ep^4+20341*ep^3-892*ep^2-460*ep+16,2400*ep^10+2320*ep^9-
         9510*ep^8-5985*ep^7+8505*ep^6+3885*ep^5-1455*ep^4-220*ep^3+60*
         ep^2)
         +Master(nostar6)*xi*tf*nf*ca^3*rat(-3007488*ep^12+2377216*
         ep^11+15658400*ep^10-15385376*ep^9-18600906*ep^8+21305133*ep^7
         +4350155*ep^6-9398219*ep^5+63147*ep^4+796066*ep^3-30340*ep^2-
         17560*ep+672,1382400*ep^11-737280*ep^10-7482240*ep^9+4769280*
         ep^8+10069920*ep^7-5110560*ep^6-4194720*ep^5+1130400*ep^4+
         224640*ep^3-51840*ep^2)
         +Master(nostar6)*xi*tf*nf*[d4AA/na]*ca^-1*rat(22528*ep^11-
         155392*ep^10-175136*ep^9+778320*ep^8-155298*ep^7-506311*ep^6+
         426253*ep^5-41613*ep^4-27287*ep^3+4064*ep^2+380*ep-48,19200*
         ep^10-23040*ep^9-88560*ep^8+125280*ep^7+56340*ep^6-108540*ep^5
         +14100*ep^4+6300*ep^3-1080*ep^2)
         +Master(nostar6)*xi^2*ca^4*rat(-98065920*ep^13+3670528*ep^12+
         530253536*ep^11-149728336*ep^10-710699692*ep^9+325015482*ep^8+
         188485534*ep^7-250454299*ep^6+30747736*ep^5+46401142*ep^4-
         16528181*ep^3+1077258*ep^2+256532*ep-35400,221184000*ep^11+
         14745600*ep^10-1135226880*ep^9+106721280*ep^8+1412674560*ep^7-
         49489920*ep^6-393569280*ep^5+55756800*ep^4+19353600*ep^3-
         3317760*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(98065920*ep^13-3670528*
         ep^12-530253536*ep^11+149728336*ep^10+710699692*ep^9-325015482
         *ep^8-188485534*ep^7+250454299*ep^6-30747736*ep^5-46401142*
         ep^4+16528181*ep^3-1077258*ep^2-256532*ep+35400,9216000*ep^11+
         614400*ep^10-47301120*ep^9+4446720*ep^8+58861440*ep^7-2062080*
         ep^6-16398720*ep^5+2323200*ep^4+806400*ep^3-138240*ep^2)
         +Master(nostar6)*xi^2*tf*nf*ca^3*rat(-2400*ep^8+4240*ep^7+4350
         *ep^6-1099*ep^5-1166*ep^4-252*ep^3+252*ep^2-49*ep+4,153600*
         ep^8-491520*ep^7+274560*ep^6+453120*ep^5-455520*ep^4+42720*
         ep^3+27360*ep^2-4320*ep)
         +Master(nostar6)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(2400*ep^8-4240
         *ep^7-4350*ep^6+1099*ep^5+1166*ep^4+252*ep^3-252*ep^2+49*ep-4,
         6400*ep^8-20480*ep^7+11440*ep^6+18880*ep^5-18980*ep^4+1780*
         ep^3+1140*ep^2-180*ep)
         +Master(nostar6)*xi^3*ca^4*rat(62976*ep^11+11392*ep^10-256032*
         ep^9+125112*ep^8-245004*ep^7-285974*ep^6+1430489*ep^5-457584*
         ep^4-120625*ep^3+59227*ep^2-7111*ep+510,14745600*ep^9-2949120*
         ep^8-70963200*ep^7+25251840*ep^6+68520960*ep^5-14837760*ep^4-
         4008960*ep^3+829440*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(-62976*ep^11-11392*ep^10+
         256032*ep^9-125112*ep^8+245004*ep^7+285974*ep^6-1430489*ep^5+
         457584*ep^4+120625*ep^3-59227*ep^2+7111*ep-510,614400*ep^9-
         122880*ep^8-2956800*ep^7+1052160*ep^6+2855040*ep^5-618240*ep^4
         -167040*ep^3+34560*ep^2)
         +Master(nostar6)*xi^3*tf*nf*ca^3*rat(6*ep^2-7*ep+1,1920*ep^3-
         5760*ep^2+4320*ep)
         +Master(nostar6)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(-6*ep^2+7*ep-1
         ,80*ep^3-240*ep^2+180*ep)
         +Master(nostar6)*xi^4*ca^4*rat(13888*ep^8-2496*ep^7-110004*
         ep^6-85856*ep^5+19384*ep^4+9179*ep^3-2530*ep^2+191*ep-8,
         14745600*ep^7-10321920*ep^6-21565440*ep^5+5068800*ep^4+1290240
         *ep^3-276480*ep^2)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(-13888*ep^8+2496*ep^7+
         110004*ep^6+85856*ep^5-19384*ep^4-9179*ep^3+2530*ep^2-191*ep+8
         ,614400*ep^7-430080*ep^6-898560*ep^5+211200*ep^4+53760*ep^3-
         11520*ep^2)
         +Master(nostar6)*xi^5*ca^4*rat(-142*ep^5-75*ep^4-78*ep^3+9*
         ep^2-22*ep+4,921600*ep^5-645120*ep^4-1290240*ep^3+276480*ep^2)
         +Master(nostar6)*xi^5*[d4AA/na]*rat(142*ep^5+75*ep^4+78*ep^3-9
         *ep^2+22*ep-4,38400*ep^5-26880*ep^4-53760*ep^3+11520*ep^2)
         +Master(no)*ca^4*rat(28672*ep^7-152192*ep^6+307792*ep^5-381632
         *ep^4+373716*ep^3-186972*ep^2-14294*ep+9741,196608*ep^5-638976
         *ep^4+589824*ep^3-110592*ep^2)
         +Master(no)*ca^4*G30*rat(311132160*ep^13-2395369472*ep^12+
         4659786240*ep^11+16576353664*ep^10+2326654464*ep^9-8082417264*
         ep^8+652744488*ep^7-449064976*ep^6+143687794*ep^5+219014731*
         ep^4-101300262*ep^3+12124189*ep^2+242756*ep-89532,4246732800*
         ep^11-1486356480*ep^10-8643280896*ep^9+71663616*ep^8+
         3144794112*ep^7-218087424*ep^6-352567296*ep^5+42024960*ep^4+
         11796480*ep^3-1769472*ep^2)
         +Master(no)*[d4AA/na]*rat(-28672*ep^7+152192*ep^6-307792*ep^5+
         381632*ep^4-373716*ep^3+186972*ep^2+14294*ep-9741,8192*ep^5-
         26624*ep^4+24576*ep^3-4608*ep^2)
         +Master(no)*[d4AA/na]*G30*rat(-311132160*ep^13+2395369472*
         ep^12-4659786240*ep^11-16576353664*ep^10-2326654464*ep^9+
         8082417264*ep^8-652744488*ep^7+449064976*ep^6-143687794*ep^5-
         219014731*ep^4+101300262*ep^3-12124189*ep^2-242756*ep+89532,
         176947200*ep^11-61931520*ep^10-360136704*ep^9+2985984*ep^8+
         131033088*ep^7-9086976*ep^6-14690304*ep^5+1751040*ep^4+491520*
         ep^3-73728*ep^2)
         +Master(no)*nf*[d4FA/na]*rat(288*ep^5-1136*ep^4+1538*ep^3-843*
         ep^2+184*ep-9,16*ep^4-52*ep^3+48*ep^2-9*ep)
         +Master(no)*nf*[d4FA/na]*G30*rat(-5695488*ep^14-22012416*ep^13
         +17558784*ep^12+91816192*ep^11+92487840*ep^10-64141248*ep^9-
         45641400*ep^8+14493948*ep^7+4506224*ep^6-549981*ep^5-452268*
         ep^4-63079*ep^3+56176*ep^2-4836*ep-288,460800*ep^11-161280*
         ep^10-937856*ep^9+7776*ep^8+341232*ep^7-23664*ep^6-38256*ep^5+
         4560*ep^4+1280*ep^3-192*ep^2)
         +Master(no)*nf*[d4FA/na]*cf*ca^-1*rat(-64*ep^4+144*ep^3-136*
         ep^2+120*ep-16,8*ep^3-14*ep^2+3*ep)
         +Master(no)*tf*nf*ca^3*rat(-65280*ep^8+5760*ep^7+775168*ep^6-
         1989088*ep^5+2526384*ep^4-2059684*ep^3+1115741*ep^2-381268*ep+
         72357,6144*ep^5-26112*ep^4+38400*ep^3-21888*ep^2+3456*ep)
         +Master(no)*tf*nf*ca^3*G30*rat(354502656*ep^14+1749689856*
         ep^13+849973248*ep^12-3276337920*ep^11-1153567008*ep^10+
         1519288912*ep^9+14842648*ep^8-13435712*ep^7+148019704*ep^6-
         92596945*ep^5-8560980*ep^4+9604497*ep^3-688232*ep^2-85348*ep+
         384,33177600*ep^11-11612160*ep^10-67525632*ep^9+559872*ep^8+
         24568704*ep^7-1703808*ep^6-2754432*ep^5+328320*ep^4+92160*ep^3
         -13824*ep^2)
         +Master(no)*tf*nf*cf*ca^2*rat(957*ep^6+2325*ep^5-6901*ep^4+
         8499*ep^3-6907*ep^2+2961*ep-940,24*ep^3-42*ep^2+9*ep)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-4355712*ep^13-21291264*
         ep^12-12875608*ep^11+35954848*ep^10+13707812*ep^9-15961901*
         ep^8+567504*ep^7-109004*ep^6-2037311*ep^5+1078421*ep^4+149899*
         ep^3-110344*ep^2+5436*ep+1184,115200*ep^10-40320*ep^9-234464*
         ep^8+1944*ep^7+85308*ep^6-5916*ep^5-9564*ep^4+1140*ep^3+320*
         ep^2-48*ep)
         +Master(no)*tf*nf*cf^2*ca*rat(-362*ep^6-890*ep^5+2506*ep^4-
         3386*ep^3+3032*ep^2-1408*ep+508,8*ep^3-14*ep^2+3*ep)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(2433024*ep^13+11475840*ep^12
         +8349872*ep^11-17544788*ep^10-9619416*ep^9+7835071*ep^8+458472
         *ep^7-179424*ep^6+1113561*ep^5-473135*ep^4-104305*ep^3+49960*
         ep^2-1588*ep-544,57600*ep^10-20160*ep^9-117232*ep^8+972*ep^7+
         42654*ep^6-2958*ep^5-4782*ep^4+570*ep^3+160*ep^2-24*ep)
         +Master(no)*tf*nf*cf^3*rat(128*ep^6+320*ep^5-832*ep^4+1280*
         ep^3-1280*ep^2+640*ep-256,8*ep^3-14*ep^2+3*ep)
         +Master(no)*tf*nf*cf^3*G30*rat(-46720*ep^10-115072*ep^9+94008*
         ep^8+227764*ep^7-304372*ep^6+189740*ep^5-88924*ep^4+23856*ep^3
         -1880*ep^2-224*ep+32,3200*ep^7-7520*ep^6+4616*ep^5-698*ep^4-
         205*ep^3+73*ep^2-6*ep)
         +Master(no)*tf*nf*[d4AA/na]*ca^-1*rat(-1024*ep^6+5088*ep^5-
         10192*ep^4+13812*ep^3-13965*ep^2+7268*ep-1077,256*ep^5-1088*
         ep^4+1600*ep^3-912*ep^2+144*ep)
         +Master(no)*tf*nf*[d4AA/na]*ca^-1*G30*rat(-31680*ep^11+412032*
         ep^10-1415220*ep^9-442864*ep^8+783637*ep^7+81666*ep^6-86218*
         ep^5-17106*ep^4-4353*ep^3+4746*ep^2-100*ep-120,86400*ep^10-
         8640*ep^9-178008*ep^8-43044*ep^7+53220*ep^6+8868*ep^5-4956*
         ep^4-384*ep^3+144*ep^2)
         +Master(no)*tf*nf^2*[d4FA/na]*ca^-1*rat(128*ep^3-352*ep^2+256*
         ep-32,16*ep^3-52*ep^2+48*ep-9)
         +Master(no)*tf^2*nf^2*ca^2*rat(-16*ep^3+44*ep^2-32*ep+4,48*
         ep^3-156*ep^2+144*ep-27)
         +Master(no)*xi*ca^4*rat(-26624*ep^7+74944*ep^6-33440*ep^5-
         17800*ep^4-48770*ep^3+52521*ep^2-12954*ep+993,98304*ep^5-
         319488*ep^4+294912*ep^3-55296*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-308592640*ep^13+1242402816*ep^12+
         3192301056*ep^11-3249957952*ep^10-776625328*ep^9+1389778808*
         ep^8-69464912*ep^7-259001402*ep^6+28405779*ep^5+38761538*ep^4-
         11484126*ep^3+293515*ep^2+182836*ep-12548,2123366400*ep^11-
         743178240*ep^10-4321640448*ep^9+35831808*ep^8+1572397056*ep^7-
         109043712*ep^6-176283648*ep^5+21012480*ep^4+5898240*ep^3-
         884736*ep^2)
         +Master(no)*xi*[d4AA/na]*rat(26624*ep^7-74944*ep^6+33440*ep^5+
         17800*ep^4+48770*ep^3-52521*ep^2+12954*ep-993,4096*ep^5-13312*
         ep^4+12288*ep^3-2304*ep^2)
         +Master(no)*xi*[d4AA/na]*G30*rat(308592640*ep^13-1242402816*
         ep^12-3192301056*ep^11+3249957952*ep^10+776625328*ep^9-
         1389778808*ep^8+69464912*ep^7+259001402*ep^6-28405779*ep^5-
         38761538*ep^4+11484126*ep^3-293515*ep^2-182836*ep+12548,
         88473600*ep^11-30965760*ep^10-180068352*ep^9+1492992*ep^8+
         65516544*ep^7-4543488*ep^6-7345152*ep^5+875520*ep^4+245760*
         ep^3-36864*ep^2)
         +Master(no)*xi*nf*[d4FA/na]*rat(-96*ep^3+212*ep^2-101*ep+11,8*
         ep^2-14*ep+3)
         +Master(no)*xi*nf*[d4FA/na]*G30*rat(430080*ep^10-13312*ep^9-
         630432*ep^8-114216*ep^7+252844*ep^6+48282*ep^5-36605*ep^4-5928
         *ep^3+2037*ep^2+58*ep-8,23040*ep^9+6912*ep^8-44704*ep^7-29360*
         ep^6+2448*ep^5+3344*ep^4+16*ep^3-96*ep^2)
         +Master(no)*xi*tf*nf*ca^3*rat(35328*ep^8-1536*ep^7-430720*ep^6
         +1047264*ep^5-1172384*ep^4+781540*ep^3-321169*ep^2+63846*ep-
         2153,6144*ep^5-26112*ep^4+38400*ep^3-21888*ep^2+3456*ep)
         +Master(no)*xi*tf*nf*ca^3*G30*rat(-4976640*ep^12-22063104*
         ep^11+6920448*ep^10+24340992*ep^9-7030624*ep^8+74136*ep^7+
         6245452*ep^6-2156382*ep^5-1215621*ep^4+174438*ep^3+43345*ep^2-
         4620*ep+20,1658880*ep^9+497664*ep^8-3218688*ep^7-2113920*ep^6+
         176256*ep^5+240768*ep^4+1152*ep^3-6912*ep^2)
         +Master(no)*xi*tf*nf*cf*ca^2*rat(-138*ep^6-339*ep^5+1050*ep^4-
         1011*ep^3+594*ep^2-162*ep+6,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*cf*ca^2*G30*rat(6480*ep^9+20628*ep^8-
         37896*ep^7+10959*ep^6+7155*ep^5-11664*ep^4+3780*ep^3+906*ep^2-
         372*ep+24,720*ep^6-684*ep^5-722*ep^4+156*ep^3+62*ep^2-12*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*rat(92*ep^6+226*ep^5-700*ep^4+674
         *ep^3-396*ep^2+108*ep-4,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*G30*rat(-2160*ep^9-6876*ep^8+
         12632*ep^7-3653*ep^6-2385*ep^5+3888*ep^4-1260*ep^3-302*ep^2+
         124*ep-8,360*ep^6-342*ep^5-361*ep^4+78*ep^3+31*ep^2-6*ep)
         +Master(no)*xi*tf*nf*[d4AA/na]*ca^-1*rat(1024*ep^6-736*ep^5-
         5120*ep^4+9708*ep^3-6415*ep^2+1674*ep-151,256*ep^5-1088*ep^4+
         1600*ep^3-912*ep^2+144*ep)
         +Master(no)*xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(-76800*ep^10-
         148992*ep^9+91136*ep^8+126768*ep^7-41672*ep^6-36792*ep^5+7806*
         ep^4+4041*ep^3-536*ep^2-81*ep+2,34560*ep^9+10368*ep^8-67056*
         ep^7-44040*ep^6+3672*ep^5+5016*ep^4+24*ep^3-144*ep^2)
         +Master(no)*xi^2*ca^4*rat(5120*ep^7+2592*ep^6-46348*ep^5+69530
         *ep^4-38750*ep^3+6367*ep^2-350*ep+75,49152*ep^5-159744*ep^4+
         147456*ep^3-27648*ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(75243520*ep^13-151907328*ep^12+
         9205120*ep^11+184319424*ep^10-91010744*ep^9-60316616*ep^8+
         55138618*ep^7-6105054*ep^6-6935657*ep^5+3205185*ep^4-538740*
         ep^3+1486*ep^2+12028*ep-1232,1061683200*ep^11-371589120*ep^10-
         2160820224*ep^9+17915904*ep^8+786198528*ep^7-54521856*ep^6-
         88141824*ep^5+10506240*ep^4+2949120*ep^3-442368*ep^2)
         +Master(no)*xi^2*[d4AA/na]*rat(-5120*ep^7-2592*ep^6+46348*ep^5
         -69530*ep^4+38750*ep^3-6367*ep^2+350*ep-75,2048*ep^5-6656*ep^4
         +6144*ep^3-1152*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-75243520*ep^13+151907328*
         ep^12-9205120*ep^11-184319424*ep^10+91010744*ep^9+60316616*
         ep^8-55138618*ep^7+6105054*ep^6+6935657*ep^5-3205185*ep^4+
         538740*ep^3-1486*ep^2-12028*ep+1232,44236800*ep^11-15482880*
         ep^10-90034176*ep^9+746496*ep^8+32758272*ep^7-2271744*ep^6-
         3672576*ep^5+437760*ep^4+122880*ep^3-18432*ep^2)
         +Master(no)*xi^2*nf*[d4FA/na]*rat(-16*ep^3+28*ep^2-4*ep,8*ep^2
         -14*ep+3)
         +Master(no)*xi^2*tf*nf*ca^3*rat(5376*ep^8+1920*ep^7-64384*ep^6
         +133632*ep^5-128624*ep^4+74388*ep^3-24497*ep^2+2148*ep+39,6144
         *ep^5-26112*ep^4+38400*ep^3-21888*ep^2+3456*ep)
         +Master(no)*xi^2*tf*nf*cf*ca^2*rat(-21*ep^5-60*ep^4+135*ep^3-
         102*ep^2+54*ep-6,8*ep^2-14*ep+3)
         +Master(no)*xi^2*tf*nf*cf^2*ca*rat(14*ep^5+40*ep^4-90*ep^3+68*
         ep^2-36*ep+4,8*ep^2-14*ep+3)
         +Master(no)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-256*ep^5+816*ep^4-
         788*ep^3+113*ep^2+156*ep-39,256*ep^5-1088*ep^4+1600*ep^3-912*
         ep^2+144*ep)
         +Master(no)*xi^3*ca^4*rat(2048*ep^7-3520*ep^6-1936*ep^5+6696*
         ep^4-5464*ep^3+2040*ep^2-246*ep-9,98304*ep^5-319488*ep^4+
         294912*ep^3-55296*ep^2)
         +Master(no)*xi^3*ca^4*G30*rat(634880*ep^12+2116608*ep^11-
         1730304*ep^10-6994240*ep^9-1868912*ep^8+3689924*ep^7+1159676*
         ep^6-864405*ep^5-95050*ep^4+71621*ep^3-6490*ep^2+228*ep+24,
         530841600*ep^10-53084160*ep^9-1093681152*ep^8-264462336*ep^7+
         326983680*ep^6+54484992*ep^5-30449664*ep^4-2359296*ep^3+884736
         *ep^2)
         +Master(no)*xi^3*[d4AA/na]*rat(-2048*ep^7+3520*ep^6+1936*ep^5-
         6696*ep^4+5464*ep^3-2040*ep^2+246*ep+9,4096*ep^5-13312*ep^4+
         12288*ep^3-2304*ep^2)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(-634880*ep^12-2116608*ep^11
         +1730304*ep^10+6994240*ep^9+1868912*ep^8-3689924*ep^7-1159676*
         ep^6+864405*ep^5+95050*ep^4-71621*ep^3+6490*ep^2-228*ep-24,
         22118400*ep^10-2211840*ep^9-45570048*ep^8-11019264*ep^7+
         13624320*ep^6+2270208*ep^5-1268736*ep^4-98304*ep^3+36864*ep^2)
         +Master(no)*xi^3*tf*nf*ca^3*rat(-8*ep^2+11*ep-3,1536*ep^3-4608
         *ep^2+3456*ep)
         +Master(no)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(8*ep^2-11*ep+3,64*
         ep^3-192*ep^2+144*ep)
         +Master(no)*xi^4*ca^4*rat(-512*ep^5+992*ep^4-252*ep^3+64*ep^2-
         24*ep+3,98304*ep^4-172032*ep^3+36864*ep^2)
         +Master(no)*xi^4*ca^4*G30*rat(-358400*ep^9+424320*ep^8+863168*
         ep^7-290936*ep^6-315476*ep^5+88346*ep^4+25475*ep^3-7988*ep^2-
         327*ep+158,212336640*ep^9+63700992*ep^8-411992064*ep^7-
         270581760*ep^6+22560768*ep^5+30818304*ep^4+147456*ep^3-884736*
         ep^2)
         +Master(no)*xi^4*[d4AA/na]*rat(512*ep^5-992*ep^4+252*ep^3-64*
         ep^2+24*ep-3,4096*ep^4-7168*ep^3+1536*ep^2)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(358400*ep^9-424320*ep^8-
         863168*ep^7+290936*ep^6+315476*ep^5-88346*ep^4-25475*ep^3+7988
         *ep^2+327*ep-158,8847360*ep^9+2654208*ep^8-17166336*ep^7-
         11274240*ep^6+940032*ep^5+1284096*ep^4+6144*ep^3-36864*ep^2)
         +Master(no)*xi^5*ca^4*rat(8*ep-3,12288*ep-18432)
         +Master(no)*xi^5*ca^4*G30*rat(-576*ep^7+432*ep^6+840*ep^5-424*
         ep^4-154*ep^3+99*ep^2-19*ep+2,6635520*ep^7+1990656*ep^6-
         12460032*ep^5-8331264*ep^4-73728*ep^3+442368*ep^2)
         +Master(no)*xi^5*[d4AA/na]*rat(-8*ep+3,512*ep-768)
         +Master(no)*xi^5*[d4AA/na]*G30*rat(576*ep^7-432*ep^6-840*ep^5+
         424*ep^4+154*ep^3-99*ep^2+19*ep-2,276480*ep^7+82944*ep^6-
         519168*ep^5-347136*ep^4-3072*ep^3+18432*ep^2)
         +Master(t105)*ca^4*rat(442368*ep^15+3935232*ep^14-300096000*
         ep^13+1564907328*ep^12-2663425248*ep^11+123837360*ep^10+
         4687982408*ep^9-4240485072*ep^8-1225946796*ep^7+3020330476*
         ep^6-502083466*ep^5-715754040*ep^4+229056371*ep^3+36993512*
         ep^2-12305367*ep-140526,3538944*ep^12-15040512*ep^11+16711680*
         ep^10+8503296*ep^9-24453120*ep^8+8914944*ep^7+3760128*ep^6-
         2488320*ep^5+331776*ep^4)
         +Master(t105)*ca^4*G30*rat(-2070282240*ep^24-201786246144*
         ep^23+10558799684352*ep^22+190203734736576*ep^21-
         167897757280368*ep^20-1204282275674504*ep^19+1170918368351972*
         ep^18+2596999441709622*ep^17-2957726754237666*ep^16-
         2671621958233472*ep^15+3441498478325417*ep^14+1452898197961303
         *ep^13-2010031435968121*ep^12-361759464131532*ep^11+
         617976453454364*ep^10+4850938078911*ep^9-94982661154681*ep^8+
         11308994981752*ep^7+6237080516675*ep^6-1488076045800*ep^5-
         57732265328*ep^4+35739683360*ep^3+504526640*ep^2-139414272*ep-
         74745216,458647142400*ep^21-84085309440*ep^20-3419087044608*
         ep^19+659676856320*ep^18+8850534432768*ep^17-825550110720*
         ep^16-10511305703424*ep^15-77271441408*ep^14+5940581474304*
         ep^13+200961589248*ep^12-1697684963328*ep^11-6519988224*ep^10+
         252608421888*ep^9-12237520896*ep^8-18098749440*ep^7+1762394112
         *ep^6+477757440*ep^5-63700992*ep^4)
         +Master(t105)*[d4AA/na]*rat(-2413824*ep^11+11320512*ep^10-
         15224160*ep^9-2804560*ep^8+20821152*ep^7-13326888*ep^6-481682*
         ep^5+3324812*ep^4-1163067*ep^3+76568*ep^2+43127*ep-8898,24576*
         ep^10-51200*ep^9-19456*ep^8+68096*ep^7-2816*ep^6-12288*ep^5+
         2304*ep^4)
         +Master(t105)*[d4AA/na]*G30*rat(-12580945920*ep^23+
         112550404608*ep^22+815423545728*ep^21+41677273543392*ep^20+
         43156644387720*ep^19-200363225690864*ep^18-109780059514714*
         ep^17+436164920554110*ep^16+120106478685246*ep^15-
         506050812821747*ep^14-96037520010385*ep^13+312949482105349*
         ep^12+47980277558138*ep^11-108530279744466*ep^10-
         11906134659271*ep^9+22007723545533*ep^8+1182326930180*ep^7-
         2625398306063*ep^6+9199287734*ep^5+179133667404*ep^4-
         13225612304*ep^3-4105876048*ep^2+313972448*ep+30403392,
         9555148800*ep^20+12580945920*ep^19-52359561216*ep^18-
         64796073984*ep^17+87192023040*ep^16+113589073920*ep^15-
         48601924608*ep^14-74512708608*ep^13+11993051136*ep^12+
         22176276480*ep^11-2104022016*ep^10-3291866112*ep^9+324876288*
         ep^8+232366080*ep^7-28508160*ep^6-6045696*ep^5+884736*ep^4)
         +Master(t105)*nf*[d4FA/na]*rat(6912*ep^9-33024*ep^8+60976*ep^7
         -59520*ep^6+39852*ep^5-23120*ep^4+11310*ep^3-3784*ep^2+722*ep-
         60,96*ep^9-296*ep^8+220*ep^7+46*ep^6-57*ep^5+9*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-2894413824*ep^20-
         14680313856*ep^19-17455601664*ep^18+91353483264*ep^17+
         129617291264*ep^16-219407919616*ep^15-121131116576*ep^14+
         231170494992*ep^13-21138123208*ep^12-103779280516*ep^11+
         46545471580*ep^10+14885678600*ep^9-13372958912*ep^8+590180775*
         ep^7+1345178632*ep^6-232308260*ep^5-56162058*ep^4+17239613*
         ep^3-292442*ep^2-211956*ep+10248,2764800*ep^18-1889280*ep^17-
         15672576*ep^16+12463168*ep^15+23709600*ep^14-17497968*ep^13-
         13355512*ep^12+8618904*ep^11+2699040*ep^10-1857664*ep^9-137688
         *ep^8+167928*ep^7-8240*ep^6-5088*ep^5+576*ep^4)
         +Master(t105)*nf*[d4FA/na]*cf*ca^-1*rat(-512*ep^7+1408*ep^6-
         1664*ep^5+1760*ep^4-992*ep^3+512*ep^2-288*ep+64,16*ep^7-20*
         ep^6-8*ep^5+3*ep^4)
         +Master(t105)*nf*[d4FA/na]*cf*ca^-1*G30*rat(32304*ep^10+29968*
         ep^9-94228*ep^8-5148*ep^7+35874*ep^6+10302*ep^5-15764*ep^4+
         1908*ep^3+1638*ep^2-550*ep+48,180*ep^10-36*ep^9-335*ep^8-68*
         ep^7+62*ep^6+8*ep^5-3*ep^4)
         +Master(t105)*nf^2*[d4FF/na]*G30*rat(562176*ep^10-5170944*ep^9
         +25434112*ep^8-54863168*ep^7+62639040*ep^6-41188288*ep^5+
         14739840*ep^4-1662912*ep^3-665920*ep^2+249792*ep-24576,900*
         ep^10-5040*ep^9+10997*ep^8-11545*ep^7+5508*ep^6-410*ep^5-587*
         ep^4+195*ep^3-18*ep^2)
         +Master(t105)*tf*nf*ca^3*rat(17251200*ep^15-46026336*ep^14-
         172127712*ep^13+912800304*ep^12-1467150400*ep^11+676255298*
         ep^10+921663500*ep^9-1529333952*ep^8+833871844*ep^7-70021495*
         ep^6-128320788*ep^5+72249110*ep^4-28978166*ep^3+10088115*ep^2-
         1552146*ep+18288,110592*ep^13-580608*ep^12+992256*ep^11-256512
         *ep^10-1029888*ep^9+1042752*ep^8-161088*ep^7-195264*ep^6+88128
         *ep^5-10368*ep^4)
         +Master(t105)*tf*nf*ca^3*G30*rat(5841731321856*ep^24+
         25483478335488*ep^23-1708724160000*ep^22-196107762351744*ep^21
         -145587833084448*ep^20+623616866522760*ep^19+437870586126824*
         ep^18-996800299478122*ep^17-511753191866216*ep^16+
         857791161611106*ep^15+295602111406299*ep^14-402945987743342*
         ep^13-104846540282844*ep^12+100899293108588*ep^11+
         31919521791806*ep^10-13222969578490*ep^9-8644611900800*ep^8+
         1396608642374*ep^7+1364632931131*ep^6-203088445354*ep^5-
         87976320696*ep^4+13126338064*ep^3+2646134000*ep^2-423306528*ep
         -3002112,14332723200*ep^22-16960389120*ep^21-104218804224*
         ep^20+127461371904*ep^19+255964299264*ep^18-302377641984*ep^17
         -302679862272*ep^16+326063570688*ep^15+188057903616*ep^14-
         179363121408*ep^13-59332704768*ep^12+52848905472*ep^11+
         8097762816*ep^10-8276435712*ep^9-183163392*ep^8+620660736*ep^7
         -40144896*ep^6-16920576*ep^5+1990656*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*rat(-912672*ep^12-45648*ep^11+
         12301704*ep^10-31876068*ep^9+39592496*ep^8-29119894*ep^7+
         11580842*ep^6+261292*ep^5-3158203*ep^4+1940098*ep^3-614739*
         ep^2+80756*ep-12,1728*ep^10-6480*ep^9+7512*ep^8-1812*ep^7-1578
         *ep^6+846*ep^5-108*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(-38543413248*ep^19-
         107788603392*ep^18+28160688384*ep^17+777343358208*ep^16-
         350607026496*ep^15-976906659584*ep^14+693847195632*ep^13+
         268560399008*ep^12-314801939332*ep^11+35618244648*ep^10+
         19019739326*ep^9-6628713269*ep^8+7069162713*ep^7-2754974072*
         ep^6-379438007*ep^5+311569779*ep^4-12021122*ep^3-11114420*ep^2
         +1279800*ep+3744,24883200*ep^17-58475520*ep^16-21475584*ep^15+
         110728512*ep^14-15072288*ep^13-63210000*ep^12+17853624*ep^11+
         13429584*ep^10-5144400*ep^9-909648*ep^8+527640*ep^7-9456*ep^6-
         16992*ep^5+1728*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*rat(73104*ep^10+107008*ep^9-
         1585252*ep^8+4328496*ep^7-6587712*ep^6+6827536*ep^5-5038812*
         ep^4+2651024*ep^3-986856*ep^2+237336*ep-25872,144*ep^8-612*
         ep^7+932*ep^6-617*ep^5+177*ep^4-18*ep^3)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(1159225344*ep^17+
         2345707008*ep^16-2918626752*ep^15-19684447248*ep^14+
         22106730712*ep^13+14930531748*ep^12-28489727650*ep^11+
         7614114944*ep^10+5425297030*ep^9-3913117544*ep^8+1329046335*
         ep^7-457504692*ep^6+54651292*ep^5+46637926*ep^4-15883639*ep^3-
         280906*ep^2+661628*ep-66936,518400*ep^15-1477440*ep^14+291312*
         ep^13+2161188*ep^12-1394600*ep^11-619575*ep^10+681738*ep^9-
         61086*ep^8-76632*ep^7+19365*ep^6+1310*ep^5-852*ep^4+72*ep^3)
         +Master(t105)*tf*nf*cf^3*rat(-10752*ep^9-56832*ep^8+262016*
         ep^7-509952*ep^6+658560*ep^5-584192*ep^4+359168*ep^3-155904*
         ep^2+43008*ep-5120,72*ep^7-198*ep^6+169*ep^5-55*ep^4+6*ep^3)
         +Master(t105)*tf*nf*cf^3*G30*rat(-34217472*ep^13-90081280*
         ep^12+1323680*ep^11+348791824*ep^10-392940976*ep^9+174837328*
         ep^8-43744368*ep^7+12719136*ep^6-1981392*ep^5-1407312*ep^4+
         588464*ep^3-14512*ep^2-20448*ep+2304,28800*ep^11-67680*ep^10+
         38344*ep^9+1238*ep^8-6461*ep^7+1355*ep^6+151*ep^5-73*ep^4+6*
         ep^3)
         +Master(t105)*tf*nf*[d4AA/na]*ca^-1*rat(-86208*ep^10+374480*
         ep^9-464088*ep^8-80140*ep^7+570764*ep^6-406561*ep^5+65300*ep^4
         +46942*ep^3-27890*ep^2+7139*ep-818,768*ep^10-2368*ep^9+992*
         ep^8+2736*ep^7-2216*ep^6-296*ep^5+456*ep^4-72*ep^3)
         +Master(t105)*tf*nf*[d4AA/na]*ca^-1*G30*rat(-199065600*ep^20+
         2296641600*ep^19-2430153504*ep^18-9234378180*ep^17+27970150834
         *ep^16-36721781932*ep^15-25305342992*ep^14+92014000201*ep^13-
         17367464660*ep^12-58599966336*ep^11+23119690002*ep^10+
         11507366650*ep^9-5228237938*ep^8-848771616*ep^7+102450710*ep^6
         +167817381*ep^5+32438108*ep^4-30283176*ep^3+2240064*ep^2+
         803408*ep-105024,24883200*ep^19-2488320*ep^18-163931904*ep^17+
         35503488*ep^16+353687232*ep^15-72710112*ep^14-333128640*ep^13+
         59209248*ep^12+145083456*ep^11-24064416*ep^10-29022528*ep^9+
         4988640*ep^8+2502912*ep^7-452352*ep^6-73728*ep^5+13824*ep^4)
         +Master(t105)*tf*nf^2*[d4FA/na]*ca^-1*rat(1024*ep^6-3328*ep^5+
         3456*ep^4-1792*ep^3+1152*ep^2-640*ep+128,32*ep^7-88*ep^6+44*
         ep^5+30*ep^4-9*ep^3)
         +Master(t105)*tf*nf^2*[d4FA/na]*ca^-1*G30*rat(1760*ep^7-4624*
         ep^6+1520*ep^5+3088*ep^4-1936*ep^3+112*ep^2+96*ep-16,60*ep^8-
         112*ep^7-65*ep^6+137*ep^5+21*ep^4-9*ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*rat(195840*ep^14-263808*ep^13-
         3023328*ep^12+11017068*ep^11-13800788*ep^10+2389945*ep^9+
         12679011*ep^8-14826941*ep^7+5685096*ep^6+1511358*ep^5-2266609*
         ep^4+827252*ep^3-111018*ep^2+38*ep+708,1728*ep^13-10800*ep^12+
         24576*ep^11-19512*ep^10-12084*ep^9+32385*ep^8-18810*ep^7-534*
         ep^6+4428*ep^5-1539*ep^4+162*ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(-3234816*ep^17-1733760*
         ep^16+31060416*ep^15+48440640*ep^14-183853224*ep^13-35434052*
         ep^12+303401586*ep^11-91313589*ep^10-186547369*ep^9+119232325*
         ep^8+36513599*ep^7-44335533*ep^6+3136825*ep^5+5223523*ep^4-
         1177501*ep^3-40698*ep^2+15044*ep+1464,64800*ep^16-254880*ep^15
         +116784*ep^14+643920*ep^13-672630*ep^12-526698*ep^11+794754*
         ep^10+134406*ep^9-366642*ep^8+10650*ep^7+66822*ep^6-8046*ep^5-
         3888*ep^4+648*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*rat(-11232*ep^8+37328*ep^7-35168
         *ep^6-14608*ep^5+74208*ep^4-88688*ep^3+54976*ep^2-17360*ep+
         2080,36*ep^7-180*ep^6+341*ep^5-302*ep^4+123*ep^3-18*ep^2)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(974592*ep^13-514368*
         ep^12-6157536*ep^11+9731248*ep^10-274264*ep^9-8161864*ep^8+
         4965152*ep^7+163328*ep^6-1198392*ep^5+736280*ep^4-274672*ep^3-
         4288*ep^2+37440*ep-7296,8100*ep^12-29160*ep^11+20853*ep^10+
         32481*ep^9-45680*ep^8+2394*ep^7+17569*ep^6-6351*ep^5-770*ep^4+
         636*ep^3-72*ep^2)
         +Master(t105)*tf^2*nf^2*cf^2*rat(6144*ep^7-20480*ep^6+34304*
         ep^5-40448*ep^4+33280*ep^3-18944*ep^2+8192*ep-2048,36*ep^6-144
         *ep^5+197*ep^4-105*ep^3+18*ep^2)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(-12288*ep^8-32768*ep^7+
         202240*ep^6-325376*ep^5+269056*ep^4-144128*ep^3+55552*ep^2-
         13824*ep+1536,300*ep^7-1180*ep^6+1599*ep^5-890*ep^4+213*ep^3-
         18*ep^2)
         +Master(t105)*xi*ca^4*rat(-1078272*ep^15-6421248*ep^14+
         246170880*ep^13-1206092736*ep^12+2064527936*ep^11-398116912*
         ep^10-2744637744*ep^9+2713921444*ep^8+80603460*ep^7-1211579712
         *ep^6+452774465*ep^5+80656497*ep^4-79144114*ep^3+14662155*ep^2
         -294489*ep-104166,1769472*ep^12-7520256*ep^11+8355840*ep^10+
         4251648*ep^9-12226560*ep^8+4457472*ep^7+1880064*ep^6-1244160*
         ep^5+165888*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(3981312000*ep^23+193669678080*
         ep^22-3647846520576*ep^21-33166591952832*ep^20-36148270146768*
         ep^19+112829336958232*ep^18+165695850754564*ep^17-
         100332671163622*ep^16-193161808725672*ep^15+37512204407551*
         ep^14+101203741391352*ep^13-6969753296763*ep^12-26677028313689
         *ep^11+229452308115*ep^10+3492102540754*ep^9+379851088844*ep^8
         -222014980368*ep^7-126191950099*ep^6+22806287299*ep^5+
         11964440902*ep^4-2518916248*ep^3-336550944*ep^2+117295152*ep-
         7589664,114661785600*ep^20+150971351040*ep^19-628314734592*
         ep^18-777552887808*ep^17+1046304276480*ep^16+1363068887040*
         ep^15-583223095296*ep^14-894152503296*ep^13+143916613632*ep^12
         +266115317760*ep^11-25248264192*ep^10-39502393344*ep^9+
         3898515456*ep^8+2788392960*ep^7-342097920*ep^6-72548352*ep^5+
         10616832*ep^4)
         +Master(t105)*xi*[d4AA/na]*rat(2313984*ep^11-8671936*ep^10+
         7752032*ep^9+6394488*ep^8-13088708*ep^7+5060730*ep^6+1537749*
         ep^5-1545220*ep^4+364740*ep^3-21064*ep^2-4689*ep+990,12288*
         ep^10-25600*ep^9-9728*ep^8+34048*ep^7-1408*ep^6-6144*ep^5+1152
         *ep^4)
         +Master(t105)*xi*[d4AA/na]*G30*rat(24684134400*ep^23-
         174021903360*ep^22-470311135488*ep^21-12158952943680*ep^20-
         23977758232368*ep^19+45180482743592*ep^18+95240941426364*ep^17
         -44581033063514*ep^16-118195614202200*ep^15+21628680559685*
         ep^14+70690792980684*ep^13-7898680315875*ep^12-22756622722483*
         ep^11+2531071973109*ep^10+3828432978737*ep^9-450596196434*ep^8
         -286816544064*ep^7+10838346685*ep^6+8907612650*ep^5+4510686488
         *ep^4-980614160*ep^3-133327536*ep^2+28064928*ep-92160,
         4777574400*ep^20+6290472960*ep^19-26179780608*ep^18-
         32398036992*ep^17+43596011520*ep^16+56794536960*ep^15-
         24300962304*ep^14-37256354304*ep^13+5996525568*ep^12+
         11088138240*ep^11-1052011008*ep^10-1645933056*ep^9+162438144*
         ep^8+116183040*ep^7-14254080*ep^6-3022848*ep^5+442368*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*rat(-768*ep^6+2080*ep^5-1656*
         ep^4+876*ep^3-604*ep^2+272*ep-44,16*ep^6-20*ep^5-8*ep^4+3*ep^3
         )
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(34956288*ep^15+32805120*
         ep^14-155219648*ep^13-107232944*ep^12+154508832*ep^11+87835636
         *ep^10-43638956*ep^9-25435666*ep^8+2041000*ep^7+3096439*ep^6+
         597270*ep^5-169738*ep^4-75970*ep^3+7525*ep^2+1264*ep+28,69120*
         ep^15+101376*ep^14-248160*ep^13-320576*ep^12+185480*ep^11+
         268728*ep^10-3600*ep^9-53328*ep^8-3000*ep^7+3896*ep^6+160*ep^5
         -96*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(-9395712*ep^15+24463872*ep^14+
         95215200*ep^13-489759552*ep^12+739097680*ep^11-227290896*ep^10
         -603755378*ep^9+765439280*ep^8-305469162*ep^7-54663239*ep^6+
         101443496*ep^5-43540962*ep^4+9315914*ep^3-864807*ep^2+5562*ep-
         1296,110592*ep^13-580608*ep^12+992256*ep^11-256512*ep^10-
         1029888*ep^9+1042752*ep^8-161088*ep^7-195264*ep^6+88128*ep^5-
         10368*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(39414988800*ep^22+
         123918336000*ep^21-336932198208*ep^20-778039101216*ep^19+
         1192109805972*ep^18+1552320760818*ep^17-2057447312354*ep^16-
         1239851654964*ep^15+1910267965005*ep^14+251929241802*ep^13-
         959837302896*ep^12+193417096470*ep^11+233385518840*ep^10-
         122497226734*ep^9-14517490246*ep^8+25533108502*ep^7-3390966921
         *ep^6-2002056486*ep^5+467365224*ep^4+47346928*ep^3-14405456*
         ep^2+200480*ep+3840,895795200*ep^20+507617280*ep^19-5961268224
         *ep^18-2656240128*ep^17+13584824064*ep^16+5870929536*ep^15-
         13737673728*ep^14-5863554432*ep^13+6644026368*ep^12+2615683968
         *ep^11-1622356992*ep^10-516949632*ep^9+209832192*ep^8+43785216
         *ep^7-13510656*ep^6-1271808*ep^5+331776*ep^4)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(64032*ep^11-13680*ep^10-
         934280*ep^9+2731680*ep^8-3728570*ep^7+3074538*ep^6-1704872*
         ep^5+650565*ep^4-156938*ep^3+19249*ep^2-728*ep+12,288*ep^9-
         1224*ep^8+1864*ep^7-1234*ep^6+354*ep^5-36*ep^4)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(-6013440*ep^14-9258624*
         ep^13+84115968*ep^12-99821952*ep^11-30990880*ep^10+125867680*
         ep^9-77696964*ep^8+1543502*ep^7+25295853*ep^6-17554789*ep^5+
         4321252*ep^4+665197*ep^3-533559*ep^2+86196*ep-4020,51840*ep^12
         -127008*ep^11-18432*ep^10+199512*ep^9-57632*ep^8-72080*ep^7+
         30752*ep^6+3128*ep^5-2688*ep^4+288*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(-7728*ep^9-40512*ep^8+
         197828*ep^7-330340*ep^6+313636*ep^5-197948*ep^4+84032*ep^3-
         21520*ep^2+2632*ep-80,72*ep^7-198*ep^6+169*ep^5-55*ep^4+6*ep^3
         )
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(181440*ep^12+1083024*
         ep^11-3957864*ep^10+4348428*ep^9-1652266*ep^8-692884*ep^7+
         1241090*ep^6-709088*ep^5+138844*ep^4+38396*ep^3-22384*ep^2+
         3424*ep-160,3240*ep^10-6318*ep^9+549*ep^8+3267*ep^7-1145*ep^6-
         177*ep^5+116*ep^4-12*ep^3)
         +Master(t105)*xi*tf*nf*[d4AA/na]*ca^-1*rat(91392*ep^10-272000*
         ep^9+154240*ep^8+270748*ep^7-380924*ep^6+111719*ep^5+69546*
         ep^4-61526*ep^3+19384*ep^2-2957*ep+186,768*ep^10-2368*ep^9+992
         *ep^8+2736*ep^7-2216*ep^6-296*ep^5+456*ep^4-72*ep^3)
         +Master(t105)*xi*tf*nf*[d4AA/na]*ca^-1*G30*rat(199065600*ep^20
         -1344997440*ep^19-192898080*ep^18+8193269220*ep^17-5537779646*
         ep^16-14031431718*ep^15+11879939784*ep^14+11005984701*ep^13-
         8730765390*ep^12-5190624084*ep^11+3100389488*ep^10+1793575283*
         ep^9-798018616*ep^8-335460398*ep^7+137081442*ep^6+27982476*
         ep^5-12603894*ep^4-705560*ep^3+560416*ep^2-45280*ep+96,
         12441600*ep^19-1244160*ep^18-81965952*ep^17+17751744*ep^16+
         176843616*ep^15-36355056*ep^14-166564320*ep^13+29604624*ep^12+
         72541728*ep^11-12032208*ep^10-14511264*ep^9+2494320*ep^8+
         1251456*ep^7-226176*ep^6-36864*ep^5+6912*ep^4)
         +Master(t105)*xi*tf^2*nf^2*ca^2*rat(-2944*ep^11-3296*ep^10+
         43752*ep^9-59848*ep^8-12968*ep^7+69121*ep^6-37426*ep^5-3490*
         ep^4+7990*ep^3-2145*ep^2+204*ep-6,48*ep^10-208*ep^9+232*ep^8+
         136*ep^7-361*ep^6+99*ep^5+81*ep^4-27*ep^3)
         +Master(t105)*xi*tf^2*nf^2*ca^2*G30*rat(34560*ep^11+105696*
         ep^10-425600*ep^9+55428*ep^8+510796*ep^7-281795*ep^6-133213*
         ep^5+125960*ep^4-12370*ep^3-9071*ep^2+2315*ep-146,1080*ep^10-
         2736*ep^9-426*ep^8+4606*ep^7-1064*ep^6-2044*ep^5+446*ep^4+174*
         ep^3-36*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*rat(4416*ep^7-14912*ep^6+
         20880*ep^5-17440*ep^4+10656*ep^3-4480*ep^2+912*ep-32,36*ep^6-
         144*ep^5+197*ep^4-105*ep^3+18*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*G30*rat(-103680*ep^10+274752*
         ep^9-233184*ep^8+48976*ep^7+44136*ep^6-64808*ep^5+42520*ep^4-
         5800*ep^3-3936*ep^2+1088*ep-64,1620*ep^9-5184*ep^8+3717*ep^7+
         2151*ep^6-2485*ep^5+149*ep^4+228*ep^3-36*ep^2)
         +Master(t105)*xi^2*ca^4*rat(1036800*ep^15+3100032*ep^14-
         45454464*ep^13+150866304*ep^12-200362720*ep^11+51842936*ep^10+
         113673240*ep^9-127253620*ep^8+99410232*ep^7-51880314*ep^6+
         1039532*ep^5+8497995*ep^4-2583730*ep^3+597599*ep^2-162462*ep+
         17496,884736*ep^12-3760128*ep^11+4177920*ep^10+2125824*ep^9-
         6113280*ep^8+2228736*ep^7+940032*ep^6-622080*ep^5+82944*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-10749542400*ep^23-
         273033192960*ep^22+950856388992*ep^21+1463029583328*ep^20-
         7022438595192*ep^19-2674480294072*ep^18+15418201590534*ep^17+
         981696778396*ep^16-17521540865166*ep^15-36219197162*ep^14+
         10269633662718*ep^13+18670711374*ep^12-3199350067214*ep^11-
         120076694915*ep^10+656172949432*ep^9+42743059238*ep^8-
         119557582230*ep^7+9877497481*ep^6+11894682950*ep^5-3482224604*
         ep^4+69292592*ep^3+126773808*ep^2-24563616*ep+1591488,
         114661785600*ep^20+150971351040*ep^19-628314734592*ep^18-
         777552887808*ep^17+1046304276480*ep^16+1363068887040*ep^15-
         583223095296*ep^14-894152503296*ep^13+143916613632*ep^12+
         266115317760*ep^11-25248264192*ep^10-39502393344*ep^9+
         3898515456*ep^8+2788392960*ep^7-342097920*ep^6-72548352*ep^5+
         10616832*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*rat(-519936*ep^11+1411328*ep^10-
         597568*ep^9-1259592*ep^8+1374956*ep^7-442848*ep^6-59526*ep^5+
         151847*ep^4-86967*ep^3+20609*ep^2-1429*ep-54,6144*ep^10-12800*
         ep^9-4864*ep^8+17024*ep^7-704*ep^6-3072*ep^5+576*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(-35831808000*ep^23+
         184349468160*ep^22+398919855744*ep^21-737813032416*ep^20-
         813828535944*ep^19+1170426813688*ep^18+1489006233978*ep^17-
         1838609106460*ep^16-3498213892866*ep^15+1802471331710*ep^14+
         3485057220210*ep^13-1312486047900*ep^12-1543671684130*ep^11+
         650573445731*ep^10+288779198567*ep^9-173933267492*ep^8-
         6785603214*ep^7+20230128665*ep^6-3876570233*ep^5-425694430*
         ep^4+235129384*ep^3-11137344*ep^2-5578896*ep+662688,4777574400
         *ep^20+6290472960*ep^19-26179780608*ep^18-32398036992*ep^17+
         43596011520*ep^16+56794536960*ep^15-24300962304*ep^14-
         37256354304*ep^13+5996525568*ep^12+11088138240*ep^11-
         1052011008*ep^10-1645933056*ep^9+162438144*ep^8+116183040*ep^7
         -14254080*ep^6-3022848*ep^5+442368*ep^4)
         +Master(t105)*xi^2*nf*[d4FA/na]*rat(-128*ep^5+288*ep^4-144*
         ep^3+80*ep^2-64*ep+16,16*ep^5-20*ep^4-8*ep^3+3*ep^2)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(-1315584*ep^14+4754880*ep^13
         +15278784*ep^12-90605376*ep^11+134774568*ep^10-21962964*ep^9-
         135594030*ep^8+135131392*ep^7-27839842*ep^6-29386813*ep^5+
         23134970*ep^4-7645250*ep^3+1395908*ep^2-137041*ep+6054,110592*
         ep^12-580608*ep^11+992256*ep^10-256512*ep^9-1029888*ep^8+
         1042752*ep^7-161088*ep^6-195264*ep^5+88128*ep^4-10368*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(-29445120*ep^16-
         130659372*ep^15+271191078*ep^14+166291980*ep^13-600982496*
         ep^12+126826679*ep^11+519025498*ep^10-298060312*ep^9-165157852
         *ep^8+164632890*ep^7-5954226*ep^6-28776356*ep^5+8732120*ep^4+
         144391*ep^3-523682*ep^2+106836*ep-7384,12441600*ep^15-26127360
         *ep^14-28933632*ep^13+75541248*ep^12+20686848*ep^11-76624128*
         ep^10-2580480*ep^9+32562432*ep^8-2322432*ep^7-5674752*ep^6+
         763392*ep^5+322560*ep^4-55296*ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(4872*ep^9+936*ep^8-70690*
         ep^7+180546*ep^6-216278*ep^5+156438*ep^4-76548*ep^3+24812*ep^2
         -4376*ep+288,144*ep^7-612*ep^6+932*ep^5-617*ep^4+177*ep^3-18*
         ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(-1176*ep^8-6636*ep^7+
         27404*ep^6-39532*ep^5+32828*ep^4-18240*ep^3+6464*ep^2-1192*ep+
         80,72*ep^6-198*ep^5+169*ep^4-55*ep^3+6*ep^2)
         +Master(t105)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-2752*ep^9+5136*
         ep^8-5960*ep^7+8988*ep^6-2368*ep^5-9505*ep^4+8409*ep^3-1791*
         ep^2-203*ep+58,256*ep^9-704*ep^8+96*ep^7+944*ep^6-424*ep^5-240
         *ep^4+72*ep^3)
         +Master(t105)*xi^2*tf*nf*[d4AA/na]*ca^-1*G30*rat(-4147200*
         ep^15+28389420*ep^14-42887826*ep^13+5537766*ep^12+22932074*
         ep^11-3671113*ep^10-10189329*ep^9+1566253*ep^8+4039605*ep^7-
         1899999*ep^6-194847*ep^5+463415*ep^4-204649*ep^3+46722*ep^2-
         5068*ep+136,518400*ep^14-1607040*ep^13+401472*ep^12+2746080*
         ep^11-1884128*ep^10-1308544*ep^9+1201024*ep^8+155744*ep^7-
         252512*ep^6+16064*ep^5+15744*ep^4-2304*ep^3)
         +Master(t105)*xi^2*tf^2*nf^2*ca^2*rat(-224*ep^8+152*ep^7+3150*
         ep^6-8783*ep^5+9519*ep^4-4906*ep^3+1144*ep^2-103*ep+3,24*ep^7-
         140*ep^6+314*ep^5-333*ep^4+162*ep^3-27*ep^2)
         +Master(t105)*xi^2*tf^2*nf^2*cf*ca*rat(672*ep^6-2000*ep^5+2400
         *ep^4-1760*ep^3+992*ep^2-336*ep+32,36*ep^5-144*ep^4+197*ep^3-
         105*ep^2+18*ep)
         +Master(t105)*xi^3*ca^4*rat(-967680*ep^14-1393920*ep^13-
         2112768*ep^12+50687712*ep^11-73535856*ep^10-24538008*ep^9+
         97978580*ep^8-51937328*ep^7-12114636*ep^6+26741660*ep^5-
         14067074*ep^4+3673317*ep^3-468990*ep^2+14457*ep+1914,884736*
         ep^11-2433024*ep^10+528384*ep^9+2918400*ep^8-1735680*ep^7-
         374784*ep^6+377856*ep^5-55296*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(1128038400*ep^21+13639207680*
         ep^20+17794673280*ep^19-94896702576*ep^18-117047519624*ep^17+
         275043334012*ep^16+202460981846*ep^15-386281582048*ep^14-
         85458470563*ep^13+282822446399*ep^12-60810402177*ep^11-
         90030444992*ep^10+58931827037*ep^9+45768832*ep^8-12667415705*
         ep^7+4199939140*ep^6+191992322*ep^5-336540647*ep^4+50240576*
         ep^3+3752376*ep^2-1737312*ep+149904,9555148800*ep^18+
         8599633920*ep^17-54350217216*ep^16-40716877824*ep^15+
         95099019264*ep^14+67178336256*ep^13-60743061504*ep^12-
         38006710272*ep^11+17705336832*ep^10+8464601088*ep^9-2680049664
         *ep^8-764411904*ep^7+196706304*ep^6+23003136*ep^5-5308416*ep^4
         )
         +Master(t105)*xi^3*[d4AA/na]*rat(-40704*ep^11+56640*ep^10+
         477792*ep^9-1070480*ep^8+344048*ep^7+622092*ep^6-599984*ep^5+
         199730*ep^4-20079*ep^3-3438*ep^2+993*ep-78,12288*ep^10-25600*
         ep^9-9728*ep^8+34048*ep^7-1408*ep^6-6144*ep^5+1152*ep^4)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(1857945600*ep^21-
         6746561280*ep^20-8771444352*ep^19+44637663600*ep^18+593163848*
         ep^17-93601355452*ep^16+19756936426*ep^15+98832181456*ep^14-
         19340682929*ep^13-61627140995*ep^12+8074863315*ep^11+
         24617642282*ep^10-2451171041*ep^9-6524638117*ep^8+993356225*
         ep^7+976773758*ep^6-281822348*ep^5-24746308*ep^4+16481896*ep^3
         -1517136*ep^2-37920*ep+6912,398131200*ep^18+358318080*ep^17-
         2264592384*ep^16-1696536576*ep^15+3962459136*ep^14+2799097344*
         ep^13-2530960896*ep^12-1583612928*ep^11+737722368*ep^10+
         352691712*ep^9-111668736*ep^8-31850496*ep^7+8196096*ep^6+
         958464*ep^5-221184*ep^4)
         +Master(t105)*xi^3*tf*nf*ca^3*rat(-2880*ep^10-16752*ep^9+34440
         *ep^8+15388*ep^7-50074*ep^6+17630*ep^5+34354*ep^4-12991*ep^3-
         4841*ep^2+2293*ep-247,4608*ep^8-8448*ep^7-5760*ep^6+11328*ep^5
         +2304*ep^4-1728*ep^3)
         +Master(t105)*xi^3*tf*nf*ca^3*G30*rat(124416*ep^12+40608*ep^11
         -349560*ep^10+133368*ep^9+146426*ep^8-167118*ep^7+86716*ep^6+
         3934*ep^5-31481*ep^4+16830*ep^3-5015*ep^2+944*ep-68,311040*
         ep^11-684288*ep^10-281664*ep^9+1126656*ep^8-64128*ep^7-448512*
         ep^6+72384*ep^5+36864*ep^4-6912*ep^3)
         +Master(t105)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(256*ep^6-848*ep^5
         +1060*ep^4-660*ep^3+257*ep^2-79*ep+14,64*ep^6-160*ep^5+48*ep^4
         +72*ep^3)
         +Master(t105)*xi^3*tf*nf*[d4AA/na]*ca^-1*G30*rat(-2880*ep^10+
         22896*ep^9-21568*ep^8-7332*ep^7+10000*ep^6-344*ep^5-560*ep^4-
         363*ep^3+160*ep^2-7*ep-2,8640*ep^10-13248*ep^9-16656*ep^8+
         20192*ep^7+11680*ep^6-4672*ep^5-1104*ep^4+288*ep^3)
         +Master(t105)*xi^4*ca^4*rat(276480*ep^13-350208*ep^12-1876224*
         ep^11+4752352*ep^10+133664*ep^9-7543768*ep^8+2670512*ep^7+
         2534836*ep^6-1742608*ep^5+373282*ep^4+30874*ep^3-37037*ep^2+
         6212*ep-147,589824*ep^10-1228800*ep^9-466944*ep^8+1634304*ep^7
         -67584*ep^6-294912*ep^5+55296*ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(-136028160*ep^17-428455872*
         ep^16+914527584*ep^15+518924796*ep^14-1873491958*ep^13-
         603628312*ep^12+1227467812*ep^11+252542771*ep^10-292028680*
         ep^9-26537657*ep^8-3601093*ep^7+22925543*ep^6+1465570*ep^5-
         5823063*ep^4+1372497*ep^3+139390*ep^2-84632*ep+7984,1911029760
         *ep^14-382205952*ep^13-4525424640*ep^12-528187392*ep^11+
         2514345984*ep^10+440303616*ep^9-464338944*ep^8-63111168*ep^7+
         34430976*ep^6+2359296*ep^5-884736*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*rat(-6784*ep^9+24736*ep^8+2272*
         ep^7-18104*ep^6+6284*ep^5-3602*ep^4+3152*ep^3-907*ep^2+77*ep-2
         ,4096*ep^8-1024*ep^7-7168*ep^6-1280*ep^5+768*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-24330240*ep^16+48465216*
         ep^15+61856352*ep^14-99325844*ep^13-187148582*ep^12+29030660*
         ep^11+51615244*ep^10-41723489*ep^9+4209038*ep^8+22478323*ep^7-
         5923097*ep^6-2903413*ep^5+1208538*ep^4-80049*ep^3-37609*ep^2+
         12416*ep-1264,26542080*ep^13+12386304*ep^12-54595584*ep^11-
         43732992*ep^10+5766144*ep^9+9959424*ep^8+190464*ep^7-749568*
         ep^6-21504*ep^5+18432*ep^4)
         +Master(t105)*xi^4*tf*nf*ca^3*rat(60*ep^8-384*ep^7+263*ep^6+
         141*ep^5-153*ep^4+232*ep^3-233*ep^2+83*ep-9,384*ep^6-1280*ep^5
         +1248*ep^4-288*ep^3)
         +Master(t105)*xi^5*ca^4*rat(-1728*ep^10+12672*ep^9-11952*ep^8+
         8480*ep^7+12136*ep^6-18528*ep^5+2544*ep^4+3727*ep^3-1582*ep^2+
         213*ep-6,36864*ep^7-49152*ep^6-15360*ep^5+9216*ep^4)
         +Master(t105)*xi^5*ca^4*G30*rat(331776*ep^14-392832*ep^13-
         622272*ep^12-167176*ep^11-578884*ep^10+673854*ep^9+1189181*
         ep^8-356157*ep^7-539856*ep^6+100518*ep^5+96762*ep^4-19441*ep^3
         -5667*ep^2+1706*ep-112,19906560*ep^11+9289728*ep^10-39702528*
         ep^9-32219136*ep^8+1843200*ep^7+5455872*ep^6+258048*ep^5-
         221184*ep^4)
         +Master(t105)*xi^5*[d4AA/na]*rat(-256*ep^5+592*ep^4-468*ep^3+
         192*ep^2-65*ep+14,512*ep^4-512*ep^3-384*ep^2)
         +Master(t105)*xi^5*[d4AA/na]*G30*rat(-27648*ep^13+18048*ep^12+
         77504*ep^11-22504*ep^10-60972*ep^9+290*ep^8+6903*ep^7-8892*
         ep^6+9654*ep^5+4914*ep^4-4348*ep^3-333*ep^2+560*ep-76,276480*
         ep^10+221184*ep^9-477696*ep^8-606720*ep^7-176640*ep^6+16896*
         ep^5+9216*ep^4)
         +Master(t105)*xi^6*ca^4*rat(-24*ep^7+60*ep^6-30*ep^5+41*ep^4-
         11*ep^3-62*ep^2+47*ep-9,1536*ep^4-2816*ep^3+768*ep^2)
         +Master(t155)*ca^4*rat(311040000*ep^19+2286144000*ep^18+
         68524934400*ep^17+3785549582592*ep^16-17643491971264*ep^15+
         16233773609888*ep^14+27740847091728*ep^13-46778803842288*ep^12
         -8652317264332*ep^11+37075262414624*ep^10-3390830398014*ep^9-
         10986866560875*ep^8+2133536986106*ep^7+810625583828*ep^6-
         77793940356*ep^5+23984146551*ep^4-36370526940*ep^3+1598206800*
         ep^2+844108272*ep-34639920,39813120000*ep^16-118775808000*
         ep^15-8006860800*ep^14+260808376320*ep^13-83682754560*ep^12-
         196539125760*ep^11+63602565120*ep^10+55803617280*ep^9-
         17256775680*ep^8-5417717760*ep^7+1589207040*ep^6+139345920*
         ep^5-39813120*ep^4)
         +Master(t155)*ca^4*G10*rat(-2529792000*ep^24+11427299251200*
         ep^23-1213071349107456*ep^22+274746092593344*ep^21+
         7154460649391424*ep^20-5900849288322464*ep^19-
         14082343028421168*ep^18+19781823781976588*ep^17+
         10182695131807820*ep^16-25500795695126944*ep^15-50577731742422
         *ep^14+15032398276878692*ep^13-3269827042933520*ep^12-
         4247858437394109*ep^11+1510665077071797*ep^10+564082583397795*
         ep^9-282579021172624*ep^8-33161921510709*ep^7+26581315626689*
         ep^6+99920708287*ep^5-1210343526572*ep^4+78468263776*ep^3+
         18860513760*ep^2-2493143856*ep+107695872,1911029760000*ep^22-
         2197684224000*ep^21-12867069542400*ep^20+15635594280960*ep^19+
         27053520814080*ep^18-32813506068480*ep^17-24577221427200*ep^16
         +29545961287680*ep^15+9531415296000*ep^14-12910467317760*ep^13
         -1193153402880*ep^12+2806641192960*ep^11-103040317440*ep^10-
         295339991040*ep^9+31525263360*ep^8+14048870400*ep^7-2037104640
         *ep^6-238878720*ep^5+39813120*ep^4)
         +Master(t155)*[d4AA/na]*rat(622080000*ep^19+4572288000*ep^18+
         132030028800*ep^17+685640903040*ep^16-5460172552448*ep^15+
         5998342102336*ep^14+9284227878720*ep^13-14560925771592*ep^12-
         4658219781416*ep^11+10025104627528*ep^10+497599749714*ep^9-
         2500396708569*ep^8-49276986872*ep^7+190810479898*ep^6+
         83356024962*ep^5-17150061969*ep^4-7762146468*ep^3+1012133760*
         ep^2+253599408*ep-45922032,1658880000*ep^16-4948992000*ep^15-
         333619200*ep^14+10867015680*ep^13-3486781440*ep^12-8189130240*
         ep^11+2650106880*ep^10+2325150720*ep^9-719032320*ep^8-
         225738240*ep^7+66216960*ep^6+5806080*ep^5-1658880*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(2529792000*ep^23-1283642035200
         *ep^22-275659018377984*ep^21+115246986525120*ep^20+
         1499014571923872*ep^19-1018295069799184*ep^18-1748808973137560
         *ep^17+1585945841059848*ep^16-532698864468392*ep^15-
         331816160056404*ep^14+1707083115985688*ep^13-781202646257722*
         ep^12-760345724912559*ep^11+500780036074638*ep^10+
         87977340497628*ep^9-100833000481575*ep^8+887479049461*ep^7+
         11752383290072*ep^6-2342217550930*ep^5-405279541041*ep^4+
         209670371768*ep^3-13584016872*ep^2-4794734592*ep+651276720,
         79626240000*ep^21-51757056000*ep^20-562006425600*ep^19+
         370479882240*ep^18+1312469975040*ep^17-710994432000*ep^16-
         1379548108800*ep^15+541307665920*ep^14+667796136960*ep^13-
         204038069760*ep^12-151733760000*ep^11+41076503040*ep^10+
         16244904960*ep^9-4183380480*ep^8-778137600*ep^7+196300800*ep^6
         +13271040*ep^5-3317760*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(-153538560*ep^16-211926528*
         ep^15+1201014784*ep^14+476186624*ep^13-3371191328*ep^12+
         1937885040*ep^11+1311886568*ep^10-1484027912*ep^9+18210660*
         ep^8+376278769*ep^7-73731023*ep^6-43996434*ep^5+15923394*ep^4-
         176563*ep^3-394343*ep^2+18144*ep+3348,180000*ep^14-747000*
         ep^13+955300*ep^12-133370*ep^11-530875*ep^10+289030*ep^9+21320
         *ep^8-39800*ep^7+4435*ep^6+1140*ep^5-180*ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(58558906368*ep^22+
         266164568064*ep^21+265085509632*ep^20-1331365629952*ep^19-
         2099422947328*ep^18+696974301696*ep^17+5175909152064*ep^16+
         3327031560928*ep^15-10455700347104*ep^14+1009753822720*ep^13+
         5902014197796*ep^12-2432843938106*ep^11-952145856660*ep^10+
         776257828637*ep^9-47574777583*ep^8-75532709694*ep^7+
         16625826094*ep^6+2253518717*ep^5-932317803*ep^4-5324826*ep^3+
         19542780*ep^2-148584*ep-190656,69120000*ep^20-67968000*ep^19-
         384556800*ep^18+433846720*ep^17+538447680*ep^16-646429120*
         ep^15-261927040*ep^14+359383860*ep^13+36223000*ep^12-88231660*
         ep^11+3742680*ep^10+9875020*ep^9-1121240*ep^8-485220*ep^7+
         73160*ep^6+8400*ep^5-1440*ep^4)
         +Master(t155)*nf*[d4FA/na]*cf*ca^-1*rat(6432*ep^8+25392*ep^7-
         118592*ep^6+70480*ep^5+49424*ep^4-32208*ep^3+736*ep^2+1616*ep-
         208,750*ep^8-875*ep^7-405*ep^6+35*ep^5+15*ep^4)
         +Master(t155)*nf*[d4FA/na]*cf*ca^-1*G10*rat(15469056*ep^14+
         275597312*ep^13-904530592*ep^12+725010080*ep^11+143200392*
         ep^10-292503640*ep^9+53902056*ep^8+12042176*ep^7-6091584*ep^6+
         3648640*ep^5-622128*ep^4-322496*ep^3+78936*ep^2+6968*ep-1976,
         72000*ep^14-72000*ep^13-141380*ep^12+87380*ep^11+81915*ep^10-
         16380*ep^9-13305*ep^8+1020*ep^7+785*ep^6-20*ep^5-15*ep^4)
         +Master(t155)*nf^2*[d4FF/na]*rat(-903168*ep^11+36321792*ep^10-
         39660800*ep^9-42740224*ep^8+137374464*ep^7-145522944*ep^6+
         78355968*ep^5-20760320*ep^4+1782272*ep^3+186368*ep^2-1536*ep-
         8192,60000*ep^11-289000*ep^10+511100*ep^9-385190*ep^8+79835*
         ep^7+43120*ep^6-21640*ep^5+1160*ep^4+705*ep^3-90*ep^2)
         +Master(t155)*nf^2*[d4FF/na]*G10*rat(-291053568*ep^14+79945728
         *ep^13+3343408640*ep^12-16878285056*ep^11+41074640256*ep^10-
         53678777408*ep^9+39688313728*ep^8-16189145792*ep^7+2709070464*
         ep^6+458433856*ep^5-294159488*ep^4+44041408*ep^3+615168*ep^2-
         743936*ep+51200,960000*ep^14-6224000*ep^13+16677600*ep^12-
         23798040*ep^11+19236860*ep^10-8316870*ep^9+1168155*ep^8+512525
         *ep^7-247200*ep^6+27720*ep^5+4495*ep^4-1335*ep^3+90*ep^2)
         +Master(t155)*tf*nf*ca^3*rat(121100230656*ep^19+279781420032*
         ep^18-1499501826432*ep^17-569917041600*ep^16+4533140326536*
         ep^15-709350491176*ep^14-5012656220810*ep^13+1906310397390*
         ep^12+2195511974372*ep^11-1079203465286*ep^10-370633808937*
         ep^9+163386738570*ep^8+45811919663*ep^7+6613771953*ep^6-
         13939436690*ep^5+988422593*ep^4+498521274*ep^3+2721484*ep^2-
         20941032*ep+325440,311040000*ep^17-1238976000*ep^16+865382400*
         ep^15+2100119040*ep^14-2691336960*ep^13-881690400*ep^12+
         2032356960*ep^11-60929280*ep^10-570784320*ep^9+92492640*ep^8+
         54741600*ep^7-11327040*ep^6-1399680*ep^5+311040*ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(-18551958405120*ep^25-
         55243283890176*ep^24+92691156363264*ep^23+367250292122112*
         ep^22-58539284080512*ep^21-1148569220441248*ep^20-
         599702220448240*ep^19+2444053502174088*ep^18+1401297277665028*
         ep^17-3575027266583960*ep^16-780119880934952*ep^15+
         2982426736480426*ep^14-324903006596703*ep^13-1214537016903196*
         ep^12+391823058086504*ep^11+216496435884666*ep^10-
         112110492964459*ep^9-11763897589521*ep^8+12116606561368*ep^7-
         117540032102*ep^6-575834370780*ep^5-6241122949*ep^4+
         18961302306*ep^3+928456260*ep^2-421132104*ep+1771200,
         59719680000*ep^23-128397312000*ep^22-333418291200*ep^21+
         890708244480*ep^20+356810204160*ep^19-1870844590080*ep^18+
         257383895040*ep^17+1691349459840*ep^16-625454562240*ep^15-
         701308831680*ep^14+366166059840*ep^13+124993581120*ep^12-
         90927547200*ep^11-6009364800*ep^10+10214539200*ep^9-546137280*
         ep^8-502686720*ep^7+56194560*ep^6+8709120*ep^5-1244160*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(-11332694016*ep^16-22600097280
         *ep^15+152512548288*ep^14-46671899232*ep^13-361202508456*ep^12
         +406491941068*ep^11-53811839166*ep^10-128782099413*ep^9+
         75680705719*ep^8-18287391558*ep^7+3723992298*ep^6-143727283*
         ep^5-367203639*ep^4+31688682*ep^3+24831404*ep^2-4610904*ep+
         4608,8640000*ep^14-40176000*ep^13+59462400*ep^12-15720960*
         ep^11-31600320*ep^10+20496120*ep^9+709320*ep^8-2736120*ep^7+
         342360*ep^6+77760*ep^5-12960*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(2632578859008*ep^23-
         605584539648*ep^22-11789208999936*ep^21-38223744350208*ep^20+
         131546704723200*ep^19-13352386944640*ep^18-234966287662848*
         ep^17+165420611839456*ep^16+117872055548848*ep^15-
         156474927874696*ep^14+1681534748712*ep^13+55506284618742*ep^12
         -15011289930084*ep^11-7755884921824*ep^10+3344257586011*ep^9+
         402032922129*ep^8-184953666906*ep^7-57891469514*ep^6+
         2552889939*ep^5+8754848667*ep^4-923576216*ep^3-300876128*ep^2+
         44104272*ep+155664,2488320000*ep^21-12814848000*ep^20+
         19575475200*ep^19+4016113920*ep^18-36332200320*ep^17+
         23012515200*ep^16+14351184000*ep^15-18605688240*ep^14+
         1054089960*ep^13+4827905280*ep^12-1334976600*ep^11-442814880*
         ep^10+209750040*ep^9+5989440*ep^8-11862600*ep^7+853200*ep^6+
         220320*ep^5-25920*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(89436672*ep^13+299046144*ep^12
         -1015950000*ep^11-172646832*ep^10+2168487300*ep^9-2158592320*
         ep^8+918826772*ep^7-201450952*ep^6+24188828*ep^5+7730216*ep^4-
         4380148*ep^3-205776*ep^2+314352*ep-40704,60000*ep^11-229000*
         ep^10+282100*ep^9-103090*ep^8-23255*ep^7+19865*ep^6-1775*ep^5-
         615*ep^4+90*ep^3)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(-11679399936*ep^18-
         12418661376*ep^17+8080021248*ep^16+250351716480*ep^15-
         376415189696*ep^14-38285915456*ep^13+413259778952*ep^12-
         280814246072*ep^11+21420129446*ep^10+42919060740*ep^9-
         14719760302*ep^8+2975896448*ep^7-1971590966*ep^6+241315532*
         ep^5+361502734*ep^4-122568120*ep^3-470232*ep^2+4722336*ep-
         500736,8640000*ep^16-32976000*ep^15+33362400*ep^14+14784040*
         ep^13-44390820*ep^12+22638650*ep^11+1692075*ep^10-4522215*ep^9
         +906810*ep^8+203180*ep^7-82725*ep^6+2125*ep^5+1860*ep^4-180*
         ep^3)
         +Master(t155)*tf*nf*cf^3*rat(-16949760*ep^12-97452416*ep^11+
         84984448*ep^10+155896416*ep^9-230137312*ep^8+102308672*ep^7-
         19104320*ep^6+3482720*ep^5+144928*ep^4-487040*ep^3-12416*ep^2+
         35328*ep-4608,30000*ep^10-69500*ep^9+36800*ep^8+3655*ep^7-6145
         *ep^6+715*ep^5+185*ep^4-30*ep^3)
         +Master(t155)*tf*nf*cf^3*G10*rat(971237376*ep^15+1497679872*
         ep^14+1043435904*ep^13-19661033984*ep^12+35458427552*ep^11-
         29558641248*ep^10+13685087488*ep^9-3781416864*ep^8+481813152*
         ep^7+338790176*ep^6-333793664*ep^5+118550624*ep^4-11116096*
         ep^3-3869056*ep^2+1099776*ep-82432,1440000*ep^13-5256000*ep^12
         +7084400*ep^11-4395260*ep^10+1048320*ep^9+164595*ep^8-140985*
         ep^7+21285*ep^6+2005*ep^5-820*ep^4+60*ep^3)
         +Master(t155)*tf*nf*[d4AA/na]*ca^-1*rat(-2779200*ep^14-
         20962920*ep^13+135605156*ep^12-242000438*ep^11+63799883*ep^10+
         227794914*ep^9-243685497*ep^8+38444268*ep^7+55636311*ep^6+
         5088668*ep^5-7831785*ep^4-1399836*ep^3-130996*ep^2+122304*ep+
         21888,1080000*ep^14-4212000*ep^13+3058800*ep^12+5877480*ep^11-
         7357080*ep^10-1725360*ep^9+3664320*ep^8+59880*ep^7-459000*ep^6
         +12960*ep^4)
         +Master(t155)*tf*nf*[d4AA/na]*ca^-1*G10*rat(40330586880*ep^21+
         1791502848*ep^20-1189732702320*ep^19+3196584271328*ep^18-
         1014598362340*ep^17-5361745141336*ep^16+5219529165984*ep^15+
         2633708257794*ep^14-4872208030382*ep^13-316488029447*ep^12+
         2214188783344*ep^11-135407757294*ep^10-581430740763*ep^9+
         53311553703*ep^8+103197430070*ep^7-15354905526*ep^6-9506801253
         *ep^5+1894349554*ep^4+383147772*ep^3-93270552*ep^2-5128992*ep+
         1556928,311040000*ep^21-435456000*ep^20-2102025600*ep^19+
         3117018240*ep^18+4458903360*ep^17-6789432000*ep^16-4308895800*
         ep^15+6426118920*ep^14+2100625320*ep^13-2880446040*ep^12-
         515797800*ep^11+624215640*ep^10+59055480*ep^9-65034120*ep^8-
         2956800*ep^7+3067200*ep^6+51840*ep^5-51840*ep^4)
         +Master(t155)*tf*nf^2*[d4FA/na]*ca^-1*G10*rat(-11520*ep^7+
         37376*ep^6-33664*ep^5+7328*ep^4+800*ep^3-1216*ep^2+1184*ep-288
         ,300*ep^8-560*ep^7-325*ep^6+685*ep^5+105*ep^4-45*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*rat(155520000*ep^16-632997504*
         ep^15+878434992*ep^14-165211560*ep^13-956948854*ep^12+
         1215779439*ep^11-600269048*ep^10-275556798*ep^9+557471484*ep^8
         -225752056*ep^7-21535044*ep^6+52507370*ep^5-25754414*ep^4+
         4381313*ep^3+584564*ep^2-158844*ep+2880,2160000*ep^15-10044000
         *ep^14+12705600*ep^13+6113760*ep^12-22765680*ep^11+9054270*
         ep^10+8077410*ep^9-5808060*ep^8-91740*ep^7+703470*ep^6-88830*
         ep^5-19440*ep^4+3240*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*G10*rat(-15323627520*ep^22-
         87493754880*ep^21+1178813128704*ep^20-3538444121088*ep^19+
         2886291796992*ep^18+3565054734208*ep^17-7914239004672*ep^16+
         3945975177248*ep^15+2442215660288*ep^14-4373475667400*ep^13+
         2212625103088*ep^12+221994360706*ep^11-835427982376*ep^10+
         341989870513*ep^9+22583798756*ep^8-52034164459*ep^7+9669151580
         *ep^6+2029253167*ep^5-804634148*ep^4+18551493*ep^3+18177836*
         ep^2-1650708*ep-19728,414720000*ep^21-2412288000*ep^20+
         4456051200*ep^19-165540480*ep^18-9207585600*ep^17+9304457280*
         ep^16+2244259200*ep^15-8432540040*ep^14+3405511020*ep^13+
         1635258240*ep^12-1488349920*ep^11+113779920*ep^10+181601160*
         ep^9-46266720*ep^8-6090960*ep^7+3204600*ep^6-122580*ep^5-64800
         *ep^4+6480*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(-18432*ep^9+102912*ep^8-
         256512*ep^7+395904*ep^6-429760*ep^5+338112*ep^4-191360*ep^3+
         81024*ep^2-26112*ep+4608,64*ep^8-400*ep^7+992*ep^6-1232*ep^5+
         792*ep^4-243*ep^3+27*ep^2)
         +Master(t155)*tf^2*nf^2*cf*ca*G10*rat(15427584*ep^14+13118976*
         ep^13-424355328*ep^12+1100761088*ep^11-998382208*ep^10-2152608
         *ep^9+805561536*ep^8-891452192*ep^7+576929152*ep^6-233075936*
         ep^5+35096384*ep^4+16767264*ep^3-10381568*ep^2+2208128*ep-
         172032,108000*ep^13-649800*ep^12+1432140*ep^11-1154050*ep^10-
         493325*ep^9+1589075*ep^8-1109390*ep^7+256940*ep^6+54475*ep^5-
         41625*ep^4+8100*ep^3-540*ep^2)
         +Master(t155)*tf^2*nf^2*cf^2*rat(9216*ep^7-28416*ep^6+43392*
         ep^5-46464*ep^4+33408*ep^3-15744*ep^2+6144*ep-1536,32*ep^6-120
         *ep^5+148*ep^4-66*ep^3+9*ep^2)
         +Master(t155)*tf^2*nf^2*cf^2*G10*rat(-2482176*ep^10+907264*
         ep^9+20893696*ep^8-51338752*ep^7+60534272*ep^6-46319616*ep^5+
         25842688*ep^4-10372608*ep^3+2706944*ep^2-396288*ep+24576,18000
         *ep^9-87300*ep^8+163840*ep^7-153145*ep^6+77720*ep^5-21695*ep^4
         +3120*ep^3-180*ep^2)
         +Master(t155)*tf^3*nf^3*ca*rat(-3072*ep^6+11008*ep^5-15360*
         ep^4+11264*ep^3-5632*ep^2+2304*ep-512,64*ep^6-336*ep^5+656*
         ep^4-576*ep^3+216*ep^2-27*ep)
         +Master(t155)*tf^3*nf^3*cf*rat(6144*ep^6-22016*ep^5+30720*ep^4
         -22528*ep^3+11264*ep^2-4608*ep+1024,64*ep^6-336*ep^5+656*ep^4-
         576*ep^3+216*ep^2-27*ep)
         +Master(t155)*xi*ca^4*rat(-77760000*ep^17-449712000*ep^16-
         7991769600*ep^15-132634052448*ep^14+344069740096*ep^13+
         416004032720*ep^12-804857801552*ep^11-543087008572*ep^10+
         634381359352*ep^9+341989699602*ep^8-168445799753*ep^7-
         66732562962*ep^6+22820540194*ep^5+3386044194*ep^4-1520833253*
         ep^3-60905134*ep^2+17554116*ep+2734200,1990656000*ep^14-
         4147200000*ep^13-4530954240*ep^12+9792000000*ep^11+5534853120*
         ep^10-6803988480*ep^9-4050432000*ep^8+505589760*ep^7+402278400
         *ep^6-9953280*ep^5-9953280*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(5059584000*ep^23-17389351987200*
         ep^22+237093299781120*ep^21+286104790566528*ep^20-
         1578362874747648*ep^19-1081714579845888*ep^18+3772061229634880
         *ep^17+1464741341942904*ep^16-4019004504420648*ep^15-
         752648797000280*ep^14+2127959617625624*ep^13+103994675459258*
         ep^12-591267208400301*ep^11+35500807014426*ep^10+
         76684363919304*ep^9-5990776512685*ep^8-5267644213961*ep^7+
         22348032556*ep^6+272515870126*ep^5+20982298821*ep^4-
         12431347152*ep^3-261490824*ep^2+291743136*ep-20249136,
         955514880000*ep^21-621084672000*ep^20-6744077107200*ep^19+
         4445758586880*ep^18+15749639700480*ep^17-8531933184000*ep^16-
         16554577305600*ep^15+6495691991040*ep^14+8013553643520*ep^13-
         2448456837120*ep^12-1820805120000*ep^11+492918036480*ep^10+
         194938859520*ep^9-50200565760*ep^8-9337651200*ep^7+2355609600*
         ep^6+159252480*ep^5-39813120*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(-155520000*ep^17-899424000*
         ep^16-13883155200*ep^15-48410955264*ep^14+82124797664*ep^13+
         257143716304*ep^12-143272774648*ep^11-402212469008*ep^10+
         72505942736*ep^9+210166804092*ep^8-26531507359*ep^7-
         41687954994*ep^6+5889802574*ep^5+2140093572*ep^4-287009779*
         ep^3-20154086*ep^2+494412*ep-234216,82944000*ep^14-172800000*
         ep^13-188789760*ep^12+408000000*ep^11+230618880*ep^10-
         283499520*ep^9-168768000*ep^8+21066240*ep^7+16761600*ep^6-
         414720*ep^5-414720*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(-10119168000*ep^23+
         1997576294400*ep^22+141514111042560*ep^21+122935541570304*
         ep^20-1185166702081536*ep^19-404889051307008*ep^18+
         3366167251490432*ep^17-3932293104*ep^16-4095108069975456*ep^15
         +895979541120520*ep^14+2363365526559476*ep^13-867489358676302*
         ep^12-662007872868204*ep^11+328911177707379*ep^10+
         88859757129252*ep^9-64761580010893*ep^8-1382376305372*ep^7+
         5636122754617*ep^6-516969181352*ep^5-195765068289*ep^4+
         30966569688*ep^3+1625243112*ep^2-453850848*ep+16025904,
         79626240000*ep^21-51757056000*ep^20-562006425600*ep^19+
         370479882240*ep^18+1312469975040*ep^17-710994432000*ep^16-
         1379548108800*ep^15+541307665920*ep^14+667796136960*ep^13-
         204038069760*ep^12-151733760000*ep^11+41076503040*ep^10+
         16244904960*ep^9-4183380480*ep^8-778137600*ep^7+196300800*ep^6
         +13271040*ep^5-3317760*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*rat(1658880*ep^11-8868960*ep^10+
         5468880*ep^9+4275124*ep^8-3736276*ep^7+61643*ep^6+458567*ep^5-
         73218*ep^4-13708*ep^3+2909*ep^2+117*ep-38,9000*ep^11-15750*
         ep^10-3985*ep^9+10880*ep^8+1020*ep^7-1160*ep^6-35*ep^5+30*ep^4
         )
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(-873953280*ep^16-
         413177088*ep^15+5248325248*ep^14+3800295536*ep^13-5640910808*
         ep^12-3301570844*ep^11+2462638858*ep^10+1145495040*ep^9-
         527724171*ep^8-198916737*ep^7+55509644*ep^6+19399598*ep^5-
         2939695*ep^4-934821*ep^3+80540*ep^2+16036*ep-1056,864000*ep^16
         +1440000*ep^15-2848560*ep^14-4627600*ep^13+1517060*ep^12+
         3822800*ep^11+626820*ep^10-675600*ep^9-170820*ep^8+41200*ep^7+
         11740*ep^6-800*ep^5-240*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(-155520000*ep^16+167253120*
         ep^15-1357868016*ep^14+4435262640*ep^13+3799514642*ep^12-
         8378702201*ep^11-2588179248*ep^10+4955563705*ep^9+319370622*
         ep^8-1063182009*ep^7+268197816*ep^6+64537343*ep^5-60634648*
         ep^4+6599186*ep^3+2375600*ep^2-398184*ep-3168,31104000*ep^15-
         95904000*ep^14-5996160*ep^13+223796160*ep^12-66517920*ep^11-
         192794400*ep^10+43024320*ep^9+71187840*ep^8-1614240*ep^7-
         6441120*ep^6+155520*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(13851648000*ep^21-
         153945100800*ep^20-87622336512*ep^19+1233136696608*ep^18+
         219716656512*ep^17-3166797190056*ep^16-561688962616*ep^15+
         3332821945184*ep^14+800083479094*ep^13-1634109372786*ep^12-
         592489408711*ep^11+358768814938*ep^10+234316212977*ep^9-
         36677537744*ep^8-43479143587*ep^7+2000744190*ep^6+4632329281*
         ep^5-59540170*ep^4-238456174*ep^3+3502380*ep^2+4508136*ep-
         115344,1492992000*ep^20-1492992000*ep^19-10686919680*ep^18+
         10686919680*ep^17+25677504000*ep^16-22318272000*ep^15-
         29610008640*ep^14+19001367360*ep^13+17683548480*ep^12-
         6752721600*ep^11-5176918080*ep^10+925467840*ep^9+653653440*
         ep^8-50702400*ep^7-34473600*ep^6+933120*ep^5+622080*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(11520*ep^9+25056*ep^8+940*
         ep^7-1336*ep^6+6357*ep^5-16474*ep^4-14821*ep^3+5118*ep^2+2100*
         ep-568,1152*ep^8-2592*ep^7-32*ep^6+1976*ep^5+120*ep^4-144*ep^3
         )
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(-115200*ep^13+578304*
         ep^12+412592*ep^11-1876288*ep^10-429828*ep^9+1099788*ep^8+
         292200*ep^7-393800*ep^6-40321*ep^5+88954*ep^4-3307*ep^3-9106*
         ep^2+1692*ep-24,10368*ep^12-23328*ep^11-8352*ep^10+38232*ep^9-
         3880*ep^8-15192*ep^7+3112*ep^6+1248*ep^5-288*ep^4)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*rat(774720*ep^13+
         1236936*ep^12-8398700*ep^11+5704134*ep^10+8063175*ep^9-3143572
         *ep^8+1406465*ep^7+298220*ep^6+4312379*ep^5+144426*ep^4-
         1019603*ep^3+20480*ep^2+41484*ep-2304,216000*ep^13-756000*
         ep^12+309360*ep^11+1299240*ep^10-951720*ep^9-725760*ep^8+
         442560*ep^7+189000*ep^6-16200*ep^5-6480*ep^4)
         +Master(t155)*xi*tf*nf*[d4AA/na]*ca^-1*G10*rat(-9965514240*
         ep^20+2677045248*ep^19+85632662880*ep^18-69239638272*ep^17-
         204234369960*ep^16+201466236952*ep^15+211150403800*ep^14-
         227396125162*ep^13-105219430185*ep^12+118806437956*ep^11+
         27163610984*ep^10-34307513825*ep^9-1116622027*ep^8+4870577920*
         ep^7-612818238*ep^6-235572631*ep^5+65886574*ep^4-391826*ep^3-
         1791876*ep^2+165240*ep+3888,62208000*ep^20-62208000*ep^19-
         445288320*ep^18+445288320*ep^17+1069896000*ep^16-929928000*
         ep^15-1233750360*ep^14+791723640*ep^13+736814520*ep^12-
         281363400*ep^11-215704920*ep^10+38561160*ep^9+27235560*ep^8-
         2112600*ep^7-1436400*ep^6+38880*ep^5+25920*ep^4)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(5760*ep^8+9648*ep^7-12994*
         ep^6-17283*ep^5+8199*ep^4+9967*ep^3-2389*ep^2-1192*ep+284,576*
         ep^8-2160*ep^7+1928*ep^6+1012*ep^5-1422*ep^4-162*ep^3+108*ep^2
         )
         +Master(t155)*xi^2*ca^4*rat(77760000*ep^17+261792000*ep^16+
         866937600*ep^15-1298160*ep^14-22346042664*ep^13+16589671116*
         ep^12+41287026846*ep^11-37715994236*ep^10-26801717467*ep^9+
         28894077143*ep^8+7976617384*ep^7-8495489122*ep^6-193955852*
         ep^5+980984626*ep^4-210119311*ep^3-3573939*ep^2+7209264*ep-
         821628,995328000*ep^14-2073600000*ep^13-2265477120*ep^12+
         4896000000*ep^11+2767426560*ep^10-3401994240*ep^9-2025216000*
         ep^8+252794880*ep^7+201139200*ep^6-4976640*ep^5-4976640*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(-1517875200*ep^22+
         3588265681920*ep^21+1279933454592*ep^20-30405351585600*ep^19-
         1543839599648*ep^18+84446573901392*ep^17-11402640205640*ep^16-
         80348630495680*ep^15+12358185279008*ep^14+18903951717412*ep^13
         -1801786992464*ep^12+4288465776568*ep^11-1189301845884*ep^10-
         1714875205804*ep^9+151289944329*ep^8+262526243573*ep^7-
         13424634920*ep^6-9394204122*ep^5-1013810887*ep^4-288628951*
         ep^3+162499954*ep^2+11792412*ep-4020120,191102976000*ep^20-
         47775744000*ep^19-1367925719040*ep^18+341981429760*ep^17+
         3286720512000*ep^16-391698432000*ep^15-3467594833920*ep^14-
         87899535360*ep^13+1567550914560*ep^12+137328998400*ep^11-
         309229424640*ep^10-25108162560*ep^9+28944506880*ep^8+
         1537689600*ep^7-1252454400*ep^6-29859840*ep^5+19906560*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(155520000*ep^17+523584000*
         ep^16+380851200*ep^15-2689351200*ep^14-9550789872*ep^13+
         13164790944*ep^12+16884394944*ep^11-19143366646*ep^10-
         9129085193*ep^9+9901621510*ep^8+1129201433*ep^7-1562887166*
         ep^6+300783695*ep^5-37460236*ep^4-35628155*ep^3+11191746*ep^2+
         867948*ep-326952,41472000*ep^14-86400000*ep^13-94394880*ep^12+
         204000000*ep^11+115309440*ep^10-141749760*ep^9-84384000*ep^8+
         10533120*ep^7+8380800*ep^6-207360*ep^5-207360*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(3035750400*ep^22-
         216483840*ep^21-2902276329984*ep^20+5253583294080*ep^19+
         15814304537152*ep^18-31823958481312*ep^17-22439178610544*ep^16
         +58149626343104*ep^15+6021686395376*ep^14-42968059376912*ep^13
         +8370679244908*ep^12+12891208577662*ep^11-5801612915940*ep^10-
         800053067353*ep^9+1034994244224*ep^8-123523251799*ep^7-
         60854364194*ep^6+10632918717*ep^5+1604236736*ep^4-6346567*ep^3
         -70842014*ep^2-8555220*ep+2224440,15925248000*ep^20-3981312000
         *ep^19-113993809920*ep^18+28498452480*ep^17+273893376000*ep^16
         -32641536000*ep^15-288966236160*ep^14-7324961280*ep^13+
         130629242880*ep^12+11444083200*ep^11-25769118720*ep^10-
         2092346880*ep^9+2412042240*ep^8+128140800*ep^7-104371200*ep^6-
         2488320*ep^5+1658880*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(69120*ep^12-99648*ep^11-
         155184*ep^10+93860*ep^9+89378*ep^8-29122*ep^7-61700*ep^6+28610
         *ep^5+38405*ep^4-29038*ep^3-4550*ep^2+3325*ep-282,27648*ep^11-
         103680*ep^10+64896*ep^9+152256*ep^8-160800*ep^7-56352*ep^6+
         73440*ep^5+7776*ep^4-5184*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(-204595200*ep^20+
         191082240*ep^19+2618384640*ep^18-1885893936*ep^17-10691166288*
         ep^16+6007453836*ep^15+16963393724*ep^14-5666637868*ep^13-
         11363907608*ep^12+2729503611*ep^11+3735907519*ep^10-1128187985
         *ep^9-429636885*ep^8+214360660*ep^7+6713525*ep^6-25042497*ep^5
         +6515261*ep^4+436703*ep^3-381008*ep^2+33636*ep+720,99532800*
         ep^19-119439360*ep^18-688573440*ep^17+850176000*ep^16+
         1541798400*ep^15-1796244480*ep^14-1614751680*ep^13+1589708160*
         ep^12+860961600*ep^11-622373760*ep^10-220653120*ep^9+105828480
         *ep^8+22411200*ep^7-7862400*ep^6-725760*ep^5+207360*ep^4)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-160*ep^6+164*ep^5-106*
         ep^4+10*ep^3+115*ep^2-29*ep+6,32*ep^5-96*ep^4+72*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*G10*rat(320*ep^8-1128*ep^7+
         1672*ep^6-886*ep^5-404*ep^4+653*ep^3-277*ep^2+56*ep-6,144*ep^7
         -576*ep^6+788*ep^5-420*ep^4+72*ep^3)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-2880*ep^9+6936*
         ep^8-532*ep^7-6802*ep^6+337*ep^5+4293*ep^4-5139*ep^3+17*ep^2+
         986*ep-96,576*ep^9-2592*ep^8+3440*ep^7-56*ep^6-2448*ep^5+648*
         ep^4+432*ep^3)
         +Master(t155)*xi^2*tf*nf*[d4AA/na]*ca^-1*G10*rat(5767200*ep^17
         +5934600*ep^16-48848328*ep^15-13291458*ep^14+133896072*ep^13-
         23702794*ep^12-130974133*ep^11+49617696*ep^10+44914949*ep^9-
         2805377*ep^8-23437425*ep^7+1387732*ep^6+5953111*ep^5-1402989*
         ep^4-183914*ep^3+76130*ep^2-7032*ep+360,518400*ep^17-1010880*
         ep^16-2698560*ep^15+6199200*ep^14+2706160*ep^13-9835260*ep^12-
         357180*ep^11+6088800*ep^10-171720*ep^9-1590540*ep^8+740*ep^7+
         153000*ep^6+2160*ep^5-4320*ep^4)
         +Master(t155)*xi^2*tf^2*nf^2*ca^2*rat(-80*ep^5+122*ep^4+6*ep^3
         -61*ep^2+16*ep-3,16*ep^5-72*ep^4+108*ep^3-54*ep^2)
         +Master(t155)*xi^3*ca^4*rat(-25920000*ep^15-47520000*ep^14+
         40156800*ep^13+308118800*ep^12-179414000*ep^11-296242180*ep^10
         +857863688*ep^9+405993414*ep^8-613719096*ep^7-118812275*ep^6+
         181215334*ep^5-9773140*ep^4-12561812*ep^3+1575749*ep^2+280366*
         ep-47088,331776000*ep^12-414720000*ep^11-768983040*ep^10+
         576460800*ep^9+633876480*ep^8-29306880*ep^7-65617920*ep^6+
         276480*ep^5+1658880*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(126489600*ep^20-166385594880*
         ep^19-308941888320*ep^18+575253597408*ep^17+1038146738864*
         ep^16-529803900856*ep^15-951285125080*ep^14+290357256136*ep^13
         +354527273208*ep^12-91203786486*ep^11-48823701112*ep^10-
         3029025112*ep^9+1865626675*ep^8+11875230237*ep^7-2856821424*
         ep^6-1886685534*ep^5+352905287*ep^4+98176715*ep^3-15423834*
         ep^2-1673068*ep+240696,23887872000*ep^18+35831808000*ep^17-
         117243002880*ep^16-175864504320*ep^15+147043307520*ep^14+
         274312673280*ep^13-8543416320*ep^12-128805672960*ep^11-
         26262282240*ep^10+19509258240*ep^9+5335879680*ep^8-1116702720*
         ep^7-337121280*ep^6+21012480*ep^5+6635520*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(-51840000*ep^15-95040000*
         ep^14+203577600*ep^13+257293600*ep^12-258282640*ep^11-
         242274344*ep^10+321188320*ep^9+204867942*ep^8-192664422*ep^7-
         52184839*ep^6+52545908*ep^5-715244*ep^4-3477802*ep^3+327505*
         ep^2+66476*ep-9180,13824000*ep^12-17280000*ep^11-32040960*
         ep^10+24019200*ep^9+26411520*ep^8-1221120*ep^7-2734080*ep^6+
         11520*ep^5+69120*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(-252979200*ep^20-
         21814410240*ep^19+64118528640*ep^18+181380081984*ep^17-
         276257973088*ep^16-352620606544*ep^15+285145005872*ep^14+
         268741143928*ep^13-94490522952*ep^12-150646476078*ep^11-
         17602633816*ep^10+76626896513*ep^9+15161887858*ep^8-
         25565051391*ep^7+765434262*ep^6+2555053335*ep^5-211569202*ep^4
         -97155007*ep^3+8344482*ep^2+1244780*ep-81576,1990656000*ep^18+
         2985984000*ep^17-9770250240*ep^16-14655375360*ep^15+
         12253608960*ep^14+22859389440*ep^13-711951360*ep^12-
         10733806080*ep^11-2188523520*ep^10+1625771520*ep^9+444656640*
         ep^8-93058560*ep^7-28093440*ep^6+1751040*ep^5+552960*ep^4)
         +Master(t155)*xi^3*tf*nf*ca^3*rat(672*ep^6-184*ep^5-747*ep^4+
         72*ep^3+293*ep^2-122*ep+16,1152*ep^6-3072*ep^5+1440*ep^4+864*
         ep^3)
         +Master(t155)*xi^3*tf*nf*ca^3*G10*rat(31104*ep^12+76032*ep^11-
         39240*ep^10-156840*ep^9+9766*ep^8+111598*ep^7-14937*ep^6-23852
         *ep^5+7067*ep^4-316*ep^3-870*ep^2+608*ep-120,62208*ep^11-
         330048*ep^9+46656*ep^8+447168*ep^7-25920*ep^6-170112*ep^5+2304
         *ep^4+13824*ep^3)
         +Master(t155)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(96*ep^6-52*ep^5-
         96*ep^4+21*ep^3+44*ep^2-11*ep-2,96*ep^6-256*ep^5+120*ep^4+72*
         ep^3)
         +Master(t155)*xi^3*tf*nf*[d4AA/na]*ca^-1*G10*rat(1728*ep^11+
         2088*ep^10-4620*ep^9-2494*ep^8+2903*ep^7+1725*ep^6-802*ep^5-
         1457*ep^4+1159*ep^3-162*ep^2-92*ep+24,2592*ep^11-13752*ep^9+
         1944*ep^8+18632*ep^7-1080*ep^6-7088*ep^5+96*ep^4+576*ep^3)
         +Master(t155)*xi^4*ca^4*rat(5184000*ep^13-6652800*ep^12-
         15846720*ep^11+10816640*ep^10+10456480*ep^9-4034872*ep^8+
         5715340*ep^7-2198464*ep^6-11215202*ep^5+397699*ep^4+3948524*
         ep^3-1111613*ep^2-132412*ep+42060,132710400*ep^10-272056320*
         ep^9-63406080*ep^8+226897920*ep^7+59351040*ep^6-13824000*ep^5-
         3317760*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(-31622400*ep^19+12259468800*
         ep^18-28643055984*ep^17-54848334048*ep^16+134028448796*ep^15+
         12921532744*ep^14-95727112208*ep^13+11440412650*ep^12+
         17941361930*ep^11-5508153186*ep^10+1989492011*ep^9+4385269176*
         ep^8-3266965382*ep^7-544614079*ep^6+479907724*ep^5+32567541*
         ep^4-24715579*ep^3-1146814*ep^2+429772*ep+16296,23887872000*
         ep^17+11943936000*ep^16-129186938880*ep^15-46677565440*ep^14+
         193720872960*ep^13+80591800320*ep^12-89135216640*ep^11-
         39670456320*ep^10+13408174080*ep^9+6101084160*ep^8-765204480*
         ep^7-351498240*ep^6+14376960*ep^5+6635520*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(10368000*ep^13-13305600*ep^12
         -21296640*ep^11+43135840*ep^10-14636800*ep^9-30981320*ep^8+
         21997232*ep^7+7839952*ep^6-7718626*ep^5-1356043*ep^4+2105542*
         ep^3-355669*ep^2-71888*ep+16260,5529600*ep^10-11335680*ep^9-
         2641920*ep^8+9454080*ep^7+2472960*ep^6-576000*ep^5-138240*ep^4
         )
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(63244800*ep^19+3847910400
         *ep^18-6539296032*ep^17-16514965824*ep^16+28126907528*ep^15+
         5843044432*ep^14-9689805920*ep^13-4317917204*ep^12-5676328420*
         ep^11+7289391990*ep^10+2938370465*ep^9-5959970814*ep^8+
         2703958714*ep^7-222797278*ep^6-193950719*ep^5+57851754*ep^4-
         3236752*ep^3-1047424*ep^2+262576*ep-21792,1990656000*ep^17+
         995328000*ep^16-10765578240*ep^15-3889797120*ep^14+16143406080
         *ep^13+6715983360*ep^12-7427934720*ep^11-3305871360*ep^10+
         1117347840*ep^9+508423680*ep^8-63767040*ep^7-29291520*ep^6+
         1198080*ep^5+552960*ep^4)
         +Master(t155)*xi^5*ca^4*rat(-288*ep^10+1200*ep^9-1704*ep^8+632
         *ep^7+850*ep^6-152*ep^5-219*ep^4+297*ep^3+209*ep^2-174*ep+27,
         36864*ep^7-98304*ep^6+46080*ep^5+27648*ep^4)
         +Master(t155)*xi^5*ca^4*G10*rat(-541440*ep^11+1571328*ep^10-
         774416*ep^9-1350256*ep^8+1599008*ep^7-575832*ep^6-219417*ep^5+
         164982*ep^4+5072*ep^3-19826*ep^2+4273*ep-276,5529600*ep^10-
         12165120*ep^9-2549760*ep^8+14622720*ep^7-2273280*ep^6-1474560*
         ep^5+276480*ep^4)
         +Master(t155)*xi^5*[d4AA/na]*rat(-288*ep^8+768*ep^7-912*ep^6+
         260*ep^5+274*ep^4-209*ep^3-39*ep^2+60*ep-10,768*ep^5-896*ep^4-
         384*ep^3)
         +Master(t155)*xi^5*[d4AA/na]*G10*rat(-1120*ep^7+3584*ep^6-1096
         *ep^5-1784*ep^4+1946*ep^3-887*ep^2+180*ep-13,12800*ep^6-21760*
         ep^5+3840*ep^4)
         +Master(t124)*ca^4*rat(1492992000*ep^23-5719879670400*ep^22-
         9231246423360*ep^21-1809590664658680*ep^20+275513416076580*
         ep^19+9330152505644186*ep^18-6166114795929825*ep^17-
         14031787246415029*ep^16+15697656892291155*ep^15+
         8110582442072292*ep^14-14395545343376903*ep^13-
         2366145750426495*ep^12+5966704765167259*ep^11+317398058644058*
         ep^10-1264936880442225*ep^9+42245857575696*ep^8+
         167893468735856*ep^7-13708084548662*ep^6-14737976309377*ep^5+
         814072310138*ep^4+671972955960*ep^3-3214307664*ep^2-
         11372994000*ep-387076320,1433272320000*ep^20-1289945088000*
         ep^19-9256152268800*ep^18+8230207979520*ep^17+18472084439040*
         ep^16-12782181335040*ep^15-17026158735360*ep^14+6901678725120*
         ep^13+7459300730880*ep^12-1531575889920*ep^11-1554043207680*
         ep^10+156411648000*ep^9+156277278720*ep^8-7201751040*ep^7-
         7186268160*ep^6+119439360*ep^5+119439360*ep^4)
         +Master(t124)*[d4AA/na]*rat(-995328000*ep^21+295874769600*
         ep^20+1979765936640*ep^19-136045658001852*ep^18-
         162677142154384*ep^17+574418995245321*ep^16+409755376501967*
         ep^15-899540231696442*ep^14-408849937517466*ep^13+
         745212815217733*ep^12+331614469576842*ep^11-263946510664583*
         ep^10-129625873468453*ep^9+44072830834371*ep^8+24277294635099*
         ep^7-3908953540381*ep^6-2344817904611*ep^5+187710163949*ep^4+
         112037049062*ep^3-3249160932*ep^2-2041511976*ep-44561664,
         9953280000*ep^18+12607488000*ep^17-46915891200*ep^16-
         57104363520*ep^15+51468134400*ep^14+79853506560*ep^13+
         3310583040*ep^12-24752252160*ep^11-5139763200*ep^10+2980154880
         *ep^9+804798720*ep^8-150232320*ep^7-45043200*ep^6+2626560*ep^5
         +829440*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(16427778048*ep^20+98175098880*
         ep^19+167926550016*ep^18-481716404224*ep^17-1038898636000*
         ep^16+952407483328*ep^15+1248934578760*ep^14-978086940272*
         ep^13-314862189508*ep^12+591615536388*ep^11-91691100556*ep^10-
         170595837140*ep^9+55071805110*ep^8+21990493070*ep^7-9428786852
         *ep^6-1248037208*ep^5+684184394*ep^4+29509234*ep^3-19088068*
         ep^2-542856*ep+163056,6480000*ep^18-1512000*ep^17-37996200*
         ep^16+12364980*ep^15+64502730*ep^14-13771305*ep^13-42946980*
         ep^12+3203415*ep^11+11166840*ep^10-297015*ep^9-1267740*ep^8+
         12105*ep^7+62430*ep^6-180*ep^5-1080*ep^4)
         +Master(t124)*nf*[d4FA/na]*cf*ca^-1*rat(-101090304*ep^14+
         311436288*ep^13-152586944*ep^12-34565440*ep^11+197923632*ep^10
         -103395280*ep^9+4705184*ep^8+8877152*ep^7-12621120*ep^6+
         6223168*ep^5+8736*ep^4-583712*ep^3+72592*ep^2+14224*ep-2176,
         216000*ep^14-216000*ep^13-424140*ep^12+262140*ep^11+245745*
         ep^10-49140*ep^9-39915*ep^8+3060*ep^7+2355*ep^6-60*ep^5-45*
         ep^4)
         +Master(t124)*nf^2*[d4FF/na]*rat(-446889984*ep^12+5052973056*
         ep^11-26020257792*ep^10+58324856832*ep^9-67386947584*ep^8+
         43505272832*ep^7-14083063808*ep^6+137654272*ep^5+1508989952*
         ep^4-425212928*ep^3+10460160*ep^2+11457536*ep-1286144,360000*
         ep^12-2064000*ep^11+4661100*ep^10-5170440*ep^9+2753355*ep^8-
         407505*ep^7-211740*ep^6+84330*ep^5-2985*ep^4-2385*ep^3+270*
         ep^2)
         +Master(t124)*tf*nf*ca^3*rat(-204585163554816*ep^23-
         768457328015808*ep^22+654281795170368*ep^21+6158904145088076*
         ep^20-468877292865588*ep^19-19179938511785451*ep^18+
         2543091901512243*ep^17+24909912347928140*ep^16-
         4515228735283290*ep^15-14829343765735176*ep^14+
         1902996138447664*ep^13+4572473314396774*ep^12+455369429149878*
         ep^11-873073822870961*ep^10-518740203353095*ep^9+
         134262920934738*ep^8+140574858717896*ep^7-16613331184156*ep^6-
         16754119263564*ep^5+1176970356912*ep^4+899976670720*ep^3-
         33951243648*ep^2-17042826816*ep-5667840,179159040000*ep^21-
         340402176000*ep^20-995775897600*ep^19+2185795031040*ep^18+
         1280234557440*ep^17-3906783221760*ep^16-530497175040*ep^15+
         2990979682560*ep^14+69702750720*ep^13-1123859577600*ep^12-
         2808414720*ep^11+213806856960*ep^10-16796160*ep^9-20434878720*
         ep^8+1935360*ep^7+913213440*ep^6-14929920*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(240749936640*ep^20+
         607108753152*ep^19-628341772608*ep^18-5298821038800*ep^17+
         4900341565044*ep^16+6680392030230*ep^15-7712114875558*ep^14-
         1645087085299*ep^13+3629852801618*ep^12-403396824326*ep^11-
         394473362760*ep^10+52731303462*ep^9-81882659035*ep^8+
         47376063584*ep^7+17254761886*ep^6-10270878217*ep^5-856996455*
         ep^4+690206910*ep^3+6160940*ep^2-13918696*ep-11712,58320000*
         ep^18-169128000*ep^17+5362200*ep^16+328537620*ep^15-150740550*
         ep^14-209477025*ep^13+115059060*ep^12+56394495*ep^11-31507920*
         ep^10-6658335*ep^9+3689100*ep^8+337185*ep^7-185130*ep^6-5940*
         ep^5+3240*ep^4)
         +Master(t124)*tf*nf*cf^2*ca*rat(-5880766464*ep^15-28444414464*
         ep^14-50989881344*ep^13+39552879392*ep^12+53769049504*ep^11-
         32510058528*ep^10-11776908348*ep^9+5705180776*ep^8+179571484*
         ep^7+1013152688*ep^6+31935740*ep^5-316257816*ep^4+8839620*ep^3
         +23834528*ep^2-643904*ep-519328,1080000*ep^13-432000*ep^12-
         2120700*ep^11+38280*ep^10+742725*ep^9+5535*ep^8-95760*ep^7-630
         *ep^6+5025*ep^5+15*ep^4-90*ep^3)
         +Master(t124)*tf*nf*cf^3*rat(480288768*ep^12+1431085056*ep^11+
         1036869120*ep^10-6437059584*ep^9+6220673536*ep^8-2606220544*
         ep^7+671596800*ep^6-134331904*ep^5-49822208*ep^4+45233408*ep^3
         -6823680*ep^2-1070592*ep+231424,180000*ep^10-402000*ep^9+
         203550*ep^8+5205*ep^7-22305*ep^6+2685*ep^5+555*ep^4-90*ep^3)
         +Master(t124)*tf*nf*[d4AA/na]*ca^-1*rat(-22394880000*ep^20+
         84235394880*ep^19-200525033952*ep^18-457362025572*ep^17-
         411566005554*ep^16+3552883670903*ep^15+353841090849*ep^14-
         4942832297757*ep^13-250579439507*ep^12+2605551860593*ep^11+
         161071144839*ep^10-634224416135*ep^9-94405911991*ep^8+
         66723603300*ep^7+30057682028*ep^6-1819864756*ep^5-4542189336*
         ep^4-31559376*ep^3+283181536*ep^2-1092480*ep-5709312,
         1244160000*ep^19+331776000*ep^18-7440422400*ep^17-1273559040*
         ep^16+13571562240*ep^15+3548171520*ep^14-9567865440*ep^13-
         3507854400*ep^12+2451561120*ep^11+1014989760*ep^10-271919520*
         ep^9-119378880*ep^8+13148640*ep^7+5958720*ep^6-224640*ep^5-
         103680*ep^4)
         +Master(t124)*tf*nf^2*[d4FA/na]*ca^-1*rat(-32000*ep^7+74624*
         ep^6-33664*ep^5-27008*ep^4+20480*ep^3-1664*ep^2-896*ep+128,120
         *ep^8-204*ep^7-174*ep^6+267*ep^5+90*ep^4-27*ep^3)
         +Master(t124)*tf^2*nf^2*ca^2*rat(-539169841152*ep^21+
         5204720570256*ep^20-13972509021168*ep^19+4927556458743*ep^18+
         18981250092783*ep^17-15725379629471*ep^16-3050076159501*ep^15+
         7391353253612*ep^14-4497634983362*ep^13+559127840802*ep^12+
         2266442903446*ep^11-1116739287329*ep^10-402856567397*ep^9+
         280971549005*ep^8+29397519383*ep^7-29124626850*ep^6-813106792*
         ep^5+1320995488*ep^4+5619440*ep^3-22905376*ep^2-7680*ep+69120,
         1866240000*ep^21-9144576000*ep^20+11462342400*ep^19+
         10216679040*ep^18-29866279680*ep^17+5701124160*ep^16+
         23767398000*ep^15-10852745400*ep^14-8724477240*ep^13+
         5016013560*ep^12+1645589160*ep^11-1034769240*ep^10-157791240*
         ep^9+102894120*ep^8+7095240*ep^7-4698000*ep^6-116640*ep^5+
         77760*ep^4)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(7093440*ep^10-43170912*ep^9+
         42572784*ep^8+3011776*ep^7-15146800*ep^6+65696*ep^5+2899152*
         ep^4+27136*ep^3-214928*ep^2-17152*ep+4416,16200*ep^10-77220*
         ep^9+130446*ep^8-80115*ep^7-12318*ep^6+33048*ep^5-9336*ep^4-
         1605*ep^3+1008*ep^2-108*ep)
         +Master(t124)*xi*ca^4*rat(-7464960000*ep^23+16167662208000*
         ep^22-15323853801600*ep^21+607956064084800*ep^20+
         526585496195112*ep^19-4446645782302744*ep^18-1614814557194086*
         ep^17+9989649345121642*ep^16+1225505188640741*ep^15-
         8754483709775228*ep^14-231401410925888*ep^13+3757034843777992*
         ep^12-131400798331857*ep^11-861807151445359*ep^10+
         67474502127638*ep^9+107516709191630*ep^8-8358872943922*ep^7-
         7218518879187*ep^6-59550518858*ep^5+317461388406*ep^4+
         34802018576*ep^3-9852716832*ep^2-917665056*ep+154867680,
         1433272320000*ep^20-1289945088000*ep^19-9256152268800*ep^18+
         8230207979520*ep^17+18472084439040*ep^16-12782181335040*ep^15-
         17026158735360*ep^14+6901678725120*ep^13+7459300730880*ep^12-
         1531575889920*ep^11-1554043207680*ep^10+156411648000*ep^9+
         156277278720*ep^8-7201751040*ep^7-7186268160*ep^6+119439360*
         ep^5+119439360*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(4976640000*ep^21-925977312000*
         ep^20-5765962406400*ep^19+85942026523440*ep^18+177105598986752
         *ep^17-257075408462872*ep^16-494621813937902*ep^15+
         135489192858326*ep^14+367024056143365*ep^13-16081798330370*
         ep^12-113328954934679*ep^11-3329346702507*ep^10+14113289789048
         *ep^9+810415918088*ep^8+78264355709*ep^7-77739204709*ep^6-
         172472816079*ep^5+10952790112*ep^4+12594539922*ep^3-754011700*
         ep^2-246774936*ep+11749392,9953280000*ep^18+12607488000*ep^17-
         46915891200*ep^16-57104363520*ep^15+51468134400*ep^14+
         79853506560*ep^13+3310583040*ep^12-24752252160*ep^11-
         5139763200*ep^10+2980154880*ep^9+804798720*ep^8-150232320*ep^7
         -45043200*ep^6+2626560*ep^5+829440*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(-449867520*ep^16-207404928*
         ep^15+3308105712*ep^14+3394266872*ep^13-2300418816*ep^12-
         3303210532*ep^11-46779268*ep^10+894921032*ep^9+251194440*ep^8-
         57387726*ep^7-48850066*ep^6-4322924*ep^5+3664372*ep^4+498166*
         ep^3-115758*ep^2-11000*ep+1144,648000*ep^16+1080000*ep^15-
         2136420*ep^14-3470700*ep^13+1137795*ep^12+2867100*ep^11+470115
         *ep^10-506700*ep^9-128115*ep^8+30900*ep^7+8805*ep^6-600*ep^5-
         180*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(15622300872000*ep^22-
         72977466196800*ep^21+2430510555420*ep^20+435817733833188*ep^19
         -448258441523007*ep^18-609058185150651*ep^17+934002218066360*
         ep^16+158098239865210*ep^15-638340621868636*ep^14+
         120084423537952*ep^13+172171810094426*ep^12-76983458863574*
         ep^11-9960633930041*ep^10+15669308839559*ep^9-3306376996814*
         ep^8-1079934272104*ep^7+580461549748*ep^6-18516773740*ep^5-
         33037959360*ep^4+4179158880*ep^3+665449536*ep^2-98550720*ep-
         2322432,179159040000*ep^21-340402176000*ep^20-995775897600*
         ep^19+2185795031040*ep^18+1280234557440*ep^17-3906783221760*
         ep^16-530497175040*ep^15+2990979682560*ep^14+69702750720*ep^13
         -1123859577600*ep^12-2808414720*ep^11+213806856960*ep^10-
         16796160*ep^9-20434878720*ep^8+1935360*ep^7+913213440*ep^6-
         14929920*ep^4)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(-777600*ep^12+1173366*ep^11
         +1307286*ep^10-1122381*ep^9+341184*ep^8+283863*ep^7-604034*
         ep^6+83117*ep^5+143777*ep^4-46135*ep^3-6823*ep^2+3308*ep-212,
         4860*ep^11-972*ep^10-11205*ep^9-1404*ep^8+5694*ep^7+1032*ep^6-
         825*ep^5-96*ep^4+36*ep^3)
         +Master(t124)*xi*tf*nf*[d4AA/na]*ca^-1*rat(44789760000*ep^20-
         179496950400*ep^19-173558705760*ep^18+551597789688*ep^17-
         393409246122*ep^16+225858079115*ep^15+771773022913*ep^14-
         977525707801*ep^13-355895210219*ep^12+670374745553*ep^11+
         60906928471*ep^10-197725352867*ep^9+487470809*ep^8+29121061984
         *ep^7-1174758676*ep^6-2165429480*ep^5+76163192*ep^4+80179248*
         ep^3+555552*ep^2-1247040*ep-92160,1244160000*ep^19+331776000*
         ep^18-7440422400*ep^17-1273559040*ep^16+13571562240*ep^15+
         3548171520*ep^14-9567865440*ep^13-3507854400*ep^12+2451561120*
         ep^11+1014989760*ep^10-271919520*ep^9-119378880*ep^8+13148640*
         ep^7+5958720*ep^6-224640*ep^5-103680*ep^4)
         +Master(t124)*xi*tf^2*nf^2*ca^2*rat(-5529600*ep^11+6823017*
         ep^10+13195107*ep^9-13132865*ep^8-12248653*ep^7+8090669*ep^6+
         5346037*ep^5-1833475*ep^4-921887*ep^3+167014*ep^2+49556*ep-
         4920,34560*ep^11-58752*ep^10-102912*ep^9+133056*ep^8+153840*
         ep^7-66744*ep^6-106008*ep^5-26136*ep^4+3240*ep^3+1296*ep^2)
         +Master(t124)*xi^2*ca^4*rat(3732480000*ep^22-3560545512000*
         ep^21+9541704333600*ep^20+33890015104740*ep^19-70503613640850*
         ep^18-89307048134836*ep^17+158259488999710*ep^16+
         50555905437115*ep^15-105191837658110*ep^14+2226187960579*ep^13
         +27546035374091*ep^12-7491809532656*ep^11-2543942236414*ep^10+
         1391487768187*ep^9-155358373763*ep^8+18326060375*ep^7+
         32364619816*ep^6-22511054664*ep^5+1429107456*ep^4+1645957096*
         ep^3-313819472*ep^2-32016096*ep+9101376,358318080000*ep^19+
         214990848000*ep^18-1991551795200*ep^17-929775697920*ep^16+
         3223357562880*ep^15+1639491010560*ep^14-1797303168000*ep^13-
         970535070720*ep^12+409022576640*ep^11+230639892480*ep^10-
         42550963200*ep^9-24723532800*ep^8+1984020480*ep^7+1175592960*
         ep^6-33177600*ep^5-19906560*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(-4976640000*ep^21+
         501812712000*ep^20+1692373046400*ep^19-3808305858420*ep^18-
         8247865239560*ep^17+9407090237909*ep^16+7052092939988*ep^15-
         6354179479051*ep^14+3793288733327*ep^13+4165310829163*ep^12-
         3816059209006*ep^11-1517353894718*ep^10+1035629216723*ep^9+
         259522436282*ep^8-116942068340*ep^7-21994492489*ep^6+
         4537008540*ep^5+1150279668*ep^4+36126488*ep^3-38069992*ep^2-
         3276000*ep+299808,4976640000*ep^18+6303744000*ep^17-
         23457945600*ep^16-28552181760*ep^15+25734067200*ep^14+
         39926753280*ep^13+1655291520*ep^12-12376126080*ep^11-
         2569881600*ep^10+1490077440*ep^9+402399360*ep^8-75116160*ep^7-
         22521600*ep^6+1313280*ep^5+414720*ep^4)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(-2326618080*ep^19+
         27368615664*ep^18-47859915906*ep^17-46583253711*ep^16+
         123268061352*ep^15-16381060290*ep^14-96049247832*ep^13+
         42889204632*ep^12+30094607800*ep^11-19519983942*ep^10-
         3040682550*ep^9+3472673019*ep^8-225897264*ep^7-214510368*ep^6+
         48386072*ep^5-2140476*ep^4-968568*ep^3+362736*ep^2-51744*ep+
         1536,1194393600*ep^18-3105423360*ep^17-1000968192*ep^16+
         6983553024*ep^15-1119651840*ep^14-5609742336*ep^13+1333313280*
         ep^12+2066501376*ep^11-481102848*ep^10-362783232*ep^9+79928064
         *ep^8+28696320*ep^7-6077952*ep^6-801792*ep^5+165888*ep^4)
         +Master(t124)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-298598400*ep^18+
         1121688000*ep^17-1085775264*ep^16-977938860*ep^15+2115722682*
         ep^14-505099503*ep^13-1220161914*ep^12+698637359*ep^11+
         359223768*ep^10-273160437*ep^9-65533542*ep^8+53728293*ep^7+
         7208442*ep^6-5888084*ep^5-356028*ep^4+353808*ep^3-4752*ep^2-
         9216*ep+768,16588800*ep^17-32071680*ep^16-35283456*ep^15+
         73471488*ep^14+33430272*ep^13-55626240*ep^12-18565920*ep^11+
         16324128*ep^10+4200768*ep^9-2238144*ep^8-381984*ep^7+143904*
         ep^6+11520*ep^5-3456*ep^4)
         +Master(t124)*xi^3*ca^4*rat(-3732480000*ep^22+741039840000*
         ep^21-6926985972000*ep^20-6561584634240*ep^19+35000765887170*
         ep^18+6816739118605*ep^17-49508689488209*ep^16+4108169386447*
         ep^15+28197890303432*ep^14-7420784872540*ep^13-6666400044548*
         ep^12+3208586932354*ep^11+305952722953*ep^10-511818476142*ep^9
         +114218485295*ep^8+2604411557*ep^7-13466862481*ep^6+6681444775
         *ep^5-338878364*ep^4-491930128*ep^3+84574016*ep^2+9083792*ep-
         2371584,358318080000*ep^19+214990848000*ep^18-1991551795200*
         ep^17-929775697920*ep^16+3223357562880*ep^15+1639491010560*
         ep^14-1797303168000*ep^13-970535070720*ep^12+409022576640*
         ep^11+230639892480*ep^10-42550963200*ep^9-24723532800*ep^8+
         1984020480*ep^7+1175592960*ep^6-33177600*ep^5-19906560*ep^4)
         +Master(t124)*xi^3*[d4AA/na]*rat(4976640000*ep^21-206880048000
         *ep^20-194852995200*ep^19+1089998278200*ep^18+157202249240*
         ep^17-2185796917360*ep^16+1090241157767*ep^15+2053651088425*
         ep^14-1223308205108*ep^13-981671712760*ep^12+498775068617*
         ep^11+250147663262*ep^10-106366893336*ep^9-38286226661*ep^8+
         13595770414*ep^7+3626431075*ep^6-1088868310*ep^5-170594029*
         ep^4+43111612*ep^3+3103048*ep^2-573776*ep-1680,4976640000*
         ep^18+6303744000*ep^17-23457945600*ep^16-28552181760*ep^15+
         25734067200*ep^14+39926753280*ep^13+1655291520*ep^12-
         12376126080*ep^11-2569881600*ep^10+1490077440*ep^9+402399360*
         ep^8-75116160*ep^7-22521600*ep^6+1313280*ep^5+414720*ep^4)
         +Master(t124)*xi^3*tf*nf*ca^3*rat(-16433118*ep^14+36280305*
         ep^13+21198645*ep^12-72888183*ep^11-5572437*ep^10+50637425*
         ep^9+247771*ep^8-14654037*ep^7-624681*ep^6+1752374*ep^5+143848
         *ep^4-75804*ep^3-10380*ep^2-2608*ep+880,14929920*ep^13-
         17915904*ep^12-42633216*ep^11+32348160*ep^10+47621376*ep^9-
         11086848*ep^8-18823680*ep^7-138240*ep^6+2306304*ep^5+110592*
         ep^4-82944*ep^3)
         +Master(t124)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(-117504*ep^12+
         801306*ep^11-1488183*ep^10-202727*ep^9+1705346*ep^8-219504*
         ep^7-635847*ep^6+60877*ep^5+104732*ep^4-552*ep^3-7920*ep^2-200
         *ep+176,207360*ep^12-110592*ep^11-665856*ep^10+5376*ep^9+
         664992*ep^8+289344*ep^7-68544*ep^6-47616*ep^5+288*ep^4+1728*
         ep^3)
         +Master(t124)*xi^4*ca^4*rat(373248000*ep^19+37991138400*ep^18-
         6790562640*ep^17-219040683030*ep^16+61801320885*ep^15+
         230470216445*ep^14-5361302941*ep^13-69202743224*ep^12-
         27640484819*ep^11-8460692423*ep^10+10570971025*ep^9+7437677406
         *ep^8-1179144041*ep^7-1185637398*ep^6+41112914*ep^5+73135946*
         ep^4-170635*ep^3-1752434*ep^2+4332*ep+12392,71663616000*ep^16+
         35831808000*ep^15-172569968640*ep^14-140032696320*ep^13+
         63452712960*ep^12+80532264960*ep^11+3574056960*ep^10-
         12904427520*ep^9-2106777600*ep^8+755619840*ep^7+157870080*ep^6
         -14376960*ep^5-3317760*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(-497664000*ep^18+4167698400*
         ep^17+3297583440*ep^16-10569940110*ep^15+97443115*ep^14+
         8414953825*ep^13+3606491480*ep^12+6429205862*ep^11+3906101933*
         ep^10-2748183376*ep^9-2359910235*ep^8+179519825*ep^7+383339703
         *ep^6+12784351*ep^5-24220271*ep^4-1344887*ep^3+618179*ep^2+
         27390*ep-4784,995328000*ep^15+1161216000*ep^14-1622661120*
         ep^13-3026672640*ep^12-1136494080*ep^11+360840960*ep^10+
         290200320*ep^9+14238720*ep^8-19768320*ep^7-2684160*ep^6+403200
         *ep^5+69120*ep^4)
         +Master(t124)*xi^5*ca^4*rat(-10368*ep^13+554328*ep^12-2960382*
         ep^11+1602893*ep^10+3738347*ep^9-2275439*ep^8-322759*ep^7+
         671436*ep^6-80353*ep^5-13117*ep^4+5545*ep^3-3611*ep^2+578*ep+6
         ,9953280*ep^10-1990656*ep^9-18524160*ep^8-3760128*ep^7+3428352
         *ep^6+442368*ep^5-165888*ep^4)
         +Master(t124)*xi^5*[d4AA/na]*rat(13824*ep^12-28752*ep^11-54964
         *ep^10+20540*ep^9+118261*ep^8-7750*ep^7-37614*ep^6-1327*ep^5+
         746*ep^4+553*ep^3+769*ep^2+20*ep-66,138240*ep^9+18432*ep^8-
         251136*ep^7-135936*ep^6+2304*ep^5+6912*ep^4)
         +Master(t145)*ca^4*rat(-2375604936000*ep^28+791004901248000*
         ep^27+3111391529432964*ep^26+76672177863758064*ep^25-
         551193749591850363*ep^24+241664278907550869*ep^23+
         3522760679897988154*ep^22-4739768300405862771*ep^21-
         6004071627278186711*ep^20+12621707446874035770*ep^19+
         2581547003336820556*ep^18-14076409922547703754*ep^17+
         2062362081774379457*ep^16+7955951783850480309*ep^15-
         2334421523955313190*ep^14-2392311924469615155*ep^13+
         752715640812260851*ep^12+346879183171483948*ep^11-
         5678972325903376*ep^10-34994928363801936*ep^9-
         38538699042226370*ep^8+7459274587503552*ep^7+6975163784606044*
         ep^6-1318278769871776*ep^5-403770115744208*ep^4+84016130871552
         *ep^3+6225788374848*ep^2-1477181532672*ep+10550041344,
         103195607040000*ep^26-669051518976000*ep^25+660480550502400*
         ep^24+3856907625431040*ep^23-8476929008271360*ep^22-
         4104817898618880*ep^21+22254400467763200*ep^20-
         5159218479390720*ep^19-25490863057121280*ep^18+
         13044317894369280*ep^17+14692648326635520*ep^16-
         10080635578490880*ep^15-4253228177817600*ep^14+
         3777391518474240*ep^13+507610342563840*ep^12-733612553994240*
         ep^11+8752700436480*ep^10+71947516723200*ep^9-6497016791040*
         ep^8-3282989875200*ep^7+437864693760*ep^6+54464348160*ep^5-
         8599633920*ep^4)
         +Master(t145)*[d4AA/na]*rat(-51998987772000*ep^27+
         639471010554000*ep^26-5711586656799834*ep^25+12329131678259175
         *ep^24+27426983461865574*ep^23-86545045246260703*ep^22-
         20399532069469244*ep^21+155776193103475692*ep^20-
         17398432806172046*ep^19-166669666036641804*ep^18+
         110803645436667412*ep^17+117553652617801333*ep^16-
         190193554570761634*ep^15-19425432144452859*ep^14+
         131769004272211828*ep^13-20593379428583094*ep^12-
         43138828727991242*ep^11+9390846658798066*ep^10+
         8872609810128734*ep^9-1861124327550786*ep^8-1477737784563500*
         ep^7+428671314164676*ep^6+84536026507024*ep^5-37718303314288*
         ep^4+188057894848*ep^3+970515666624*ep^2-46532401920*ep-
         6232972032,2149908480000*ep^25-10713710592000*ep^24-
         2310554419200*ep^23+76886410567680*ep^22-61273071820800*ep^21-
         177426647285760*ep^20+197493372149760*ep^19+188756339904000*
         ep^18-247925137167360*ep^17-100131082951680*ep^16+
         155900215710720*ep^15+23837082347520*ep^14-52853296849920*
         ep^13-584288640000*ep^12+9698782510080*ep^11-735421109760*
         ep^10-920783738880*ep^9+117730990080*ep^8+41241968640*ep^7-
         6532669440*ep^6-676823040*ep^5+119439360*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(92865429504*ep^24-87889231872*
         ep^23-1303434451584*ep^22+9870391104*ep^21+7678059769896*ep^20
         +8337932359276*ep^19-37877122701832*ep^18-17547204530274*ep^17
         +91181043827342*ep^16-23515707632890*ep^15-70367074177126*
         ep^14+41237241748438*ep^13+21331364129084*ep^12-23224905782646
         *ep^11-47516886910*ep^10+5852391382940*ep^9-1298670262444*ep^8
         -653926424732*ep^7+274536443396*ep^6+11199398232*ep^5-
         17993066686*ep^4+1557083864*ep^3+334221056*ep^2-46441440*ep+
         110304,77760000*ep^22-504144000*ep^21+629445600*ep^20+
         2090894760*ep^19-5577370740*ep^18+814171590*ep^17+8210639115*
         ep^16-5356448280*ep^15-3941264880*ep^14+3900984480*ep^13+
         572685030*ep^12-1064183220*ep^11+41869980*ep^10+124897770*ep^9
         -14725305*ep^8-6283260*ep^7+980640*ep^6+110160*ep^5-19440*ep^4
         )
         +Master(t145)*nf*[d4FA/na]*cf*ca^-1*rat(-26556192*ep^15-
         234592848*ep^14+2191632592*ep^13-4684457552*ep^12+1852757520*
         ep^11+4279039968*ep^10-4519641472*ep^9+558692768*ep^8+
         1198766336*ep^7-545293456*ep^6-33581232*ep^5+55585776*ep^4-
         2830064*ep^3-2407424*ep^2+239712*ep+13248,162000*ep^15-1012500
         *ep^14+1717020*ep^13+385875*ep^12-2803815*ep^11+922185*ep^10+
         1029645*ep^9-326565*ep^8-107685*ep^7+31815*ep^6+2835*ep^5-810*
         ep^4)
         +Master(t145)*nf^2*[d4FF/na]*rat(-454311936*ep^13+5448511488*
         ep^12-28552417280*ep^11+62814882816*ep^10-77777781760*ep^9+
         60226550784*ep^8-29192107008*ep^7+8024146944*ep^6-765508608*
         ep^5-163126272*ep^4+32928768*ep^3+6348800*ep^2-2174976*ep+
         163840,1080000*ep^13-6372000*ep^12+14970300*ep^11-17572620*
         ep^10+10195335*ep^9-1790400*ep^8-977835*ep^7+546390*ep^6-71535
         *ep^5-11100*ep^4+3735*ep^3-270*ep^2)
         +Master(t145)*tf*nf*ca^3*rat(-7085914891223040*ep^29+
         16390162592630208*ep^28+112528584880029216*ep^27-
         263482906560780060*ep^26-557275709877775506*ep^25+
         1254778793057751228*ep^24+1497256679754184155*ep^23-
         2455203805635382357*ep^22-3960371842124820145*ep^21+
         3599069820785116677*ep^20+7362808243780826810*ep^19-
         5575586833294476646*ep^18-7409955235172790740*ep^17+
         6494679518433364366*ep^16+3534278009215241775*ep^15-
         4370577053461680081*ep^14-385563800280409705*ep^13+
         1541549025515333801*ep^12-287446854979749380*ep^11-
         245682203125471496*ep^10+111433510363483440*ep^9+
         4103244089942328*ep^8-13901312661490576*ep^7+3124038574144064*
         ep^6+375058865191936*ep^5-248299164360832*ep^4+20029443808000*
         ep^3+4362554136576*ep^2-658228746240*ep+9344692224,
         12899450880000*ep^27-96530890752000*ep^26+166191508684800*
         ep^25+399553384366080*ep^24-1541729579212800*ep^23+
         546513888706560*ep^22+3294902295797760*ep^21-3426702368394240*
         ep^20-2541455572216320*ep^19+4816897618936320*ep^18+
         206041304033280*ep^17-3096660488140800*ep^16+728425925084160*
         ep^15+1003827462036480*ep^14-408722646988800*ep^13-
         155152862069760*ep^12+92795656803840*ep^11+7899352035840*ep^10
         -9805566689280*ep^9+401753364480*ep^8+465106821120*ep^7-
         47925043200*ep^6-7882997760*ep^5+1074954240*ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(2871298326528*ep^23-
         9624588822144*ep^22-24834764340576*ep^21+106560065504952*ep^20
         -7707890024730*ep^19-230646631797765*ep^18+74296186476487*
         ep^17+232333629427968*ep^16-26577127571732*ep^15-
         220743998415036*ep^14+20891978151117*ep^13+149374300221543*
         ep^12-46684857483092*ep^11-44673809999532*ep^10+26052109098541
         *ep^9+2024192691729*ep^8-4625812447170*ep^7+963461698917*ep^6+
         164899413859*ep^5-88933247784*ep^4+6379085296*ep^3+1727184960*
         ep^2-238505328*ep+412992,1399680000*ep^21-11407392000*ep^20+
         31586500800*ep^19-24318526320*ep^18-37991882520*ep^17+
         70938367380*ep^16-8900687430*ep^15-44166316230*ep^14+
         19699552890*ep^13+9480713850*ep^12-6585091290*ep^11-480999330*
         ep^10+834675030*ep^9-50953590*ep^8-43525080*ep^7+5222880*ep^6+
         777600*ep^5-116640*ep^4)
         +Master(t145)*tf*nf*cf^2*ca*rat(-214383034368*ep^20+
         266095445760*ep^19+2024470867968*ep^18-4196689791408*ep^17-
         280940140096*ep^16+4370672392084*ep^15+56406524*ep^14-
         1715350022168*ep^13-3261206313748*ep^12+3578951116612*ep^11+
         807995634868*ep^10-2107563451348*ep^9+623836672036*ep^8+
         246660921944*ep^7-194770712960*ep^6+32338103372*ep^5+
         8824367616*ep^4-3955143840*ep^3+239009280*ep^2+84691392*ep-
         10782720,77760000*ep^18-452304000*ep^17+854949600*ep^16-
         260754840*ep^15-1009188900*ep^14+1064736630*ep^13-28474965*
         ep^12-390652560*ep^11+125947035*ep^10+39277620*ep^9-22296555*
         ep^8-192240*ep^7+1329165*ep^6-113850*ep^5-25380*ep^4+3240*ep^3
         )
         +Master(t145)*tf*nf*cf^3*rat(8455421952*ep^16+8067170304*ep^15
         -63921100800*ep^14+81336138752*ep^13-65954217984*ep^12+
         82211549184*ep^11-79718579712*ep^10+27131806208*ep^9+
         13687496704*ep^8-15884166144*ep^7+5461570048*ep^6-198892032*
         ep^5-434015232*ep^4+118583296*ep^3-2093056*ep^2-3104768*ep+
         327680,6480000*ep^14-24732000*ep^13+33121800*ep^12-16586970*
         ep^11-1016865*ep^10+3680175*ep^9-860610*ep^8-158460*ep^7+77415
         *ep^6-2925*ep^5-1740*ep^4+180*ep^3)
         +Master(t145)*tf*nf*[d4AA/na]*ca^-1*rat(-7271775000*ep^25+
         1589859047070*ep^24-1602030573603*ep^23-13355654735691*ep^22-
         175838429333919*ep^21+1166029351782967*ep^20-2215403082149680*
         ep^19+253880583516908*ep^18+4449237636194766*ep^17-
         4408874766540764*ep^16-1888285330828539*ep^15+4390373438445605
         *ep^14-658283195264203*ep^13-1627948470583777*ep^12+
         613576475492022*ep^11+256038406166722*ep^10-147524252069292*
         ep^9-17018868165160*ep^8+16397250924008*ep^7+608723537864*ep^6
         -1057034632176*ep^5-32591680448*ep^4+47190177792*ep^3-90881408
         *ep^2-887314176*ep+25178112,22394880000*ep^24-143327232000*
         ep^23+150985036800*ep^22+738170081280*ep^21-1721567969280*
         ep^20-369584743680*ep^19+3772482517440*ep^18-1724475925440*
         ep^17-3201486664320*ep^16+2586061520640*ep^15+1055885950080*
         ep^14-1384599864960*ep^13-45960514560*ep^12+332852405760*ep^11
         -39233263680*ep^10-36867026880*ep^9+6891523200*ep^8+1801889280
         *ep^7-398960640*ep^6-31104000*ep^5+7464960*ep^4)
         +Master(t145)*tf*nf^2*[d4FA/na]*ca^-1*rat(-1067520*ep^9+
         2228992*ep^8-160000*ep^7-1823168*ep^6+810496*ep^5+52160*ep^4-
         41600*ep^3+2368*ep^2-2176*ep+448,7200*ep^10-11640*ep^9-12060*
         ep^8+16170*ep^7+7605*ep^6-2505*ep^5-585*ep^4+135*ep^3)
         +Master(t145)*tf^2*nf^2*ca^2*rat(40131624960*ep^22+
         504128862720*ep^21-1883748917016*ep^20-3611001429918*ep^19+
         13216553712705*ep^18+9399425868448*ep^17-33280234003925*ep^16-
         11613299936198*ep^15+42091926409350*ep^14+3761641162600*ep^13-
         28737320386666*ep^12+3587061991350*ep^11+9776662013125*ep^10-
         2664924664624*ep^9-1476347504345*ep^8+567133933486*ep^7+
         83264224420*ep^6-45369046264*ep^5-2063972672*ep^4+2018962080*
         ep^3-93952960*ep^2-23895680*ep+1761024,933120000*ep^21-
         2706048000*ep^20-3763324800*ep^19+17847889920*ep^18-4350600000
         *ep^17-33663769920*ep^16+24293802600*ep^15+24271191360*ep^14-
         27095539680*ep^13-4925208960*ep^12+12061050480*ep^11-
         1368708480*ep^10-2208313440*ep^9+603679680*ep^8+128379240*ep^7
         -60580800*ep^6+1581120*ep^5+1555200*ep^4-155520*ep^3)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(-63203328*ep^14-1056993408*
         ep^13+4619340288*ep^12-2007207936*ep^11-5972292816*ep^10+
         5381526000*ep^9+974106736*ep^8-2368363728*ep^7+381680336*ep^6+
         371637264*ep^5-125428656*ep^4-16185456*ep^3+10111808*ep^2-
         284736*ep-155648,972000*ep^13-3904200*ep^12+4108860*ep^11+
         2221470*ep^10-6300945*ep^9+2630295*ep^8+1111770*ep^7-1012140*
         ep^6+128295*ep^5+62955*ep^4-19980*ep^3+1620*ep^2)
         +Master(t145)*tf^2*nf^2*cf^2*rat(-2267136*ep^10+54441984*ep^9-
         233283584*ep^8+464150528*ep^7-541124608*ep^6+417306624*ep^5-
         230182912*ep^4+92352512*ep^3-25071616*ep^2+3940352*ep-262144,
         54000*ep^9-261900*ep^8+491520*ep^7-459435*ep^6+233160*ep^5-
         65085*ep^4+9360*ep^3-540*ep^2)
         +Master(t145)*xi*ca^4*rat(15986700432000*ep^28+50658999868800*
         ep^27+10690604210113560*ep^26-82259257585698600*ep^25+
         139113841047561820*ep^24+326146349123225509*ep^23-
         1189117263372937885*ep^22+423396387709937019*ep^21+
         2013272035233979709*ep^20-1806616691632951184*ep^19-
         1255003859970037754*ep^18+1783286473320311604*ep^17+
         239449570951823466*ep^16-768313847868435691*ep^15+
         49488389465123951*ep^14+123422767102583593*ep^13+
         3399145777390963*ep^12+1291725081000612*ep^11-
         15315328286212254*ep^10+574145462961032*ep^9+3584982920991050*
         ep^8-837971723895110*ep^7-198224636070714*ep^6+94266008840096*
         ep^5-1798424469368*ep^4-3857644339936*ep^3+350711208096*ep^2+
         73302080256*ep-9703808640,51597803520000*ep^26-334525759488000
         *ep^25+330240275251200*ep^24+1928453812715520*ep^23-
         4238464504135680*ep^22-2052408949309440*ep^21+
         11127200233881600*ep^20-2579609239695360*ep^19-
         12745431528560640*ep^18+6522158947184640*ep^17+
         7346324163317760*ep^16-5040317789245440*ep^15-2126614088908800
         *ep^14+1888695759237120*ep^13+253805171281920*ep^12-
         366806276997120*ep^11+4376350218240*ep^10+35973758361600*ep^9-
         3248508395520*ep^8-1641494937600*ep^7+218932346880*ep^6+
         27232174080*ep^5-4299816960*ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(39328669692000*ep^27-
         307323000709200*ep^26+1288963505929770*ep^25-1103852167589739*
         ep^24-11811094237243987*ep^23+26064362614516823*ep^22+
         30758362104693592*ep^21-107244827735576520*ep^20-
         8074677427814498*ep^19+177181836571847369*ep^18-
         56186169117153133*ep^17-145851857891614002*ep^16+
         80347431468936045*ep^15+62549206507747912*ep^14-
         50029504190468735*ep^13-11367531950366239*ep^12+
         16069328436033803*ep^11-510604518715170*ep^10-2608831579619622
         *ep^9+471024921680704*ep^8+191753277822361*ep^7-59027489691562
         *ep^6-4016445514524*ep^5+2666253132376*ep^4-84692630224*ep^3-
         43747304672*ep^2+2877481152*ep+122785920,537477120000*ep^25-
         2678427648000*ep^24-577638604800*ep^23+19221602641920*ep^22-
         15318267955200*ep^21-44356661821440*ep^20+49373343037440*ep^19
         +47189084976000*ep^18-61981284291840*ep^17-25032770737920*
         ep^16+38975053927680*ep^15+5959270586880*ep^14-13213324212480*
         ep^13-146072160000*ep^12+2424695627520*ep^11-183855277440*
         ep^10-230195934720*ep^9+29432747520*ep^8+10310492160*ep^7-
         1633167360*ep^6-169205760*ep^5+29859840*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(-3376492560*ep^19+
         14298857484*ep^18+5817027964*ep^17-79137642346*ep^16+
         54991335638*ep^15+84006388926*ep^14-94707395542*ep^13-
         20715288378*ep^12+67575415804*ep^11-5627881318*ep^10-
         21351992614*ep^9+3276092328*ep^8+3165094520*ep^7-549990480*
         ep^6-208546400*ep^5+36689060*ep^4+5322398*ep^3-890412*ep^2-
         47608*ep+7536,1944000*ep^19-8424000*ep^18-4465260*ep^17+
         52019460*ep^16-24055875*ep^15-87956550*ep^14+49822380*ep^13+
         64151820*ep^12-27357750*ep^11-22784400*ep^10+4363020*ep^9+
         3165480*ep^8-255375*ep^7-175050*ep^6+4860*ep^5+3240*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(11008347606000*ep^26-
         38662860842460*ep^25-56327607329382*ep^24-82770381951408*ep^23
         +1714677401973915*ep^22-605229777910395*ep^21-9582210316436619
         *ep^20+9688001895086363*ep^19+15651926235117584*ep^18-
         21172257075409126*ep^17-10360460005421436*ep^16+
         18494758795210766*ep^15+3127834942390595*ep^14-
         7721276086989959*ep^13-889378399019267*ep^12+1733123394705919*
         ep^11+383064219960506*ep^10-262030643666492*ep^9-
         88278342155648*ep^8+33435340633752*ep^7+7948912147992*ep^6-
         2928026691600*ep^5-285616331072*ep^4+120081124608*ep^3+
         3019713408*ep^2-1394419968*ep-37656576,644972544000*ep^25-
         4407312384000*ep^24+5380325130240*ep^23+23915611791360*ep^22-
         62079363809280*ep^21-15417453219840*ep^20+160931706577920*
         ep^19-65187763822080*ep^18-185537995752960*ep^17+
         126763960089600*ep^16+111252438835200*ep^15-95195335173120*
         ep^14-36580915491840*ep^13+35933311549440*ep^12+6578611706880*
         ep^11-7074876648960*ep^10-616748152320*ep^9+701568967680*ep^8+
         27416309760*ep^7-32248627200*ep^6-447897600*ep^5+537477120*
         ep^4)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(-103680*ep^13-912087*ep^12-
         951939*ep^11+569361*ep^10+630314*ep^9+341639*ep^8+33946*ep^7-
         227332*ep^6-39766*ep^5+49069*ep^4+5227*ep^3-2960*ep^2-204*ep+
         48,7776*ep^12-1944*ep^11-17928*ep^10-1350*ep^9+9402*ep^8+1254*
         ep^7-1482*ep^6-120*ep^5+72*ep^4)
         +Master(t145)*xi*tf*nf*[d4AA/na]*ca^-1*rat(4363065000*ep^24+
         572284844190*ep^23-2919564267759*ep^22+111996724617*ep^21+
         19641262061481*ep^20-30743710616085*ep^19-8624623476044*ep^18+
         59817117673132*ep^17-33409892112554*ep^16-38281600642260*ep^15
         +35068746492073*ep^14+14668619759473*ep^13-15471652740355*
         ep^12-8569877962525*ep^11+8478094829330*ep^10+1322627843434*
         ep^9-2490521350516*ep^8+259953322520*ep^7+271270328592*ep^6-
         57467073600*ep^5-11114534592*ep^4+3336364160*ep^3+109847808*
         ep^2-70765056*ep+3649536,4478976000*ep^23-26873856000*ep^22+
         19447464960*ep^21+155413002240*ep^20-282148392960*ep^19-
         186776305920*ep^18+679785981120*ep^17-72980792640*ep^16-
         669489649920*ep^15+249416444160*ep^14+310943767680*ep^13-
         152542465920*ep^12-70209089280*ep^11+38486845440*ep^10+
         7548085440*ep^9-4354171200*ep^8-363363840*ep^7+215032320*ep^6+
         6220800*ep^5-3732480*ep^4)
         +Master(t145)*xi*tf^2*nf^2*ca^2*rat(649458*ep^10+1433463*ep^9-
         787982*ep^8-2568974*ep^7-184254*ep^6+1441687*ep^5+294322*ep^4-
         269544*ep^3-28448*ep^2+21520*ep-1248,13824*ep^11-3456*ep^10-
         86784*ep^9+18624*ep^8+160992*ep^7+7944*ep^6-106176*ep^5-38664*
         ep^4+5184*ep^3+2592*ep^2)
         +Master(t145)*xi^2*ca^4*rat(-20393678124000*ep^27-
         670671560653200*ep^26+3045083742342270*ep^25+5928589529119785*
         ep^24-38587101821519348*ep^23+13820471688613559*ep^22+
         135162116140815646*ep^21-165030082964359844*ep^20-
         118309860209280220*ep^19+302629226382290814*ep^18-
         44410603885420346*ep^17-218076285514314673*ep^16+
         107314077057343972*ep^15+69550395247184357*ep^14-
         56448303878579386*ep^13-7968199272517014*ep^12+
         14417636948208424*ep^11-980944510896640*ep^10-2118947299259216
         *ep^9+532925273169290*ep^8+134327935259156*ep^7-78662227038042
         *ep^6+5084567968824*ep^5+3869792537064*ep^4-813997113984*ep^3-
         20656266848*ep^2+19278926208*ep-1429780608,25798901760000*
         ep^25-128564527104000*ep^24-27726653030400*ep^23+
         922636926812160*ep^22-735276861849600*ep^21-2129119767429120*
         ep^20+2369920465797120*ep^19+2265076078848000*ep^18-
         2975101646008320*ep^17-1201572995420160*ep^16+1870802588528640
         *ep^15+286044988170240*ep^14-634239562199040*ep^13-
         7011463680000*ep^12+116385390120960*ep^11-8825053317120*ep^10-
         11049404866560*ep^9+1412771880960*ep^8+494903623680*ep^7-
         78392033280*ep^6-8121876480*ep^5+1433272320*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(-79926636276000*ep^27+
         502239332833200*ep^26-492127553469870*ep^25-2784935112177675*
         ep^24+6437931920495300*ep^23+2076525328121257*ep^22-
         15928731211237144*ep^21+4162864089011252*ep^20+
         17733287938773670*ep^19-4617633681714048*ep^18-
         13289374376125606*ep^17-101728741497137*ep^16+9465339857972582
         *ep^15+967444841148217*ep^14-5341603832004920*ep^13+
         174357925240146*ep^12+1828901999598254*ep^11-355640751653318*
         ep^10-323610850270084*ep^9+118229794418374*ep^8+17363251069666
         *ep^7-13525683432108*ep^6+1021055325192*ep^5+503149847952*ep^4
         -103664525472*ep^3-1100123200*ep^2+2230146432*ep-198150912,
         1074954240000*ep^25-5356855296000*ep^24-1155277209600*ep^23+
         38443205283840*ep^22-30636535910400*ep^21-88713323642880*ep^20
         +98746686074880*ep^19+94378169952000*ep^18-123962568583680*
         ep^17-50065541475840*ep^16+77950107855360*ep^15+11918541173760
         *ep^14-26426648424960*ep^13-292144320000*ep^12+4849391255040*
         ep^11-367710554880*ep^10-460391869440*ep^9+58865495040*ep^8+
         20620984320*ep^7-3266334720*ep^6-338411520*ep^5+59719680*ep^4)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-12662839350*ep^21+
         37892911320*ep^20+177359406165*ep^19-624134592936*ep^18-
         514792699599*ep^17+3087338264784*ep^16-753641611498*ep^15-
         5855926042520*ep^14+4547956236076*ep^13+3910066941168*ep^12-
         5469867970215*ep^11+19201589952*ep^10+2368826341697*ep^9-
         774257664632*ep^8-365567726036*ep^7+254637559200*ep^6-
         20437213176*ep^5-19958942976*ep^4+5970087584*ep^3-204581696*
         ep^2-135035648*ep+15150336,1791590400*ep^20-11555758080*ep^19+
         12889497600*ep^18+56942714880*ep^17-139128053760*ep^16-
         14950033920*ep^15+285598310400*ep^14-156964055040*ep^13-
         211441950720*ep^12+202763658240*ep^11+43705958400*ep^10-
         90822850560*ep^9+10601349120*ep^8+15165273600*ep^7-4335206400*
         ep^6-549089280*ep^5+318504960*ep^4-29859840*ep^3)
         +Master(t145)*xi^2*tf*nf*[d4AA/na]*ca^-1*rat(-72717750*ep^19-
         4043688075*ep^18+36966416445*ep^17-118196235594*ep^16+
         165062844426*ep^15-76380943914*ep^14-35453048582*ep^13+
         27452588324*ep^12+43052409726*ep^11-79681395679*ep^10+
         58804919865*ep^9-9795376474*ep^8-17186902850*ep^7+12886556140*
         ep^6-2947580184*ep^5-285314408*ep^4+233997048*ep^3-28817072*
         ep^2-894944*ep+255552,74649600*ep^18-705438720*ep^17+
         2504079360*ep^16-3728747520*ep^15+381081600*ep^14+5691332160*
         ep^13-5936230080*ep^12-114143040*ep^11+3404808000*ep^10-
         1537652160*ep^9-375577920*ep^8+417752640*ep^7-60379200*ep^6-
         22481280*ep^5+7568640*ep^4-622080*ep^3)
         +Master(t145)*xi^3*ca^4*rat(1596662118000*ep^25+25308471878100
         *ep^24-190121033238030*ep^23+169101317041389*ep^22+
         996305933553785*ep^21-1896993067292665*ep^20-875446744424667*
         ep^19+4011399913250832*ep^18-1103436776490086*ep^17-
         3383634283124486*ep^16+2273546634849904*ep^15+1091544088547793
         *ep^14-1538204492674229*ep^13+157431927890155*ep^12+
         487427345506049*ep^11-231405602009782*ep^10-41058037168408*
         ep^9+55716321844900*ep^8-7521912067912*ep^7-4296448805608*ep^6
         +1254123873402*ep^5+72825775884*ep^4-60636713744*ep^3+
         3797090976*ep^2+983231136*ep-117972288,2149908480000*ep^23-
         11609505792000*ep^22+2885057740800*ep^21+73749385543680*ep^20-
         91521139507200*ep^19-127001274900480*ep^18+235157046773760*
         ep^17+69607357931520*ep^16-237735361843200*ep^15+
         10526544138240*ep^14+111891595345920*ep^13-21029991690240*
         ep^12-25442201088000*ep^11+6511629864960*ep^10+2745236551680*
         ep^9-793998028800*ep^8-132411801600*ep^7+40569569280*ep^6+
         2269347840*ep^5-716636160*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(1159617141000*ep^25-
         7537360639050*ep^24+6532861505265*ep^23+51940309604193*ep^22-
         119843413411945*ep^21-44878517872174*ep^20+376788379772487*
         ep^19-277277666129130*ep^18-299820464304002*ep^17+
         500243841999781*ep^16-65752593292487*ep^15-257584629721200*
         ep^14+140193432325933*ep^13+28762737851320*ep^12-
         40441531711183*ep^11+7135669457318*ep^10+1069458930176*ep^9+
         272973708427*ep^8-178819852186*ep^7-85121344021*ep^6+
         34931358942*ep^5+1958526792*ep^4-1738247696*ep^3+63845040*ep^2
         +24528096*ep-1264896,44789760000*ep^23-241864704000*ep^22+
         60105369600*ep^21+1536445532160*ep^20-1906690406400*ep^19-
         2645859893760*ep^18+4899105141120*ep^17+1450153290240*ep^16-
         4952820038400*ep^15+219303002880*ep^14+2331074903040*ep^13-
         438124826880*ep^12-530045856000*ep^11+135658955520*ep^10+
         57192428160*ep^9-16541625600*ep^8-2758579200*ep^7+845199360*
         ep^6+47278080*ep^5-14929920*ep^4)
         +Master(t145)*xi^3*tf*nf*ca^3*rat(93798810*ep^14-50618790*
         ep^13-313324875*ep^12+421122789*ep^11+99862360*ep^10-465087428
         *ep^9+145072821*ep^8+138199717*ep^7-53181020*ep^6-31499384*
         ep^5+15662728*ep^4+1679544*ep^3-2072200*ep^2+409152*ep-24224,
         39813120*ep^13-36495360*ep^12-196853760*ep^11+216391680*ep^10+
         187269120*ep^9-233648640*ep^8-18639360*ep^7+63152640*ep^6-
         7441920*ep^5-4423680*ep^4+829440*ep^3)
         +Master(t145)*xi^3*tf*nf*[d4AA/na]*ca^-1*rat(89775*ep^11-
         796545*ep^10+507480*ep^9+248956*ep^8-95885*ep^7+262015*ep^6-
         297910*ep^5+83438*ep^4+4620*ep^3-8280*ep^2+2640*ep-304,276480*
         ep^10-483840*ep^9-410880*ep^8+693120*ep^7+223680*ep^6-148800*
         ep^5-20160*ep^4+8640*ep^3)
         +Master(t145)*xi^4*ca^4*rat(-102379185900*ep^22+199050518925*
         ep^21+2171582602026*ep^20-6809298409094*ep^19-2424442208191*
         ep^18+27350863498170*ep^17-25708898156540*ep^16-5301055659436*
         ep^15+13593521478570*ep^14-1263691166361*ep^13+1065110634048*
         ep^12-3212270691184*ep^11-895116090245*ep^10+1428812138778*
         ep^9+429490516514*ep^8-393111104046*ep^7-71889415178*ep^6+
         60693706264*ep^5+1341354496*ep^4-3723809360*ep^3+218452864*
         ep^2+72375104*ep-7050624,429981696000*ep^20-1934917632000*
         ep^19-605438115840*ep^18+11431600865280*ep^17-7641906094080*
         ep^16-17053626470400*ep^15+14889707089920*ep^14+9737637212160*
         ep^13-9194403778560*ep^12-2444550451200*ep^11+2382916423680*
         ep^10+277353123840*ep^9-274300784640*ep^8-13735526400*ep^7+
         13682442240*ep^6+238878720*ep^5-238878720*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(-2853344700*ep^20+18476278125
         *ep^19-14079468217*ep^18-134912709756*ep^17+317526605544*ep^16
         -121215115672*ep^15-171055954794*ep^14+265427988642*ep^13-
         390384367068*ep^12+53235245223*ep^11+277700729857*ep^10-
         117993093546*ep^9-43031343126*ep^8+22453107808*ep^7+5453141014
         *ep^6-3047357004*ep^5-170856010*ep^4+193489252*ep^3-10802196*
         ep^2-4063600*ep+447024,5971968000*ep^18-34836480000*ep^17+
         46002401280*ep^16+50987059200*ep^15-112783795200*ep^14-
         18494784000*ep^13+81082805760*ep^12+2474841600*ep^11-
         22889433600*ep^10-133056000*ep^9+2754224640*ep^8+2419200*ep^7-
         140659200*ep^6+2488320*ep^4)
         +Master(t145)*xi^5*ca^4*rat(-265800*ep^15+68833390*ep^14-
         315510801*ep^13+390017455*ep^12+103903933*ep^11-438385681*
         ep^10+187222506*ep^9+27398162*ep^8-34571379*ep^7+20417024*ep^6
         -8566477*ep^5-675137*ep^4+1258776*ep^3-221493*ep^2-918*ep+1800
         ,298598400*ep^13-1030164480*ep^12+459509760*ep^11+1379773440*
         ep^10-1028920320*ep^9-353341440*ep^8+291133440*ep^7+1244160*
         ep^6-20321280*ep^5+2488320*ep^4)
         +Master(t145)*xi^5*[d4AA/na]*rat(-186800*ep^14+2148900*ep^13-
         5626268*ep^12+5201479*ep^11+4040972*ep^10-14780949*ep^9+
         6515570*ep^8+6363696*ep^7-3425545*ep^6-1728238*ep^5+1057723*
         ep^4+114390*ep^3-151032*ep^2+30402*ep-1980,4147200*ep^12-
         12925440*ep^11+2073600*ep^10+19854720*ep^9-7672320*ep^8-
         7464960*ep^7+1555200*ep^6+535680*ep^5-103680*ep^4)
         );


==> anc/gluonB.h <==
* Unrenormalized gluon propagator

L gluonB =
      +a*(
         +ca*rat(14*ep^2-37*ep+26,8*ep^2-12*ep)
         +tf*nf*rat(4*ep-4,2*ep^2-3*ep)
         +xi*ca*rat(-3*ep+1,2*ep)
         +xi^2*ca*rat(-1,4)
         )
      +a^2*(
         +ca^2*rat(98*ep^4-297*ep^3+281*ep^2-56*ep-24,32*ep^4-48*ep^3)
         +ca^2*G10*rat(-408*ep^7+1172*ep^6-158*ep^5-2733*ep^4+3473*ep^3
         -1486*ep^2+100*ep+48,288*ep^7-432*ep^6-224*ep^5+400*ep^4-96*
         ep^3)
         +tf*nf*ca*rat(18*ep^3-30*ep^2+16*ep-4,2*ep^4-3*ep^3)
         +tf*nf*ca*G10*rat(-80*ep^6+176*ep^5-36*ep^4-188*ep^3+186*ep^2-
         66*ep+8,18*ep^7-27*ep^6-14*ep^5+25*ep^4-6*ep^3)
         +tf*nf*cf*rat(-8*ep^3+12*ep^2-12*ep+8,2*ep^4-3*ep^3)
         +tf*nf*cf*G10*rat(32*ep^5-128*ep^4+232*ep^3-216*ep^2+96*ep-16,
         18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi*ca^2*rat(-168*ep^4+446*ep^3-347*ep^2+48*ep+16,32*ep^4-48*
         ep^3)
         +xi*ca^2*G10*rat(792*ep^7-2100*ep^6+846*ep^5+2045*ep^4-2113*
         ep^3+506*ep^2+84*ep-32,288*ep^7-432*ep^6-224*ep^5+400*ep^4-96*
         ep^3)
         +xi*tf*nf*ca*rat(-12*ep^2+18*ep-6,2*ep^3-3*ep^2)
         +xi*tf*nf*ca*G10*rat(24*ep^4-24*ep^3-14*ep^2+18*ep-4,6*ep^5-5*
         ep^4-8*ep^3+3*ep^2)
         +xi^2*ca^2*rat(22*ep^2-17*ep+8,16*ep^2)
         +xi^2*ca^2*G10*rat(-120*ep^5+244*ep^4-78*ep^3-61*ep^2+51*ep-12
         ,96*ep^5-80*ep^4-128*ep^3+48*ep^2)
         +xi^2*tf*nf*ca*rat(-2*ep+2,2*ep^2-3*ep)
         +xi^3*ca^2*rat(12*ep-5,16*ep)
         +xi^3*ca^2*G10*rat(-4*ep^3-ep+1,48*ep^3+32*ep^2-16*ep)
         +xi^4*ca^2*rat(1,16)
         )
      +a^3*(
         +ca^3*rat(10976*ep^8-70448*ep^7+179920*ep^6-225736*ep^5+133502
         *ep^4-21019*ep^3-8204*ep^2+720*ep+189,2048*ep^8-9216*ep^7+
         13824*ep^6-6912*ep^5)
         +ca^3*G20*rat(-1856*ep^10-57952*ep^9+417312*ep^8-1036736*ep^7+
         982236*ep^6+268362*ep^5-1338932*ep^4+1048315*ep^3-269886*ep^2-
         26010*ep+14787,24576*ep^10-104448*ep^9+135168*ep^8-27648*ep^7-
         41472*ep^6+10368*ep^5)
         +ca^3*G10*rat(-91392*ep^12+581632*ep^11-1266752*ep^10+470560*
         ep^9+2593136*ep^8-4850016*ep^7+3377252*ep^6-249862*ep^5-
         1177942*ep^4+812867*ep^3-196171*ep^2-12546*ep+10224,18432*
         ep^12-73728*ep^11+68608*ep^10+61440*ep^9-112000*ep^8+18432*
         ep^7+24192*ep^6-6912*ep^5)
         +ca^3*G10*G20*rat(2135808*ep^16-7918272*ep^15-16101888*ep^14+
         141624944*ep^13-322364240*ep^12+322204236*ep^11-52032088*ep^10
         -214673055*ep^9+230214128*ep^8-82990456*ep^7-29130761*ep^6+
         48617431*ep^5-25546524*ep^4+6629776*ep^3-620823*ep^2-46332*ep+
         6660,3981312*ep^16-16920576*ep^15+15704064*ep^14+23611392*
         ep^13-45892608*ep^12+6766848*ep^11+27752448*ep^10-16713216*
         ep^9-688128*ep^8+3117312*ep^7-912384*ep^6+82944*ep^5)
         +tf*nf*ca^2*rat(876*ep^7-4552*ep^6+9383*ep^5-10005*ep^4+6310*
         ep^3-2687*ep^2+831*ep-144,32*ep^8-144*ep^7+216*ep^6-108*ep^5)
         +tf*nf*ca^2*G20*rat(-4608*ep^9+7328*ep^8+33816*ep^7-104272*
         ep^6+102642*ep^5-32468*ep^4-12285*ep^3+15566*ep^2-6999*ep+1296
         ,384*ep^10-1632*ep^9+2112*ep^8-432*ep^7-648*ep^6+162*ep^5)
         +tf*nf*ca^2*G10*rat(-17920*ep^12+137568*ep^11-375152*ep^10+
         377120*ep^9+143480*ep^8-663666*ep^7+592369*ep^6-197091*ep^5-
         41396*ep^4+70852*ep^3-33532*ep^2+7974*ep-792,1152*ep^13-4896*
         ep^12+5440*ep^11+2768*ep^10-7960*ep^9+2902*ep^8+1224*ep^7-810*
         ep^6+108*ep^5)
         +tf*nf*ca^2*G10*G20*rat(334080*ep^15-1211232*ep^14+124880*
         ep^13+5508464*ep^12-10452136*ep^11+6793042*ep^10+3091017*ep^9-
         8998170*ep^8+6298516*ep^7-471075*ep^6-1996372*ep^5+1210047*
         ep^4-197189*ep^3-56548*ep^2+25140*ep-2592,62208*ep^16-264384*
         ep^15+245376*ep^14+368928*ep^13-717072*ep^12+105732*ep^11+
         433632*ep^10-261144*ep^9-10752*ep^8+48708*ep^7-14256*ep^6+1296
         *ep^5)
         +tf*nf*cf*ca*rat(-44*ep^5+94*ep^4-124*ep^3+110*ep^2-52*ep+16,2
         *ep^6-3*ep^5)
         +tf*nf*cf*ca*G20*rat(1552*ep^7+1664*ep^6-7276*ep^5+5516*ep^4-
         1602*ep^3-426*ep^2+812*ep-240,48*ep^8-60*ep^7-24*ep^6+9*ep^5)
         +tf*nf*cf*ca*G10*rat(-584*ep^8-4816*ep^7+22366*ep^6-37384*ep^5
         +34706*ep^4-20696*ep^3+8056*ep^2-1824*ep+176,72*ep^9-198*ep^8+
         169*ep^7-55*ep^6+6*ep^5)
         +tf*nf*cf*ca*G10*G20*rat(-66816*ep^12+262752*ep^11-375784*
         ep^10+224536*ep^9+27974*ep^8-240674*ep^7+332154*ep^6-228918*
         ep^5+61672*ep^4+13536*ep^3-13456*ep^2+3312*ep-288,7776*ep^13-
         36936*ep^12+64692*ep^11-48438*ep^10+8565*ep^9+9096*ep^8-5871*
         ep^7+1332*ep^6-108*ep^5)
         +tf*nf*cf^2*rat(16*ep^5-32*ep^4+52*ep^3-52*ep^2+32*ep-16,2*
         ep^6-3*ep^5)
         +tf*nf*cf^2*G20*rat(-392*ep^6-608*ep^5+2936*ep^4-3416*ep^3+
         2232*ep^2-912*ep+160,24*ep^7-42*ep^6+9*ep^5)
         +tf*nf*cf^2*G10*rat(144*ep^7+992*ep^6-3900*ep^5+5328*ep^4-4156
         *ep^3+2144*ep^2-624*ep+72,24*ep^8-50*ep^7+23*ep^6-3*ep^5)
         +tf*nf*cf^2*G10*G20*rat(8784*ep^10-22416*ep^9+15488*ep^8+6960*
         ep^7-15612*ep^6+7160*ep^5+1876*ep^4-3640*ep^3+1752*ep^2-384*ep
         +32,1944*ep^11-7290*ep^10+10341*ep^9-7236*ep^8+2661*ep^7-492*
         ep^6+36*ep^5)
         +tf^2*nf^2*ca*rat(56*ep^5-268*ep^4+484*ep^3-400*ep^2+148*ep-16
         ,8*ep^7-44*ep^6+90*ep^5-81*ep^4+27*ep^3)
         +tf^2*nf^2*ca*G20*rat(1536*ep^8-8800*ep^7+19984*ep^6-21984*
         ep^5+10080*ep^4+1752*ep^3-3832*ep^2+1480*ep-192,192*ep^10-1008
         *ep^9+1872*ep^8-1272*ep^7-108*ep^6+405*ep^5-81*ep^4)
         +tf^2*nf^2*ca*G10*rat(-1152*ep^9+6144*ep^8-11904*ep^7+7296*
         ep^6+8456*ep^5-19360*ep^4+16232*ep^3-7336*ep^2+1800*ep-192,72*
         ep^11-396*ep^10+754*ep^9-405*ep^8-475*ep^7+747*ep^6-351*ep^5+
         54*ep^4)
         +tf^2*nf^2*ca*G10*G20*rat(-1344*ep^12+5504*ep^11-14400*ep^10+
         51568*ep^9-126252*ep^8+148220*ep^7-44556*ep^6-82660*ep^5+
         109864*ep^4-62056*ep^3+18880*ep^2-2992*ep+192,2592*ep^14-13176
         *ep^13+19908*ep^12+4074*ep^11-37935*ep^10+29319*ep^9+5904*ep^8
         -18192*ep^7+9369*ep^6-2025*ep^5+162*ep^4)
         +tf^2*nf^2*cf*G10*G20*rat(3456*ep^7-14592*ep^6+24160*ep^5-
         18912*ep^4+5728*ep^3+1056*ep^2-1088*ep+192,3888*ep^9-20412*
         ep^8+42552*ep^7-45495*ep^6+27030*ep^5-8967*ep^4+1548*ep^3-108*
         ep^2)
         +xi*ca^3*rat(-7056*ep^7+33072*ep^6-57676*ep^5+43468*ep^4-10022
         *ep^3-2675*ep^2+766*ep+240,512*ep^7-1536*ep^6+1152*ep^5)
         +xi*ca^3*G20*rat(1344*ep^9+26480*ep^8-131976*ep^7+199096*ep^6-
         78250*ep^5-67723*ep^4+67999*ep^3-18200*ep^2+939*ep+162,6144*
         ep^9-16896*ep^8+8448*ep^7+5760*ep^6-1728*ep^5)
         +xi*ca^3*G10*rat(63936*ep^11-288480*ep^10+374176*ep^9+151472*
         ep^8-763612*ep^7+587086*ep^6-26990*ep^5-154735*ep^4+62157*ep^3
         -6245*ep^2+1205*ep-546,4608*ep^11-11520*ep^10-128*ep^9+15168*
         ep^8-5248*ep^7-3264*ep^6+1152*ep^5)
         +xi*ca^3*G10*G20*rat(-527616*ep^14+1013568*ep^13+4056960*ep^12
         -14343888*ep^11+13415008*ep^10+3059508*ep^9-13142484*ep^8+
         7142619*ep^7+374182*ep^6-1306986*ep^5+211350*ep^4+15189*ep^3+
         40036*ep^2-20490*ep+2484,331776*ep^14-691200*ep^13-520704*
         ep^12+1530624*ep^11+12672*ep^10-939264*ep^9+264960*ep^8+120576
         *ep^7-61056*ep^6+6912*ep^5)
         +xi*tf*nf*ca^2*rat(-300*ep^5+1072*ep^4-1387*ep^3+811*ep^2-215*
         ep+17,8*ep^6-24*ep^5+18*ep^4)
         +xi*tf*nf*ca^2*G20*rat(768*ep^7-1264*ep^6-704*ep^5+934*ep^4+
         473*ep^3+40*ep^2-350*ep+75,192*ep^8-528*ep^7+264*ep^6+180*ep^5
         -54*ep^4)
         +xi*tf*nf*ca^2*G10*rat(11040*ep^9-38016*ep^8+31744*ep^7+27248*
         ep^6-55374*ep^5+22148*ep^4+6355*ep^3-6138*ep^2+1047*ep+10,288*
         ep^10-720*ep^9-8*ep^8+948*ep^7-328*ep^6-204*ep^5+72*ep^4)
         +xi*tf*nf*ca^2*G10*G20*rat(-71424*ep^12+197472*ep^11+41040*
         ep^10-589832*ep^9+528908*ep^8+157688*ep^7-465688*ep^6+220367*
         ep^5+11190*ep^4-41462*ep^3+13620*ep^2-1721*ep+66,10368*ep^13-
         21600*ep^12-16272*ep^11+47832*ep^10+396*ep^9-29352*ep^8+8280*
         ep^7+3768*ep^6-1908*ep^5+216*ep^4)
         +xi*tf*nf*cf*ca*rat(24*ep^4-48*ep^3+54*ep^2-42*ep+12,2*ep^5-3*
         ep^4)
         +xi*tf*nf*cf*ca*G20*rat(-128*ep^6+232*ep^5-224*ep^4+138*ep^3+
         14*ep^2-40*ep+8,16*ep^7-20*ep^6-8*ep^5+3*ep^4)
         +xi*tf*nf*cf*ca*G10*rat(-96*ep^6+432*ep^5-888*ep^4+996*ep^3-
         612*ep^2+192*ep-24,18*ep^7-45*ep^6+31*ep^5-6*ep^4)
         +xi*tf*nf*cf*ca*G10*G20*rat(512*ep^8-2208*ep^7+4240*ep^6-4136*
         ep^5+1676*ep^4+252*ep^3-472*ep^2+152*ep-16,144*ep^9-324*ep^8+
         140*ep^7+59*ep^6-43*ep^5+6*ep^4)
         +xi*tf^2*nf^2*ca*rat(-24*ep^3+64*ep^2-56*ep+16,4*ep^5-12*ep^4+
         9*ep^3)
         +xi*tf^2*nf^2*ca*G20*rat(-256*ep^5+592*ep^4-360*ep^3-48*ep^2+
         88*ep-16,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi*tf^2*nf^2*ca*G10*rat(192*ep^5-384*ep^4+80*ep^3+256*ep^2-
         176*ep+32,12*ep^7-28*ep^6-ep^5+30*ep^4-9*ep^3)
         +xi^2*ca^3*rat(4872*ep^7-21880*ep^6+36862*ep^5-28248*ep^4+8663
         *ep^3+325*ep^2-548*ep+9,512*ep^7-1536*ep^6+1152*ep^5)
         +xi^2*ca^3*G20*rat(-624*ep^8-4064*ep^7+11936*ep^6-10832*ep^5+
         6243*ep^4-2590*ep^3+634*ep^2-107*ep+13,3072*ep^8-3840*ep^7-
         1536*ep^6+576*ep^5)
         +xi^2*ca^3*G10*rat(-109824*ep^11+467584*ep^10-609984*ep^9+4352
         *ep^8+583664*ep^7-372400*ep^6-32160*ep^5+86250*ep^4-10135*ep^3
         -9092*ep^2+2747*ep-186,9216*ep^11-23040*ep^10-256*ep^9+30336*
         ep^8-10496*ep^7-6528*ep^6+2304*ep^5)
         +xi^2*ca^3*G10*G20*rat(514944*ep^14-1404576*ep^13-990672*ep^12
         +6574240*ep^11-5664544*ep^10-2886162*ep^9+6506727*ep^8-2443995
         *ep^7-905340*ep^6+838342*ep^5-99257*ep^4-80143*ep^3+34650*ep^2
         -5650*ep+348,331776*ep^14-691200*ep^13-520704*ep^12+1530624*
         ep^11+12672*ep^10-939264*ep^9+264960*ep^8+120576*ep^7-61056*
         ep^6+6912*ep^5)
         +xi^2*tf*nf*ca^2*rat(116*ep^5-438*ep^4+592*ep^3-336*ep^2+67*ep
         -1,16*ep^6-48*ep^5+36*ep^4)
         +xi^2*tf*nf*ca^2*G20*rat(32*ep^4-42*ep^3+3*ep^2+9*ep-2,32*ep^6
         -40*ep^5-16*ep^4+6*ep^3)
         +xi^2*tf*nf*ca^2*G10*rat(-2128*ep^8+7672*ep^7-8924*ep^6+2030*
         ep^5+3512*ep^4-2985*ep^3+938*ep^2-117*ep+2,144*ep^9-432*ep^8+
         212*ep^7+368*ep^6-348*ep^5+72*ep^4)
         +xi^2*tf*nf*ca^2*G10*G20*rat(10368*ep^11-29232*ep^10+8368*ep^9
         +41264*ep^8-36884*ep^7-7501*ep^6+21572*ep^5-8163*ep^4-729*ep^3
         +1208*ep^2-295*ep+24,3456*ep^12-7200*ep^11-5424*ep^10+15944*
         ep^9+132*ep^8-9784*ep^7+2760*ep^6+1256*ep^5-636*ep^4+72*ep^3)
         +xi^2*tf*nf*cf*ca*rat(4*ep^3-6*ep^2+6*ep-4,2*ep^4-3*ep^3)
         +xi^2*tf*nf*cf*ca*G10*rat(-16*ep^5+64*ep^4-116*ep^3+108*ep^2-
         48*ep+8,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi^2*tf^2*nf^2*ca*rat(-4*ep^2+8*ep-4,4*ep^4-12*ep^3+9*ep^2)
         +xi^3*ca^3*rat(144*ep^5-248*ep^4-244*ep^3+644*ep^2-241*ep+2,
         256*ep^5-384*ep^4)
         +xi^3*ca^3*G20*rat(160*ep^8-1832*ep^7+3472*ep^6-1548*ep^5+129*
         ep^4-99*ep^3+38*ep^2+9*ep-2,3072*ep^8-3840*ep^7-1536*ep^6+576*
         ep^5)
         +xi^3*ca^3*G10*rat(4800*ep^10-13376*ep^9+12240*ep^8-3240*ep^7-
         4892*ep^6+4538*ep^5-17*ep^4-969*ep^3+213*ep^2+9*ep-2,2304*
         ep^10-2304*ep^9-3520*ep^8+2304*ep^7+832*ep^6-384*ep^5)
         +xi^3*ca^3*G10*G20*rat(-79488*ep^13+202848*ep^12-101776*ep^11-
         111056*ep^10+147240*ep^9-43738*ep^8-23967*ep^7+15362*ep^6+3118
         *ep^5-3312*ep^4+115*ep^3+276*ep^2-58*ep+4,165888*ep^13-96768*
         ep^12-405504*ep^11+157056*ep^10+241920*ep^9-106752*ep^8-27648*
         ep^7+18816*ep^6-2304*ep^5)
         +xi^3*tf*nf*ca^2*rat(18*ep^2-27*ep+9,4*ep^3-6*ep^2)
         +xi^3*tf*nf*ca^2*G10*rat(-28*ep^4+28*ep^3+13*ep^2-16*ep+3,12*
         ep^5-10*ep^4-16*ep^3+6*ep^2)
         +xi^4*ca^3*rat(-696*ep^6+1668*ep^5-1142*ep^4+297*ep^3-2*ep^2+1
         ,512*ep^6-768*ep^5)
         +xi^4*ca^3*G20*rat(48*ep^8-312*ep^7+428*ep^6-118*ep^5+42*ep^4-
         47*ep^3-2*ep^2+20*ep-5,6144*ep^8-7680*ep^7-3072*ep^6+1152*ep^5
         )
         +xi^4*ca^3*G10*rat(672*ep^8-1328*ep^7+456*ep^6+96*ep^5-62*ep^4
         +14*ep^3+6*ep^2-11*ep+3,768*ep^8-640*ep^7-1024*ep^6+384*ep^5)
         +xi^4*ca^3*G10*G20*rat(-2112*ep^12+2448*ep^11+96*ep^10+2040*
         ep^9+1460*ep^8-2655*ep^7-642*ep^6+648*ep^5+573*ep^4-313*ep^3-
         42*ep^2+40*ep-5,110592*ep^12+9216*ep^11-264192*ep^10-71424*
         ep^9+113664*ep^8+4608*ep^7-15360*ep^6+2304*ep^5)
         +xi^4*tf*nf*ca^2*rat(3*ep-3,8*ep^2-12*ep)
         +xi^5*ca^3*rat(-9*ep+4,32*ep)
         +xi^5*ca^3*G10*rat(4*ep^3+ep-1,96*ep^3+64*ep^2-32*ep)
         +xi^6*ca^3*rat(-1,64)
         +Master(no)*tf*nf*ca^2*rat(-2*ep^4-6*ep^3+12*ep^2-8*ep+4,8*
         ep^2-14*ep+3)
         +Master(no)*tf*nf*cf*ca*rat(6*ep^4+18*ep^3-36*ep^2+24*ep-12,8*
         ep^2-14*ep+3)
         +Master(no)*tf*nf*cf^2*rat(-4*ep^4-12*ep^3+24*ep^2-16*ep+8,8*
         ep^2-14*ep+3)
         +Master(t105)*ca^3*rat(144*ep^9+1104*ep^8-73736*ep^7+316320*
         ep^6-471455*ep^5+148579*ep^4+254304*ep^3-204169*ep^2+19195*ep+
         12066,18432*ep^7-64512*ep^6+64000*ep^5-3328*ep^4-17664*ep^3+
         4608*ep^2)
         +Master(t105)*tf*nf*ca^2*rat(4224*ep^9-3360*ep^8-45512*ep^7+
         114240*ep^6-97954*ep^5+17734*ep^4+20995*ep^3-14165*ep^2+3906*
         ep-480,1152*ep^8-4320*ep^7+5008*ep^6-1208*ep^5-1052*ep^4+564*
         ep^3-72*ep^2)
         +Master(t105)*tf*nf*cf*ca*rat(-1392*ep^8-384*ep^7+19916*ep^6-
         48656*ep^5+55100*ep^4-37120*ep^3+16680*ep^2-4720*ep+576,144*
         ep^7-612*ep^6+932*ep^5-617*ep^4+177*ep^3-18*ep^2)
         +Master(t105)*tf*nf*cf^2*rat(336*ep^7+1944*ep^6-7552*ep^5+
         10216*ep^4-7920*ep^3+4080*ep^2-1264*ep+160,72*ep^6-198*ep^5+
         169*ep^4-55*ep^3+6*ep^2)
         +Master(t105)*tf^2*nf^2*ca*rat(32*ep^5+48*ep^4-416*ep^3+560*
         ep^2-288*ep+48,12*ep^5-52*ep^4+79*ep^3-48*ep^2+9*ep)
         +Master(t105)*tf^2*nf^2*cf*rat(-192*ep^5+544*ep^4-608*ep^3+416
         *ep^2-224*ep+64,36*ep^5-144*ep^4+197*ep^3-105*ep^2+18*ep)
         +Master(t105)*xi*ca^3*rat(-96*ep^8-528*ep^7+9200*ep^6-29904*
         ep^5+24846*ep^4+5525*ep^3-9345*ep^2+3128*ep-684,3072*ep^6-8704
         *ep^5+4864*ep^4+2688*ep^3-1152*ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(-24*ep^5-104*ep^4+180*ep^3-29*
         ep^2-87*ep+32,48*ep^5-136*ep^4+76*ep^3+42*ep^2-18*ep)
         +Master(t105)*xi^2*ca^3*rat(144*ep^8+384*ep^7-136*ep^6-6112*
         ep^5+7981*ep^4+1760*ep^3-4055*ep^2+1285*ep-189,3072*ep^6-8704*
         ep^5+4864*ep^4+2688*ep^3-1152*ep^2)
         +Master(t105)*xi^2*tf*nf*ca^2*rat(12*ep^4-2*ep^3-18*ep^2+9*ep-
         1,48*ep^4-160*ep^3+156*ep^2-36*ep)
         +Master(t105)*xi^3*ca^3*rat(-48*ep^7-64*ep^6+152*ep^5-68*ep^4-
         203*ep^3+105*ep^2+16*ep-4,1536*ep^5-2048*ep^4-640*ep^3+384*
         ep^2)
         +Master(t105)*xi^4*ca^3*rat(12*ep^6-24*ep^5+3*ep^4-19*ep^3-4*
         ep^2+29*ep-9,1536*ep^4-2816*ep^3+768*ep^2)
         )
      +a^4*(
         +ca^4*rat(153664*ep^11-1276352*ep^10+4446208*ep^9-8300000*ep^8
         +8718516*ep^7-4814444*ep^6+1005142*ep^5+44132*ep^4+29817*ep^3+
         16734*ep^2-12915*ep-11367,16384*ep^11-98304*ep^10+221184*ep^9-
         221184*ep^8+82944*ep^7)
         +ca^4*G30*rat(-69120*ep^14+1119360*ep^13-48013120*ep^12-
         254209472*ep^11+3297611664*ep^10-11659716312*ep^9+20568553740*
         ep^8-19647590348*ep^7+8814889375*ep^6+212944479*ep^5-
         1835231296*ep^4+584586777*ep^3-19561113*ep^2-17444214*ep+
         2462724,14745600*ep^14-92405760*ep^13+220889088*ep^12-
         241139712*ep^11+101486592*ep^10+9289728*ep^9-14266368*ep^8+
         1990656*ep^7)
         +ca^4*G20*rat(-63141120000*ep^20-1765876032000*ep^19+
         20102981126400*ep^18-47828667251136*ep^17-58843075921024*ep^16
         +472844977546176*ep^15-958929169606352*ep^14+937468885546868*
         ep^13-338639241465184*ep^12-183688743162312*ep^11+
         221360763915892*ep^10-48168032011576*ep^9-27361645124002*ep^8+
         14496489816757*ep^7+126353758930*ep^6-1303380763638*ep^5+
         151697136654*ep^4+52029505777*ep^3-9262193322*ep^2-727010820*
         ep+163991304,238878720000*ep^20-1568636928000*ep^19+
         3922322227200*ep^18-4303150202880*ep^17+1140245544960*ep^16+
         1573652275200*ep^15-1121512089600*ep^14-31903441920*ep^13+
         187210690560*ep^12-24756848640*ep^11-11002521600*ep^10+
         2071526400*ep^9+209018880*ep^8-44789760*ep^7)
         +ca^4*G20*G30*rat(8062156800000*ep^25+38584442880000*ep^24-
         177319255449600*ep^23-740625099300864*ep^22+6609931368579072*
         ep^21-16960233016259072*ep^20+15012546610309760*ep^19+
         8943513307784640*ep^18-26553923288728608*ep^17+
         12624678422099200*ep^16+10692253537396568*ep^15-
         12873872206712700*ep^14+571758594628518*ep^13+4583484752142158
         *ep^12-1477088803972079*ep^11-691715683116207*ep^10+
         399485276803746*ep^9+25884688762745*ep^8-44685771689036*ep^7+
         2925047330569*ep^6+2277398810756*ep^5-251857212319*ep^4-
         49116107213*ep^3+4092393762*ep^2+510076116*ep+89066088,
         91729428480000*ep^25-403609485312000*ep^24+332926864588800*
         ep^23+763229613588480*ep^22-1105060850565120*ep^21-
         469715755991040*ep^20+1052339671203840*ep^19+133500566568960*
         ep^18-460755497041920*ep^17-22366400348160*ep^16+
         103878190264320*ep^15+2324220825600*ep^14-12635496529920*ep^13
         -142443601920*ep^12+829694914560*ep^11+4606709760*ep^10-
         27500912640*ep^9-59719680*ep^8+358318080*ep^7)
         +ca^4*G10*rat(-57576960000*ep^19+495345024000*ep^18-
         1674276057600*ep^17+2172023372544*ep^16+1538966560768*ep^15-
         8865754197280*ep^14+11783445883024*ep^13-5615988546576*ep^12-
         2778743622792*ep^11+5166575300490*ep^10-2507242122177*ep^9+
         10260724921*ep^8+515339155034*ep^7-176406015948*ep^6-
         26640106593*ep^5+21620427633*ep^4+206880032*ep^3-1130148120*
         ep^2+13237488*ep+21615120,4423680000*ep^19-24993792000*ep^18+
         46038220800*ep^17-12971704320*ep^16-53654814720*ep^15+
         53647626240*ep^14-568903680*ep^13-16841502720*ep^12+4232110080
         *ep^11+1252270080*ep^10-413890560*ep^9-26542080*ep^8+9953280*
         ep^7)
         +ca^4*G10*G30*rat(88815916800000*ep^24-1037861895744000*ep^23+
         14637721614581376*ep^22-85266076886787168*ep^21+
         216781308096354240*ep^20-196300922520571440*ep^19-
         182878110847947960*ep^18+543133014445252922*ep^17-
         314862104541052592*ep^16-208220319301047832*ep^15+
         311555339345916596*ep^14-49646833619876650*ep^13-
         88292028623455438*ep^12+38733052818181372*ep^11+
         7908368506083915*ep^10-6918554215106123*ep^9+137950881592438*
         ep^8+514582939826512*ep^7-51569345792153*ep^6-16078215608427*
         ep^5+2249732256626*ep^4+119059021338*ep^3-24601274424*ep^2+
         2028959496*ep-137562624,91729428480000*ep^25-541203628032000*
         ep^24+1007138163916800*ep^23-73266332958720*ep^22-
         1831657297674240*ep^21+1551173743411200*ep^20+746468555489280*
         ep^19-1292073382379520*ep^18+51780627578880*ep^17+
         412498782904320*ep^16-80004800839680*ep^15-61551569018880*
         ep^14+15816067153920*ep^13+4585019351040*ep^12-1320371159040*
         ep^11-164902625280*ep^10+50343690240*ep^9+2269347840*ep^8-
         716636160*ep^7)
         +ca^4*G10*G20*rat(1162831749120000*ep^28-7282888132608000*
         ep^27+3729052513382400*ep^26+52932616959015936*ep^25-
         68302025862612480*ep^24-146923826948463744*ep^23+
         53892762701516352*ep^22+1129461960303018720*ep^21-
         1806076534044665472*ep^20-341419328509177752*ep^19+
         2861660390047426348*ep^18-1656190377542854190*ep^17-
         1290575331962027410*ep^16+1618113636164469411*ep^15-
         38874089744041632*ep^14-584148720784250922*ep^13+
         177742141690662142*ep^12+89176357482624064*ep^11-
         49564440105151990*ep^10-3505769131004376*ep^9+5607895661194800
         *ep^8-371075989955883*ep^7-286273713809246*ep^6+31003341605632
         *ep^5+7635024748844*ep^4-582748623696*ep^3-154541884032*ep^2-
         546739200*ep+2256797376,619173642240000*ep^28-3498331078656000
         *ep^27+5364623631974400*ep^26+4301511087882240*ep^25-
         18296162612674560*ep^24+7708335134146560*ep^23+
         18800769410334720*ep^22-17040353751613440*ep^21-
         6788913342382080*ep^20+11763343178403840*ep^19-347099130961920
         *ep^18-3791641364029440*ep^17+841731793182720*ep^16+
         596420384440320*ep^15-216335599165440*ep^14-39513549496320*
         ep^13+23297513103360*ep^12+150770626560*ep^11-1103938191360*
         ep^10+81338204160*ep^9+18632540160*ep^8-2149908480*ep^7)
         +ca^4*G10*G20*G30*rat(-560266149888000*ep^29+717083385753600*
         ep^28+18920248650224640*ep^27-125456153750749440*ep^26+
         397382661463041216*ep^25-506740735182842208*ep^24-
         675192545732474208*ep^23+3179209132582269696*ep^22-
         3580576662343579572*ep^21-446101684193236926*ep^20+
         4214279422615075996*ep^19-2633411849421861910*ep^18-
         1175010472178233008*ep^17+1939933240818947120*ep^16-
         328589057858107812*ep^15-548039959086911394*ep^14+
         272861301220611493*ep^13+51165365594931425*ep^12-
         67113573138903243*ep^11+6847332738744623*ep^10+
         7831489155153027*ep^9-2160339665193201*ep^8-415829795074397*
         ep^7+222686480156381*ep^6+2512861900848*ep^5-11010279335470*
         ep^4+576768318924*ep^3+243509502744*ep^2-14089505904*ep-
         1505615040,4953389137920000*ep^29-26748301344768000*ep^28+
         35920326898483200*ep^27+45141335967006720*ep^26-
         137766278725632000*ep^25+25074355847823360*ep^24+
         165822825550970880*ep^23-98721291192238080*ep^22-
         88392014242283520*ep^21+80528918742466560*ep^20+
         20749893309112320*ep^19-31027329174159360*ep^18-
         849428382597120*ep^17+6454826661888000*ep^16-537844024442880*
         ep^15-748779594301440*ep^14+107353005834240*ep^13+
         47801191219200*ep^12-8529964277760*ep^11-1557170749440*ep^10+
         311736729600*ep^9+20065812480*ep^8-4299816960*ep^7)
         +ca^4*G10^2*rat(552359264256000*ep^29-4561652323123200*ep^28+
         12849107826769920*ep^27-31363515793907712*ep^26+
         100392525975960576*ep^25-168315252657654528*ep^24-
         56508830473792128*ep^23+557628310589675776*ep^22-
         502458724241718496*ep^21-444675868976611904*ep^20+
         978578354735735848*ep^19-216379014404812832*ep^18-
         610527210340605630*ep^17+406082683894505467*ep^16+
         124770015102729284*ep^15-188915928690896556*ep^14+
         15986959773605214*ep^13+40037602657917414*ep^12-
         11065054583641753*ep^11-3993799034294769*ep^10+
         1892460125690821*ep^9+135057918621650*ep^8-154335042554683*
         ep^7+5994295258481*ep^6+6536161958575*ep^5-623772143927*ep^4-
         135485418188*ep^3+17646172512*ep^2+999584640*ep-154945872,
         275188285440000*ep^29-1486016741376000*ep^28+1995573716582400*
         ep^27+2507851998167040*ep^26-7653682151424000*ep^25+
         1393019769323520*ep^24+9212379197276160*ep^23-5484516177346560
         *ep^22-4910667457904640*ep^21+4473828819025920*ep^20+
         1152771850506240*ep^19-1723740509675520*ep^18-47190465699840*
         ep^17+358601481216000*ep^16-29880223580160*ep^15-
         41598866350080*ep^14+5964055879680*ep^13+2655621734400*ep^12-
         473886904320*ep^11-86509486080*ep^10+17318707200*ep^9+
         1114767360*ep^8-238878720*ep^7)
         +[d4AA/na]*G30*rat(-69120*ep^12+912000*ep^11-2929600*ep^10-
         164696480*ep^9+693698640*ep^8-1118434536*ep^7+798736956*ep^6-
         116135558*ep^5-156413051*ep^4+76639548*ep^3-3851503*ep^2-
         4008132*ep+668700,307200*ep^12-1003520*ep^11+900096*ep^10-
         65536*ep^9-107520*ep^8+18432*ep^7)
         +[d4AA/na]*G20*rat(-576000000*ep^15+6433804800*ep^14+
         244223731072*ep^13-1045785063296*ep^12+1632266649888*ep^11-
         1060898245952*ep^10-5848334272*ep^9+369850808780*ep^8-
         145746557120*ep^7-19876220419*ep^6+22079433786*ep^5-1998003802
         *ep^4-1092165896*ep^3+183891553*ep^2+19182286*ep-4172400,
         207360000*ep^16-705024000*ep^15+671097600*ep^14-36023040*ep^13
         -149935680*ep^12+30072960*ep^11+9878400*ep^10-2396160*ep^9-
         198720*ep^8+51840*ep^7)
         +[d4AA/na]*G20*G30*rat(14376960000*ep^18-333766656000*ep^17+
         125786419200*ep^16+20087381227520*ep^15-70614605661696*ep^14+
         88326543236096*ep^13-23941423570080*ep^12-45880556483600*ep^11
         +44750581901880*ep^10-10403240029052*ep^9-4445280325824*ep^8+
         2492415986576*ep^7-18286571943*ep^6-187020566074*ep^5+
         20166778950*ep^4+6741581844*ep^3-1076992911*ep^2-98373310*ep+
         19087224,53084160000*ep^18-180486144000*ep^17+168483225600*
         ep^16+2058485760*ep^15-49121095680*ep^14+8275046400*ep^13+
         4927841280*ep^12-1094584320*ep^11-208926720*ep^10+51609600*
         ep^9+3179520*ep^8-829440*ep^7)
         +[d4AA/na]*G10*rat(-98400000*ep^12-4476698560*ep^11+
         18386207680*ep^10-27153570992*ep^9+17472865792*ep^8-1435570340
         *ep^7-4521043316*ep^6+2256895207*ep^5-118638327*ep^4-162019789
         *ep^3+28554747*ep^2+3568706*ep-896424,15360000*ep^14-53504000*
         ep^13+55449600*ep^12-11747840*ep^11-5506560*ep^10+1707520*ep^9
         +130560*ep^8-46080*ep^7)
         +[d4AA/na]*G10*G30*rat(148725504000*ep^18-560241676800*ep^17+
         63031954121856*ep^16-303814575360480*ep^15+622199420603424*
         ep^14-663477662428016*ep^13+316609932095528*ep^12+
         50649842985530*ep^11-126721483601910*ep^10+35921106173766*ep^9
         +13932547938100*ep^8-8676019428901*ep^7+78951970591*ep^6+
         718954561357*ep^5-89849681676*ep^4-24427524309*ep^3+4587498425
         *ep^2+283730253*ep-68580738,53084160000*ep^19-233570304000*
         ep^18+348969369600*ep^17-166424739840*ep^16-51179581440*ep^15+
         57396142080*ep^14-3347205120*ep^13-6022425600*ep^12+885657600*
         ep^11+260536320*ep^10-48430080*ep^9-4008960*ep^8+829440*ep^7)
         +[d4AA/na]*G10*G20*rat(1244160000*ep^18+18095616000*ep^17-
         67200537600*ep^16-16808866024704*ep^15+82561435392864*ep^14-
         169341817365024*ep^13+180703668475160*ep^12-87854852420116*
         ep^11-13004885186392*ep^10+38775780743731*ep^9-15736299462541*
         ep^8-1286311437402*ep^7+2626067395006*ep^6-528265304291*ep^5-
         87672524489*ep^4+41112167012*ep^3-1784134148*ep^2-832989606*ep
         +90137340,19906560000*ep^18-92565504000*ep^17+154004889600*
         ep^16-100910499840*ep^15+6035281920*ep^14+20014732800*ep^13-
         6258885120*ep^12-693688320*ep^11+505543680*ep^10-28684800*ep^9
         -10990080*ep^8+1244160*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-39813120000*ep^20+11964672000*
         ep^19+2044856793600*ep^18-66958277793408*ep^17+311824072717152
         *ep^16-653282870542464*ep^15+720332026926768*ep^14-
         332801431535672*ep^13-142783531932946*ep^12+279612526645592*
         ep^11-140095059655554*ep^10+11994811624812*ep^9+15369326565349
         *ep^8-5384563653232*ep^7-102481505066*ep^6+340078989379*ep^5-
         36998629203*ep^4-8059890606*ep^3+1478418182*ep^2+52149999*ep-
         15428682,477757440000*ep^20-2261385216000*ep^19+3841435238400*
         ep^18-2544730767360*ep^17+38657986560*ep^16+670104023040*ep^15
         -202313272320*ep^14-44160215040*ep^13+26038195200*ep^12-
         312145920*ep^11-1217479680*ep^10+109209600*ep^9+19491840*ep^8-
         2488320*ep^7)
         +[d4AA/na]*G10^2*rat(-663552000*ep^20+89103974400*ep^19-
         506506199040*ep^18-23954366693376*ep^17+134790493170688*ep^16-
         306440870697472*ep^15+359276044049568*ep^14-200804830612576*
         ep^13-991686041424*ep^12+66890131458752*ep^11-30302330554070*
         ep^10-2015668411646*ep^9+5121503734208*ep^8-977667192813*ep^7-
         266056186269*ep^6+108044233924*ep^5-29707586*ep^4-4157139537*
         ep^3+346225921*ep^2+56677144*ep-7160796,26542080000*ep^20-
         125632512000*ep^19+213413068800*ep^18-141373931520*ep^17+
         2147665920*ep^16+37228001280*ep^15-11239626240*ep^14-
         2453345280*ep^13+1446566400*ep^12-17341440*ep^11-67637760*
         ep^10+6067200*ep^9+1082880*ep^8-138240*ep^7)
         +nf*[d4FA/na]*G30*rat(66816*ep^12+92544*ep^11-208512*ep^10-
         1814144*ep^9+4901088*ep^8-5076112*ep^7+2608164*ep^6-460846*
         ep^5-238150*ep^4+170939*ep^3-41698*ep^2+3225*ep+198,600*ep^13-
         2560*ep^12+3718*ep^11-1886*ep^10-82*ep^9+246*ep^8-36*ep^7)
         +nf*[d4FA/na]*G20*rat(-685080576*ep^16-961007616*ep^15+
         2190973952*ep^14+20451651072*ep^13-55473848576*ep^12+
         52353565248*ep^11-16723201504*ep^10-7189001232*ep^9+8488463336
         *ep^8-2745882832*ep^7-114264848*ep^6+328992620*ep^5-76485168*
         ep^4-1570600*ep^3+2510800*ep^2-154020*ep-16536,3240000*ep^17-
         14256000*ep^16+21501900*ep^15-11048760*ep^14-1779885*ep^13+
         2812635*ep^12-315540*ep^11-191790*ep^10+34335*ep^9+3915*ep^8-
         810*ep^7)
         +nf*[d4FA/na]*G20*G30*rat(-5142371328*ep^18-5192937216*ep^17+
         29207953792*ep^16+67744125824*ep^15-179501386720*ep^14-
         9966189344*ep^13+332547549520*ep^12-382204981468*ep^11+
         184465642396*ep^10-18765893716*ep^9-20487054920*ep^8+
         7931968361*ep^7+210100154*ep^6-609131084*ep^5+59239768*ep^4+
         21976853*ep^3-3480462*ep^2-333810*ep+66600,103680000*ep^19-
         456192000*ep^18+681580800*ep^17-325048320*ep^16-99960120*ep^15
         +112101840*ep^14-6537510*ep^13-11762550*ep^12+1729800*ep^11+
         508860*ep^10-94590*ep^9-7830*ep^8+1620*ep^7)
         +nf*[d4FA/na]*G10*rat(2558976*ep^14+3811072*ep^13-6420352*
         ep^12-88529664*ep^11+226645664*ep^10-188803232*ep^9+26340176*
         ep^8+57705708*ep^7-44138200*ep^6+13977628*ep^5-1315895*ep^4-
         444109*ep^3+121485*ep^2-203*ep-1854,60000*ep^15-269000*ep^14+
         425600*ep^13-262490*ep^12+24380*ep^11+28180*ep^10-6160*ep^9-
         690*ep^8+180*ep^7)
         +nf*[d4FA/na]*G10*G30*rat(-433681440768*ep^19-112648329216*
         ep^18+1386781737984*ep^17+11567306741760*ep^16-39034869238976*
         ep^15+42382743689376*ep^14-11770258029040*ep^13-11972379015240
         *ep^12+10178687830392*ep^11-1171900631352*ep^10-1816453991576*
         ep^9+918323230974*ep^8-76641167686*ep^7-68804753769*ep^6+
         21373830423*ep^5+146433486*ep^4-942389732*ep^3+94667871*ep^2+
         12274979*ep-1849890,1658880000*ep^20-8957952000*ep^19+
         18204364800*ep^18-16106065920*ep^17+3601411200*ep^16+
         3392991360*ep^15-1898229600*ep^14-83600640*ep^13+215877600*
         ep^12-19535040*ep^11-9655200*ep^10+1388160*ep^9+151200*ep^8-
         25920*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(40848316416*ep^19-11666456064*ep^18-
         138966948864*ep^17-923280480384*ep^16+3683356958016*ep^15-
         4314928407424*ep^14+390009863824*ep^13+3852849360288*ep^12-
         4193494265088*ep^11+1977774097440*ep^10-251597682324*ep^9-
         207390902764*ep^8+119596132339*ep^7-22503465822*ep^6-
         1863896853*ep^5+1581620910*ep^4-217152543*ep^3-12471250*ep^2+
         5718277*ep-405330,233280000*ep^20-1395792000*ep^19+3328840800*
         ep^18-3950455320*ep^17+2249034120*ep^16-253935270*ep^15-
         362501190*ep^14+167848470*ep^13-7685550*ep^12-10944990*ep^11+
         2294190*ep^10+74250*ep^9-62370*ep^8+4860*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(480439185408*ep^20-155224083456*
         ep^19-2241300114432*ep^18-5190270595584*ep^17+24321868320192*
         ep^16-19134643292960*ep^15-22460896966320*ep^14+53535260743160
         *ep^13-44033548363728*ep^12+17343810072768*ep^11-1390624904976
         *ep^10-1636358785502*ep^9+573607325424*ep^8+38670606683*ep^7-
         57758227650*ep^6+6872178675*ep^5+2518496838*ep^4-697315535*
         ep^3+3588378*ep^2+15319751*ep-1363134,14929920000*ep^21-
         85598208000*ep^20+190713139200*ep^19-199567687680*ep^18+
         80730898560*ep^17+19732688640*ep^16-27263040480*ep^15+
         4942283040*ep^14+2193700320*ep^13-823448160*ep^12-28291680*
         ep^11+41459040*ep^10-2803680*ep^9-686880*ep^8+77760*ep^7)
         +nf*[d4FA/na]*G10^2*rat(66913348608*ep^20-703163136*ep^19-
         308839755264*ep^18-1662151327872*ep^17+7933555687872*ep^16-
         12954143157296*ep^15+10410705659904*ep^14-3503560900832*ep^13-
         953890466304*ep^12+1478655845128*ep^11-552005300544*ep^10-
         10979451826*ep^9+79430974416*ep^8-23601805039*ep^7-418013898*
         ep^6+1525427501*ep^5-233721438*ep^4-17038077*ep^3+6159162*ep^2
         -134151*ep-34914,414720000*ep^21-2377728000*ep^20+5297587200*
         ep^19-5543546880*ep^18+2242524960*ep^17+548130240*ep^16-
         757306680*ep^15+137285640*ep^14+60936120*ep^13-22873560*ep^12-
         785880*ep^11+1151640*ep^10-77880*ep^9-19080*ep^8+2160*ep^7)
         +nf^2*[d4FF/na]*G30*rat(-4992*ep^9+52608*ep^8-279168*ep^7+
         688944*ep^6-921696*ep^5+739536*ep^4-371136*ep^3+115056*ep^2-
         20208*ep+1536,100*ep^12-560*ep^11+1233*ep^10-1345*ep^9+749*
         ep^8-195*ep^7+18*ep^6)
         +nf^2*[d4FF/na]*G20*rat(111869952*ep^13-1198940160*ep^12+
         6307117056*ep^11-15431872512*ep^10+19835743232*ep^9-
         14511589376*ep^8+5786814336*ep^7-655334272*ep^6-492992640*ep^5
         +245544960*ep^4-35464832*ep^3-3980416*ep^2+1762176*ep-149504,
         1080000*ep^16-6192000*ep^15+13983300*ep^14-15511320*ep^13+
         8260065*ep^12-1222515*ep^11-635220*ep^10+252990*ep^9-8955*ep^8
         -7155*ep^7+810*ep^6)
         +nf^2*[d4FF/na]*G20*G30*rat(343245312*ep^15-2765394432*ep^14+
         13656512288*ep^13-29878977904*ep^12+33172132856*ep^11-
         18634550764*ep^10+2120194924*ep^9+4227607788*ep^8-2946732572*
         ep^7+742394716*ep^6+34545412*ep^5-63251516*ep^4+12150884*ep^3+
         60240*ep^2-260304*ep+22272,12960000*ep^18-73224000*ep^17+
         160527600*ep^16-165960540*ep^15+69626160*ep^14+9101205*ep^13-
         17105220*ep^12+3623175*ep^11+780750*ep^10-347805*ep^9+11520*
         ep^8+7965*ep^7-810*ep^6)
         +nf^2*[d4FF/na]*G10*rat(-197632*ep^11+2297856*ep^10-11326336*
         ep^9+23143296*ep^8-20703872*ep^7+8158608*ep^6-183840*ep^5-
         1217744*ep^4+484944*ep^3-37184*ep^2-18224*ep+3328,10000*ep^14-
         51500*ep^13+98600*ep^12-81815*ep^11+20540*ep^10+7480*ep^9-3230
         *ep^8-165*ep^7+90*ep^6)
         +nf^2*[d4FF/na]*G10*G30*rat(1010772864*ep^15-10649643648*ep^14
         +54868306168*ep^13-127812221956*ep^12+157524913758*ep^11-
         109549374515*ep^10+39003052403*ep^9-882636675*ep^8-5278154595*
         ep^7+1924486755*ep^6-56769453*ep^5-124633693*ep^4+26866513*
         ep^3+556788*ep^2-747658*ep+65344,8640000*ep^18-48816000*ep^17+
         107018400*ep^16-110640360*ep^15+46417440*ep^14+6067470*ep^13-
         11403480*ep^12+2415450*ep^11+520500*ep^10-231870*ep^9+7680*
         ep^8+5310*ep^7-540*ep^6)
         +nf^2*[d4FF/na]*G10*G20*rat(-3406436352*ep^16+30453172224*
         ep^15-155727487872*ep^14+375806419904*ep^13-483812995296*ep^12
         +350646986288*ep^11-128474554880*ep^10+786100848*ep^9+
         21117200624*ep^8-8498894848*ep^7+541214576*ep^6+616509632*ep^5
         -203154512*ep^4+13796176*ep^3+4927056*ep^2-1114224*ep+70656,
         38880000*ep^19-232632000*ep^18+554806800*ep^17-658409220*ep^16
         +374839020*ep^15-42322545*ep^14-60416865*ep^13+27974745*ep^12-
         1280925*ep^11-1824165*ep^10+382365*ep^9+12375*ep^8-10395*ep^7+
         810*ep^6)
         +nf^2*[d4FF/na]*G10*G20*G30*rat(-971084160*ep^16+10609157376*
         ep^15-56552249304*ep^14+143680280604*ep^13-208637656466*ep^12+
         189798388257*ep^11-108684890868*ep^10+34022874564*ep^9-
         520017990*ep^8-4295351812*ep^7+1724201238*ep^6-238693130*ep^5-
         28520032*ep^4+15453379*ep^3-2179666*ep^2+108362*ep+448,
         77760000*ep^19-465264000*ep^18+1109613600*ep^17-1316818440*
         ep^16+749678040*ep^15-84645090*ep^14-120833730*ep^13+55949490*
         ep^12-2561850*ep^11-3648330*ep^10+764730*ep^9+24750*ep^8-20790
         *ep^7+1620*ep^6)
         +nf^2*[d4FF/na]*G10^2*rat(-955650816*ep^16+11700005376*ep^15-
         63795136944*ep^14+162304631736*ep^13-223763961172*ep^12+
         179695371818*ep^11-79210275544*ep^10+8579870496*ep^9+
         10370172132*ep^8-5796811664*ep^7+908115420*ep^6+235761700*ep^5
         -118714304*ep^4+13447110*ep^3+1603548*ep^2-500572*ep+33280,
         12960000*ep^19-77544000*ep^18+184935600*ep^17-219469740*ep^16+
         124946340*ep^15-14107515*ep^14-20138955*ep^13+9324915*ep^12-
         426975*ep^11-608055*ep^10+127455*ep^9+4125*ep^8-3465*ep^7+270*
         ep^6)
         +tf*nf*ca^3*rat(35968*ep^11-293856*ep^10+1038840*ep^9-2093940*
         ep^8+2692702*ep^7-2381837*ep^6+1565821*ep^5-824719*ep^4+353150
         *ep^3-114744*ep^2+25965*ep-3456,512*ep^12-3584*ep^11+9984*
         ep^10-13824*ep^9+9504*ep^8-2592*ep^7)
         +tf*nf*ca^3*G30*rat(-11556864*ep^14+31057920*ep^13+22858560*
         ep^12-11017984*ep^11-562487976*ep^10+1404027484*ep^9-
         1332271218*ep^8+418983049*ep^7+103188154*ep^6-15183272*ep^5-
         83902226*ep^4+38214435*ep^3+1092636*ep^2-3471228*ep+524232,
         230400*ep^15-1674240*ep^14+4895232*ep^13-7219200*ep^12+5353536
         *ep^11-1440576*ep^10-368064*ep^9+254016*ep^8-31104*ep^7)
         +tf*nf*ca^3*G20*rat(218595414528*ep^20+467383536000*ep^19-
         2571557203776*ep^18-17969716415680*ep^17+102345637203304*ep^16
         -203281922414180*ep^15+184587950911862*ep^14-44513965755049*
         ep^13-52446445844003*ep^12+39416408234375*ep^11-2395004506041*
         ep^10-3798802190113*ep^9-1105239823235*ep^8+978351198043*ep^7+
         304098701843*ep^6-249515618614*ep^5+4195179206*ep^4+
         20200589802*ep^3-2657339448*ep^2-407783304*ep+73189440,
         7464960000*ep^21-56484864000*ep^20+171592473600*ep^19-
         257046013440*ep^18+170106117120*ep^17+13543960320*ep^16-
         84223886400*ep^15+34050270240*ep^14+6847316640*ep^13-
         6623985600*ep^12+429822720*ep^11+408564000*ep^10-58203360*ep^9
         -7931520*ep^8+1399680*ep^7)
         +tf*nf*ca^3*G20*G30*rat(139769924419584*ep^25-228633207275520*
         ep^24-1334586416357376*ep^23+3595351977621504*ep^22-
         696215014964224*ep^21-4372081237255168*ep^20+1415789578969312*
         ep^19+2373439101881576*ep^18+2269954062151860*ep^17-
         3682583783747918*ep^16-2257578407085107*ep^15+3492159048741207
         *ep^14+394994745787893*ep^13-1440219668965095*ep^12+
         90554729394149*ep^11+309004416658733*ep^10-30274055340519*ep^9
         -42677383631357*ep^8+2467721119490*ep^7+4548666984244*ep^6-
         152416527050*ep^5-314313537174*ep^4+14090266932*ep^3+
         10061514936*ep^2-433216944*ep-103171968,2866544640000*ep^26-
         15479341056000*ep^25+23016760934400*ep^24+13446960906240*ep^23
         -58384077004800*ep^22+19854534205440*ep^21+47564232099840*
         ep^20-28713722019840*ep^19-18570501987840*ep^18+13699659271680
         *ep^17+3945143456640*ep^16-3173561544960*ep^15-467491167360*
         ep^14+390407904000*ep^13+30379328640*ep^12-25784006400*ep^11-
         1003363200*ep^10+857537280*ep^9+13063680*ep^8-11197440*ep^7)
         +tf*nf*ca^3*G10*rat(-16901296128*ep^20+167337400320*ep^19-
         760303681792*ep^18+1933073091584*ep^17-2674397933376*ep^16+
         1120510580480*ep^15+2563808292032*ep^14-5033533400672*ep^13+
         3940384220932*ep^12-1148493149284*ep^11-453217267483*ep^10+
         525437761733*ep^9-206880556304*ep^8+56624147933*ep^7-
         15437323107*ep^6-308453551*ep^5+2919005056*ep^4-920787259*ep^3
         +21422370*ep^2+29413116*ep-3385800,276480000*ep^21-1907712000*
         ep^20+4899148800*ep^19-4797995520*ep^18-1620664320*ep^17+
         7342076160*ep^16-5065133760*ep^15-169904160*ep^14+1571360160*
         ep^13-515515200*ep^12-57575040*ep^11+50243040*ep^10-3771360*
         ep^9-1192320*ep^8+155520*ep^7)
         +tf*nf*ca^3*G10*G30*rat(478491912437760*ep^25-874637908388352*
         ep^24-2080469711281536*ep^23-4015161495607968*ep^22+
         38955659791594104*ep^21-42613437422296764*ep^20-
         57969914980402106*ep^19+125690193378308145*ep^18-
         6361690343517275*ep^17-123620919765737376*ep^16+
         65317468000870288*ep^15+46218812939364816*ep^14-
         47326827170371028*ep^13-1842315438989850*ep^12+
         14248541460854500*ep^11-3147866168619297*ep^10-
         1841918169009659*ep^9+785528126141310*ep^8+64789677261760*ep^7
         -69801931889844*ep^6+3200035884802*ep^5+2719791557016*ep^4-
         206161750706*ep^3-54747626652*ep^2+2251029096*ep+674184816,
         5733089280000*ep^26-39558316032000*ep^25+96771361996800*ep^24-
         67525281054720*ep^23-109899435294720*ep^22+211426940067840*
         ep^21-50294074245120*ep^20-127408871116800*ep^19+
         83990875622400*ep^18+22544884707840*ep^17-30781473984000*ep^16
         +1153326988800*ep^15+4835477260800*ep^14-701940487680*ep^13-
         369086906880*ep^12+72216783360*ep^11+13452894720*ep^10-
         3004646400*ep^9-186624000*ep^8+44789760*ep^7)
         +tf*nf*ca^3*G10*G20*rat(-867987113213952*ep^28-352624395755520
         *ep^27+13015232831370240*ep^26+2875369319585280*ep^25-
         111971159039027520*ep^24+131888554794393984*ep^23+
         173053653565099416*ep^22-352896845667243900*ep^21-
         105612394291981034*ep^20+501878252483350103*ep^19-
         89164865725548176*ep^18-409105537434923119*ep^17+
         223446433717048942*ep^16+154762154072670026*ep^15-
         157948729084570202*ep^14-8242970920076572*ep^13+
         50591020377607858*ep^12-11375739842172061*ep^11-
         7269198333524828*ep^10+3354183679268825*ep^9+266234539157986*
         ep^8-368501534618548*ep^7+31241284943806*ep^6+17014593402542*
         ep^5-2599155654920*ep^4-421091623984*ep^3+80422851744*ep^2+
         5809726944*ep-1187775360,19349176320000*ep^29-128672022528000*
         ep^28+276967334707200*ep^27-33222267002880*ep^26-
         706177303142400*ep^25+812640554588160*ep^24+346638571130880*
         ep^23-1120035098810880*ep^22+320357512788480*ep^21+
         579758016274560*ep^20-378451322167680*ep^19-107641944783360*
         ep^18+144792911162880*ep^17-7665981523200*ep^16-25398624487680
         *ep^15+5525689052160*ep^14+1962845706240*ep^13-723335702400*
         ep^12-39209650560*ep^11+37039887360*ep^10-1959552000*ep^9-
         649451520*ep^8+67184640*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(-5323934464081920*ep^29+
         13518265510665216*ep^28+36783289602733824*ep^27-
         146926445547441600*ep^26+121852269310526352*ep^25-
         62095891199068224*ep^24+255752136693772512*ep^23+
         45495804028446504*ep^22-1250348421759024121*ep^21+
         1346955407325267897*ep^20+594738623925546291*ep^19-
         1775650932338827929*ep^18+579261754697611686*ep^17+
         768905496165182448*ep^16-604702450015069506*ep^15-
         63526304814451230*ep^14+205359750334254363*ep^13-
         43462523215578261*ep^12-30006860407886733*ep^11+
         13470849589414839*ep^10+1373243269288620*ep^9-1588461542788266
         *ep^8+83878578797916*ep^7+94865802709608*ep^6-11325357901140*
         ep^5-3293843117130*ep^4+544549320496*ep^3+48319748208*ep^2-
         10438208640*ep+183517920,309586821120000*ep^30-
         1981355655168000*ep^29+3916789265203200*ep^28+576313066782720*
         ep^27-11431725918289920*ep^26+10177539660840960*ep^25+
         8796779356446720*ep^24-16534007296450560*ep^23+645579809372160
         *ep^22+10557558311546880*ep^21-3736189089584640*ep^20-
         3236076405204480*ep^19+1886118799472640*ep^18+456515940280320*
         ep^17-437041917895680*ep^16-13183473116160*ep^15+
         53508287508480*ep^14-3721988413440*ep^13-3520697218560*ep^12+
         435799595520*ep^11+116806717440*ep^10-18229432320*ep^9-
         1522851840*ep^8+268738560*ep^7)
         +tf*nf*ca^3*G10^2*rat(-477966227963904*ep^29-76336071819264*
         ep^28+7911714653356032*ep^27-6879277039979520*ep^26-
         41646775066971648*ep^25+71996696694142368*ep^24+
         43135454721883344*ep^23-159432510833799120*ep^22+
         29015538874593896*ep^21+149763606931327242*ep^20-
         69607322736321923*ep^19-83597281844794296*ep^18+
         53593212154540701*ep^17+33345420360694734*ep^16-
         26643394454118148*ep^15-9309208928214936*ep^14+
         9532017466579846*ep^13+1396106748043644*ep^12-2313560244333603
         *ep^11-55970100996*ep^10+353537249722505*ep^9-33415020965982*
         ep^8-32708998350950*ep^7+4989401179764*ep^6+1821507211164*ep^5
         -350376413334*ep^4-55415373552*ep^3+12402370704*ep^2+650586240
         *ep-166231008,8599633920000*ep^30-55037657088000*ep^29+
         108799701811200*ep^28+16008696299520*ep^27-317547942174720*
         ep^26+282709435023360*ep^25+244354982123520*ep^24-
         459277980456960*ep^23+17932772482560*ep^22+293265508654080*
         ep^21-103783030266240*ep^20-89891011255680*ep^19+
         52392188874240*ep^18+12680998341120*ep^17-12140053274880*ep^16
         -366207586560*ep^15+1486341319680*ep^14-103388567040*ep^13-
         97797144960*ep^12+12105544320*ep^11+3244631040*ep^10-506373120
         *ep^9-42301440*ep^8+7464960*ep^7)
         +tf*nf*cf*ca^2*rat(-2456*ep^9+13948*ep^8-35662*ep^7+57249*ep^6
         -65595*ep^5+54790*ep^4-33541*ep^3+15101*ep^2-4734*ep+864,32*
         ep^10-144*ep^9+216*ep^8-108*ep^7)
         +tf*nf*cf*ca^2*G30*rat(869568*ep^13-1337248*ep^12-2174960*
         ep^11-7827672*ep^10+51769584*ep^9-88559980*ep^8+70775392*ep^7-
         28971751*ep^6+6804167*ep^5-1754857*ep^4+163313*ep^3+425080*
         ep^2-208668*ep+28224,4800*ep^14-27680*ep^13+60464*ep^12-59704*
         ep^11+21976*ep^10+2952*ep^9-3240*ep^8+432*ep^7)
         +tf*nf*cf*ca^2*G20*rat(-18616766976*ep^19-43978513536*ep^18+
         83779228320*ep^17+1696544689944*ep^16-6579003221564*ep^15+
         10047457823654*ep^14-7060065815391*ep^13+1136834544215*ep^12+
         1587710053145*ep^11-1124307817183*ep^10+331250897419*ep^9-
         60785127961*ep^8-17579256213*ep^7+32090116669*ep^6-11502507944
         *ep^5-819273938*ep^4+1171742308*ep^3-129783304*ep^2-26381904*
         ep+4400640,155520000*ep^20-943488000*ep^19+2159611200*ep^18-
         2115708480*ep^17+370314720*ep^16+837637920*ep^15-498207420*
         ep^14-37930500*ep^13+85756680*ep^12-9364680*ep^11-5092380*
         ep^10+873180*ep^9+97200*ep^8-19440*ep^7)
         +tf*nf*cf*ca^2*G20*G30*rat(-847483195392*ep^22+1239662168064*
         ep^21+6005635228416*ep^20-13300072823680*ep^19+323674870880*
         ep^18+11162202233440*ep^17+6866567299408*ep^16-17030100833528*
         ep^15-4444318947306*ep^14+17581323871222*ep^13-6304404193289*
         ep^12-3335922967485*ep^11+2186962307190*ep^10+68824637697*ep^9
         -130641796174*ep^8-63894218631*ep^7+14216480988*ep^6+
         11232066905*ep^5-2794684117*ep^4-417808276*ep^3+138739540*ep^2
         +2074272*ep-1710144,4976640000*ep^23-25214976000*ep^22+
         38604902400*ep^21+2980823040*ep^20-58284846720*ep^19+
         38566679040*ep^18+14352563520*ep^17-19572318720*ep^16+
         851576760*ep^15+3516819840*ep^14-558278280*ep^13-287798400*
         ep^12+59966280*ep^11+10926720*ep^10-2562840*ep^9-155520*ep^8+
         38880*ep^7)
         +tf*nf*cf*ca^2*G10*rat(-54011136*ep^18-450198208*ep^17+
         8036855072*ep^16-35623236384*ep^15+73533817648*ep^14-
         73707365460*ep^13+14078860618*ep^12+54573663534*ep^11-
         76596013011*ep^10+55889670468*ep^9-26689806055*ep^8+8174483676
         *ep^7-800112841*ep^6-651827432*ep^5+344906305*ep^4-58261026*
         ep^3-4113240*ep^2+2578032*ep-236160,2880000*ep^19-16992000*
         ep^18+36200800*ep^17-26522320*ep^16-16253640*ep^15+40334580*
         ep^14-24617460*ep^13+3863640*ep^12+1768880*ep^11-703340*ep^10+
         23580*ep^9+19440*ep^8-2160*ep^7)
         +tf*nf*cf*ca^2*G10*G30*rat(-1503854595072*ep^20+3331130095872*
         ep^19-1041151150656*ep^18+32346169679664*ep^17-154823637212160
         *ep^16+281889143263960*ep^15-244790112814372*ep^14+
         83558034588931*ep^13+15653120034878*ep^12-12302070114380*ep^11
         -7974008630788*ep^10+6749583574244*ep^9-564634043804*ep^8-
         728039658952*ep^7+180814390768*ep^6+21915788837*ep^5-
         9052862858*ep^4-609494880*ep^3+249110688*ep^2+22276704*ep-
         5442624,4976640000*ep^21-32679936000*ep^20+85136486400*ep^19-
         108383938560*ep^18+61722817920*ep^17+174421440*ep^16-
         16770477600*ep^15+5496186960*ep^14+992535120*ep^13-720076320*
         ep^12+25568640*ep^11+33886800*ep^10-3648240*ep^9-544320*ep^8+
         77760*ep^7)
         +tf*nf*cf*ca^2*G10*G20*rat(6770197168128*ep^22-16231629864960*
         ep^21-14242081858560*ep^20-46469488029696*ep^19+
         596169905739264*ep^18-1463036541183024*ep^17+1574216316621168*
         ep^16-574934628618952*ep^15-398027685254088*ep^14+
         475301781615817*ep^13-99115595635577*ep^12-83799850872771*
         ep^11+47205905921363*ep^10+1602152084563*ep^9-6833181472947*
         ep^8+1216815186119*ep^7+299084393129*ep^6-69494482344*ep^5-
         23504199560*ep^4+6829041600*ep^3+352249104*ep^2-255135552*ep+
         21125376,33592320000*ep^23-245783808000*ep^22+737080819200*
         ep^21-1138190071680*ep^20+882831467520*ep^19-160772783040*
         ep^18-270614437920*ep^17+207318306600*ep^16-32104134000*ep^15-
         23067496440*ep^14+10630856880*ep^13-420728040*ep^12-621810000*
         ep^11+119729880*ep^10+4685040*ep^9-3149280*ep^8+233280*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(15393817497600*ep^24-
         40851850894848*ep^23-31470794984448*ep^22+119509912806624*
         ep^21+102381194193264*ep^20-183198004339728*ep^19-
         634762374338376*ep^18+1343872025567678*ep^17-539298270293873*
         ep^16-769252017161076*ep^15+899074958812611*ep^14-
         189792982244388*ep^13-203945225809296*ep^12+131136301898288*
         ep^11-7261051287656*ep^10-15913732953966*ep^9+4118296563525*
         ep^8+591306540204*ep^7-309748520067*ep^6-13818301876*ep^5+
         16981638460*ep^4-931118640*ep^3-410350464*ep^2+57721728*ep-
         1601280,268738560000*ep^25-1630347264000*ep^24+3505993113600*
         ep^23-2226279997440*ep^22-2845087338240*ep^21+5265752267520*
         ep^20-2006980398720*ep^19-1369143492480*ep^18+1275121118160*
         ep^17-90944698320*ep^16-209836377360*ep^15+56807751600*ep^14+
         12079953360*ep^13-6101717040*ep^12-8840880*ep^11+261115920*
         ep^10-20256480*ep^9-3965760*ep^8+466560*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(891150011136*ep^23-1562181599232*
         ep^22-4343150344560*ep^21-1042437341424*ep^20+61917469434744*
         ep^19-136408498088024*ep^18+97704240568913*ep^17+
         43473830137717*ep^16-123846270744273*ep^15+85117130765044*
         ep^14-21107361103382*ep^13-2427139836325*ep^12+1577417575977*
         ep^11-126125913264*ep^10+420284267892*ep^9-264325341315*ep^8-
         3484886326*ep^7+39170409732*ep^6-7906621895*ep^5-1393596313*
         ep^4+594432342*ep^3-22430356*ep^2-11102568*ep+1121760,
         3732480000*ep^24-24509952000*ep^23+60949324800*ep^22-
         61395217920*ep^21-8817492960*ep^20+77544194640*ep^19-
         66646825080*ep^18+14307530700*ep^17+10556250180*ep^16-
         6541245900*ep^15+356228820*ep^14+610882140*ep^13-137663940*
         ep^12-15914100*ep^11+7834260*ep^10-290520*ep^9-136080*ep^8+
         12960*ep^7)
         +tf*nf*cf^2*ca*rat(104*ep^7-272*ep^6+514*ep^5-642*ep^4+572*
         ep^3-388*ep^2+160*ep-48,2*ep^8-3*ep^7)
         +tf*nf*cf^2*ca*G30*rat(-35136*ep^10-81948*ep^9-62772*ep^8+
         422924*ep^7-378013*ep^6+119015*ep^5-20471*ep^4+7383*ep^3+2282*
         ep^2-2896*ep+544,150*ep^11-265*ep^10+42*ep^9+31*ep^8-6*ep^7)
         +tf*nf*cf^2*ca*G20*rat(124133520*ep^13+429924932*ep^12+
         1256178168*ep^11-5012667732*ep^10+5772213172*ep^9-3309439696*
         ep^8+1157919232*ep^7-288387828*ep^6-1415452*ep^5+53592644*ep^4
         -20388896*ep^3+1116432*ep^2+661504*ep-91008,540000*ep^14-
         1206000*ep^13+610650*ep^12+15615*ep^11-66915*ep^10+8055*ep^9+
         1665*ep^8-270*ep^7)
         +tf*nf*cf^2*ca*G20*G30*rat(29797327872*ep^18-11318743296*ep^17
         -134562356256*ep^16+26857983944*ep^15+360977597600*ep^14-
         358084119114*ep^13-35023070832*ep^12+209991007445*ep^11-
         108293842950*ep^10+18684468732*ep^9-2342962073*ep^8+519481715*
         ep^7+1249900884*ep^6-709733336*ep^5+44577963*ep^4+37948246*
         ep^3-6040296*ep^2-420776*ep+96528,155520000*ep^19-632448000*
         ep^18+846115200*ep^17-323038080*ep^16-147929940*ep^15+
         120182940*ep^14-1725165*ep^13-12831480*ep^12+1525770*ep^11+
         559260*ep^10-91485*ep^9-8640*ep^8+1620*ep^7)
         +tf*nf*cf^2*ca*G10*rat(1195744*ep^13+9807064*ep^12-134716704*
         ep^11+295706846*ep^10-321905930*ep^9+219108816*ep^8-100763770*
         ep^7+29136304*ep^6-569862*ep^5-3827460*ep^4+1334990*ep^3-54034
         *ep^2-43956*ep+5616,60000*ep^14-134000*ep^13+67850*ep^12+1735*
         ep^11-7435*ep^10+895*ep^9+185*ep^8-30*ep^7)
         +tf*nf*cf^2*ca*G10*G30*rat(533535621120*ep^19-648230964480*
         ep^18-134709664896*ep^17-8936610150768*ep^16+31150466083032*
         ep^15-40170623306060*ep^14+22046379979230*ep^13-1682813556994*
         ep^12-2501019327695*ep^11-415742219518*ep^10+977226880018*ep^9
         -147230614542*ep^8-108095114660*ep^7+30252956038*ep^6+
         4322903252*ep^5-1661665544*ep^4-175142197*ep^3+57934220*ep^2+
         5014796*ep-1244352,1244160000*ep^20-6303744000*ep^19+
         11828505600*ep^18-9353226240*ep^17+1400865120*ep^16+2144903040
         *ep^15-975264840*ep^14-88850520*ep^13+114858000*ep^12-7732080*
         ep^11-5205960*ep^10+662760*ep^9+82080*ep^8-12960*ep^7)
         +tf*nf*cf^2*ca*G10*G20*rat(-305541994752*ep^20+649829485440*
         ep^19+45274783248*ep^18+3856634021448*ep^17-22264167294720*
         ep^16+45245332982712*ep^15-46768710929604*ep^14+24654567165826
         *ep^13-3435413743864*ep^12-2909027481858*ep^11+1199306187094*
         ep^10+200218276582*ep^9-189104067090*ep^8+13481146014*ep^7+
         6080160526*ep^6+3467729400*ep^5-2221079374*ep^4+246093332*ep^3
         +63565416*ep^2-17623696*ep+1216320,1049760000*ep^21-6630984000
         *ep^20+17190111600*ep^19-23351566140*ep^18+17129500920*ep^17-
         5408323155*ep^16-1017898650*ep^15+1404556065*ep^14-362122110*
         ep^13-29564325*ep^12+31058370*ep^11-4262625*ep^10-400410*ep^9+
         144180*ep^8-9720*ep^7)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-2321429870592*ep^21+
         6799412823552*ep^20-3809135854656*ep^19+8914757524272*ep^18-
         60825828907944*ep^17+118788048620868*ep^16-87594680251422*
         ep^15-10869724706360*ep^14+62810279947431*ep^13-40273038594475
         *ep^12+5211578700226*ep^11+5481942689588*ep^10-2513617907762*
         ep^9+44973576438*ep^8+187265144878*ep^7-18151519904*ep^6-
         13211923213*ep^5+3145137337*ep^4+130708694*ep^3-114422356*ep^2
         +12134360*ep-312960,33592320000*ep^22-203793408000*ep^21+
         497035699200*ep^20-609729223680*ep^19+361331500320*ep^18-
         36030333600*ep^17-75839342040*ep^16+36802604880*ep^15-
         351459000*ep^14-3843035280*ep^13+757353240*ep^12+112062960*
         ep^11-46914120*ep^10+1410480*ep^9+842400*ep^8-77760*ep^7)
         +tf*nf*cf^2*ca*G10^2*rat(-16637914368*ep^18-19817834208*ep^17+
         21546029736*ep^16+234355553392*ep^15-469211476774*ep^14+
         331415168240*ep^13-64800760538*ep^12-29671858439*ep^11+
         12786317501*ep^10-1055359380*ep^9+1378389574*ep^8-549350308*
         ep^7-235741518*ep^6+132866642*ep^5-214268*ep^4-8002165*ep^3+
         823359*ep^2+135266*ep-19744,51840000*ep^19-167616000*ep^18+
         165398400*ep^17-28023360*ep^16-37840380*ep^15+15950370*ep^14+
         1973160*ep^13-1831950*ep^12+77400*ep^11+82230*ep^10-8760*ep^9-
         1290*ep^8+180*ep^7)
         +tf*nf*cf^3*rat(-32*ep^7+80*ep^6-168*ep^5+220*ep^4-220*ep^3+
         168*ep^2-80*ep+32,2*ep^8-3*ep^7)
         +tf*nf*cf^3*G30*rat(5408*ep^9+12808*ep^8+1990*ep^7-65670*ep^6+
         80762*ep^5-44922*ep^4+17892*ep^3-7212*ep^2+2104*ep-256,50*
         ep^10-105*ep^9+49*ep^8-6*ep^7)
         +tf*nf*cf^3*G20*rat(-78187776*ep^13-232393536*ep^12-441960000*
         ep^11+2150154864*ep^10-2563646048*ep^9+1490625648*ep^8-
         532658368*ep^7+143823920*ep^6-5008800*ep^5-24543408*ep^4+
         9849152*ep^3-568608*ep^2-318272*ep+44032,540000*ep^14-1206000*
         ep^13+610650*ep^12+15615*ep^11-66915*ep^10+8055*ep^9+1665*ep^8
         -270*ep^7)
         +tf*nf*cf^3*G20*G30*rat(-5854277376*ep^17-7386034176*ep^16+
         5947354416*ep^15+53320676632*ep^14-82818435842*ep^13+
         35188136146*ep^12+9520111512*ep^11-12488359156*ep^10+
         4303684044*ep^9-1227898156*ep^8+206536988*ep^7+201234932*ep^6-
         109187250*ep^5+5350450*ep^4+5840484*ep^3-831888*ep^2-76416*ep+
         14976,77760000*ep^18-199584000*ep^17+123681600*ep^16+24003360*
         ep^15-37959930*ep^14+3151575*ep^13+3864780*ep^12-618570*ep^11-
         164970*ep^10+32175*ep^9+2520*ep^8-540*ep^7)
         +tf*nf*cf^3*G10*rat(638976*ep^13-1824320*ep^12+49671824*ep^11-
         116807240*ep^10+134631756*ep^9-97904364*ep^8+49070868*ep^7-
         16500580*ep^6+1362596*ep^5+1843668*ep^4-740012*ep^3+38500*ep^2
         +23512*ep-3104,60000*ep^14-134000*ep^13+67850*ep^12+1735*ep^11
         -7435*ep^10+895*ep^9+185*ep^8-30*ep^7)
         +tf*nf*cf^3*G10*G30*rat(-23777872128*ep^18-8705505984*ep^17+
         36482268624*ep^16+259066961260*ep^15-615262925488*ep^14+
         469018622095*ep^13-75030169002*ep^12-58695761885*ep^11+
         1816711906*ep^10+20510267714*ep^9-4173740486*ep^8-2401468118*
         ep^7+736290698*ep^6+120717971*ep^5-47154952*ep^4-4681257*ep^3+
         1768812*ep^2+102604*ep-32384,103680000*ep^19-369792000*ep^18+
         431020800*ep^17-132904320*ep^16-82617720*ep^15+54815340*ep^14+
         950940*ep^13-5977800*ep^12+604800*ep^11+262860*ep^10-39540*
         ep^9-4080*ep^8+720*ep^7)
         +tf*nf*cf^3*G10*G20*rat(9059019264*ep^18+188496000*ep^17-
         18651843168*ep^16-96976427928*ep^15+311095688688*ep^14-
         340450958560*ep^13+154053296820*ep^12-639172008*ep^11-
         22866629364*ep^10+3750139060*ep^9+1920492740*ep^8-271748788*
         ep^7-171560940*ep^6-30696308*ep^5+44342744*ep^4-7637916*ep^3-
         908928*ep^2+374448*ep-29056,58320000*ep^19-242028000*ep^18+
         372292200*ep^17-248648130*ep^16+40609125*ep^15+36172170*ep^14-
         18786015*ep^13+1155690*ep^12+1172115*ep^11-258570*ep^10-6885*
         ep^9+6840*ep^8-540*ep^7)
         +tf*nf*cf^3*G10*G20*G30*rat(28946308608*ep^19-20518879680*
         ep^18-15254917248*ep^17-235978683948*ep^16+662617548568*ep^15-
         648115116959*ep^14+213304732075*ep^13+63434231007*ep^12-
         46853501729*ep^11-12065603600*ep^10+11364350904*ep^9+941381296
         *ep^8-1922285588*ep^7+174933727*ep^6+156548849*ep^5-36743611*
         ep^4-1958539*ep^3+1283752*ep^2-89900*ep-1984,933120000*ep^20-
         3639168000*ep^19+4988563200*ep^18-2489201280*ep^17-344846520*
         ep^16+741191220*ep^15-155887560*ep^14-56653020*ep^13+23376600*
         ep^12+551340*ep^11-1144440*ep^10+81900*ep^9+18720*ep^8-2160*
         ep^7)
         +tf*nf*cf^3*G10^2*rat(4103713728*ep^18+5017935072*ep^17-
         6626733972*ep^16-52891883812*ep^15+107746600571*ep^14-
         75175396352*ep^13+12855042485*ep^12+8344745646*ep^11-
         3321401112*ep^10+102087477*ep^9-201478879*ep^8+109329383*ep^7+
         46456990*ep^6-27694767*ep^5+142602*ep^4+1679563*ep^3-176917*
         ep^2-27810*ep+4104,25920000*ep^19-83808000*ep^18+82699200*
         ep^17-14011680*ep^16-18920190*ep^15+7975185*ep^14+986580*ep^13
         -915975*ep^12+38700*ep^11+41115*ep^10-4380*ep^9-645*ep^8+90*
         ep^7)
         +tf^2*nf^2*ca^2*rat(812*ep^9-6384*ep^8+21559*ep^7-40975*ep^6+
         48480*ep^5-37513*ep^4+19469*ep^3-6793*ep^2+1500*ep-159,16*
         ep^11-128*ep^10+424*ep^9-744*ep^8+729*ep^7-378*ep^6+81*ep^5)
         +tf^2*nf^2*ca^2*G30*rat(38400*ep^13-344320*ep^12+1437232*ep^11
         -3940984*ep^10+8105272*ep^9-12614122*ep^8+14184201*ep^7-
         10881469*ep^6+5181303*ep^5-1080990*ep^4-263598*ep^3+231169*
         ep^2-56406*ep+4896,2400*ep^15-19840*ep^14+68432*ep^13-126192*
         ep^12+130966*ep^11-70772*ep^10+11172*ep^9+6480*ep^8-2970*ep^7+
         324*ep^6)
         +tf^2*nf^2*ca^2*G20*rat(2799360000*ep^19-25919526528*ep^18+
         67182238800*ep^17+48422724060*ep^16-572373444756*ep^15+
         1294634127303*ep^14-1610770171005*ep^13+1280970881236*ep^12-
         576283341506*ep^11-40276674230*ep^10+240843624256*ep^9-
         125818229842*ep^8+3590970240*ep^7+18542118803*ep^6-5093098327*
         ep^5-581790154*ep^4+398443922*ep^3-22113848*ep^2-9247224*ep+
         1094400,233280000*ep^21-1998432000*ep^20+7127416800*ep^19-
         13394952720*ep^18+13348504080*ep^17-4892567400*ep^16-
         3055245210*ep^15+3696067395*ep^14-850092300*ep^13-420978195*
         ep^12+220431510*ep^11-664335*ep^10-14586480*ep^9+1570995*ep^8+
         291600*ep^7-43740*ep^6)
         +tf^2*nf^2*ca^2*G20*G30*rat(-55781498880*ep^22+541042274304*
         ep^21-1808234572032*ep^20+2263700546112*ep^19+1009973054848*
         ep^18-5908031886048*ep^17+5530404900128*ep^16+114690699816*
         ep^15-3933109635632*ep^14+3244029621223*ep^13-517829345357*
         ep^12-1224628609030*ep^11+935393575888*ep^10-14723764326*ep^9-
         235243681312*ep^8+68060984354*ep^7+18797498248*ep^6-
         10564052885*ep^5+92814873*ep^4+558510048*ep^3-55555572*ep^2-
         9035568*ep+1252800,7464960000*ep^24-44665344000*ep^23+
         82883865600*ep^22+2169365760*ep^21-172342114560*ep^20+
         132298729920*ep^19+98561456640*ep^18-135523443600*ep^17-
         13626556560*ep^16+55771905780*ep^15-4435183620*ep^14-
         11090969820*ep^13+1686623580*ep^12+1088377020*ep^11-202980060*
         ep^10-49437540*ep^9+10103940*ep^8+816480*ep^7-174960*ep^6)
         +tf^2*nf^2*ca^2*G10*rat(-234960000*ep^18+1875123360*ep^17-
         5939943504*ep^16+8711476400*ep^15-3045215904*ep^14-9902466030*
         ep^13+18854757963*ep^12-16362967174*ep^11+6327265953*ep^10+
         1960662161*ep^9-3700516979*ep^8+1688895123*ep^7-133206399*ep^6
         -141500927*ep^5+40194120*ep^4+1193471*ep^3-1391890*ep^2+35616*
         ep+15840,2160000*ep^20-16524000*ep^19+49047600*ep^18-63497040*
         ep^17+8948640*ep^16+72258570*ep^15-78866685*ep^14+18527310*
         ep^13+18235455*ep^12-11744850*ep^11+641445*ep^10+1002690*ep^9-
         171315*ep^8-22680*ep^7+4860*ep^6)
         +tf^2*nf^2*ca^2*G10*G30*rat(-25374228480*ep^22+589247529984*
         ep^21-4328115446016*ep^20+19455128021952*ep^19-51321607494288*
         ep^18+64008717607016*ep^17+2684712956764*ep^16-104144499131442
         *ep^15+106631347326998*ep^14-8853132158921*ep^13-
         54481164163742*ep^12+34992600631742*ep^11+625675390020*ep^10-
         8892579291286*ep^9+3024417208856*ep^8+370326076334*ep^7-
         425490235282*ep^6+59756863751*ep^5+16267034138*ep^4-5259693986
         *ep^3+101897432*ep^2+110792856*ep-10598400,14929920000*ep^24-
         106748928000*ep^23+278695987200*ep^22-245521082880*ep^21-
         224816175360*ep^20+606795033600*ep^19-282672910080*ep^18-
         261125707680*ep^17+284007665520*ep^16-12291279120*ep^15-
         77087268720*ep^14+22275272880*ep^13+7023570480*ep^12-
         3583862640*ep^11-65198160*ep^10+204364080*ep^9-16057440*ep^8-
         3810240*ep^7+466560*ep^6)
         +tf^2*nf^2*ca^2*G10*G20*rat(849114316800*ep^25-7576293408768*
         ep^24+23322083355648*ep^23-31616402899968*ep^22+619149467136*
         ep^21+104511680918016*ep^20-228291006264560*ep^19+
         129177549635484*ep^18+219399177271672*ep^17-349852994355711*
         ep^16+60505923053931*ep^15+197522387534081*ep^14-
         132572199906883*ep^13-22400127953912*ep^12+52000508626462*
         ep^11-11782627877422*ep^10-7334595428218*ep^9+3875197637597*
         ep^8+69950380203*ep^7-409471056535*ep^6+65095378597*ep^5+
         14877338554*ep^4-4798043684*ep^3+47828360*ep^2+99808896*ep-
         8683776,67184640000*ep^27-401988096000*ep^26+693700070400*
         ep^25+347111619840*ep^24-2220596778240*ep^23+1341270740160*
         ep^22+2097786643200*ep^21-2490486330960*ep^20-547971745680*
         ep^19+1647734170500*ep^18-215577643860*ep^17-517475181960*
         ep^16+157769709120*ep^15+78561814680*ep^14-35815125240*ep^13-
         4690329840*ep^12+3688549920*ep^11-52549020*ep^10-171177300*
         ep^9+14492520*ep^8+2857680*ep^7-349920*ep^6)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(202091397120*ep^25-
         2755343443968*ep^24+11311504298496*ep^23-29656858400640*ep^22+
         60158867347872*ep^21-47786263939728*ep^20-93695535822840*ep^19
         +225029253868396*ep^18-93968531421752*ep^17-149569900946868*
         ep^16+163094364439229*ep^15-3044180428624*ep^14-70222684287589
         *ep^13+30291929131134*ep^12+8315015897308*ep^11-9805193313404*
         ep^10+1534392349494*ep^9+1073764262696*ep^8-469471180763*ep^7-
         3057313624*ep^6+38081162047*ep^5-6114175954*ep^4-825547430*
         ep^3+275817896*ep^2-11415192*ep-1101312,268738560000*ep^27-
         1607952384000*ep^26+2774800281600*ep^25+1388446479360*ep^24-
         8882387112960*ep^23+5365082960640*ep^22+8391146572800*ep^21-
         9961945323840*ep^20-2191886982720*ep^19+6590936682000*ep^18-
         862310575440*ep^17-2069900727840*ep^16+631078836480*ep^15+
         314247258720*ep^14-143260500960*ep^13-18761319360*ep^12+
         14754199680*ep^11-210196080*ep^10-684709200*ep^9+57970080*ep^8
         +11430720*ep^7-1399680*ep^6)
         +tf^2*nf^2*ca^2*G10^2*rat(2627665920000*ep^26-23018915819520*
         ep^25+86164021071360*ep^24-158003777022336*ep^23+
         51840177043680*ep^22+344106270652296*ep^21-587952252231348*
         ep^20+148540540161846*ep^19+527474560363283*ep^18-
         583643066778076*ep^17+92089746375115*ep^16+262506325536020*
         ep^15-221255513670626*ep^14+29366614388856*ep^13+
         62306278115990*ep^12-39349689398986*ep^11+1050494468935*ep^10+
         7563337472228*ep^9-2485082881625*ep^8-306384464712*ep^7+
         310375330616*ep^6-34935929560*ep^5-12076458740*ep^4+3077339768
         *ep^3+15088912*ep^2-64105824*ep+5096448,134369280000*ep^28-
         893555712000*ep^27+1923384268800*ep^26-230710187520*ep^25-
         4904009049600*ep^24+5643337184640*ep^23+2407212299520*ep^22-
         7778021519520*ep^21+2224704949920*ep^20+4026097335240*ep^19-
         2628134181720*ep^18-747513505440*ep^17+1005506327520*ep^16-
         53235982800*ep^15-176379336720*ep^14+38372840640*ep^13+
         13630872960*ep^12-5023164600*ep^11-272289240*ep^10+257221440*
         ep^9-13608000*ep^8-4510080*ep^7+466560*ep^6)
         +tf^2*nf^2*cf*ca*rat(-224*ep^7+1184*ep^6-2696*ep^5+3640*ep^4-
         3328*ep^3+1960*ep^2-624*ep+64,8*ep^9-44*ep^8+90*ep^7-81*ep^6+
         27*ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(-19200*ep^11+130880*ep^10-398816*ep^9
         +728480*ep^8-892984*ep^7+756556*ep^6-419620*ep^5+117644*ep^4+
         11884*ep^3-20872*ep^2+6048*ep-576,600*ep^13-3460*ep^12+7558*
         ep^11-7463*ep^10+2747*ep^9+369*ep^8-405*ep^7+54*ep^6)
         +tf^2*nf^2*cf*ca*G20*rat(165888*ep^12-1425024*ep^11+5792352*
         ep^10-11716672*ep^9+12475688*ep^8-7545960*ep^7+2725232*ep^6-
         178096*ep^5-829272*ep^4+749432*ep^3-302560*ep^2+59040*ep-4608,
         5184*ep^14-32400*ep^13+78912*ep^12-90936*ep^11+42660*ep^10+
         6219*ep^9-13770*ep^8+4617*ep^7-486*ep^6)
         +tf^2*nf^2*cf*ca*G20*G30*rat(9911808*ep^16-158962176*ep^15+
         782521056*ep^14-1846296272*ep^13+2478112920*ep^12-1983724372*
         ep^11+666788880*ep^10+602176656*ep^9-1099496676*ep^8+791613632
         *ep^7-259914228*ep^6-24538316*ep^5+61085520*ep^4-26622864*ep^3
         +5914032*ep^2-689568*ep+33408,2592000*ep^18-15811200*ep^17+
         35418960*ep^16-28961280*ep^15-13406760*ep^14+43108920*ep^13-
         29980575*ep^12+4736520*ep^11+4598370*ep^10-2975760*ep^9+773145
         *ep^8-97200*ep^7+4860*ep^6)
         +tf^2*nf^2*cf*ca*G10*rat(3200*ep^11-17536*ep^10+35104*ep^9-
         41504*ep^8+31888*ep^7+18000*ep^6-81160*ep^5+90344*ep^4-52168*
         ep^3+17848*ep^2-3728*ep+384,72*ep^13-396*ep^12+754*ep^11-405*
         ep^10-475*ep^9+747*ep^8-351*ep^7+54*ep^6)
         +tf^2*nf^2*cf*ca*G10*G30*rat(7634304*ep^14-101966400*ep^13+
         533254464*ep^12-1699344912*ep^11+3579848280*ep^10-5009693784*
         ep^9+4669183664*ep^8-2857580224*ep^7+1056033072*ep^6-138453024
         *ep^5-74635344*ep^4+47766336*ep^3-12561536*ep^2+1677568*ep-
         92544,972000*ep^16-6820200*ep^15+19709460*ep^14-30095910*ep^13
         +25655985*ep^12-11354310*ep^11+1369800*ep^10+942660*ep^9-
         452385*ep^8+77760*ep^7-4860*ep^6)
         +tf^2*nf^2*cf*ca*G10*G20*rat(-20051712*ep^16+450009216*ep^15-
         2965239360*ep^14+10450897632*ep^13-23358099648*ep^12+
         35340147072*ep^11-36970864368*ep^10+26219174656*ep^9-
         11144639760*ep^8+827679008*ep^7+2499135456*ep^6-1968096384*
         ep^5+824720832*ep^4-218529184*ep^3+36576000*ep^2-3536768*ep+
         150528,3499200*ep^18-27468720*ep^17+91414656*ep^16-167084856*
         ep^15+179791596*ep^14-109007127*ep^13+24010398*ep^12+14541174*
         ep^11-14083956*ep^10+5394141*ep^9-1126062*ep^8+125388*ep^7-
         5832*ep^6)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-324974592*ep^19+3942369792*
         ep^18-16951030272*ep^17+44402838336*ep^16-85804936992*ep^15+
         125896115472*ep^14-139038758184*ep^13+114310231824*ep^12-
         64632317252*ep^11+15013194492*ep^10+13017984964*ep^9-
         16220521848*ep^8+8223335548*ep^7-1849819788*ep^6-186443428*
         ep^5+253830120*ep^4-77472592*ep^3+12135552*ep^2-981760*ep+
         31488,209952000*ep^21-1420675200*ep^20+3699412560*ep^19-
         4100634720*ep^18+64323720*ep^17+4688952840*ep^16-4809415095*
         ep^15+1534188330*ep^14+645174585*ep^13-711860670*ep^12+
         210349575*ep^11+4749030*ep^10-19170405*ep^9+5251230*ep^8-
         626940*ep^7+29160*ep^6)
         +tf^2*nf^2*cf*ca*G10^2*rat(-691200*ep^15+7456320*ep^14-
         35627232*ep^13+86660016*ep^12-108849960*ep^11+46560688*ep^10+
         70067464*ep^9-154702208*ep^8+162496416*ep^7-115435272*ep^6+
         59220048*ep^5-21947320*ep^4+5706992*ep^3-983680*ep^2+100608*ep
         -4608,48600*ep^17-345060*ep^16+980478*ep^15-1339227*ep^14+
         633849*ep^13+657252*ep^12-1265592*ep^11+933993*ep^10-385347*
         ep^9+92394*ep^8-11988*ep^7+648*ep^6)
         +tf^2*nf^2*cf^2*G20*G30*rat(-1139328*ep^12+7116768*ep^11-
         18214832*ep^10+24655872*ep^9-18337336*ep^8+5987808*ep^7+
         1303392*ep^6-2006208*ep^5+712808*ep^4-60096*ep^3-24800*ep^2+
         6336*ep-384,648000*ep^14-3304800*ep^13+6683940*ep^12-6987780*
         ep^11+4176225*ep^10-1480500*ep^9+307575*ep^8-34560*ep^7+1620*
         ep^6)
         +tf^2*nf^2*cf^2*G10*G30*rat(279168*ep^11-715776*ep^10-345952*
         ep^9+3691680*ep^8-6844384*ep^7+7118176*ep^6-4884608*ep^5+
         2306816*ep^4-742144*ep^3+154880*ep^2-18880*ep+1024,54000*ep^13
         -261900*ep^12+491520*ep^11-459435*ep^10+233160*ep^9-65085*ep^8
         +9360*ep^7-540*ep^6)
         +tf^2*nf^2*cf^2*G10*G20*rat(-617472*ep^12+2064384*ep^11-
         1687296*ep^10-2664064*ep^9+8030656*ep^8-10038272*ep^7+8071424*
         ep^6-4573696*ep^5+1847104*ep^4-518784*ep^3+96000*ep^2-10496*ep
         +512,97200*ep^14-503820*ep^13+1041876*ep^12-1121895*ep^11+
         695349*ep^10-257049*ep^9+55899*ep^8-6588*ep^7+324*ep^6)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(953856*ep^13-12786048*ep^12+
         56683776*ep^11-132203232*ep^10+191653760*ep^9-187663360*ep^8+
         130492288*ep^7-66750816*ep^6+25766432*ep^5-7575776*ep^4+
         1658976*ep^3-251872*ep^2+22912*ep-896,1944000*ep^15-10562400*
         ep^14+23356620*ep^13-27647280*ep^12+19516455*ep^11-8617725*
         ep^10+2403225*ep^9-411255*ep^8+39420*ep^7-1620*ep^6)
         +tf^3*nf^3*ca*G30*rat(-19200*ep^9+121280*ep^8-318976*ep^7+
         447712*ep^6-350152*ep^5+133768*ep^4-2584*ep^3-17416*ep^2+5760*
         ep-576,1200*ep^12-7520*ep^11+17976*ep^10-19624*ep^9+8259*ep^8+
         756*ep^7-1161*ep^6+162*ep^5)
         +tf^3*nf^3*ca*G20*rat(12288*ep^8-67328*ep^7+146880*ep^6-157024
         *ep^5+71744*ep^4+12288*ep^3-28032*ep^2+11488*ep-1536,384*ep^11
         -2208*ep^10+4560*ep^9-3600*ep^8+1134*ep^6-243*ep^5)
         +tf^3*nf^3*ca*G20*G30*rat(11776*ep^12-841088*ep^11+4218304*
         ep^10-7745888*ep^9+5680848*ep^8-11600*ep^7-2675816*ep^6+
         1630608*ep^5-261392*ep^4-105456*ep^3+54920*ep^2-9360*ep+576,
         38400*ep^15-215040*ep^14+399072*ep^13-146640*ep^12-383856*
         ep^11+436776*ep^10-92010*ep^9-66753*ep^8+38880*ep^7-7371*ep^6+
         486*ep^5)
         +tf^3*nf^3*ca*G10*rat(-768*ep^8+3328*ep^7-4544*ep^6-32*ep^5+
         6320*ep^4-7696*ep^3+4496*ep^2-1424*ep+192,48*ep^11-256*ep^10+
         440*ep^9-120*ep^8-405*ep^7+378*ep^6-81*ep^5)
         +tf^3*nf^3*ca*G10*G20*rat(17024*ep^9-73792*ep^8+90496*ep^7+
         7136*ep^6-85088*ep^5+55424*ep^4-1728*ep^3-10144*ep^2+3616*ep-
         384,576*ep^13-2640*ep^12+2832*ep^11+3288*ep^10-7260*ep^9+1251*
         ep^8+3645*ep^7-1863*ep^6+243*ep^5)
         +tf^3*nf^3*cf*G20*G30*rat(-1792*ep^7+7872*ep^6-13632*ep^5+
         11360*ep^4-4032*ep^3-192*ep^2+512*ep-96,3200*ep^10-17920*ep^9+
         38856*ep^8-41180*ep^7+22570*ep^6-6525*ep^5+945*ep^4-54*ep^3)
         +xi*ca^4*rat(-263424*ep^10+1751008*ep^9-4720592*ep^8+6469256*
         ep^7-4496740*ep^6+1166668*ep^5+203746*ep^4-88235*ep^3-28316*
         ep^2+5145*ep+2880,8192*ep^10-36864*ep^9+55296*ep^8-27648*ep^7)
         +xi*ca^4*G30*rat(67200*ep^13-656960*ep^12+20939088*ep^11-
         15926064*ep^10-183820920*ep^9+418347884*ep^8-268168537*ep^7-
         57638169*ep^6+134065813*ep^5-53724624*ep^4+8486372*ep^3-
         1337008*ep^2+470793*ep-64890,3686400*ep^13-17571840*ep^12+
         28864512*ep^11-16988160*ep^10-110592*ep^9+2156544*ep^8-331776*
         ep^7)
         +xi*ca^4*G20*rat(118506240000*ep^19+2318514624000*ep^18-
         20885317632000*ep^17+57486743249280*ep^16-59422138565632*ep^15
         -8228253418368*ep^14+71734905883152*ep^13-62586133121976*ep^12
         +18153872948316*ep^11+5658465789070*ep^10-5671530001712*ep^9+
         1019445095064*ep^8+408827602035*ep^7-187108451430*ep^6+
         2881721034*ep^5+10472036336*ep^4-1348201389*ep^3-241663992*
         ep^2+60315156*ep-3059424,119439360000*ep^19-605159424000*ep^18
         +1053421977600*ep^17-571442135040*ep^16-287040430080*ep^15+
         356265492480*ep^14-26357806080*ep^13-55488430080*ep^12+
         10372700160*ep^11+3180625920*ep^10-730321920*ep^9-59719680*
         ep^8+14929920*ep^7)
         +xi*ca^4*G20*G30*rat(-15895388160000*ep^24-64220000256000*
         ep^23+204675628953600*ep^22+1362576309903360*ep^21-
         6080322057321984*ep^20+7494692756692224*ep^19+2211402185814464
         *ep^18-11646470614322080*ep^17+5167765665284032*ep^16+
         5416253186788032*ep^15-4510275808530796*ep^14-822868124990250*
         ep^13+1527369608468274*ep^12-74995139658514*ep^11-
         269793221926903*ep^10+38146649307684*ep^9+27908341927563*ep^8-
         4530555709494*ep^7-1944232708577*ep^6+240797179382*ep^5+
         104041774959*ep^4-7124207448*ep^3-3505430888*ep^2+112447104*ep
         +47030256,45864714240000*ep^24-133007671296000*ep^23-
         33048074649600*ep^22+332042694819840*ep^21-54466383052800*
         ep^20-316557452574720*ep^19+51333656739840*ep^18+
         143750768394240*ep^17-14751595929600*ep^16-33310594068480*
         ep^15+1973204029440*ep^14+4121916456960*ep^13-134873579520*
         ep^12-273532170240*ep^11+4549201920*ep^10+9127157760*ep^9-
         59719680*ep^8-119439360*ep^7)
         +xi*ca^4*G10*rat(21047040000*ep^17-134531136000*ep^16+
         303939494400*ep^15-166028371840*ep^14-444355338688*ep^13+
         838895908128*ep^12-462756938352*ep^11-105400059328*ep^10+
         235731133528*ep^9-93380534734*ep^8-1726021396*ep^7+11370007911
         *ep^6-2528898952*ep^5-173015716*ep^4+150641708*ep^3-20626313*
         ep^2-3119448*ep+770292,442368000*ep^17-1658880000*ep^16+
         1186529280*ep^15+1952563200*ep^14-2367528960*ep^13-305080320*
         ep^12+783974400*ep^11-11550720*ep^10-69120000*ep^9+829440*ep^8
         +1658880*ep^7)
         +xi*ca^4*G10*G30*rat(-523133614080000*ep^23+4360402492416000*
         ep^22-29083972951572480*ep^21+84680030565517824*ep^20-
         71271891964968000*ep^19-100661780900730368*ep^18+
         213964990438983952*ep^17-64712197271291616*ep^16-
         107136483479816496*ep^15+76631008814611448*ep^14+
         11788852438161256*ep^13-22335226530786904*ep^12+
         2482803809105612*ep^11+2326134078297598*ep^10-457684246903919*
         ep^9-38917881293676*ep^8-13600629165631*ep^7-1975725633648*
         ep^6+5022124356807*ep^5-329151179812*ep^4-268234797985*ep^3+
         30284926570*ep^2+4512136884*ep-632293416,183458856960000*ep^24
         -807218970624000*ep^23+803447871897600*ep^22+1058639141928960*
         ep^21-2075355882455040*ep^20-10686336860160*ep^19+
         1476907605688320*ep^18-368785356226560*ep^17-449616779182080*
         ep^16+150572397035520*ep^15+65848993873920*ep^14-
         24329647226880*ep^13-4862336532480*ep^12+1876533903360*ep^11+
         174058536960*ep^10-68717445120*ep^9-2388787200*ep^8+955514880*
         ep^7)
         +xi*ca^4*G10*G20*rat(-2222064783360000*ep^27+10838822575104000
         *ep^26+2233494769305600*ep^25-102513283668380160*ep^24+
         235335603006033408*ep^23-199592477471883456*ep^22-
         35345178101808288*ep^21+270183312045404256*ep^20-
         316485742866950752*ep^19+103565864624306124*ep^18+
         172392018071195350*ep^17-196873995852787560*ep^16+
         20804391072801697*ep^15+70924950379236580*ep^14-
         33072318630890512*ep^13-6678821423415738*ep^12+
         7851928591647580*ep^11-917808604167102*ep^10-596668798803128*
         ep^9+173161145801242*ep^8-3230405808013*ep^7-3380337544842*
         ep^6+1074674221762*ep^5-386475358560*ep^4+27739355680*ep^3+
         13710534496*ep^2-2575788384*ep+115902720,309586821120000*ep^27
         -1284785307648000*ep^26+755133854515200*ep^25+3283456325713920
         *ep^24-4222896817766400*ep^23-2480177659576320*ep^22+
         5680118215802880*ep^21+447897600*ep^20-3394455999344640*ep^19+
         789987590184960*ep^18+1011431819796480*ep^17-378672952320000*
         ep^16-147143531888640*ep^15+77494894387200*ep^14+8074541998080
         *ep^13-7644961751040*ep^12+181313925120*ep^11+347356200960*
         ep^10-30934794240*ep^9-5733089280*ep^8+716636160*ep^7)
         +xi*ca^4*G10*G20*G30*rat(4450310553600000*ep^28-
         1462233378816000*ep^27-130373634480537600*ep^26+
         520184528663961600*ep^25-576025159137979392*ep^24-
         954660428782139520*ep^23+3100148309626644672*ep^22-
         2192874888512992224*ep^21-1596623398814951728*ep^20+
         3018494570094677984*ep^19-738863283567620624*ep^18-
         1098815529938794520*ep^17+712745491190518096*ep^16+
         53416906060384112*ep^15-157177673925197856*ep^14+
         37711704934180376*ep^13+172807844694265*ep^12-2938236344469218
         *ep^11+4097682652192738*ep^10-1436710426969330*ep^9-
         480337701304452*ep^8+325011303661994*ep^7+2380584964918*ep^6-
         28133479949798*ep^5+3002850274027*ep^4+1022157482048*ep^3-
         173815529048*ep^2-11728137504*ep+2602311984,9906778275840000*
         ep^28-38636435275776000*ep^27+13886000883302400*ep^26+
         111111673258967040*ep^25-108865047562813440*ep^24-
         113148859648573440*ep^23+161922361629081600*ep^22+
         45440960059146240*ep^21-108622588395847680*ep^20-
         1876045108838400*ep^19+38685718954967040*ep^18-
         4026079915868160*ep^17-7737976638996480*ep^16+1302688365281280
         *ep^15+878344499036160*ep^14-180042440048640*ep^13-
         55357648404480*ep^12+12565909831680*ep^11+1788936192000*ep^10-
         430937210880*ep^9-22932357120*ep^8+5733089280*ep^7)
         +xi*ca^4*G10^2*rat(-2144533708800000*ep^28+13940400734208000*
         ep^27-27560475456307200*ep^26+1531965029990400*ep^25+
         72768930940634112*ep^24-126035166412094976*ep^23+
         63003636813884544*ep^22+136158126261299200*ep^21-
         249910219154749472*ep^20+59827884192670560*ep^19+
         176690242014347416*ep^18-129403473087763952*ep^17-
         36918242731578802*ep^16+63602625547557652*ep^15-
         6136060310627006*ep^14-14190042997983052*ep^13+
         3933807064269171*ep^12+1525749127936740*ep^11-665447431301480*
         ep^10-71927789684388*ep^9+52134881986296*ep^8+1387054338424*
         ep^7-2183435450146*ep^6-43934495680*ep^5+52159188831*ep^4+
         3722813200*ep^3-839830328*ep^2-113752128*ep+14174064,
         275188285440000*ep^28-1073234313216000*ep^27+385722246758400*
         ep^26+3086435368304640*ep^25-3024029098967040*ep^24-
         3143023879127040*ep^23+4497843378585600*ep^22+1262248890531840
         *ep^21-3017294122106880*ep^20-52112364134400*ep^19+
         1074603304304640*ep^18-111835553218560*ep^17-214943795527680*
         ep^16+36185787924480*ep^15+24398458306560*ep^14-5001178890240*
         ep^13-1537712455680*ep^12+349053050880*ep^11+49692672000*ep^10
         -11970478080*ep^9-637009920*ep^8+159252480*ep^7)
         +xi*[d4AA/na]*G30*rat(134400*ep^11-910720*ep^10+2714016*ep^9+
         56728320*ep^8-103936680*ep^7+54606388*ep^6+3129220*ep^5-
         11707899*ep^4+3786734*ep^3-533763*ep^2+71668*ep-9116,153600*
         ep^11-271360*ep^10+43008*ep^9+31744*ep^8-6144*ep^7)
         +xi*[d4AA/na]*G20*rat(892800000*ep^14-6119827200*ep^13-
         72404977280*ep^12+139996031584*ep^11-63535845944*ep^10-
         27785579516*ep^9+31142777374*ep^8-6109432167*ep^7-1828264162*
         ep^6+830095457*ep^5-68029684*ep^4-7745461*ep^3+1457270*ep^2-
         310185*ep+44154,103680000*ep^15-196992000*ep^14+40060800*ep^13
         +42079680*ep^12-11848320*ep^11-2736000*ep^10+835200*ep^9+54720
         *ep^8-17280*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(-27095040000*ep^17+513423360000*
         ep^16-257890713600*ep^15-6793986263040*ep^14+10401057467776*
         ep^13-760022565568*ep^12-8000666970976*ep^11+6034529047632*
         ep^10-1126427359544*ep^9-503389871068*ep^8+231633453774*ep^7+
         5527136513*ep^6-16773747314*ep^5+1421322990*ep^4+589749542*
         ep^3-84542435*ep^2-8001418*ep+1456736,26542080000*ep^17-
         50429952000*ep^16+8596684800*ep^15+13924270080*ep^14-
         3674142720*ep^13-1373690880*ep^12+403384320*ep^11+57784320*
         ep^10-17786880*ep^9-875520*ep^8+276480*ep^7)
         +xi*[d4AA/na]*G10*rat(22432000*ep^10+219111232*ep^9-303348512*
         ep^8+20523160*ep^7+128370980*ep^6-61305990*ep^5+4430625*ep^4+
         2394343*ep^3-332463*ep^2-21649*ep+2194,1536000*ep^12-2432000*
         ep^11+2560*ep^10+289280*ep^9-2560*ep^8-7680*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(-912955392000*ep^17+2463725260800*
         ep^16-85841827722240*ep^15+234452370204416*ep^14-
         203716186690816*ep^13+663815781632*ep^12+94186014043712*ep^11-
         41016880437600*ep^10-8054606463776*ep^9+9342680137600*ep^8-
         1194821679136*ep^7-596612760609*ep^6+161128127515*ep^5+
         9520522752*ep^4-6202940206*ep^3+219698283*ep^2+81663827*ep-
         6154154,106168320000*ep^18-307888128000*ep^17+236106547200*
         ep^16+21310341120*ep^15-70393651200*ep^14+9201807360*ep^13+
         7108300800*ep^12-1382400000*ep^11-302284800*ep^10+67645440*
         ep^9+4608000*ep^8-1105920*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(-3110400000*ep^17-30706560000*ep^16+
         84551212800*ep^15+5178230660160*ep^14-14984731604672*ep^13+
         12925384265160*ep^12+2002914349900*ep^11-10092331348554*ep^10+
         6004661798937*ep^9-634736708185*ep^8-711312631782*ep^7+
         287914748974*ep^6-14229110131*ep^5-13072312401*ep^4+2501028312
         *ep^3+57966430*ep^2-51550564*ep+3629216,9953280000*ep^17-
         31352832000*ep^16+29973196800*ep^15-5495454720*ep^14-
         5225541120*ep^13+2169054720*ep^12+124139520*ep^11-160634880*
         ep^10+11819520*ep^9+3386880*ep^8-414720*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(318504960000*ep^19-118941696000*
         ep^18-10547576524800*ep^17+125892561576960*ep^16-
         321084113975040*ep^15+278056101036032*ep^14+52622227810880*
         ep^13-269435668370464*ep^12+196839635080784*ep^11-
         50906674123464*ep^10-7467220038848*ep^9+6652140898576*ep^8-
         436210267507*ep^7-438354464934*ep^6+76753142797*ep^5+
         15610354374*ep^4-5007021697*ep^3+48340446*ep^2+96446231*ep-
         8076326,955514880000*ep^19-3089498112000*ep^18+3048623308800*
         ep^17-516526571520*ep^16-697473884160*ep^15+293997219840*ep^14
         +36369285120*ep^13-33766502400*ep^12+1426636800*ep^11+
         1515663360*ep^10-161464320*ep^9-23777280*ep^8+3317760*ep^7)
         +xi*[d4AA/na]*G10^2*rat(3317760000*ep^19-273936384000*ep^18+
         1096280064000*ep^17+14818875555840*ep^16-51749011305728*ep^15+
         61909013274112*ep^14-26084751640096*ep^13-8069684717184*ep^12+
         11885611273216*ep^11-3376524988400*ep^10-603540953822*ep^9+
         542436161064*ep^8-85945743573*ep^7-12367228996*ep^6+5706139517
         *ep^5-643057426*ep^4+928045*ep^3+10369904*ep^2-2079959*ep+
         157486,26542080000*ep^19-85819392000*ep^18+84683980800*ep^17-
         14347960320*ep^16-19374274560*ep^15+8166589440*ep^14+
         1010257920*ep^13-937958400*ep^12+39628800*ep^11+42101760*ep^10
         -4485120*ep^9-660480*ep^8+92160*ep^7)
         +xi*nf*[d4FA/na]*G30*rat(-3840*ep^8+13056*ep^7-15040*ep^6+5412
         *ep^5+806*ep^4-610*ep^3-57*ep^2+44*ep-3,60*ep^11-142*ep^10+66*
         ep^9+22*ep^8-6*ep^7)
         +xi*nf*[d4FA/na]*G20*rat(14100480*ep^11-56247168*ep^10+
         56364960*ep^9-7253472*ep^8-11552232*ep^7+2625040*ep^6+1035696*
         ep^5-195384*ep^4-55644*ep^3+7332*ep^2+1236*ep-124,108000*ep^14
         -234000*ep^13+60930*ep^12+77985*ep^11-7110*ep^10-6120*ep^9+180
         *ep^8+135*ep^7)
         +xi*nf*[d4FA/na]*G20*G30*rat(263992320*ep^13-835994112*ep^12+
         929085120*ep^11-348799360*ep^10-89627800*ep^9+94159660*ep^8-
         6039194*ep^7-10368585*ep^6+2060052*ep^5+426718*ep^4-121166*
         ep^3-7045*ep^2+2108*ep+84,2592000*ep^16-5832000*ep^15+1714320*
         ep^14+2217780*ep^13-448470*ep^12-288630*ep^11+30780*ep^10+
         15120*ep^9-630*ep^8-270*ep^7)
         +xi*nf*[d4FA/na]*G10*rat(-197760*ep^10+1055456*ep^9-1389104*
         ep^8+616128*ep^7+13100*ep^6-68254*ep^5+5748*ep^4+3557*ep^3-395
         *ep^2-87*ep+11,6000*ep^13-15500*ep^12+9510*ep^11+1120*ep^10-
         1140*ep^9-20*ep^8+30*ep^7)
         +xi*nf*[d4FA/na]*G10*G30*rat(3727073280*ep^14-15740869120*
         ep^13+24201250816*ep^12-14699063456*ep^11-849042896*ep^10+
         4626692712*ep^9-1068568740*ep^8-503180692*ep^7+173808766*ep^6+
         29372741*ep^5-12199039*ep^4-870750*ep^3+391188*ep^2+9509*ep-
         4319,13824000*ep^17-44928000*ep^16+40247040*ep^15+2685120*
         ep^14-14220000*ep^13+852480*ep^12+1703520*ep^11-83520*ep^10-
         84000*ep^9+1920*ep^8+1440*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*rat(-155696640*ep^13+689130368*ep^12-
         1188360768*ep^11+948027904*ep^10-243061624*ep^9-122655280*ep^8
         +84639922*ep^7-4568416*ep^6-6889677*ep^5+1097039*ep^4+231964*
         ep^3-49526*ep^2-2761*ep+695,648000*ep^16-2268000*ep^15+2453580
         *ep^14-487530*ep^13-544680*ep^12+176130*ep^11+35820*ep^10-
         12870*ep^9-720*ep^8+270*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(-1722408960*ep^14+7534159360*
         ep^13-12587574272*ep^12+9422662752*ep^11-1838032848*ep^10-
         1444490520*ep^9+612761948*ep^8+153661372*ep^7-103554130*ep^6-
         1009083*ep^5+6634929*ep^4-396846*ep^3-169340*ep^2+10021*ep+
         1617,41472000*ep^17-134784000*ep^16+120741120*ep^15+8055360*
         ep^14-42660000*ep^13+2557440*ep^12+5110560*ep^11-250560*ep^10-
         252000*ep^9+5760*ep^8+4320*ep^7)
         +xi*nf*[d4FA/na]*G10^2*rat(-425963520*ep^14+1963691520*ep^13-
         3060108288*ep^12+1790919072*ep^11+99332176*ep^10-473075560*
         ep^9+86230036*ep^8+45304396*ep^7-10484474*ep^6-2643243*ep^5+
         544181*ep^4+93514*ep^3-14644*ep^2-1315*ep+149,3456000*ep^17-
         11232000*ep^16+10061760*ep^15+671280*ep^14-3555000*ep^13+
         213120*ep^12+425880*ep^11-20880*ep^10-21000*ep^9+480*ep^8+360*
         ep^7)
         +xi*tf*nf*ca^3*rat(-37824*ep^9+248672*ep^8-686816*ep^7+1039380
         *ep^6-947752*ep^5+545559*ep^4-207378*ep^3+56295*ep^2-11428*ep+
         1332,256*ep^10-1408*ep^9+2880*ep^8-2592*ep^7+864*ep^6)
         +xi*tf*nf*ca^3*G30*rat(230400*ep^13-1336320*ep^12+3325584*
         ep^11-4851696*ep^10+4872820*ep^9-3763288*ep^8+2939392*ep^7-
         2665920*ep^6+1609184*ep^5-218777*ep^4-231901*ep^3+99483*ep^2-
         10404*ep-108,57600*ep^14-332160*ep^13+725568*ep^12-716448*
         ep^11+263712*ep^10+35424*ep^9-38880*ep^8+5184*ep^7)
         +xi*tf*nf*ca^3*G20*rat(37977984000*ep^18-139778784000*ep^17-
         55069027200*ep^16+1019250890064*ep^15-2011418076300*ep^14+
         1655292657708*ep^13-299455168215*ep^12-516115958943*ep^11+
         425572920513*ep^10-117351973621*ep^9-16279836695*ep^8+
         25135314081*ep^7-8064558279*ep^6-261977115*ep^5+731403462*ep^4
         -94095722*ep^3-16661254*ep^2+2938908*ep+8928,746496000*ep^19-
         4230144000*ep^18+8674076160*ep^17-6685770240*ep^16-896797440*
         ep^15+3661943040*ep^14-926618400*ep^13-552713760*ep^12+
         190546560*ep^11+31268160*ep^10-11936160*ep^9-583200*ep^8+
         233280*ep^7)
         +xi*tf*nf*ca^3*G20*G30*rat(-32248627200000*ep^24+
         47278743552000*ep^23+325365637017600*ep^22-884712979123200*
         ep^21+242261130087936*ep^20+1345398482662656*ep^19-
         1341875055879504*ep^18-314488775966068*ep^17+1052955882897284*
         ep^16-372123866362573*ep^15-244859157235755*ep^14+
         228257515706253*ep^13-26807146168491*ep^12-44015487354889*
         ep^11+20192597571263*ep^10+1920944844011*ep^9-3249054284625*
         ep^8+342501957798*ep^7+235423429380*ep^6-45223360084*ep^5-
         8133621568*ep^4+1991212208*ep^3+111011616*ep^2-30650112*ep-
         107136,1433272320000*ep^25-5589762048000*ep^24+3123737395200*
         ep^23+11409086545920*ep^22-12078408683520*ep^21-8190345922560*
         ep^20+11496597166080*ep^19+2888034739200*ep^18-4953198885120*
         ep^17-579968691840*ep^16+1102618690560*ep^15+67147263360*ep^14
         -133024688640*ep^13-4333080960*ep^12+8690042880*ep^11+
         143061120*ep^10-287089920*ep^9-1866240*ep^8+3732480*ep^7)
         +xi*tf*nf*ca^3*G10*rat(5087232000*ep^18-35832576000*ep^17+
         98086033920*ep^16-114774626304*ep^15-1268290688*ep^14+
         161236300480*ep^13-186336852960*ep^12+79919097984*ep^11+
         11537971952*ep^10-27880401452*ep^9+12408367330*ep^8-2083734400
         *ep^7-319280289*ep^6+279088890*ep^5-65807834*ep^4+512750*ep^3+
         2356165*ep^2-272748*ep-396,27648000*ep^19-138240000*ep^18+
         210670080*ep^17+3417600*ep^16-281975040*ep^15+196404480*ep^14+
         35840160*ep^13-66736800*ep^12+8832000*ep^11+5271360*ep^10-
         1041120*ep^9-116640*ep^8+25920*ep^7)
         +xi*tf*nf*ca^3*G10*G30*rat(2707292160000*ep^23-6918249528000*
         ep^22-21725013434400*ep^21+101244846567780*ep^20-
         112238868092196*ep^19-43528027616561*ep^18+184431196170621*
         ep^17-123743744324392*ep^16-22577176036920*ep^15+
         90490419880808*ep^14-67413003644396*ep^13+7776702182158*ep^12+
         24834606255118*ep^11-14511283077631*ep^10-1188830414855*ep^9+
         2931580954226*ep^8-365435256472*ep^7-243595873868*ep^6+
         50312054294*ep^5+9510495092*ep^4-2378448130*ep^3-165171148*
         ep^2+39231336*ep+967536,238878720000*ep^24-1230225408000*ep^23
         +1789666099200*ep^22+779696824320*ep^21-3885798481920*ep^20+
         1716922183680*ep^19+2366201825280*ep^18-1811695587840*ep^17-
         558173145600*ep^16+641953036800*ep^15+50171328000*ep^14-
         104877273600*ep^13-871257600*ep^12+8556756480*ep^11-77575680*
         ep^10-335508480*ep^9+2488320*ep^8+4976640*ep^7)
         +xi*tf*nf*ca^3*G10*G20*rat(-7511242752000*ep^25+39714147072000
         *ep^24-46974778208640*ep^23-116867992706208*ep^22+
         369708224959008*ep^21-257463452047068*ep^20-283407268021476*
         ep^19+552928480520171*ep^18-178756743682760*ep^17-
         267501061815393*ep^16+257186904920902*ep^15-4693167680138*
         ep^14-97410135221188*ep^13+37040121929458*ep^12+14124829913208
         *ep^11-11220190542673*ep^10-141567621864*ep^9+1484400952755*
         ep^8-164273609618*ep^7-99678888384*ep^6+16299316292*ep^5+
         3497967928*ep^4-610476376*ep^3-61450768*ep^2+8356512*ep+400320
         ,161243136000*ep^26-725594112000*ep^25+574697410560*ep^24+
         1762947348480*ep^23-2821112893440*ep^22-1102351887360*ep^21+
         3815736664320*ep^20-367930650240*ep^19-2388674655360*ep^18+
         663552241920*ep^17+785511959040*ep^16-279785352960*ep^15-
         139823435520*ep^14+54092482560*ep^13+12986023680*ep^12-
         5155574400*ep^11-573540480*ep^10+229236480*ep^9+9331200*ep^8-
         3732480*ep^7)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(393672130560000*ep^28-
         1403305000128000*ep^27-1928869026076800*ep^26+
         16478149061613600*ep^25-26709954997179672*ep^24+
         816423167498652*ep^23+45750558855944154*ep^22-
         49173813776517229*ep^21-1268564915524471*ep^20+
         39230663150932679*ep^19-25551955857273299*ep^18-
         5224662146101934*ep^17+13834071644353952*ep^16-
         4528232712514226*ep^15-2405155410482212*ep^14+2029946196304163
         *ep^13-103421308212569*ep^12-338479625284745*ep^11+
         90917437074233*ep^10+24030826144984*ep^9-12748620508858*ep^8-
         205532178808*ep^7+812433234196*ep^6-63661452176*ep^5-
         24850132798*ep^4+3290116448*ep^3+277903728*ep^2-51873408*ep+
         880416,51597803520000*ep^29-252829237248000*ep^28+
         273554354995200*ep^27+506383710289920*ep^26-1145712087613440*
         ep^25-22311521280000*ep^24+1432662610821120*ep^23-
         606673966510080*ep^22-802414314869760*ep^21+555971579619840*
         ep^20+211259187832320*ep^19-222457285785600*ep^18-
         19332795432960*ep^17+47086796897280*ep^16-2210124303360*ep^15-
         5512431974400*ep^14+649399956480*ep^13+353768532480*ep^12-
         56130071040*ep^11-11561840640*ep^10+2125025280*ep^9+149299200*
         ep^8-29859840*ep^7)
         +xi*tf*nf*ca^3*G10^2*rat(-38459473920000*ep^27+250269720192000
         *ep^26-541507310380800*ep^25+71669282258880*ep^24+
         1558509217957872*ep^23-2240975231134560*ep^22-164201550307272*
         ep^21+2997806198099844*ep^20-2073871701976389*ep^19-
         1024470627309462*ep^18+1802059205927465*ep^17-288998050056400*
         ep^16-598295263986504*ep^15+276530724737546*ep^14+
         79279416672528*ep^13-73598972523954*ep^12+377958850595*ep^11+
         9549078101066*ep^10-1174261505463*ep^9-670994361880*ep^8+
         122351851098*ep^7+26140888818*ep^6-5230283338*ep^5-583665418*
         ep^4+87730128*ep^3+8610992*ep^2-229920*ep-77472,1074954240000*
         ep^28-4998537216000*ep^27+4449414758400*ep^26+11662014320640*
         ep^25-20953498245120*ep^24-5703197921280*ep^23+28421338245120*
         ep^22-5533706407680*ep^21-18100391495040*ep^20+7057643368320*
         ep^19+6165643921920*ep^18-3093115806720*ep^17-1176045523200*
         ep^16+686963554560*ep^15+125696632320*ep^14-83418174720*ep^13-
         7325377920*ep^12+5538833280*ep^11+215331840*ep^10-187038720*
         ep^9-2488320*ep^8+2488320*ep^7)
         +xi*tf*nf*cf*ca^2*rat(696*ep^7-2828*ep^6+5214*ep^5-6233*ep^4+
         5065*ep^3-2585*ep^2+783*ep-106,8*ep^8-24*ep^7+18*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-38400*ep^10+145920*ep^9-271824*ep^8
         +384344*ep^7-395216*ep^6+289382*ep^5-155429*ep^4+36830*ep^3+
         11521*ep^2-7440*ep+924,2400*ep^11-7840*ep^10+7032*ep^9-512*
         ep^8-840*ep^7+144*ep^6)
         +xi*tf*nf*cf*ca^2*G20*rat(-1944000*ep^12+4520016*ep^11+3699396
         *ep^10-21088248*ep^9+26248531*ep^8-14448919*ep^7+1378558*ep^6+
         3724503*ep^5-2778508*ep^4+659876*ep^3+141359*ep^2-98512*ep+
         13380,15552*ep^13-53136*ep^12+48168*ep^11+6228*ep^10-19638*
         ep^9+2880*ep^8+1566*ep^7-324*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(377395200*ep^16-404305920*ep^15-
         3130449312*ep^14+8359807056*ep^13-6954110368*ep^12-1345368768*
         ep^11+7300515382*ep^10-6360510137*ep^9+2240276331*ep^8+
         469256849*ep^7-860215142*ep^6+361264071*ep^5-39894007*ep^4-
         19961683*ep^3+8492340*ep^2-1297412*ep+73632,6220800*ep^17-
         20321280*ep^16+12222144*ep^15+19865376*ep^14-24015024*ep^13+
         2900376*ep^12+5807232*ep^11-2449296*ep^10-8784*ep^9+188856*
         ep^8-39744*ep^7+2592*ep^6)
         +xi*tf*nf*cf*ca^2*G10*rat(-2016*ep^11+93488*ep^10-413568*ep^9+
         713528*ep^8-477022*ep^7-182387*ep^6+609682*ep^5-555212*ep^4+
         291454*ep^3-94475*ep^2+17504*ep-1408,288*ep^12-936*ep^11+640*
         ep^10+630*ep^9-880*ep^8+318*ep^7-36*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(-7430400*ep^13-305280*ep^12+
         150334056*ep^11-507773044*ep^10+837397854*ep^9-852291331*ep^8+
         579198908*ep^7-259171947*ep^6+61955236*ep^5+4265056*ep^4-
         8729834*ep^3+2893546*ep^2-438460*ep+26160,259200*ep^14-1170720
         *ep^13+1940256*ep^12-1418856*ep^11+384072*ep^10+60648*ep^9-
         59208*ep^8+12384*ep^7-864*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(21399552*ep^14-111621888*ep^13+
         257888448*ep^12-364649400*ep^11+340696980*ep^10-166389602*ep^9
         -33889177*ep^8+98526208*ep^7-45990774*ep^6-1683242*ep^5+
         7589663*ep^4-1624076*ep^3-328132*ep^2+161744*ep-16608,559872*
         ep^15-2472768*ep^14+3771360*ep^13-1934928*ep^12-545832*ep^11+
         860472*ep^10-204408*ep^9-45000*ep^8+24192*ep^7-2592*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(-862617600*ep^18+3118417920*
         ep^17-2046070080*ep^16-7082215056*ep^15+18097112640*ep^14-
         20599038424*ep^13+12412197124*ep^12-122702409*ep^11-7155967220
         *ep^10+6223193868*ep^9-1966995924*ep^8-423558009*ep^7+
         573516146*ep^6-177244752*ep^5+4003250*ep^4+11987190*ep^3-
         3488640*ep^2+428824*ep-20544,55987200*ep^19-238878720*ep^18+
         305332416*ep^17+28146528*ep^16-370479312*ep^15+281969352*ep^14
         -21868344*ep^13-68508000*ep^12+33579072*ep^11-3119832*ep^10-
         2074968*ep^9+758736*ep^8-102816*ep^7+5184*ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(570240*ep^14-4282848*ep^13+
         13557816*ep^12-21275184*ep^11+12868314*ep^10+9866916*ep^9-
         25229439*ep^8+21395916*ep^7-9037277*ep^6+1290364*ep^5+443515*
         ep^4-200744*ep^3+16939*ep^2+3220*ep-468,58320*ep^15-225504*
         ep^14+238788*ep^13+76356*ep^12-285912*ep^11+165480*ep^10-15324
         *ep^9-15132*ep^8+4896*ep^7-432*ep^6)
         +xi*tf*nf*cf^2*ca*rat(-48*ep^6+120*ep^5-204*ep^4+234*ep^3-174*
         ep^2+96*ep-24,2*ep^7-3*ep^6)
         +xi*tf*nf*cf^2*ca*G30*rat(480*ep^8-1152*ep^7+1888*ep^6-2056*
         ep^5+1370*ep^4-630*ep^3+28*ep^2+88*ep-16,30*ep^9-41*ep^8-8*
         ep^7+3*ep^6)
         +xi*tf*nf*cf^2*ca*G20*rat(392*ep^7+412*ep^6-3240*ep^5+4884*
         ep^4-3940*ep^3+2028*ep^2-616*ep+80,8*ep^8-14*ep^7+3*ep^6)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-11760*ep^9-13536*ep^8+96748*
         ep^7-135976*ep^6+97068*ep^5-39252*ep^4+4516*ep^3+3504*ep^2-
         1472*ep+160,360*ep^10-582*ep^9+27*ep^8+60*ep^7-9*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(-432*ep^8-2760*ep^7+13188*ep^6-21834
         *ep^5+20460*ep^4-12666*ep^3+5088*ep^2-1152*ep+108,24*ep^9-50*
         ep^8+23*ep^7-3*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(4320*ep^10+28032*ep^9-129408*
         ep^8+203312*ep^7-173974*ep^6+91644*ep^5-24574*ep^4-2012*ep^3+
         3464*ep^2-876*ep+72,360*ep^11-702*ep^10+221*ep^9+51*ep^8-29*
         ep^7+3*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(-8784*ep^11+26808*ep^10-26696*
         ep^9+784*ep^8+19092*ep^7-14966*ep^6+1704*ep^5+4578*ep^4-3572*
         ep^3+1260*ep^2-224*ep+16,648*ep^12-2430*ep^11+3447*ep^10-2412*
         ep^9+887*ep^8-164*ep^7+12*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(263520*ep^13-777888*ep^12+
         702888*ep^11+110184*ep^10-628504*ep^9+393272*ep^8+31962*ep^7-
         172384*ep^6+96834*ep^5-17928*ep^4-4204*ep^3+2712*ep^2-496*ep+
         32,29160*ep^14-105462*ep^13+138591*ep^12-80568*ep^11+15102*
         ep^10+5178*ep^9-3105*ep^8+564*ep^7-36*ep^6)
         +xi*tf^2*nf^2*ca^2*rat(-600*ep^7+3326*ep^6-7541*ep^5+9059*ep^4
         -6299*ep^3+2605*ep^2-630*ep+74,8*ep^9-44*ep^8+90*ep^7-81*ep^6+
         27*ep^5)
         +xi*tf^2*nf^2*ca^2*G30*rat(-19200*ep^10+101760*ep^9-230952*
         ep^8+320920*ep^7-328012*ep^6+248885*ep^5-113140*ep^4+13068*
         ep^3+10994*ep^2-4413*ep+462,1200*ep^12-6920*ep^11+15116*ep^10-
         14926*ep^9+5494*ep^8+738*ep^7-810*ep^6+108*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*rat(-62208*ep^10+412080*ep^9-1048612*
         ep^8+1210198*ep^7-463906*ep^6-250020*ep^5+241102*ep^4-20870*
         ep^3-21290*ep^2+2848*ep+246,1728*ep^12-8496*ep^11+13824*ep^10-
         5832*ep^9-4788*ep^8+3321*ep^7+486*ep^6-243*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(16588800*ep^15-79057920*ep^14+
         113191616*ep^13+27086368*ep^12-231975968*ep^11+217125960*ep^10
         -17030914*ep^9-94068913*ep^8+55792388*ep^7-87331*ep^6-10642978
         *ep^5+3454677*ep^4+61264*ep^3-241205*ep^2+48320*ep-3108,
         1382400*ep^17-5898240*ep^16+5887872*ep^15+6088896*ep^14-
         12093120*ep^13+1012320*ep^12+5677848*ep^11-1513764*ep^10-
         882864*ep^9+331200*ep^8+25920*ep^7-20412*ep^6+1944*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*rat(26736*ep^11-143296*ep^10+280856*
         ep^9-183584*ep^8-156925*ep^7+357540*ep^6-236640*ep^5+36816*
         ep^4+37111*ep^3-23624*ep^2+5578*ep-496,144*ep^13-720*ep^12+
         1112*ep^11-56*ep^10-1355*ep^9+1019*ep^8+45*ep^7-243*ep^6+54*
         ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G30*rat(737280*ep^13-6193152*ep^12+
         19030668*ep^11-24442536*ep^10+3247839*ep^9+25362041*ep^8-
         26353364*ep^7+6470184*ep^6+5103957*ep^5-3661047*ep^4+504294*
         ep^3+206590*ep^2-72658*ep+6336,207360*ep^15-1060992*ep^14+
         1701504*ep^13-160320*ep^12-2119200*ep^11+1729752*ep^10+87384*
         ep^9-536736*ep^8+136560*ep^7+27000*ep^6-13608*ep^5+1296*ep^4)
         +xi*tf^2*nf^2*ca^2*G10*G20*rat(-1078272*ep^15+4641792*ep^14-
         3601920*ep^13-12675680*ep^12+28228920*ep^11-13505894*ep^10-
         17476501*ep^9+24442893*ep^8-7297127*ep^7-5133975*ep^6+4433327*
         ep^5-782961*ep^4-351909*ep^3+190249*ep^2-33254*ep+2040,41472*
         ep^17-169344*ep^16+118080*ep^15+331008*ep^14-462144*ep^13-
         121560*ep^12+411828*ep^11-79332*ep^10-117552*ep^9+44736*ep^8+
         7668*ep^7-5508*ep^6+648*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G20*G30*rat(-3870720*ep^17+21823488*
         ep^16-60809256*ep^15+126072120*ep^14-161367174*ep^13+24871764*
         ep^12+211078717*ep^11-238319743*ep^10+42207551*ep^9+87686845*
         ep^8-58399035*ep^7+1803291*ep^6+10494959*ep^5-3506261*ep^4-
         76910*ep^3+248048*ep^2-47700*ep+2880,3732480*ep^19-14743296*
         ep^18+8346240*ep^17+32223744*ep^16-38329344*ep^15-18472176*
         ep^14+38378664*ep^13-1468584*ep^12-14002632*ep^11+3091608*
         ep^10+1932264*ep^9-672120*ep^8-53784*ep^7+40824*ep^6-3888*ep^5
         )
         +xi*tf^2*nf^2*ca^2*G10^2*rat(-11059200*ep^15+35297280*ep^14-
         9105444*ep^13-77857224*ep^12+78804471*ep^11+32612813*ep^10-
         78261675*ep^9+18074303*ep^8+24258211*ep^7-13280619*ep^6-
         1505745*ep^5+2476813*ep^4-370902*ep^3-119654*ep^2+39644*ep-
         3072,311040*ep^17-839808*ep^16-432000*ep^15+2355264*ep^14-
         142032*ep^13-2305704*ep^12+351600*ep^11+893544*ep^10-137856*
         ep^9-138072*ep^8+22896*ep^7+7128*ep^6-1296*ep^5)
         +xi*tf^2*nf^2*cf*ca*rat(96*ep^5-304*ep^4+448*ep^3-432*ep^2+256
         *ep-64,4*ep^7-12*ep^6+9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G30*rat(1920*ep^7-5568*ep^6+7456*ep^5-6480
         *ep^4+3008*ep^3-16*ep^2-384*ep+64,60*ep^9-172*ep^8+107*ep^7+30
         *ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G20*rat(-1024*ep^7+2880*ep^6-3648*ep^5+
         2896*ep^4-992*ep^3-432*ep^2+384*ep-64,32*ep^9-88*ep^8+44*ep^7+
         30*ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*rat(-512*ep^7+1472*ep^6-1728*ep^5+688*
         ep^4+992*ep^3-1552*ep^2+768*ep-128,12*ep^9-28*ep^8-ep^7+30*
         ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G30*rat(-7680*ep^9+41472*ep^8-100864*
         ep^7+137344*ep^6-106528*ep^5+41408*ep^4-2272*ep^3-4096*ep^2+
         1344*ep-128,540*ep^11-2088*ep^10+2631*ep^9-1037*ep^8-137*ep^7+
         141*ep^6-18*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*rat(29952*ep^11-203520*ep^10+
         621696*ep^9-1080320*ep^8+1125328*ep^7-666576*ep^6+148432*ep^5+
         74416*ep^4-69152*ep^3+23328*ep^2-3840*ep+256,2592*ep^13-12312*
         ep^12+21564*ep^11-16146*ep^10+2855*ep^9+3032*ep^8-1957*ep^7+
         444*ep^6-36*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*G30*rat(103680*ep^10-479232*ep^9+
         887808*ep^8-802752*ep^7+299632*ep^6+53296*ep^5-84272*ep^4+
         20848*ep^3+2560*ep^2-1760*ep+192,58320*ep^12-298404*ep^11+
         593568*ep^10-576909*ep^9+271908*ep^8-34950*ep^7-21744*ep^6+
         10443*ep^5-1764*ep^4+108*ep^3)
         +xi*tf^2*nf^2*cf*ca*G10^2*rat(1536*ep^9-7680*ep^8+16384*ep^7-
         16768*ep^6+3616*ep^5+10048*ep^4-11552*ep^3+5632*ep^2-1344*ep+
         128,108*ep^11-360*ep^10+267*ep^9+223*ep^8-353*ep^7+141*ep^6-18
         *ep^5)
         +xi*tf^3*nf^3*ca*G30*rat(1920*ep^6-6528*ep^5+7840*ep^4-3488*
         ep^3-96*ep^2+416*ep-64,120*ep^9-524*ep^8+730*ep^7-261*ep^6-108
         *ep^5+27*ep^4)
         +xi*tf^3*nf^3*ca*G20*rat(-2048*ep^6+6784*ep^5-7616*ep^4+2496*
         ep^3+1088*ep^2-832*ep+128,64*ep^9-272*ep^8+352*ep^7-72*ep^6-
         108*ep^5+27*ep^4)
         +xi*tf^3*nf^3*ca*G10*rat(384*ep^6-1152*ep^5+928*ep^4+352*ep^3-
         864*ep^2+416*ep-64,24*ep^9-92*ep^8+82*ep^7+63*ep^6-108*ep^5+27
         *ep^4)
         +xi^2*ca^4*rat(147392*ep^10-961200*ep^9+2559408*ep^8-3526784*
         ep^7+2573368*ep^6-814529*ep^5-57912*ep^4+84233*ep^3+2001*ep^2-
         5265*ep+135,4096*ep^10-18432*ep^9+27648*ep^8-13824*ep^7)
         +xi^2*ca^4*G30*rat(-96000*ep^13+877120*ep^12-8279744*ep^11+
         32980704*ep^10-65392216*ep^9+71743064*ep^8-38949850*ep^7-
         2896825*ep^6+18514144*ep^5-11518092*ep^4+3525794*ep^3-640701*
         ep^2+75564*ep-5400,3686400*ep^13-17571840*ep^12+28864512*ep^11
         -16988160*ep^10-110592*ep^9+2156544*ep^8-331776*ep^7)
         +xi^2*ca^4*G20*rat(-15878592000*ep^18-141457104000*ep^17+
         1261219965120*ep^16-3417188431392*ep^15+4171265058768*ep^14-
         1816262001040*ep^13-988407673320*ep^12+1391671221008*ep^11-
         390651892952*ep^10-142779361298*ep^9+104740225060*ep^8-
         11540256170*ep^7-6089134347*ep^6+1732025242*ep^5+36359564*ep^4
         -45859324*ep^3+1583003*ep^2-550482*ep+164448,11943936000*ep^18
         -55738368000*ep^17+83046850560*ep^16-23925473280*ep^15-
         38274232320*ep^14+20316856320*ep^13+5490961920*ep^12-
         3352458240*ep^11-303713280*ep^10+196577280*ep^9+5598720*ep^8-
         3732480*ep^7)
         +xi^2*ca^4*G20*G30*rat(11635384320000*ep^24+9489457152000*
         ep^23-118750568140800*ep^22-178241185474560*ep^21+
         1131141803710464*ep^20-1071814402899456*ep^19-702261751341632*
         ep^18+1591172015136448*ep^17-436355540159424*ep^16-
         635453590590456*ep^15+448392732417132*ep^14+41095196292354*
         ep^13-125131558567292*ep^12+22855838413219*ep^11+
         15817356542046*ep^10-5486352449685*ep^9-1184580544710*ep^8+
         669349923849*ep^7+35959342180*ep^6-49267269659*ep^5+2745077952
         *ep^4+1668549594*ep^3-202387476*ep^2-17953848*ep+2961360,
         22932357120000*ep^24-66503835648000*ep^23-16524037324800*ep^22
         +166021347409920*ep^21-27233191526400*ep^20-158278726287360*
         ep^19+25666828369920*ep^18+71875384197120*ep^17-7375797964800*
         ep^16-16655297034240*ep^15+986602014720*ep^14+2060958228480*
         ep^13-67436789760*ep^12-136766085120*ep^11+2274600960*ep^10+
         4563578880*ep^9-29859840*ep^8-59719680*ep^7)
         +xi^2*ca^4*G10*rat(-13412736000*ep^17+82281888000*ep^16-
         181379170560*ep^15+122993681600*ep^14+147260421696*ep^13-
         304215658688*ep^12+149412982544*ep^11+47727703356*ep^10-
         65669621616*ep^9+9620211413*ep^8+7019644186*ep^7-1235288391*
         ep^6-564835813*ep^5+54576553*ep^4+33009388*ep^3-2372757*ep^2-
         766809*ep+69930,221184000*ep^17-829440000*ep^16+593264640*
         ep^15+976281600*ep^14-1183764480*ep^13-152540160*ep^12+
         391987200*ep^11-5775360*ep^10-34560000*ep^9+414720*ep^8+829440
         *ep^7)
         +xi^2*ca^4*G10*G30*rat(125902460160000*ep^23-890118308390400*
         ep^22+2452200181142400*ep^21-2950217715269664*ep^20+
         642647113158720*ep^19+1675052881074152*ep^18-1210372921215032*
         ep^17+821815960791336*ep^16-1731687876029576*ep^15+
         1025161748443668*ep^14+646473306457440*ep^13-802254419576998*
         ep^12+122404948478266*ep^11+111599546528265*ep^10-
         37334030811191*ep^9-4539315181698*ep^8+3032113438446*ep^7-
         63673471927*ep^6-115994664215*ep^5+13675443126*ep^4+1263872494
         *ep^3-384097908*ep^2+29632248*ep-911952,45864714240000*ep^24-
         201804742656000*ep^23+200861967974400*ep^22+264659785482240*
         ep^21-518838970613760*ep^20-2671584215040*ep^19+
         369226901422080*ep^18-92196339056640*ep^17-112404194795520*
         ep^16+37643099258880*ep^15+16462248468480*ep^14-6082411806720*
         ep^13-1215584133120*ep^12+469133475840*ep^11+43514634240*ep^10
         -17179361280*ep^9-597196800*ep^8+238878720*ep^7)
         +xi^2*ca^4*G10*G20*rat(1538528256000000*ep^27-8061261004800000
         *ep^26+5898600058982400*ep^25+44925113792517120*ep^24-
         119540585239183872*ep^23+75428173021208256*ep^22+
         110229451111424448*ep^21-192226410586638816*ep^20+
         40178006009911832*ep^19+112422535052797556*ep^18-
         76706170387856890*ep^17-20114624745799640*ep^16+
         33961639573129043*ep^15-2651793259032354*ep^14-
         7746968808980134*ep^13+1824615250105088*ep^12+1072910920576916
         *ep^11-394221488720462*ep^10-83722251604216*ep^9+
         47605885404978*ep^8+1762336307441*ep^7-3185622685468*ep^6+
         228597629144*ep^5+95609883310*ep^4-15194667760*ep^3-304663728*
         ep^2+174555648*ep-8151840,154793410560000*ep^27-
         642392653824000*ep^26+377566927257600*ep^25+1641728162856960*
         ep^24-2111448408883200*ep^23-1240088829788160*ep^22+
         2840059107901440*ep^21+223948800*ep^20-1697227999672320*ep^19+
         394993795092480*ep^18+505715909898240*ep^17-189336476160000*
         ep^16-73571765944320*ep^15+38747447193600*ep^14+4037270999040*
         ep^13-3822480875520*ep^12+90656962560*ep^11+173678100480*ep^10
         -15467397120*ep^9-2866544640*ep^8+358318080*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(-549659934720000*ep^27+
         520914986496000*ep^26+11158276449715200*ep^25-
         36696016105632000*ep^24+26657075237084352*ep^23+
         48831123477471264*ep^22-85197563139742224*ep^21+
         967423013129992*ep^20+75718120387059272*ep^19-
         31985964727349920*ep^18-32509368628357704*ep^17+
         23169126123994740*ep^16+7803356545086424*ep^15-
         8735053176463286*ep^14-962213912605744*ep^13+2129061804350363*
         ep^12-39489474018399*ep^11-344689009242927*ep^10+
         41183523789811*ep^9+34163728249771*ep^8-7360098306907*ep^7-
         1714998719683*ep^6+621311349081*ep^5+8972691354*ep^4-
         22426959842*ep^3+1874004252*ep^2+252706680*ep-34099920,
         825564856320000*ep^27-2669326368768000*ep^26-622384172236800*
         ep^25+8844383323422720*ep^24-3175831747952640*ep^23-
         11546292802682880*ep^22+5796001600634880*ep^21+
         7650747738685440*ep^20-3951383873863680*ep^19-2790593008312320
         *ep^18+1363414574039040*ep^17+573436389703680*ep^16-
         262540460113920*ep^15-66469609635840*ep^14+28882301829120*
         ep^13+4251331215360*ep^12-1778916556800*ep^11-138785218560*
         ep^10+56554536960*ep^9+1791590400*ep^8-716636160*ep^7)
         +xi^2*ca^4*G10^2*rat(764113305600000*ep^28-4834782867456000*
         ep^27+9870516187545600*ep^26+306239216209920*ep^25-
         30178257787196928*ep^24+37712930488919424*ep^23+
         8380721341966080*ep^22-50097754281917760*ep^21+
         24510276717537200*ep^20+22609865119065496*ep^19-
         23344908260520584*ep^18-2162633450752200*ep^17+
         9145485772803609*ep^16-1431996882659852*ep^15-1977781930750726
         *ep^14+582165946668806*ep^13+263489231157329*ep^12-
         107784066174350*ep^11-21957887837498*ep^10+12070107379682*ep^9
         +996098452389*ep^8-842556571218*ep^7-12750051600*ep^6+
         36940786568*ep^5-1197717223*ep^4-907908900*ep^3+63176528*ep^2+
         8250384*ep-724176,68797071360000*ep^28-268308578304000*ep^27+
         96430561689600*ep^26+771608842076160*ep^25-756007274741760*
         ep^24-785755969781760*ep^23+1124460844646400*ep^22+
         315562222632960*ep^21-754323530526720*ep^20-13028091033600*
         ep^19+268650826076160*ep^18-27958888304640*ep^17-
         53735948881920*ep^16+9046446981120*ep^15+6099614576640*ep^14-
         1250294722560*ep^13-384428113920*ep^12+87263262720*ep^11+
         12423168000*ep^10-2992619520*ep^9-159252480*ep^8+39813120*ep^7
         )
         +xi^2*[d4AA/na]*G30*rat(-96000*ep^11+589120*ep^10-1414784*ep^9
         +441072*ep^8+1524176*ep^7-3048676*ep^6+2792456*ep^5-1204159*
         ep^4+177778*ep^3+19041*ep^2-5236*ep-84,76800*ep^11-135680*
         ep^10+21504*ep^9+15872*ep^8-3072*ep^7)
         +xi^2*[d4AA/na]*G20*rat(-95040000*ep^13+469710720*ep^12-
         334495296*ep^11-205913840*ep^10+661837432*ep^9-565960120*ep^8+
         139123186*ep^7+48963837*ep^6-26311210*ep^5+1004347*ep^4+790642
         *ep^3-43953*ep^2-2930*ep-1183,10368000*ep^14-15552000*ep^13-
         2214720*ep^12+3322080*ep^11+144000*ep^10-216000*ep^9-2880*ep^8
         +4320*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(18247680000*ep^17-298874880000*
         ep^16+610219468800*ep^15-144932597760*ep^14-875189850112*ep^13
         +1365332567296*ep^12-957173089584*ep^11+294199936160*ep^10+
         24628107748*ep^9-40622125932*ep^8+4193277178*ep^7+3416582033*
         ep^6-915432072*ep^5-41923130*ep^4+37854626*ep^3-3055623*ep^2-
         225624*ep+28716,13271040000*ep^17-25214976000*ep^16+4298342400
         *ep^15+6962135040*ep^14-1837071360*ep^13-686845440*ep^12+
         201692160*ep^11+28892160*ep^10-8893440*ep^9-437760*ep^8+138240
         *ep^7)
         +xi^2*[d4AA/na]*G10*rat(-7664000*ep^10+8435040*ep^9+969072*
         ep^8-11017952*ep^7+11073216*ep^6-4142426*ep^5+151615*ep^4+
         230469*ep^3-30845*ep^2-2027*ep+174,768000*ep^12-1216000*ep^11+
         1280*ep^10+144640*ep^9-1280*ep^8-3840*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(238540032000*ep^17-1009625356800*
         ep^16+2239367291520*ep^15-3003952867808*ep^14+3502293717008*
         ep^13-3911699462600*ep^12+2706592093276*ep^11-536342866160*
         ep^10-448030438046*ep^9+271481584214*ep^8-19706917173*ep^7-
         20135960278*ep^6+4156112384*ep^5+589142114*ep^4-215900653*ep^3
         -678234*ep^2+4503364*ep-328128,26542080000*ep^18-76972032000*
         ep^17+59026636800*ep^16+5327585280*ep^15-17598412800*ep^14+
         2300451840*ep^13+1777075200*ep^12-345600000*ep^11-75571200*
         ep^10+16911360*ep^9+1152000*ep^8-276480*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(3110400000*ep^17+14618880000*ep^16
         -83114726400*ep^15+60319783680*ep^14+240904009552*ep^13-
         782556626744*ep^12+1148517813600*ep^11-916963411358*ep^10+
         349325377323*ep^9+3461161603*ep^8-54919528676*ep^7+17310848558
         *ep^6-85638621*ep^5-927630613*ep^4+141757146*ep^3+8840570*ep^2
         -3613364*ep+226944,4976640000*ep^17-15676416000*ep^16+
         14986598400*ep^15-2747727360*ep^14-2612770560*ep^13+1084527360
         *ep^12+62069760*ep^11-80317440*ep^10+5909760*ep^9+1693440*ep^8
         -207360*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-119439360000*ep^19+
         232471296000*ep^18+1511406604800*ep^17-7501826563200*ep^16+
         15253019667552*ep^15-19203978829616*ep^14+17318329747928*ep^13
         -11396328763268*ep^12+5022564717676*ep^11-1195882148630*ep^10+
         48611048476*ep^9+7105539383*ep^8+26597641767*ep^7-10550544982*
         ep^6-256552966*ep^5+850476443*ep^4-148856125*ep^3-3825762*ep^2
         +3276412*ep-243888,238878720000*ep^19-772374528000*ep^18+
         762155827200*ep^17-129131642880*ep^16-174368471040*ep^15+
         73499304960*ep^14+9092321280*ep^13-8441625600*ep^12+356659200*
         ep^11+378915840*ep^10-40366080*ep^9-5944320*ep^8+829440*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-1658880000*ep^19+74124288000*ep^18-
         304626585600*ep^17+375696791040*ep^16+47921936064*ep^15-
         677950865776*ep^14+979617594760*ep^13-740863042060*ep^12+
         271801107482*ep^11+6878403170*ep^10-45641440370*ep^9+
         14423203138*ep^8-204221485*ep^7-685024633*ep^6+100796206*ep^5+
         543028*ep^4+519149*ep^3-188091*ep^2-36606*ep+6584,6635520000*
         ep^19-21454848000*ep^18+21170995200*ep^17-3586990080*ep^16-
         4843568640*ep^15+2041647360*ep^14+252564480*ep^13-234489600*
         ep^12+9907200*ep^11+10525440*ep^10-1121280*ep^9-165120*ep^8+
         23040*ep^7)
         +xi^2*tf*nf*ca^3*rat(21344*ep^9-140928*ep^8+389936*ep^7-586124
         *ep^6+516586*ep^5-265939*ep^4+72580*ep^3-7037*ep^2-426*ep+6,
         256*ep^10-1408*ep^9+2880*ep^8-2592*ep^7+864*ep^6)
         +xi^2*tf*nf*ca^3*G30*rat(38400*ep^11-186720*ep^10+309424*ep^9-
         195828*ep^8+94244*ep^7-203793*ep^6+218982*ep^5-71850*ep^4-
         12478*ep^3+11037*ep^2-1682*ep+48,38400*ep^13-221440*ep^12+
         483712*ep^11-477632*ep^10+175808*ep^9+23616*ep^8-25920*ep^7+
         3456*ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(-3390336*ep^14+22322304*ep^13-
         64688112*ep^12+112946004*ep^11-130736628*ep^10+86763597*ep^9+
         3599887*ep^8-67546736*ep^7+61657004*ep^6-23761751*ep^5+1148495
         *ep^4+2426782*ep^3-861950*ep^2+100920*ep-1080,497664*ep^15-
         2944512*ep^14+6538752*ep^13-6204672*ep^12+1185408*ep^11+
         1962144*ep^10-1122912*ep^9+2592*ep^8+101088*ep^7-15552*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(4180377600*ep^20-18087874560*
         ep^19+17133080832*ep^18+28065235392*ep^17-61550367216*ep^16+
         24193508124*ep^15+22492707472*ep^14-22386542561*ep^13+
         9613933930*ep^12-5687645879*ep^11-102452278*ep^10+4370078133*
         ep^9-2508715214*ep^8-72072135*ep^7+487437158*ep^6-148369804*
         ep^5+930952*ep^4+7935810*ep^3-1722404*ep^2+153080*ep-5232,
         1194393600*ep^21-5494210560*ep^20+6254972928*ep^19+6006970368*
         ep^18-15217975296*ep^17+2772974592*ep^16+10037249280*ep^15-
         4879762560*ep^14-2377547136*ep^13+1848471552*ep^12+72267264*
         ep^11-265288320*ep^10+39998592*ep^9+10596096*ep^8-3359232*ep^7
         +248832*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(-2961408*ep^14+19118336*ep^13-
         48446336*ep^12+55080640*ep^11-9943872*ep^10-45287528*ep^9+
         51584772*ep^8-19949202*ep^7-2936203*ep^6+5111299*ep^5-1358823*
         ep^4-99782*ep^3+103374*ep^2-14781*ep+378,18432*ep^15-96768*
         ep^14+165376*ep^13-42752*ep^12-171648*ep^11+173792*ep^10-26848
         *ep^9-32544*ep^8+14688*ep^7-1728*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(3015984780*ep^17-16706163060*
         ep^16+33437667069*ep^15-22542929865*ep^14-15086714535*ep^13+
         31406076003*ep^12-11492229415*ep^11-8401437589*ep^10+
         9608237767*ep^9-3974084023*ep^8+642398002*ep^7+369902790*ep^6-
         403319228*ep^5+192936160*ep^4-56378776*ep^3+10777984*ep^2-
         1264864*ep+67200,597196800*ep^19-2896404480*ep^18+3926237184*
         ep^17+1659875328*ep^16-7533176832*ep^15+3477265920*ep^14+
         3207661056*ep^13-2807138304*ep^12-86031360*ep^11+594851328*
         ep^10-123333120*ep^9-27454464*ep^8+11446272*ep^7-995328*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(11186989056*ep^20-56103155712*
         ep^19+67661244000*ep^18+105325606800*ep^17-307681890084*ep^16+
         119445235308*ep^15+296112385089*ep^14-308015401239*ep^13-
         37537225395*ep^12+180579961265*ep^11-56137510369*ep^10-
         36322430267*ep^9+23594435099*ep^8+371764333*ep^7-3158007264*
         ep^6+596074054*ep^5+112767640*ep^4-48837574*ep^3+2612884*ep^2+
         1178552*ep-173136,322486272*ep^21-1209323520*ep^20+335923200*
         ep^19+3417458688*ep^18-2948659200*ep^17-3423119616*ep^16+
         4103139456*ep^15+1403073792*ep^14-2402953344*ep^13-157082112*
         ep^12+673232256*ep^11-42142464*ep^10-87274368*ep^9+11881728*
         ep^8+4105728*ep^7-746496*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(-171992678400*ep^22+
         743884935840*ep^21-285353040888*ep^20-3466070027460*ep^19+
         6649423013754*ep^18-1662388921017*ep^17-7274613489039*ep^16+
         7527090803856*ep^15+263151087244*ep^14-4429429517136*ep^13+
         2118202029156*ep^12+593549853266*ep^11-809129474964*ep^10+
         158247872261*ep^9+84743555251*ep^8-44821616422*ep^7+3370293678
         *ep^6+2462464852*ep^5-678486096*ep^4+30283960*ep^3+11824288*
         ep^2-1892000*ep+86016,42998169600*ep^23-169126133760*ep^22+
         78985248768*ep^21+432300810240*ep^20-478739496960*ep^19-
         337487966208*ep^18+610508067840*ep^17+31946835456*ep^16-
         323152989696*ep^15+68040995328*ep^14+75495504384*ep^13-
         29997623808*ep^12-5794177536*ep^11+4524885504*ep^10-346609152*
         ep^9-198816768*ep^8+46282752*ep^7-2985984*ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(2471731200*ep^20-12155060880*ep^19+
         15879585024*ep^18+14261185512*ep^17-50052796704*ep^16+
         21992416263*ep^15+39879501864*ep^14-40215715974*ep^13-
         6620732144*ep^12+22022759886*ep^11-4798533284*ep^10-4987566972
         *ep^9+2300000572*ep^8+340986243*ep^7-354099556*ep^6+27818562*
         ep^5+18511028*ep^4-3367152*ep^3-141568*ep^2+51072*ep-1152,
         74649600*ep^21-256296960*ep^20+4313088*ep^19+768697344*ep^18-
         447065856*ep^17-857493120*ep^16+659104896*ep^15+438609024*
         ep^14-382919040*ep^13-100745856*ep^12+104628096*ep^11+6531456*
         ep^10-13332864*ep^9+781056*ep^8+622080*ep^7-82944*ep^6)
         +xi^2*tf*nf*cf*ca^2*rat(-200*ep^7+880*ep^6-1654*ep^5+1880*ep^4
         -1434*ep^3+613*ep^2-87*ep+2,16*ep^8-48*ep^7+36*ep^6)
         +xi^2*tf*nf*cf*ca^2*G30*rat(-120*ep^6+228*ep^5-238*ep^4+167*
         ep^3-21*ep^2-20*ep+4,60*ep^8-82*ep^7-16*ep^6+6*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*rat(1504*ep^7-13632*ep^6+26146*ep^5-
         19405*ep^4+4796*ep^3+2509*ep^2-2518*ep+600,192*ep^8-240*ep^7-
         96*ep^6+36*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(-138240*ep^12+410880*ep^11-
         388568*ep^10+60972*ep^9+287398*ep^8-390871*ep^7+135904*ep^6+
         69719*ep^5-56811*ep^4+7694*ep^3+2745*ep^2-894*ep+72,23040*
         ep^13-43008*ep^12-29280*ep^11+61392*ep^10+11400*ep^9-14100*
         ep^8+132*ep^7+900*ep^6-108*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*rat(14112*ep^11-42192*ep^10+31448*ep^9
         +6372*ep^8-3728*ep^7-17362*ep^6+23561*ep^5-22971*ep^4+15055*
         ep^3-4855*ep^2+552*ep+8,576*ep^12-1872*ep^11+1280*ep^10+1260*
         ep^9-1760*ep^8+636*ep^7-72*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(240*ep^8-1056*ep^7+2096*ep^6-
         2196*ep^5+1133*ep^4-161*ep^3-90*ep^2+38*ep-4,270*ep^10-639*
         ep^9+357*ep^8+17*ep^7-43*ep^6+6*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(-99072*ep^12+937632*ep^11-
         3550592*ep^10+7296036*ep^9-9088240*ep^8+7026743*ep^7-3061937*
         ep^6+269055*ep^5+522207*ep^4-338374*ep^3+101170*ep^2-15636*ep+
         1008,15552*ep^13-73872*ep^12+129384*ep^11-96876*ep^10+17130*
         ep^9+18192*ep^8-11742*ep^7+2664*ep^6-216*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(276480*ep^14-1512960*ep^13
         +3384496*ep^12-3431824*ep^11+186096*ep^10+3159020*ep^9-2973075
         *ep^8+728850*ep^7+472499*ep^6-371075*ep^5+78222*ep^4+9271*ep^3
         -7146*ep^2+1218*ep-72,103680*ep^15-297216*ep^14+84816*ep^13+
         365016*ep^12-254244*ep^11-53358*ep^10+75444*ep^9-10644*ep^8-
         4404*ep^7+1386*ep^6-108*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(-960*ep^11+5760*ep^10-15216*ep^9
         +22256*ep^8-17892*ep^7+5472*ep^6+3067*ep^5-3893*ep^4+1789*ep^3
         -433*ep^2+52*ep-2,216*ep^12-720*ep^11+534*ep^10+446*ep^9-706*
         ep^8+282*ep^7-36*ep^6)
         +xi^2*tf*nf*cf^2*ca*rat(-8*ep^5+16*ep^4-26*ep^3+26*ep^2-16*ep+
         8,2*ep^6-3*ep^5)
         +xi^2*tf*nf*cf^2*ca*G20*rat(196*ep^6+304*ep^5-1468*ep^4+1708*
         ep^3-1116*ep^2+456*ep-80,24*ep^7-42*ep^6+9*ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*rat(-72*ep^7-496*ep^6+1950*ep^5-2664*
         ep^4+2078*ep^3-1072*ep^2+312*ep-36,24*ep^8-50*ep^7+23*ep^6-3*
         ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(-4392*ep^10+11208*ep^9-7744*
         ep^8-3480*ep^7+7806*ep^6-3580*ep^5-938*ep^4+1820*ep^3-876*ep^2
         +192*ep-16,1944*ep^11-7290*ep^10+10341*ep^9-7236*ep^8+2661*
         ep^7-492*ep^6+36*ep^5)
         +xi^2*tf^2*nf^2*ca^2*rat(116*ep^7-724*ep^6+1847*ep^5-2449*ep^4
         +1760*ep^3-644*ep^2+93*ep-1,8*ep^9-44*ep^8+90*ep^7-81*ep^6+27*
         ep^5)
         +xi^2*tf^2*nf^2*ca^2*G30*rat(-120*ep^5+288*ep^4-202*ep^3+16*
         ep^2+22*ep-4,60*ep^8-172*ep^7+107*ep^6+30*ep^5-9*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G20*rat(3840*ep^8-18960*ep^7+35730*ep^6-
         30579*ep^5+8930*ep^4+3160*ep^3-2596*ep^2+475*ep-12,192*ep^10-
         1008*ep^9+1872*ep^8-1272*ep^7-108*ep^6+405*ep^5-81*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G20*G30*rat(-69120*ep^11+240000*ep^10-
         210604*ep^9-120532*ep^8+263551*ep^7-86827*ep^6-43577*ep^5+
         31946*ep^4-3715*ep^3-1551*ep^2+465*ep-36,11520*ep^13-38784*
         ep^12+17616*ep^11+52656*ep^10-40344*ep^9-15600*ep^8+10641*ep^7
         +351*ep^6-729*ep^5+81*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10*rat(-4648*ep^10+26556*ep^9-59786*ep^8
         +62549*ep^7-18455*ep^6-25195*ep^5+30458*ep^4-14513*ep^3+3353*
         ep^2-313*ep+2,72*ep^12-396*ep^11+754*ep^10-405*ep^9-475*ep^8+
         747*ep^7-351*ep^6+54*ep^5)
         +xi^2*tf^2*nf^2*ca^2*G10*G20*rat(63552*ep^13-304640*ep^12+
         474848*ep^11-72592*ep^10-565796*ep^9+560092*ep^8-31414*ep^7-
         247910*ep^6+154480*ep^5-25858*ep^4-8492*ep^3+4484*ep^2-754*ep+
         48,5184*ep^15-23760*ep^14+26640*ep^13+28056*ep^12-71796*ep^11+
         20703*ep^10+41127*ep^9-30480*ep^8+546*ep^7+5319*ep^6-1701*ep^5
         +162*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10^2*rat(576*ep^8-1152*ep^7-96*ep^6+1536
         *ep^5-860*ep^4-312*ep^3+436*ep^2-144*ep+16,36*ep^10-60*ep^9-71
         *ep^8+116*ep^7+34*ep^6-48*ep^5+9*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*rat(16*ep^4-40*ep^3+48*ep^2-40*ep+16,4*
         ep^6-12*ep^5+9*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*rat(-64*ep^6+320*ep^5-720*ep^4+896*
         ep^3-624*ep^2+224*ep-32,36*ep^8-144*ep^7+197*ep^6-105*ep^5+18*
         ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*G20*rat(-1728*ep^7+7296*ep^6-12080*
         ep^5+9456*ep^4-2864*ep^3-528*ep^2+544*ep-96,3888*ep^9-20412*
         ep^8+42552*ep^7-45495*ep^6+27030*ep^5-8967*ep^4+1548*ep^3-108*
         ep^2)
         +xi^3*ca^4*rat(-20160*ep^8+103608*ep^7-218792*ep^6+243590*ep^5
         -144660*ep^4+33224*ep^3+5901*ep^2-3392*ep+73,2048*ep^8-6144*
         ep^7+4608*ep^6)
         +xi^3*ca^4*G30*rat(28800*ep^12-202560*ep^11-587728*ep^10+
         4536120*ep^9-8652740*ep^8+7561210*ep^7-3557264*ep^6+889573*
         ep^5+37734*ep^4-161743*ep^3+68792*ep^2-11668*ep+672,1843200*
         ep^12-6021120*ep^11+5400576*ep^10-393216*ep^9-645120*ep^8+
         110592*ep^7)
         +xi^3*ca^4*G20*rat(4074624000*ep^17-12534048000*ep^16+
         30429676800*ep^15-47378956128*ep^14-21876129200*ep^13+
         140331939800*ep^12-131480241136*ep^11+31960971342*ep^10+
         13498818200*ep^9-7565167496*ep^8+737855446*ep^7+62478705*ep^6-
         25616514*ep^5+25031144*ep^4-6225336*ep^3-285995*ep^2+236988*ep
         -20124,5971968000*ep^17-18911232000*ep^16+13156577280*ep^15+
         7772129280*ep^14-7478922240*ep^13-1059955200*ep^12+1155548160*
         ep^11+57093120*ep^10-66216960*ep^9-1036800*ep^8+1244160*ep^7)
         +xi^3*ca^4*G20*G30*rat(-3687690240000*ep^23+5573062656000*
         ep^22+16518440908800*ep^21-47201162112000*ep^20+35970908855040
         *ep^19+17737471530112*ep^18-50684208667872*ep^17+
         25888021920832*ep^16+12343508284840*ep^15-17325958979732*ep^14
         +3209225578086*ep^13+3222022688790*ep^12-1579031562400*ep^11-
         76057931964*ep^10+195940565757*ep^9-28302262986*ep^8-
         9679082965*ep^7+2919722396*ep^6+119986411*ep^5-127531666*ep^4+
         9343235*ep^3+1932938*ep^2-315932*ep+20280,11466178560000*ep^23
         -16052649984000*ep^22-32340993638400*ep^21+34499183247360*
         ep^20+38132179107840*ep^19-21941094481920*ep^18-20078227537920
         *ep^17+5820350791680*ep^16+5042627205120*ep^15-763707709440*
         ep^14-652260556800*ep^13+52088279040*ep^12+44414023680*ep^11-
         1762007040*ep^10-1505710080*ep^9+23224320*ep^8+19906560*ep^7)
         +xi^3*ca^4*G10*rat(598924800*ep^15-2566189440*ep^14+3489673920
         *ep^13-541301440*ep^12-2544870112*ep^11+1762119448*ep^10+
         226929548*ep^9-541664560*ep^8+39804606*ep^7+116353467*ep^6-
         29189677*ep^5-9449380*ep^4+2655090*ep^3+336899*ep^2-35247*ep+
         1134,22118400*ep^15-45342720*ep^14-24391680*ep^13+69765120*
         ep^12+7541760*ep^11-23362560*ep^10-2780160*ep^9+1704960*ep^8+
         276480*ep^7)
         +xi^3*ca^4*G10*G30*rat(-37086543360000*ep^22+171003202099200*
         ep^21-294702459425280*ep^20+222092473787136*ep^19+
         3484698823248*ep^18-224443795363848*ep^17+250345090454800*
         ep^16-10385517352048*ep^15-189068541286048*ep^14+
         131792723768816*ep^13+3288506331584*ep^12-44592811145104*ep^11
         +20163378927978*ep^10+936375106777*ep^9-3517859734124*ep^8+
         754179304453*ep^7+197246409076*ep^6-83867775305*ep^5-
         1307742484*ep^4+3452346063*ep^3-216427254*ep^2-50896140*ep+
         5148504,45864714240000*ep^23-133007671296000*ep^22+
         1350461030400*ep^21+266685477027840*ep^20-118810755072000*
         ep^19-180887716823040*ep^18+97895326187520*ep^17+
         54646650224640*ep^16-30434219458560*ep^15-8008229928960*ep^14+
         4449903575040*ep^13+592443555840*ep^12-326918799360*ep^11-
         21244723200*ep^10+11647549440*ep^9+291962880*ep^8-159252480*
         ep^7)
         +xi^3*ca^4*G10*G20*rat(-142991308800000*ep^25+541702909440000*
         ep^24-236568673612800*ep^23-1432327800003840*ep^22+
         1705803520886784*ep^21+1092663663581088*ep^20-2551320062444448
         *ep^19+220335357120168*ep^18+1620938328521156*ep^17-
         662937260819914*ep^16-492579487146306*ep^15+360002678856843*
         ep^14+59593737597300*ep^13-101344134239712*ep^12+6764698286384
         *ep^11+16759043198780*ep^10-3609902394462*ep^9-1512685376520*
         ep^8+539921368212*ep^7+53406232269*ep^6-36053173210*ep^5+
         606275042*ep^4+1091265558*ep^3-73899420*ep^2-12978168*ep+
         1251216,25798901760000*ep^25-51167821824000*ep^24-
         73734694502400*ep^23+165030677544960*ep^22+79393094369280*
         ep^21-199693778042880*ep^20-38719762145280*ep^19+
         115800997386240*ep^18+6750589870080*ep^17-35342420152320*ep^16
         +960151449600*ep^15+5866668933120*ep^14-510996418560*ep^13-
         515919974400*ep^12+66048307200*ep^11+21944494080*ep^10-
         3392409600*ep^9-348364800*ep^8+59719680*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(357601443840000*ep^26-
         537836184576000*ep^25-3149711375155200*ep^24+9037124306979840*
         ep^23-4496874814964736*ep^22-9559403809536672*ep^21+
         11571560753704704*ep^20+1056884511849864*ep^19-
         7423664441517184*ep^18+2461467664376152*ep^17+1874695872366944
         *ep^16-1368717014092104*ep^15-46895316154440*ep^14+
         324905558270316*ep^13-85917863251540*ep^12-36246810268241*
         ep^11+21924725401112*ep^10+569227692474*ep^9-2447158063302*
         ep^8+280706251428*ep^7+130034785802*ep^6-28106535194*ep^5-
         2129600902*ep^4+970408413*ep^3-39477954*ep^2-9780276*ep+726696
         ,825564856320000*ep^26-1430979084288000*ep^25-2768852798668800
         *ep^24+4691104125419520*ep^23+3860824440176640*ep^22-
         5755056142417920*ep^21-2836582612992000*ep^20+3395873819197440
         *ep^19+1142426854932480*ep^18-1076952725913600*ep^17-
         252014514831360*ep^16+195414617456640*ep^15+30581466071040*
         ep^14-20597410529280*ep^13-2013813964800*ep^12+1230610268160*
         ep^11+66998845440*ep^10-38286950400*ep^9-875888640*ep^8+
         477757440*ep^7)
         +xi^3*ca^4*G10^2*rat(-152305090560000*ep^26+623417057280000*
         ep^25-538166462054400*ep^24-1064348338176000*ep^23+
         2043406423107072*ep^22-17214810432768*ep^21-2089828587102784*
         ep^20+993163745990432*ep^19+885929840062656*ep^18-
         765439386245536*ep^17-123456770082580*ep^16+259465698133922*
         ep^15-20034702306516*ep^14-46716048714542*ep^13+8115321753678*
         ep^12+5221711089065*ep^11-865735551994*ep^10-513711621616*ep^9
         +39110076552*ep^8+50312685556*ep^7-2106883608*ep^6-3413307238*
         ep^5+220437062*ep^4+121493225*ep^3-11332010*ep^2-1694500*ep+
         196872,22932357120000*ep^26-39749419008000*ep^25-
         76912577740800*ep^24+130308447928320*ep^23+107245123338240*
         ep^22-159862670622720*ep^21-78793961472000*ep^20+
         94329828311040*ep^19+31734079303680*ep^18-29915353497600*ep^17
         -7000403189760*ep^16+5428183818240*ep^15+849485168640*ep^14-
         572150292480*ep^13-55939276800*ep^12+34183618560*ep^11+
         1861079040*ep^10-1063526400*ep^9-24330240*ep^8+13271040*ep^7)
         +xi^3*[d4AA/na]*G30*rat(57600*ep^11-318720*ep^10+607264*ep^9-
         619104*ep^8+269192*ep^7+62012*ep^6-86572*ep^5-2227*ep^4+23334*
         ep^3-8603*ep^2+1132*ep-44,76800*ep^11-135680*ep^10+21504*ep^9+
         15872*ep^8-3072*ep^7)
         +xi^3*[d4AA/na]*G20*rat(37440000*ep^13-129882240*ep^12+
         153674752*ep^11-52609680*ep^10-37174624*ep^9+22431836*ep^8+
         9606052*ep^7-7534888*ep^6+16521*ep^5+725592*ep^4-100530*ep^3-
         15148*ep^2+3557*ep-144,10368000*ep^14-15552000*ep^13-2214720*
         ep^12+3322080*ep^11+144000*ep^10-216000*ep^9-2880*ep^8+4320*
         ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(-2350080000*ep^16+33626880000*
         ep^15-81115430400*ep^14+80549322880*ep^13-25129266880*ep^12-
         11844906688*ep^11+5227961616*ep^10+4755209968*ep^9-2627116212*
         ep^8-204300814*ep^7+282631639*ep^6-3578832*ep^5-15669682*ep^4+
         948022*ep^3+332075*ep^2-29896*ep+404,3317760000*ep^16-
         5474304000*ep^15-293990400*ep^14+1667036160*ep^13-42508800*
         ep^12-182338560*ep^11+4838400*ep^10+8432640*ep^9-115200*ep^8-
         138240*ep^7)
         +xi^3*[d4AA/na]*G10*rat(262400*ep^9-214720*ep^8-82080*ep^7+
         176152*ep^6-16372*ep^5-53558*ep^4+15101*ep^3+2208*ep^2-707*ep-
         12,153600*ep^11-212480*ep^10-42240*ep^9+20480*ep^8+3840*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(-179629056000*ep^17+979947878400*
         ep^16-1884189058560*ep^15+1628939700864*ep^14-303685404608*
         ep^13-658622661088*ep^12+569293248624*ep^11-97004823632*ep^10-
         95037824416*ep^9+51757364580*ep^8-2264416762*ep^7-4612229351*
         ep^6+974238855*ep^5+135754832*ep^4-59989232*ep^3+1568229*ep^2+
         1224819*ep-115554,53084160000*ep^18-153944064000*ep^17+
         118053273600*ep^16+10655170560*ep^15-35196825600*ep^14+
         4600903680*ep^13+3554150400*ep^12-691200000*ep^11-151142400*
         ep^10+33822720*ep^9+2304000*ep^8-552960*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(-3110400000*ep^17-1641600000*ep^16
         +21131884800*ep^15-33742032960*ep^14+24455722656*ep^13-
         17052097480*ep^12+31438695068*ep^11-40445657582*ep^10+
         24139350415*ep^9-3860888229*ep^8-2785814352*ep^7+1468823308*
         ep^6-136298939*ep^5-66283453*ep^4+16653854*ep^3+11904*ep^2-
         350622*ep+28812,4976640000*ep^17-15676416000*ep^16+14986598400
         *ep^15-2747727360*ep^14-2612770560*ep^13+1084527360*ep^12+
         62069760*ep^11-80317440*ep^10+5909760*ep^9+1693440*ep^8-207360
         *ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(53084160000*ep^18-169122816000
         *ep^17+90122803200*ep^16+238886269440*ep^15-370194071424*ep^14
         +31289583680*ep^13+376420892128*ep^12-378574252080*ep^11+
         127022146880*ep^10+15014289832*ep^9-15777407412*ep^8-
         2373363770*ep^7+3000633257*ep^6-345733809*ep^5-157005080*ep^4+
         39524240*ep^3+424677*ep^2-853053*ep+63294,159252480000*ep^18-
         461832192000*ep^17+354159820800*ep^16+31965511680*ep^15-
         105590476800*ep^14+13802711040*ep^13+10662451200*ep^12-
         2073600000*ep^11-453427200*ep^10+101468160*ep^9+6912000*ep^8-
         1658880*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(1105920000*ep^18-20791296000*ep^17+
         77029785600*ep^16-135479664640*ep^15+126553127168*ep^14-
         54355781888*ep^13-1020741312*ep^12+7074692000*ep^11+1532175048
         *ep^10-2175777336*ep^9+13475158*ep^8+359441410*ep^7-75331415*
         ep^6-12831179*ep^5+5212770*ep^4-144740*ep^3-81411*ep^2+4453*ep
         +314,4423680000*ep^18-12828672000*ep^17+9837772800*ep^16+
         887930880*ep^15-2933068800*ep^14+383408640*ep^13+296179200*
         ep^12-57600000*ep^11-12595200*ep^10+2818560*ep^9+192000*ep^8-
         46080*ep^7)
         +xi^3*tf*nf*ca^3*rat(1152*ep^6-2784*ep^5+456*ep^4+3150*ep^3-
         2609*ep^2+667*ep-16,128*ep^7-384*ep^6+288*ep^5)
         +xi^3*tf*nf*ca^3*G30*rat(360*ep^6-1044*ep^5+978*ep^4-267*ep^3-
         59*ep^2+36*ep-4,1920*ep^9-5504*ep^8+3424*ep^7+960*ep^6-288*
         ep^5)
         +xi^3*tf*nf*ca^3*G20*rat(-5504*ep^9-7040*ep^8+56016*ep^7-55862
         *ep^6+8437*ep^5+3710*ep^4+941*ep^3-436*ep^2-48*ep+10,3072*
         ep^10-8448*ep^9+4224*ep^8+2880*ep^7-864*ep^6)
         +xi^3*tf*nf*ca^3*G20*G30*rat(-3317760*ep^15+22078464*ep^14-
         47697600*ep^13+33484944*ep^12+17376636*ep^11-37676583*ep^10+
         15914635*ep^9+3228072*ep^8-4498282*ep^7+1086633*ep^6+81471*
         ep^5-64350*ep^4+1376*ep^3+2796*ep^2-476*ep+24,19906560*ep^16-
         57065472*ep^15+16284672*ep^14+70083072*ep^13-48814848*ep^12-
         10244736*ep^11+14485248*ep^10-2043648*ep^9-845568*ep^8+266112*
         ep^7-20736*ep^6)
         +xi^3*tf*nf*ca^3*G10*rat(43008*ep^11-166528*ep^10+241632*ep^9-
         155184*ep^8+608*ep^7+76332*ep^6-44422*ep^5-3186*ep^4+9612*ep^3
         -2117*ep^2-21*ep+10,2304*ep^12-5760*ep^11-64*ep^10+7584*ep^9-
         2624*ep^8-1632*ep^7+576*ep^6)
         +xi^3*tf*nf*ca^3*G10*G30*rat(4681206*ep^13-15453315*ep^12+
         13380234*ep^11+4752549*ep^10-12179406*ep^9+4735333*ep^8+995458
         *ep^7-1274313*ep^6+414492*ep^5-32262*ep^4-31992*ep^3+14264*
         ep^2-2392*ep+144,6635520*ep^15-17362944*ep^14+1087488*ep^13+
         23632896*ep^12-10363392*ep^11-6005760*ep^10+3326976*ep^9+
         150528*ep^8-244224*ep^7+27648*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*rat(-7437312*ep^15+23459712*ep^14-
         17407496*ep^13-13652668*ep^12+24658085*ep^11-8780734*ep^10-
         4412163*ep^9+5035114*ep^8-1290449*ep^7-428954*ep^6+252435*ep^5
         +5346*ep^4-15728*ep^3-128*ep^2+660*ep-56,995328*ep^16-1741824*
         ep^15-2253312*ep^14+4071168*ep^13+1568640*ep^12-2805120*ep^11-
         144384*ep^10+626688*ep^9-62592*ep^8-40320*ep^7+6912*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*G30*rat(265420800*ep^16-927602712*
         ep^15+834562530*ep^14+444980721*ep^13-1080778002*ep^12+
         417943470*ep^11+181838286*ep^10-163291610*ep^9+12924790*ep^8+
         20800808*ep^7-7280680*ep^6+39081*ep^5+630852*ep^4-225766*ep^3+
         41264*ep^2-3992*ep+160,238878720*ep^17-525533184*ep^16-
         340733952*ep^15+1199536128*ep^14-90252288*ep^13-793787904*
         ep^12+287124480*ep^11+132337152*ep^10-84436992*ep^9+4603392*
         ep^8+5262336*ep^7-1230336*ep^6+82944*ep^5)
         +xi^3*tf*nf*ca^3*G10^2*rat(-1280000*ep^14+4320788*ep^13-
         3655164*ep^12-2548695*ep^11+5574658*ep^10-2002709*ep^9-1563590
         *ep^8+1565169*ep^7-341272*ep^6-153665*ep^5+105858*ep^4-23154*
         ep^3+1754*ep^2+26*ep-4,138240*ep^15-281088*ep^14-229632*ep^13+
         623744*ep^12+33664*ep^11-384000*ep^10+92672*ep^9+51328*ep^8-
         22656*ep^7+2304*ep^6)
         +xi^3*tf*nf*cf*ca^2*rat(-36*ep^4+72*ep^3-81*ep^2+63*ep-18,4*
         ep^5-6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G20*rat(64*ep^6-116*ep^5+112*ep^4-69*ep^3-
         7*ep^2+20*ep-4,16*ep^7-20*ep^6-8*ep^5+3*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*rat(168*ep^7-556*ep^6+750*ep^5-229*
         ep^4-532*ep^3+603*ep^2-236*ep+32,36*ep^8-54*ep^7-28*ep^6+50*
         ep^5-12*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*G20*rat(-256*ep^8+1104*ep^7-2120*ep^6+
         2068*ep^5-838*ep^4-126*ep^3+236*ep^2-76*ep+8,144*ep^9-324*ep^8
         +140*ep^7+59*ep^6-43*ep^5+6*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10^2*rat(-16*ep^8+64*ep^7-120*ep^6+128*
         ep^5-93*ep^4+64*ep^3-39*ep^2+14*ep-2,54*ep^9-99*ep^8-15*ep^7+
         89*ep^6-43*ep^5+6*ep^4)
         +xi^3*tf^2*nf^2*ca^2*rat(36*ep^3-93*ep^2+78*ep-21,4*ep^5-12*
         ep^4+9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G20*rat(128*ep^5-296*ep^4+180*ep^3+24*
         ep^2-44*ep+8,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G10*rat(-148*ep^5+296*ep^4-65*ep^3-189*
         ep^2+129*ep-23,12*ep^7-28*ep^6-ep^5+30*ep^4-9*ep^3)
         +xi^4*ca^4*rat(-22944*ep^9+98736*ep^8-148064*ep^7+76596*ep^6+
         16862*ep^5-28512*ep^4+7377*ep^3-194*ep^2+37*ep+9,4096*ep^9-
         12288*ep^8+9216*ep^7)
         +xi^4*ca^4*G30*rat(-9600*ep^12+64160*ep^11-525648*ep^10+
         1821720*ep^9-2737856*ep^8+2035604*ep^7-949441*ep^6+296365*ep^5
         +11800*ep^4-51445*ep^3+13787*ep^2-610*ep-84,3686400*ep^12-
         12042240*ep^11+10801152*ep^10-786432*ep^9-1290240*ep^8+221184*
         ep^7)
         +xi^4*ca^4*G20*rat(-27216000*ep^15+2322288000*ep^14-9038493360
         *ep^13+12658339600*ep^12-7487947556*ep^11+1526627888*ep^10+
         498942948*ep^9-368298176*ep^8+10379308*ep^7+34324474*ep^6+
         5806171*ep^5-5306862*ep^4-232510*ep^3+280390*ep^2+2983*ep-5010
         ,995328000*ep^15-2737152000*ep^14+1218170880*ep^13+1346734080*
         ep^12-482319360*ep^11-153169920*ep^10+48384000*ep^9+4147200*
         ep^8-1244160*ep^7)
         +xi^4*ca^4*G20*G30*rat(778844160000*ep^22-5029115904000*ep^21+
         9423303552000*ep^20-2796916907520*ep^19-8646636283392*ep^18+
         7698143343936*ep^17+271396473264*ep^16-2389296392576*ep^15+
         615527134184*ep^14+24858138746*ep^13+6276281920*ep^12+
         76178282071*ep^11-20537695785*ep^10-34473263906*ep^9+
         5940978307*ep^8+7975320736*ep^7-1538380369*ep^6-781705480*ep^5
         +169408185*ep^4+32558989*ep^3-7552338*ep^2-482196*ep+112824,
         11466178560000*ep^22-21785739264000*ep^21-21448124006400*ep^20
         +45223245250560*ep^19+15520556482560*ep^18-29701372723200*
         ep^17-5227541176320*ep^16+8434121379840*ep^15+825566515200*
         ep^14-1176490967040*ep^13-64015073280*ep^12+84095815680*ep^11+
         2366115840*ep^10-2945064960*ep^9-33177600*ep^8+39813120*ep^7)
         +xi^4*ca^4*G10*rat(22982400*ep^14-71521920*ep^13-29191680*
         ep^12+328476800*ep^11-359552920*ep^10+5037268*ep^9+156185826*
         ep^8-36257155*ep^7-30288902*ep^6+12090920*ep^5-147778*ep^4-
         268923*ep^3+79294*ep^2-15346*ep-3396,11059200*ep^14-25436160*
         ep^13-5836800*ep^12+36341760*ep^11-5314560*ep^10-10352640*ep^9
         +1198080*ep^8+552960*ep^7)
         +xi^4*ca^4*G10*G30*rat(-50843160000*ep^21+413761629600*ep^20-
         1151585584620*ep^19+1253248648032*ep^18-81260264981*ep^17-
         896931836228*ep^16+618166912624*ep^15+47367862956*ep^14-
         288267558061*ep^13+151358183754*ep^12+26953592002*ep^11-
         59130514351*ep^10+15492471785*ep^9+6757861157*ep^8-4489861331*
         ep^7+186744831*ep^6+438457447*ep^5-76103739*ep^4-18022725*ep^3
         +4351732*ep^2+265860*ep-75744,955514880000*ep^22-2532114432000
         *ep^21-604894003200*ep^20+5404723937280*ep^19-1124043079680*
         ep^18-4049504870400*ep^17+1027109744640*ep^16+1395249315840*
         ep^15-285233909760*ep^14-238146600960*ep^13+33169674240*ep^12+
         20634992640*ep^11-1652060160*ep^10-855613440*ep^9+28753920*
         ep^8+13271040*ep^7)
         +xi^4*ca^4*G10*G20*rat(256608000000*ep^22-1618693632000*ep^21+
         3827640528000*ep^20-3060629196480*ep^19-3148595526672*ep^18+
         7564128715200*ep^17-2502970762992*ep^16-4274221308454*ep^15+
         3100056783528*ep^14+832731610581*ep^13-1140534592360*ep^12-
         4441511590*ep^11+208983341638*ep^10-27251331652*ep^9-
         18344163794*ep^8+5231413352*ep^7+283049098*ep^6-452794769*ep^5
         +70985426*ep^4+18131972*ep^3-4634992*ep^2-256160*ep+81120,
         429981696000*ep^22-788299776000*ep^21-1250410659840*ep^20+
         2364083159040*ep^19+1435903303680*ep^18-2518404894720*ep^17-
         818216017920*ep^16+1168847953920*ep^15+229658664960*ep^14-
         250689945600*ep^13-28370165760*ep^12+25634119680*ep^11+
         1479720960*ep^10-1190522880*ep^9-26542080*ep^8+19906560*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(-3448811520000*ep^25+17309819232000
         *ep^24-32669152372800*ep^23+27248656061520*ep^22-2604374886636
         *ep^21-20530382588868*ep^20+25529729970847*ep^19-9898755844070
         *ep^18-6884969413669*ep^17+8620018349264*ep^16-1590477715044*
         ep^15-2421714379055*ep^14+1261657574886*ep^13+539590286850*
         ep^12-526471407572*ep^11-30199348601*ep^10+114922238903*ep^9-
         14098206543*ep^8-11740776322*ep^7+2562124082*ep^6+554658852*
         ep^5-166854015*ep^4-9875609*ep^3+4483724*ep^2+4164*ep-36288,
         34398535680000*ep^25-76823396352000*ep^24-76957168435200*ep^23
         +233941256110080*ep^22+43897056952320*ep^21-261742534410240*
         ep^20+12680324997120*ep^19+135154579968000*ep^18-
         19976171028480*ep^17-34884944732160*ep^16+6941867581440*ep^15+
         4671341936640*ep^14-1061443215360*ep^13-327503831040*ep^12+
         79843000320*ep^11+11353927680*ep^10-2885345280*ep^9-152616960*
         ep^8+39813120*ep^7)
         +xi^4*ca^4*G10^2*rat(3168875520000*ep^24-14452535808000*ep^23+
         20091487795200*ep^22+1642888984320*ep^21-27967172666400*ep^20+
         18622255079328*ep^19+11281765606072*ep^18-18544715688596*ep^17
         +1900562946700*ep^16+8033324467255*ep^15-3206197837570*ep^14-
         1649128890280*ep^13+1124179157082*ep^12+110476854490*ep^11-
         183476919313*ep^10+13753198473*ep^9+14860320065*ep^8-
         3134425632*ep^7-467595127*ep^6+239170603*ep^5-9188451*ep^4-
         8399341*ep^3+942038*ep^2+113380*ep-16296,2866544640000*ep^24-
         5685313536000*ep^23-7834425753600*ep^22+17536498237440*ep^21+
         8042212638720*ep^20-19801324707840*ep^19-3893637427200*ep^18+
         10289472307200*ep^17+907687157760*ep^16-2680156938240*ep^15-
         91550269440*ep^14+366390927360*ep^13+3144130560*ep^12-
         26505953280*ep^11+27095040*ep^10+952934400*ep^9-2211840*ep^8-
         13271040*ep^7)
         +xi^4*[d4AA/na]*G30*rat(-19200*ep^11+99520*ep^10-196416*ep^9+
         227856*ep^8-175840*ep^7+113788*ep^6-15728*ep^5-43735*ep^4+
         24386*ep^3-1199*ep^2-1484*ep+220,153600*ep^11-271360*ep^10+
         43008*ep^9+31744*ep^8-6144*ep^7)
         +xi^4*[d4AA/na]*G20*rat(-160000*ep^10+328000*ep^9-290560*ep^8+
         405008*ep^7-647936*ep^6+202908*ep^5+206420*ep^4-123293*ep^3+
         7630*ep^2+5165*ep-710,576000*ep^11-1008000*ep^10+192960*ep^9+
         40320*ep^8-8640*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(552960000*ep^17-27371520000*ep^16+
         67489536000*ep^15-68148633600*ep^14+41640662784*ep^13-
         30548612992*ep^12+23682220528*ep^11-8589201312*ep^10-
         1055732052*ep^9+1663211444*ep^8-324399546*ep^7-56181899*ep^6+
         27519158*ep^5-2108358*ep^4-502062*ep^3+105901*ep^2-2730*ep-624
         ,26542080000*ep^17-50429952000*ep^16+8596684800*ep^15+
         13924270080*ep^14-3674142720*ep^13-1373690880*ep^12+403384320*
         ep^11+57784320*ep^10-17786880*ep^9-875520*ep^8+276480*ep^7)
         +xi^4*[d4AA/na]*G10*rat(10400*ep^8-23920*ep^7+4800*ep^6+18080*
         ep^5-6058*ep^4-5565*ep^3+2404*ep^2+215*ep-128,76800*ep^10-
         125440*ep^9+10240*ep^8+7680*ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(429216000*ep^16-492998400*ep^15-
         1377705840*ep^14+1870965256*ep^13+2098350852*ep^12-5699811250*
         ep^11+5096448066*ep^10-1994211816*ep^9-202645064*ep^8+
         461977216*ep^7-95634551*ep^6-29114591*ep^5+10572672*ep^4+
         583320*ep^3-396661*ep^2-263*ep+5054,2211840000*ep^17-
         5861376000*ep^16+3453542400*ep^15+1307351040*ep^14-1139696640*
         ep^13-93219840*ep^12+124784640*ep^11+2396160*ep^10-5698560*
         ep^9-15360*ep^8+92160*ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(51840000*ep^15-103392000*ep^14-
         417600*ep^13+195720400*ep^12-231499176*ep^11+67246184*ep^10+
         90197986*ep^9-129803127*ep^8+63363993*ep^7+2548948*ep^6-
         11350544*ep^5+1844963*ep^4+625677*ep^3-142886*ep^2-11408*ep+
         2990,165888000*ep^15-414720000*ep^14+213396480*ep^13+88588800*
         ep^12-50849280*ep^11-5760000*ep^10+3409920*ep^9+115200*ep^8-
         69120*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(-2211840000*ep^18+10525824000*
         ep^17-24381292800*ep^16+34840687680*ep^15-29607148336*ep^14+
         11682838536*ep^13+674803172*ep^12-2480666974*ep^11+1524886270*
         ep^10-929169006*ep^9+275294644*ep^8+81860968*ep^7-71344135*
         ep^6+9374071*ep^5+3334952*ep^4-969684*ep^3+2811*ep^2+21689*ep-
         1858,26542080000*ep^18-76972032000*ep^17+59026636800*ep^16+
         5327585280*ep^15-17598412800*ep^14+2300451840*ep^13+1777075200
         *ep^12-345600000*ep^11-75571200*ep^10+16911360*ep^9+1152000*
         ep^8-276480*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(-138240000*ep^17+737280000*ep^16-
         1618099200*ep^15+1670512640*ep^14-813656160*ep^13+325045984*
         ep^12-53216160*ep^11-554095816*ep^10+563013270*ep^9-53315176*
         ep^8-121152574*ep^7+31715599*ep^6+9640368*ep^5-3395612*ep^4-
         325884*ep^3+142985*ep^2+3844*ep-2108,1105920000*ep^17-
         2930688000*ep^16+1726771200*ep^15+653675520*ep^14-569848320*
         ep^13-46609920*ep^12+62392320*ep^11+1198080*ep^10-2849280*ep^9
         -7680*ep^8+46080*ep^7)
         +xi^4*tf*nf*ca^3*rat(-1344*ep^7+4824*ep^6-6122*ep^5+3275*ep^4-
         639*ep^3+6*ep^2+ep-1,128*ep^8-384*ep^7+288*ep^6)
         +xi^4*tf*nf*ca^3*G20*rat(48*ep^9-1128*ep^8+2900*ep^7-2130*ep^6
         +52*ep^5+283*ep^4-27*ep^3+22*ep^2-25*ep+5,1536*ep^10-4224*ep^9
         +2112*ep^8+1440*ep^7-432*ep^6)
         +xi^4*tf*nf*ca^3*G10*rat(7728*ep^10-28056*ep^9+33204*ep^8-8774
         *ep^7-11242*ep^6+9746*ep^5-2918*ep^4+271*ep^3+72*ep^2-37*ep+6,
         576*ep^11-1728*ep^10+848*ep^9+1472*ep^8-1392*ep^7+288*ep^6)
         +xi^4*tf*nf*ca^3*G10*G20*rat(-130752*ep^14+368688*ep^13-116592
         *ep^12-484632*ep^11+436980*ep^10+78827*ep^9-244595*ep^8+97800*
         ep^7+5943*ep^6-17004*ep^5+6125*ep^4-584*ep^3-299*ep^2+105*ep-
         10,82944*ep^15-172800*ep^14-130176*ep^13+382656*ep^12+3168*
         ep^11-234816*ep^10+66240*ep^9+30144*ep^8-15264*ep^7+1728*ep^6)
         +xi^4*tf*nf*ca^3*G10^2*rat(-48*ep^7+48*ep^6+16*ep^5-12*ep^4+3*
         ep^3-16*ep^2+11*ep-2,72*ep^8-12*ep^7-160*ep^6-8*ep^5+56*ep^4-
         12*ep^3)
         +xi^4*tf*nf*cf*ca^2*rat(-6*ep^3+9*ep^2-9*ep+6,8*ep^4-12*ep^3)
         +xi^4*tf*nf*cf*ca^2*G10*rat(12*ep^5-48*ep^4+87*ep^3-81*ep^2+36
         *ep-6,36*ep^6-90*ep^5+62*ep^4-12*ep^3)
         +xi^4*tf^2*nf^2*ca^2*rat(3*ep^2-6*ep+3,4*ep^4-12*ep^3+9*ep^2)
         +xi^5*ca^4*rat(2880*ep^7-9048*ep^6+10812*ep^5-6608*ep^4+1590*
         ep^3-19*ep^2-12*ep+5,2048*ep^7-3072*ep^6)
         +xi^5*ca^4*G30*rat(-96*ep^10+304*ep^9-1444*ep^8+2324*ep^7-1241
         *ep^6+433*ep^5-180*ep^4-12*ep^3-ep^2-14*ep+3,184320*ep^10-
         251904*ep^9-49152*ep^8+18432*ep^7)
         +xi^5*ca^4*G20*rat(-65664*ep^11+630144*ep^10-1229856*ep^9+
         698624*ep^8-130952*ep^7+81648*ep^6-63182*ep^5+2302*ep^4+10888*
         ep^3-3385*ep^2+291*ep+4,1327104*ep^11-2101248*ep^10-110592*
         ep^9+470016*ep^8-82944*ep^7)
         +xi^5*ca^4*G20*G30*rat(15897600*ep^16-78059520*ep^15+135872640
         *ep^14-86379072*ep^13-2163888*ep^12+9600616*ep^11-15360316*
         ep^10+56591394*ep^9-41711112*ep^8-2573414*ep^7+13423125*ep^6-
         4651309*ep^5-209654*ep^4+484548*ep^3-121719*ep^2+12917*ep-516,
         3185049600*ep^16-7007109120*ep^15-2065858560*ep^14+9836052480*
         ep^13-1253007360*ep^12-2474496000*ep^11+667975680*ep^10+
         118333440*ep^9-56401920*ep^8+4976640*ep^7)
         +xi^5*ca^4*G10*rat(-584064*ep^12+1549440*ep^11-1133568*ep^10-
         25392*ep^9+459320*ep^8-236632*ep^7-20558*ep^6+59842*ep^5-16813
         *ep^4-1968*ep^3+2003*ep^2-342*ep+8,221184*ep^12-221184*ep^11-
         337920*ep^10+221184*ep^9+79872*ep^8-36864*ep^7)
         +xi^5*ca^4*G10*G30*rat(-7754400*ep^12+15958944*ep^11+14344472*
         ep^10-50106736*ep^9+41432448*ep^8-21740744*ep^7+13100864*ep^6-
         5284927*ep^5-320709*ep^4+930510*ep^3-241366*ep^2+17353*ep+291,
         530841600*ep^14-1035141120*ep^13-204963840*ep^12+1110343680*
         ep^11-368640000*ep^10-70778880*ep^9+42762240*ep^8-4423680*ep^7
         )
         +xi^5*ca^4*G10*G20*rat(212440320*ep^18-712908864*ep^17+
         702928800*ep^16+52709832*ep^15-580408200*ep^14+463648254*ep^13
         -76254080*ep^12-144963871*ep^11+77936485*ep^10+34347531*ep^9-
         36421189*ep^8+3751357*ep^7+4499017*ep^6-1530437*ep^5+49505*
         ep^4+60246*ep^3-15818*ep^2+2240*ep-152,716636160*ep^18-
         1039122432*ep^17-1532805120*ep^16+2328072192*ep^15+779563008*
         ep^14-1619398656*ep^13+116453376*ep^12+346705920*ep^11-
         87257088*ep^10-15593472*ep^9+7409664*ep^8-663552*ep^7)
         +xi^5*ca^4*G10*G20*G30*rat(-245514240*ep^19+988692480*ep^18-
         1401315840*ep^17+1616844672*ep^16-3215089536*ep^15+4002363456*
         ep^14-2118040416*ep^13+552277656*ep^12+12101272*ep^11-
         815676264*ep^10+920757532*ep^9-219785436*ep^8-160954091*ep^7+
         103752645*ep^6-13679671*ep^5-5478639*ep^4+2576615*ep^3-494697*
         ep^2+51815*ep-2433,76441190400*ep^19-193651015680*ep^18-
         69964922880*ep^17+446243143680*ep^16-115236864000*ep^15-
         301955973120*ep^14+144587980800*ep^13+46860042240*ep^12-
         38127697920*ep^11+3074457600*ep^10+2260500480*ep^9-570654720*
         ep^8+39813120*ep^7)
         +xi^5*ca^4*G10^2*rat(4142016*ep^15-11894688*ep^14+9483192*
         ep^13-1485912*ep^12+1477170*ep^11-2074046*ep^10-877884*ep^9+
         2087344*ep^8-1026991*ep^7+89743*ep^6+106685*ep^5-40853*ep^4+
         2873*ep^3+547*ep^2+75*ep-23,19906560*ep^15-20570112*ep^14-
         45342720*ep^13+38117376*ep^12+26025984*ep^11-19243008*ep^10-
         368640*ep^9+1695744*ep^8-221184*ep^7)
         +xi^5*[d4AA/na]*G30*rat(-768*ep^10+2432*ep^9-2912*ep^8+2176*
         ep^7-1288*ep^6+692*ep^5-420*ep^4+117*ep^3+64*ep^2-43*ep+6,
         30720*ep^10-41984*ep^9-8192*ep^8+3072*ep^7)
         +xi^5*[d4AA/na]*G20*rat(128*ep^6-280*ep^5+188*ep^4-66*ep^3+53*
         ep^2-34*ep+7,1152*ep^8-1728*ep^7)
         +xi^5*[d4AA/na]*G20*G30*rat(1382400*ep^12-4884480*ep^11+
         6910080*ep^10-4504128*ep^9+1301792*ep^8-973136*ep^7+1719272*
         ep^6-1437764*ep^5+653866*ep^4-180245*ep^3+31316*ep^2-3297*ep+
         164,22118400*ep^12-41287680*ep^11+10598400*ep^10+3271680*ep^9-
         1474560*ep^8+138240*ep^7)
         +xi^5*[d4AA/na]*G10*rat(-64*ep^6+128*ep^5-72*ep^4+12*ep^3-10*
         ep^2+9*ep-2,1024*ep^8-1536*ep^7)
         +xi^5*[d4AA/na]*G10*G30*rat(63360*ep^10-147008*ep^9-853472*
         ep^8+1531104*ep^7-814736*ep^6+307480*ep^5-404840*ep^4+347829*
         ep^3-137103*ep^2+25135*ep-1749,7372800*ep^12-19292160*ep^11+
         12472320*ep^10+675840*ep^9-1413120*ep^8+184320*ep^7)
         +xi^5*[d4AA/na]*G10*G20*rat(-34560*ep^12+148032*ep^11-256704*
         ep^10+213816*ep^9-33532*ep^8-64886*ep^7+19975*ep^6+20295*ep^5-
         7053*ep^4-6015*ep^3+4162*ep^2-910*ep+68,552960*ep^12-1446912*
         ep^11+935424*ep^10+50688*ep^9-105984*ep^8+13824*ep^7)
         +xi^5*[d4AA/na]*G10*G20*G30*rat(99840*ep^11-758912*ep^10+
         1586560*ep^9+1408*ep^8-2365168*ep^7+2006536*ep^6-297600*ep^5-
         396484*ep^4+252959*ep^3-66757*ep^2+8629*ep-451,88473600*ep^13-
         253624320*ep^12+207544320*ep^11-29306880*ep^10-18984960*ep^9+
         6451200*ep^8-552960*ep^7)
         +xi^5*[d4AA/na]*G10^2*rat(2304*ep^11-9600*ep^10+10464*ep^9+
         3008*ep^8-6016*ep^7+416*ep^6-2462*ep^5+3454*ep^4-377*ep^3-799*
         ep^2+311*ep-31,92160*ep^11-218112*ep^10+101376*ep^9+33792*ep^8
         -9216*ep^7)
         +xi^5*tf*nf*ca^3*rat(-18*ep^2+27*ep-9,8*ep^3-12*ep^2)
         +xi^5*tf*nf*ca^3*G10*rat(48*ep^4-48*ep^3-18*ep^2+21*ep-3,48*
         ep^5-40*ep^4-64*ep^3+24*ep^2)
         +xi^6*ca^4*rat(752*ep^6-1828*ep^5+1260*ep^4-303*ep^3+2*ep^2-1,
         1024*ep^6-1536*ep^5)
         +xi^6*ca^4*G20*rat(-48*ep^8+312*ep^7-428*ep^6+118*ep^5-42*ep^4
         +47*ep^3+2*ep^2-20*ep+5,12288*ep^8-15360*ep^7-6144*ep^6+2304*
         ep^5)
         +xi^6*ca^4*G10*rat(-648*ep^8+1276*ep^7-474*ep^6+37*ep^5-55*
         ep^4+16*ep^3-6*ep^2+11*ep-3,1536*ep^8-1280*ep^7-2048*ep^6+768*
         ep^5)
         +xi^6*ca^4*G10*G20*rat(2112*ep^12-2448*ep^11-96*ep^10-2040*
         ep^9-1460*ep^8+2655*ep^7+642*ep^6-648*ep^5-573*ep^4+313*ep^3+
         42*ep^2-40*ep+5,221184*ep^12+18432*ep^11-528384*ep^10-142848*
         ep^9+227328*ep^8+9216*ep^7-30720*ep^6+4608*ep^5)
         +xi^6*ca^4*G10^2*rat(16*ep^6+8*ep^4-8*ep^3+ep^2-2*ep+1,2304*
         ep^6+3072*ep^5-512*ep^4-1024*ep^3+256*ep^2)
         +xi^6*tf*nf*ca^3*rat(-ep+1,8*ep^2-12*ep)
         +xi^7*ca^4*rat(24*ep-11,256*ep)
         +xi^7*ca^4*G10*rat(-12*ep^3-3*ep+3,768*ep^3+512*ep^2-256*ep)
         +xi^8*ca^4*rat(1,256)
         +Master(haha)*ca^4*rat(19776384*ep^8-56937840*ep^7+46362512*
         ep^6+10876110*ep^5-23024913*ep^4-478415*ep^3+2556307*ep^2-
         103963*ep-100038,15360000*ep^7-59904000*ep^6+78489600*ep^5-
         37923840*ep^4+3747840*ep^3+1612800*ep^2-276480*ep)
         +Master(haha)*[d4AA/na]*rat(19776384*ep^8-56937840*ep^7+
         46362512*ep^6+10876110*ep^5-23024913*ep^4-478415*ep^3+2556307*
         ep^2-103963*ep-100038,1280000*ep^7-4992000*ep^6+6540800*ep^5-
         3160320*ep^4+312320*ep^3+134400*ep^2-23040*ep)
         +Master(haha)*nf*[d4FA/na]*rat(-15552*ep^10-53136*ep^9-36936*
         ep^8+403632*ep^7-217776*ep^6+13238*ep^5+87978*ep^4-20020*ep^3-
         4878*ep^2+2306*ep+24,5000*ep^7-19500*ep^6+25550*ep^5-12345*
         ep^4+1220*ep^3+525*ep^2-90*ep)
         +Master(haha)*nf^2*[d4FF/na]*rat(7776*ep^8-66096*ep^7+257904*
         ep^6-211824*ep^5+29520*ep^4+47232*ep^3-16992*ep^2-2592*ep+1152
         ,5000*ep^7-24500*ep^6+45050*ep^5-37895*ep^4+13565*ep^3-695*
         ep^2-615*ep+90)
         +Master(haha)*tf*nf*ca^3*rat(38880*ep^10+115344*ep^9+3240*ep^8
         -462168*ep^7+28632*ep^6+161227*ep^5+52845*ep^4-42674*ep^3-
         18531*ep^2+2761*ep+1164,30000*ep^7-117000*ep^6+153300*ep^5-
         74070*ep^4+7320*ep^3+3150*ep^2-540*ep)
         +Master(haha)*tf*nf*cf*ca^2*rat(-11664*ep^9-50058*ep^8-77328*
         ep^7+69552*ep^6+12528*ep^5-6548*ep^4-4632*ep^3-2510*ep^2+420*
         ep+256,2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2+30*ep)
         +Master(haha)*tf*nf*cf^2*ca*rat(15552*ep^9+64800*ep^8+98064*
         ep^7-113328*ep^6-9312*ep^5+10944*ep^4+4560*ep^3+3408*ep^2-576*
         ep-384,2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2+30*ep)
         +Master(haha)*tf*nf*cf^3*rat(-7776*ep^9-32400*ep^8-49032*ep^7+
         56664*ep^6+4656*ep^5-5472*ep^4-2280*ep^3-1704*ep^2+288*ep+192,
         2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2+30*ep)
         +Master(haha)*tf^2*nf^2*ca^2*rat(648*ep^8-5508*ep^7+21492*ep^6
         -17652*ep^5+2460*ep^4+3936*ep^3-1416*ep^2-216*ep+96,5000*ep^7-
         24500*ep^6+45050*ep^5-37895*ep^4+13565*ep^3-695*ep^2-615*ep+90
         )
         +Master(haha)*xi*ca^4*rat(-176112*ep^6-11274*ep^5+71409*ep^4+
         3407*ep^3-3272*ep^2+257*ep-111,192000*ep^5-384000*ep^4+136320*
         ep^3+15360*ep^2-5760*ep)
         +Master(haha)*xi*[d4AA/na]*rat(-176112*ep^6-11274*ep^5+71409*
         ep^4+3407*ep^3-3272*ep^2+257*ep-111,16000*ep^5-32000*ep^4+
         11360*ep^3+1280*ep^2-480*ep)
         +Master(haha)*xi*nf*[d4FA/na]*rat(1080*ep^5-1332*ep^4-636*ep^3
         -6*ep^2+24*ep+6,500*ep^4-1000*ep^3+355*ep^2+40*ep-15)
         +Master(haha)*xi*tf*nf*ca^3*rat(180*ep^5-222*ep^4-106*ep^3-
         ep^2+4*ep+1,1000*ep^4-2000*ep^3+710*ep^2+80*ep-30)
         +Master(haha)*xi^2*ca^4*rat(21600*ep^6-11100*ep^5+30806*ep^4+
         2513*ep^3-1883*ep^2+199*ep-87,768000*ep^5-1536000*ep^4+545280*
         ep^3+61440*ep^2-23040*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(21600*ep^6-11100*ep^5+30806*
         ep^4+2513*ep^3-1883*ep^2+199*ep-87,64000*ep^5-128000*ep^4+
         45440*ep^3+5120*ep^2-1920*ep)
         +Master(haha)*xi^3*ca^4*rat(72*ep^3+54*ep^2+ep-3,19200*ep^3-
         24960*ep^2-5760*ep)
         +Master(haha)*xi^3*[d4AA/na]*rat(72*ep^3+54*ep^2+ep-3,1600*
         ep^3-2080*ep^2-480*ep)
         +Master(haha)*xi^4*ca^4*rat(-72*ep^3-93*ep^2-38*ep-5,102400*
         ep^4-184320*ep^3+35840*ep^2+15360*ep)
         +Master(haha)*xi^4*[d4AA/na]*rat(-216*ep^3-279*ep^2-114*ep-15,
         25600*ep^4-46080*ep^3+8960*ep^2+3840*ep)
         +Master(no1)*ca^4*rat(726144*ep^7-5014784*ep^6+7758120*ep^5-
         2497742*ep^4-564797*ep^3+194686*ep^2-107053*ep+19554,15360000*
         ep^6-59904000*ep^5+78489600*ep^4-37923840*ep^3+3747840*ep^2+
         1612800*ep-276480)
         +Master(no1)*[d4AA/na]*rat(-726144*ep^7+5014784*ep^6-7758120*
         ep^5+2497742*ep^4+564797*ep^3-194686*ep^2+107053*ep-19554,
         640000*ep^6-2496000*ep^5+3270400*ep^4-1580160*ep^3+156160*ep^2
         +67200*ep-11520)
         +Master(no1)*nf*[d4FA/na]*rat(576*ep^9-2688*ep^8-13536*ep^7-
         52840*ep^6+207936*ep^5-155036*ep^4+20636*ep^3+12483*ep^2-6173*
         ep+750,5000*ep^6-19500*ep^5+25550*ep^4-12345*ep^3+1220*ep^2+
         525*ep-90)
         +Master(no1)*nf^2*[d4FF/na]*rat(-576*ep^7+12768*ep^6-34560*
         ep^5+29952*ep^4-3264*ep^3-3552*ep^2+768*ep,5000*ep^6-19500*
         ep^5+25550*ep^4-12345*ep^3+1220*ep^2+525*ep-90)
         +Master(no1)*tf*nf*ca^3*rat(-7488*ep^9-6528*ep^8+33120*ep^7+
         282184*ep^6-787968*ep^5+652700*ep^4-190172*ep^3-23523*ep^2+
         34013*ep-5358,120000*ep^6-468000*ep^5+613200*ep^4-296280*ep^3+
         29280*ep^2+12600*ep-2160)
         +Master(no1)*tf*nf*cf*ca^2*rat(576*ep^8+2352*ep^7+2664*ep^6-
         21240*ep^5+22656*ep^4-9312*ep^3+336*ep^2+1392*ep-288,2500*ep^5
         -6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf*nf*cf^2*ca*rat(-720*ep^8-4200*ep^7-6564*ep^6+
         32416*ep^5-30336*ep^4+11808*ep^3-476*ep^2-1768*ep+416,2500*
         ep^5-6000*ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf*nf*cf^3*rat(288*ep^8+2256*ep^7+4104*ep^6-15648
         *ep^5+13056*ep^4-4800*ep^3+216*ep^2+720*ep-192,2500*ep^5-6000*
         ep^4+3775*ep^3-510*ep^2-155*ep+30)
         +Master(no1)*tf^2*nf^2*ca^2*rat(24*ep^7-532*ep^6+1440*ep^5-
         1248*ep^4+136*ep^3+148*ep^2-32*ep,5000*ep^6-19500*ep^5+25550*
         ep^4-12345*ep^3+1220*ep^2+525*ep-90)
         +Master(no1)*xi*ca^4*rat(-17312*ep^5+25952*ep^4-19236*ep^3+
         2354*ep^2+3169*ep-587,384000*ep^4-768000*ep^3+272640*ep^2+
         30720*ep-11520)
         +Master(no1)*xi*[d4AA/na]*rat(17312*ep^5-25952*ep^4+19236*ep^3
         -2354*ep^2-3169*ep+587,16000*ep^4-32000*ep^3+11360*ep^2+1280*
         ep-480)
         +Master(no1)*xi*nf*[d4FA/na]*rat(120*ep^5-144*ep^4+30*ep^3+84*
         ep^2-3*ep-3,500*ep^4-1000*ep^3+355*ep^2+40*ep-15)
         +Master(no1)*xi*tf*nf*ca^3*rat(-40*ep^5+48*ep^4-10*ep^3-28*
         ep^2+ep+1,4000*ep^4-8000*ep^3+2840*ep^2+320*ep-120)
         +Master(no1)*xi^2*ca^4*rat(160*ep^5+2608*ep^4-1840*ep^3+197*
         ep^2+606*ep-99,768000*ep^4-1536000*ep^3+545280*ep^2+61440*ep-
         23040)
         +Master(no1)*xi^2*[d4AA/na]*rat(-160*ep^5-2608*ep^4+1840*ep^3-
         197*ep^2-606*ep+99,32000*ep^4-64000*ep^3+22720*ep^2+2560*ep-
         960)
         +Master(no1)*xi^3*ca^4*rat(2*ep+1,19200*ep+3840)
         +Master(no1)*xi^3*[d4AA/na]*rat(-2*ep-1,800*ep+160)
         +Master(no1)*xi^4*ca^4*rat(-12*ep^2-7*ep-1,102400*ep^3-184320*
         ep^2+35840*ep+15360)
         +Master(no1)*xi^4*[d4AA/na]*rat(36*ep^2+21*ep+3,12800*ep^3-
         23040*ep^2+4480*ep+1920)
         +Master(no2)*ca^4*rat(4548672*ep^8-21166680*ep^7+15968476*ep^6
         -5015746*ep^5-845925*ep^4+1520993*ep^3-208701*ep^2-71035*ep+
         13370,245760000*ep^7-589824000*ep^6+355737600*ep^5-13271040*
         ep^4-38430720*ep^3+6082560*ep^2+952320*ep-184320)
         +Master(no2)*[d4AA/na]*rat(-4548672*ep^8+21166680*ep^7-
         15968476*ep^6+5015746*ep^5+845925*ep^4-1520993*ep^3+208701*
         ep^2+71035*ep-13370,10240000*ep^7-24576000*ep^6+14822400*ep^5-
         552960*ep^4-1601280*ep^3+253440*ep^2+39680*ep-7680)
         +Master(no2)*nf*[d4FA/na]*rat(4536*ep^10+3348*ep^9-43884*ep^8-
         176346*ep^7+177630*ep^6-35476*ep^5-12374*ep^4+9554*ep^3-1316*
         ep^2-340*ep+76,40000*ep^7-96000*ep^6+57900*ep^5-2160*ep^4-6255
         *ep^3+990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*ca^3*rat(-31428*ep^10-115884*ep^9-9324*ep^8
         +729153*ep^7-653583*ep^6+152432*ep^5+67873*ep^4-60289*ep^3+
         7174*ep^2+3770*ep-758,480000*ep^7-1152000*ep^6+694800*ep^5-
         25920*ep^4-75060*ep^3+11880*ep^2+1860*ep-360)
         +Master(no2)*tf*nf*cf*ca^2*rat(19116*ep^10+71307*ep^9+11979*
         ep^8-368190*ep^7+325176*ep^6-79953*ep^5-34881*ep^4+32724*ep^3-
         3774*ep^2-2136*ep+408,80000*ep^7-192000*ep^6+115800*ep^5-4320*
         ep^4-12510*ep^3+1980*ep^2+310*ep-60)
         +Master(no2)*tf*nf*cf^2*ca*rat(-11664*ep^10-40338*ep^9+270*
         ep^8+178380*ep^7-158316*ep^6+41358*ep^5+16338*ep^4-16704*ep^3+
         1860*ep^2+1104*ep-192,40000*ep^7-96000*ep^6+57900*ep^5-2160*
         ep^4-6255*ep^3+990*ep^2+155*ep-30)
         +Master(no2)*tf*nf*cf^3*rat(4536*ep^10+14202*ep^9-3654*ep^8-
         47700*ep^7+42792*ep^6-12606*ep^5-4038*ep^4+4968*ep^3-516*ep^2-
         336*ep+48,40000*ep^7-96000*ep^6+57900*ep^5-2160*ep^4-6255*ep^3
         +990*ep^2+155*ep-30)
         +Master(no2)*xi*ca^4*rat(-57960*ep^6+65829*ep^5-50562*ep^4-
         12689*ep^3+6510*ep^2+278*ep-126,3072000*ep^5-4608000*ep^4-
         314880*ep^3+472320*ep^2+7680*ep-11520)
         +Master(no2)*xi*[d4AA/na]*rat(57960*ep^6-65829*ep^5+50562*ep^4
         +12689*ep^3-6510*ep^2-278*ep+126,128000*ep^5-192000*ep^4-13120
         *ep^3+19680*ep^2+320*ep-480)
         +Master(no2)*xi*nf*[d4FA/na]*rat(18*ep^2+6*ep,200*ep^3-210*
         ep^2-125*ep-15)
         +Master(no2)*xi*tf*nf*ca^3*rat(-3*ep^2-ep,800*ep^3-840*ep^2-
         500*ep-60)
         +Master(no2)*xi^2*ca^4*rat(720*ep^6+18306*ep^5-23726*ep^4+6245
         *ep^3+1295*ep^2-959*ep+135,12288000*ep^5-18432000*ep^4-1259520
         *ep^3+1889280*ep^2+30720*ep-46080)
         +Master(no2)*xi^2*[d4AA/na]*rat(-720*ep^6-18306*ep^5+23726*
         ep^4-6245*ep^3-1295*ep^2+959*ep-135,512000*ep^5-768000*ep^4-
         52480*ep^3+78720*ep^2+1280*ep-1920)
         +Master(no2)*xi^3*ca^4*rat(-3*ep-1,76800*ep^2+34560*ep+3840)
         +Master(no2)*xi^3*[d4AA/na]*rat(3*ep+1,3200*ep^2+1440*ep+160)
         +Master(no2)*xi^4*ca^4*rat(-9*ep^2-6*ep-1,409600*ep^3-430080*
         ep^2-256000*ep-30720)
         +Master(no2)*xi^4*[d4AA/na]*rat(27*ep^2+18*ep+3,51200*ep^3-
         53760*ep^2-32000*ep-3840)
         +Master(no6)*ca^4*rat(480000*ep^11-334916288*ep^10+1484050576*
         ep^9-2340897728*ep^8+1288552068*ep^7+154557656*ep^6-266006706*
         ep^5+28425301*ep^4+15705509*ep^3-2477171*ep^2-439683*ep+79794,
         491520000*ep^9-2162688000*ep^8+3500851200*ep^7-2589204480*ep^6
         +883691520*ep^5-84203520*ep^4-27156480*ep^3+7649280*ep^2-
         552960*ep)
         +Master(no6)*[d4AA/na]*rat(-480000*ep^11+334916288*ep^10-
         1484050576*ep^9+2340897728*ep^8-1288552068*ep^7-154557656*ep^6
         +266006706*ep^5-28425301*ep^4-15705509*ep^3+2477171*ep^2+
         439683*ep-79794,20480000*ep^9-90112000*ep^8+145868800*ep^7-
         107883520*ep^6+36820480*ep^5-3508480*ep^4-1131520*ep^3+318720*
         ep^2-23040*ep)
         +Master(no6)*nf*[d4FA/na]*rat(-578304*ep^12-2491584*ep^11-
         3478128*ep^10+37261688*ep^9-73451920*ep^8+76458496*ep^7-
         29549728*ep^6-1953526*ep^5+4531292*ep^4-1000635*ep^3-20214*
         ep^2+25189*ep-1770,320000*ep^9-1408000*ep^8+2279200*ep^7-
         1685680*ep^6+575320*ep^5-54820*ep^4-17680*ep^3+4980*ep^2-360*
         ep)
         +Master(no6)*nf^2*[d4FF/na]*rat(-35424*ep^10-2174760*ep^9+
         9641292*ep^8-14470308*ep^7+9291000*ep^6-1370952*ep^5-1090932*
         ep^4+449340*ep^3-20592*ep^2-12840*ep+1536,80000*ep^9-432000*
         ep^8+921800*ep^7-991220*ep^6+565250*ep^5-157535*ep^4+9285*ep^3
         +5665*ep^2-1335*ep+90)
         +Master(no6)*tf*nf*ca^3*rat(5357952*ep^12+15672480*ep^11+
         38223648*ep^10-197014952*ep^9+184651792*ep^8-120977152*ep^7+
         67227856*ep^6-16304762*ep^5-6847484*ep^4+4128315*ep^3-425418*
         ep^2-64549*ep+9834,7680000*ep^9-33792000*ep^8+54700800*ep^7-
         40456320*ep^6+13807680*ep^5-1315680*ep^4-424320*ep^3+119520*
         ep^2-8640*ep)
         +Master(no6)*tf*nf*cf*ca^2*rat(-176652*ep^11-710247*ep^10-
         2496059*ep^9+2356994*ep^8-602090*ep^7+496275*ep^6-425591*ep^5+
         14504*ep^4+59928*ep^3-12510*ep^2-288*ep+152,80000*ep^8-232000*
         ep^7+221800*ep^6-88720*ep^5+10750*ep^4+2420*ep^3-790*ep^2+60*
         ep)
         +Master(no6)*tf*nf*cf^2*ca*rat(90720*ep^11+323430*ep^10+
         1364414*ep^9-1280665*ep^8+231212*ep^7-129221*ep^6+187492*ep^5-
         32431*ep^4-21460*ep^3+7383*ep^2-394*ep-32,40000*ep^8-116000*
         ep^7+110900*ep^6-44360*ep^5+5375*ep^4+1210*ep^3-395*ep^2+30*ep
         )
         +Master(no6)*tf*nf*cf^3*rat(-27288*ep^11-74298*ep^10-456338*
         ep^9+424286*ep^8-26156*ep^7-31032*ep^6-39110*ep^5+23654*ep^4+
         1272*ep^3-2754*ep^2+420*ep-16,40000*ep^8-116000*ep^7+110900*
         ep^6-44360*ep^5+5375*ep^4+1210*ep^3-395*ep^2+30*ep)
         +Master(no6)*tf^2*nf^2*ca^2*rat(2952*ep^10+181230*ep^9-803441*
         ep^8+1205859*ep^7-774250*ep^6+114246*ep^5+90911*ep^4-37445*
         ep^3+1716*ep^2+1070*ep-128,160000*ep^9-864000*ep^8+1843600*
         ep^7-1982440*ep^6+1130500*ep^5-315070*ep^4+18570*ep^3+11330*
         ep^2-2670*ep+180)
         +Master(no6)*xi*ca^4*rat(-288000*ep^9+58996992*ep^8-90657984*
         ep^7+55179328*ep^6-11619676*ep^5-5543584*ep^4+3055573*ep^3-
         243905*ep^2-73713*ep+10169,98304000*ep^7-245760000*ep^6+
         174243840*ep^5-39321600*ep^4-2519040*ep^3+1966080*ep^2-184320*
         ep)
         +Master(no6)*xi*[d4AA/na]*rat(288000*ep^9-58996992*ep^8+
         90657984*ep^7-55179328*ep^6+11619676*ep^5+5543584*ep^4-3055573
         *ep^3+243905*ep^2+73713*ep-10169,4096000*ep^7-10240000*ep^6+
         7260160*ep^5-1638400*ep^4-104960*ep^3+81920*ep^2-7680*ep)
         +Master(no6)*xi*nf*[d4FA/na]*rat(-21120*ep^7+39784*ep^6-24748*
         ep^5-10236*ep^4+3346*ep^3+569*ep^2-90*ep-9,8000*ep^6-18000*
         ep^5+9680*ep^4-780*ep^3-400*ep^2+60*ep)
         +Master(no6)*xi*tf*nf*ca^3*rat(21120*ep^7-39784*ep^6+24748*
         ep^5+10236*ep^4-3346*ep^3-569*ep^2+90*ep+9,192000*ep^6-432000*
         ep^5+232320*ep^4-18720*ep^3-9600*ep^2+1440*ep)
         +Master(no6)*xi^2*ca^4*rat(72000*ep^9-550320*ep^8-1340476*ep^7
         +1433686*ep^6-472124*ep^5-87685*ep^4+85745*ep^3-10596*ep^2-
         1949*ep+351,24576000*ep^7-61440000*ep^6+43560960*ep^5-9830400*
         ep^4-629760*ep^3+491520*ep^2-46080*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(-72000*ep^9+550320*ep^8+
         1340476*ep^7-1433686*ep^6+472124*ep^5+87685*ep^4-85745*ep^3+
         10596*ep^2+1949*ep-351,1024000*ep^7-2560000*ep^6+1815040*ep^5-
         409600*ep^4-26240*ep^3+20480*ep^2-1920*ep)
         +Master(no6)*xi^3*ca^4*rat(-4800*ep^7+11840*ep^6+7528*ep^5-
         7456*ep^4-1708*ep^3+927*ep^2+104*ep-27,4915200*ep^5-8847360*
         ep^4+2027520*ep^3+337920*ep^2-92160*ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(4800*ep^7-11840*ep^6-7528*ep^5
         +7456*ep^4+1708*ep^3-927*ep^2-104*ep+27,204800*ep^5-368640*
         ep^4+84480*ep^3+14080*ep^2-3840*ep)
         +Master(no6)*xi^4*ca^4*rat(-3600*ep^6-1320*ep^5+2048*ep^4+2682
         *ep^3+419*ep^2-192*ep-37,2457600*ep^5-5038080*ep^4+1966080*
         ep^3+153600*ep^2-92160*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(3600*ep^6+1320*ep^5-2048*ep^4-
         2682*ep^3-419*ep^2+192*ep+37,102400*ep^5-209920*ep^4+81920*
         ep^3+6400*ep^2-3840*ep)
         +Master(no6)*xi^5*ca^4*rat(6*ep^2+5*ep+1,24576*ep^2-36864*ep)
         +Master(no6)*xi^5*[d4AA/na]*rat(-6*ep^2-5*ep-1,1024*ep^2-1536*
         ep)
         +Master(lala)*ca^4*rat(-805120000*ep^12+28348666880*ep^11-
         105056939392*ep^10+162030492224*ep^9-123568643104*ep^8+
         38906845008*ep^7+1607437796*ep^6-1079208224*ep^5-100283743*
         ep^4-343677647*ep^3+84092201*ep^2+11637243*ep-2762874,
         491520000*ep^10-2899968000*ep^9+6683443200*ep^8-7493345280*
         ep^7+4011171840*ep^6-618762240*ep^5-299043840*ep^4+125053440*
         ep^3-5253120*ep^2-3525120*ep+414720)
         +Master(lala)*[d4AA/na]*rat(7040000*ep^11+1603728128*ep^10-
         5621169088*ep^9+6737555216*ep^8-3108022624*ep^7+32686464*ep^6+
         403091120*ep^5-60880577*ep^4-29675647*ep^3+6892069*ep^2+534473
         *ep-160566,10240000*ep^9-45056000*ep^8+71654400*ep^7-48629760*
         ep^6+10621440*ep^5+3041280*ep^4-1668160*ep^3+103040*ep^2+45120
         *ep-5760)
         +Master(lala)*nf*[d4FA/na]*rat(49152*ep^13+2129920*ep^12-
         13377536*ep^11+88177408*ep^10-209721664*ep^9+184182464*ep^8-
         42284384*ep^7-22385616*ep^6+9849812*ep^5+2377872*ep^4-1808552*
         ep^3+208904*ep^2+29972*ep-5352,160000*ep^10-864000*ep^9+
         1823600*ep^8-1879440*ep^7+925800*ep^6-118440*ep^5-73585*ep^4+
         27675*ep^3-905*ep^2-795*ep+90)
         +Master(lala)*nf^2*[d4FF/na]*rat(1728512*ep^12-17403904*ep^11+
         77147648*ep^10-132606720*ep^9+81602432*ep^8-4079552*ep^7-
         12014080*ep^6+2323584*ep^5+768512*ep^4-240832*ep^3+8576*ep^2+
         1024*ep,160000*ep^11-1024000*ep^10+2687600*ep^9-3703040*ep^8+
         2805240*ep^7-1044240*ep^6+44855*ep^5+101260*ep^4-28580*ep^3+
         110*ep^2+885*ep-90)
         +Master(lala)*tf*nf*ca^3*rat(-1492992*ep^14-83719168*ep^13+
         421753472*ep^12-351299008*ep^11-945020576*ep^10+2311063456*
         ep^9-2297080804*ep^8+1263975678*ep^7-346588346*ep^6-26287272*
         ep^5+61365887*ep^4-19266836*ep^3+919207*ep^2+494550*ep-58248,
         3840000*ep^11-26496000*ep^10+74870400*ep^9-110756160*ep^8+
         89879040*ep^7-36171360*ep^6+2497800*ep^5+3313260*ep^4-1018020*
         ep^3+13500*ep^2+30780*ep-3240)
         +Master(lala)*tf*nf*cf*ca^2*rat(-79360*ep^13+12027392*ep^12-
         69852320*ep^11+148712544*ep^10-117536528*ep^9-9597304*ep^8+
         61984150*ep^7-26088752*ep^6-3166744*ep^5+4293732*ep^4-776302*
         ep^3-17996*ep^2+10704*ep+384,160000*ep^10-864000*ep^9+1823600*
         ep^8-1879440*ep^7+925800*ep^6-118440*ep^5-73585*ep^4+27675*
         ep^3-905*ep^2-795*ep+90)
         +Master(lala)*tf*nf*cf^2*ca*rat(507392*ep^11-4045056*ep^10+
         35181088*ep^9-29136880*ep^8-3863312*ep^7+7792960*ep^6-145856*
         ep^5-996256*ep^4+205712*ep^3-4272*ep^2-1120*ep-512,80000*ep^8-
         232000*ep^7+211800*ep^6-62220*ep^5-10350*ep^4+8235*ep^3-680*
         ep^2-215*ep+30)
         +Master(lala)*tf*nf*cf^3*rat(-615424*ep^11-994816*ep^10-
         16915392*ep^9+15413088*ep^8-336032*ep^7-1873792*ep^6-239104*
         ep^5+234304*ep^4-37088*ep^3+8160*ep^2-960*ep+256,80000*ep^8-
         232000*ep^7+211800*ep^6-62220*ep^5-10350*ep^4+8235*ep^3-680*
         ep^2-215*ep+30)
         +Master(lala)*tf^2*nf^2*ca^2*rat(28954624*ep^13-264465920*
         ep^12+890791936*ep^11-1382332704*ep^10+1007481856*ep^9-
         242250616*ep^8-97810904*ep^7+64880004*ep^6-5465492*ep^5-
         3179684*ep^4+558988*ep^3+39320*ep^2-9408*ep,960000*ep^12-
         7584000*ep^11+25341600*ep^10-46406640*ep^9+50158800*ep^8-
         31512600*ep^7+9667290*ep^6+203865*ep^5-1082820*ep^4+257880*
         ep^3+4320*ep^2-8505*ep+810)
         +Master(lala)*tf^2*nf^2*cf*ca*rat(-640*ep^6+3456*ep^5-3424*
         ep^4+1216*ep^3-256*ep^2+128*ep,16*ep^5-80*ep^4+152*ep^3-136*
         ep^2+57*ep-9)
         +Master(lala)*xi*ca^4*rat(241536000*ep^10-1691332608*ep^9+
         2795852608*ep^8-1229156800*ep^7-153323264*ep^6+179029916*ep^5-
         37020028*ep^4-2711073*ep^3+2149673*ep^2-66355*ep-29109,
         49152000*ep^8-196608000*ep^7+265297920*ep^6-127303680*ep^5+
         61440*ep^4+14622720*ep^3-2158080*ep^2-368640*ep+69120)
         +Master(lala)*xi*[d4AA/na]*rat(-2112000*ep^9-48002688*ep^8+
         36400864*ep^7+19147784*ep^6-20989988*ep^5+1211990*ep^4+2533103
         *ep^3-468300*ep^2-45739*ep+10934,1024000*ep^7-2560000*ep^6+
         1687040*ep^5-121600*ep^4-181120*ep^3+32960*ep^2+4480*ep-960)
         +Master(lala)*xi*nf*[d4FA/na]*rat(90880*ep^8-717824*ep^7+
         564944*ep^6-34656*ep^5-73660*ep^4+9712*ep^3+2496*ep^2-272*ep-
         20,8000*ep^7-24000*ep^6+21180*ep^5-3540*ep^4-2235*ep^3+555*
         ep^2+55*ep-15)
         +Master(lala)*xi*tf*nf*ca^3*rat(5178880*ep^10-20871808*ep^9+
         26351136*ep^8-10744984*ep^7-1351600*ep^6+1638120*ep^5-146564*
         ep^4-75287*ep^3+12188*ep^2+1159*ep-240,384000*ep^9-1920000*
         ep^8+3608640*ep^7-3067200*ep^6+995040*ep^5+113760*ep^4-131100*
         ep^3+13980*ep^2+3420*ep-540)
         +Master(lala)*xi*tf*nf*cf*ca^2*rat(-84*ep^4+54*ep^3-14*ep^2-4*
         ep,8*ep^3-20*ep^2+14*ep-3)
         +Master(lala)*xi^2*ca^4*rat(-121472000*ep^10+499325440*ep^9-
         783296448*ep^8+608325280*ep^7-221884624*ep^6-943232*ep^5+
         22845242*ep^4-4684607*ep^3-216833*ep^2+148715*ep-11541,
         24576000*ep^8-98304000*ep^7+132648960*ep^6-63651840*ep^5+30720
         *ep^4+7311360*ep^3-1079040*ep^2-184320*ep+34560)
         +Master(lala)*xi^2*[d4AA/na]*rat(512000*ep^8-77760*ep^7-
         1507968*ep^6+1624700*ep^5-256492*ep^4-183753*ep^3+47302*ep^2+
         3559*ep-1196,256000*ep^6-512000*ep^5+165760*ep^4+52480*ep^3-
         19040*ep^2-1280*ep+480)
         +Master(lala)*xi^2*tf*nf*ca^3*rat(17*ep^4-18*ep^3+8*ep^2-2*ep,
         32*ep^5-160*ep^4+304*ep^3-272*ep^2+114*ep-18)
         +Master(lala)*xi^3*ca^4*rat(1059200*ep^7-1657760*ep^6+790720*
         ep^5-8952*ep^4-78782*ep^3+21997*ep^2+3682*ep-393,614400*ep^5-
         1259520*ep^4+414720*ep^3+176640*ep^2-49920*ep-11520)
         +Master(lala)*xi^3*[d4AA/na]*rat(-6400*ep^6-15280*ep^5+15524*
         ep^4-1172*ep^3-2805*ep^2-218*ep+39,12800*ep^4-19840*ep^3-1280*
         ep^2+3040*ep+480)
         +Master(lala)*xi^4*ca^4*rat(-105600*ep^7+403680*ep^6-474640*
         ep^5+219600*ep^4-31748*ep^3-3919*ep^2+2004*ep-245,1228800*ep^5
         -3133440*ep^4+2242560*ep^3-414720*ep^2-84480*ep+23040)
         +Master(lala)*xi^4*[d4AA/na]*rat(-4800*ep^6+11040*ep^5-4300*
         ep^4+796*ep^3-231*ep^2-52*ep+25,25600*ep^4-52480*ep^3+20480*
         ep^2+1600*ep-960)
         +Master(lala)*xi^5*ca^4*rat(352*ep^5-912*ep^4+776*ep^3-322*
         ep^2+59*ep-9,12288*ep^3-30720*ep^2+21504*ep-4608)
         +Master(lala)*xi^5*[d4AA/na]*rat(8*ep^3-10*ep^2+ep,128*ep-192)
         +Master(nono)*ca^4*rat(3840000*ep^11+218762240*ep^10-
         3510284096*ep^9+6706463968*ep^8-2855257404*ep^7-8701952*ep^6-
         317614789*ep^5+215776664*ep^4-12780705*ep^3-7020888*ep^2+
         682254*ep+24828,245760000*ep^9-958464000*ep^8+1240473600*ep^7-
         546877440*ep^6-18524160*ep^5+63728640*ep^4-8171520*ep^3-
         1612800*ep^2+276480*ep)
         +Master(nono)*[d4AA/na]*rat(-3840000*ep^11-218762240*ep^10+
         3510284096*ep^9-6706463968*ep^8+2855257404*ep^7+8701952*ep^6+
         317614789*ep^5-215776664*ep^4+12780705*ep^3+7020888*ep^2-
         682254*ep-24828,10240000*ep^9-39936000*ep^8+51686400*ep^7-
         22786560*ep^6-771840*ep^5+2655360*ep^4-340480*ep^3-67200*ep^2+
         11520*ep)
         +Master(nono)*nf*[d4FA/na]*rat(-33792*ep^14-24230912*ep^13-
         63415296*ep^12-59765376*ep^11+1561416256*ep^10-3457594048*ep^9
         +3275618224*ep^8-1572784064*ep^7+365228560*ep^6-13596952*ep^5-
         13100568*ep^4+2511198*ep^3+55212*ep^2-52806*ep+3564,480000*
         ep^11-2592000*ep^10+5470800*ep^9-5638320*ep^8+2777400*ep^7-
         355320*ep^6-220755*ep^5+83025*ep^4-2715*ep^3-2385*ep^2+270*ep)
         +Master(nono)*nf^2*[d4FF/na]*rat(-7962624*ep^11+111008768*
         ep^10-458497792*ep^9+866273920*ep^8-817638400*ep^7+372451264*
         ep^6-52990144*ep^5-16085632*ep^4+5740416*ep^3-105408*ep^2-
         133056*ep+12288,480000*ep^10-2592000*ep^9+5470800*ep^8-5638320
         *ep^7+2777400*ep^6-355320*ep^5-220755*ep^4+83025*ep^3-2715*
         ep^2-2385*ep+270)
         +Master(nono)*tf*nf*ca^3*rat(-16101888*ep^14+3270400*ep^13+
         261326976*ep^12-16991232*ep^11-2579223680*ep^10+6225913568*
         ep^9-6934205432*ep^8+4374012928*ep^7-1593295976*ep^6+277355660
         *ep^5+6362988*ep^4-9525519*ep^3+985578*ep^2-15645*ep+1674,
         5760000*ep^11-31104000*ep^10+65649600*ep^9-67659840*ep^8+
         33328800*ep^7-4263840*ep^6-2649060*ep^5+996300*ep^4-32580*ep^3
         -28620*ep^2+3240*ep)
         +Master(nono)*tf*nf*cf*ca^2*rat(3926400*ep^12+16455264*ep^11-
         18261184*ep^10-90557800*ep^9+207535520*ep^8-198266312*ep^7+
         103107320*ep^6-26634824*ep^5+1374048*ep^4+657416*ep^3-100152*
         ep^2+5184*ep-480,240000*ep^9-696000*ep^8+635400*ep^7-186660*
         ep^6-31050*ep^5+24705*ep^4-2040*ep^3-645*ep^2+90*ep)
         +Master(nono)*tf*nf*cf^2*ca*rat(-3538944*ep^11-19285824*ep^10-
         1346912*ep^9+83509768*ep^8-107754904*ep^7+69656464*ep^6-
         24795736*ep^5+2750512*ep^4+473440*ep^3-101736*ep^2+6960*ep-768
         ,120000*ep^8-288000*ep^7+173700*ep^6-6480*ep^5-18765*ep^4+2970
         *ep^3+465*ep^2-90*ep)
         +Master(nono)*tf*nf*cf^3*rat(3823104*ep^12+20625024*ep^11-
         3786752*ep^10-92566784*ep^9+137710768*ep^8-98477392*ep^7+
         43294048*ep^6-10748752*ep^5+760800*ep^4+204544*ep^3-41904*ep^2
         +4320*ep-384,240000*ep^9-696000*ep^8+635400*ep^7-186660*ep^6-
         31050*ep^5+24705*ep^4-2040*ep^3-645*ep^2+90*ep)
         +Master(nono)*tf^2*nf^2*ca^2*rat(995328*ep^11-13876096*ep^10+
         57312224*ep^9-108284240*ep^8+102204800*ep^7-46556408*ep^6+
         6623768*ep^5+2010704*ep^4-717552*ep^3+13176*ep^2+16632*ep-1536
         ,1440000*ep^10-7776000*ep^9+16412400*ep^8-16914960*ep^7+
         8332200*ep^6-1065960*ep^5-662265*ep^4+249075*ep^3-8145*ep^2-
         7155*ep+810)
         +Master(nono)*xi*ca^4*rat(-1152000*ep^9-7831552*ep^8+21029536*
         ep^7-50831280*ep^6+32937274*ep^5-2684381*ep^4-1704406*ep^3+
         175617*ep^2+38972*ep-4380,24576000*ep^7-49152000*ep^6+15912960
         *ep^5+5038080*ep^4-1827840*ep^3-122880*ep^2+46080*ep)
         +Master(nono)*xi*[d4AA/na]*rat(1152000*ep^9+7831552*ep^8-
         21029536*ep^7+50831280*ep^6-32937274*ep^5+2684381*ep^4+1704406
         *ep^3-175617*ep^2-38972*ep+4380,1024000*ep^7-2048000*ep^6+
         663040*ep^5+209920*ep^4-76160*ep^3-5120*ep^2+1920*ep)
         +Master(nono)*xi*nf*[d4FA/na]*rat(148480*ep^9-504256*ep^8+
         392496*ep^7+143160*ep^6-180536*ep^5+21852*ep^4+9296*ep^3-1582*
         ep^2-136*ep+26,8000*ep^8-24000*ep^7+21180*ep^6-3540*ep^5-2235*
         ep^4+555*ep^3+55*ep^2-15*ep)
         +Master(nono)*xi*tf*nf*ca^3*rat(-74240*ep^9+252128*ep^8-196248
         *ep^7-71580*ep^6+90268*ep^5-10926*ep^4-4648*ep^3+791*ep^2+68*
         ep-13,96000*ep^8-288000*ep^7+254160*ep^6-42480*ep^5-26820*ep^4
         +6660*ep^3+660*ep^2-180*ep)
         +Master(nono)*xi^2*ca^4*rat(576000*ep^9-2158720*ep^8+2402304*
         ep^7-693240*ep^6-299146*ep^5+814403*ep^4-266482*ep^3-6231*ep^2
         +10340*ep-868,12288000*ep^7-24576000*ep^6+7956480*ep^5+2519040
         *ep^4-913920*ep^3-61440*ep^2+23040*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-576000*ep^9+2158720*ep^8-
         2402304*ep^7+693240*ep^6+299146*ep^5-814403*ep^4+266482*ep^3+
         6231*ep^2-10340*ep+868,512000*ep^7-1024000*ep^6+331520*ep^5+
         104960*ep^4-38080*ep^3-2560*ep^2+960*ep)
         +Master(nono)*xi^3*ca^4*rat(-4800*ep^6-3760*ep^5+29548*ep^4-
         9825*ep^3-7639*ep^2+60*ep+186,307200*ep^4-322560*ep^3-192000*
         ep^2-23040*ep)
         +Master(nono)*xi^3*[d4AA/na]*rat(4800*ep^6+3760*ep^5-29548*
         ep^4+9825*ep^3+7639*ep^2-60*ep-186,12800*ep^4-13440*ep^3-8000*
         ep^2-960*ep)
         +Master(nono)*xi^4*ca^4*rat(19200*ep^7-4960*ep^6-72400*ep^5+
         5970*ep^4+5517*ep^3-563*ep^2-92*ep+18,4915200*ep^6-8847360*
         ep^5+1413120*ep^4+1290240*ep^3-107520*ep^2-46080*ep)
         +Master(nono)*xi^4*[d4AA/na]*rat(-19200*ep^7+4960*ep^6+72400*
         ep^5-5970*ep^4-5517*ep^3+563*ep^2+92*ep-18,204800*ep^6-368640*
         ep^5+58880*ep^4+53760*ep^3-4480*ep^2-1920*ep)
         +Master(nono)*xi^5*ca^4*rat(ep,2048*ep-3072)
         +Master(nono)*xi^5*[d4AA/na]*rat(-3*ep,256*ep-384)
         +Master(bebe)*ca^4*rat(460800000*ep^17-17607168000*ep^16+
         627917352960*ep^15-2429850408192*ep^14+3141575334848*ep^13-
         350364498656*ep^12-2712061327792*ep^11+2376687126384*ep^10-
         383893796420*ep^9-463730667318*ep^8+244903736533*ep^7-
         17364043411*ep^6-20228344349*ep^5+5120693742*ep^4+200076479*
         ep^3-142487271*ep^2+11047941*ep-921078,5308416000*ep^14-
         31142707200*ep^13+67633643520*ep^12-59436564480*ep^11+
         2020515840*ep^10+28423249920*ep^9-11823667200*ep^8-3240898560*
         ep^7+2336878080*ep^6+76654080*ep^5-161118720*ep^4+1866240*ep^3
         +3732480*ep^2)
         +Master(bebe)*[d4AA/na]*rat(-149760000*ep^15+1087104000*ep^14+
         199651873920*ep^13-1255084440384*ep^12+2815083535712*ep^11-
         2658667263888*ep^10+694535559632*ep^9+454970165744*ep^8-
         265591027512*ep^7-2829326010*ep^6+19379125117*ep^5-649419690*
         ep^4-662038214*ep^3+1642150*ep^2+12594945*ep+12078,110592000*
         ep^12-538214400*ep^11+953763840*ep^10-688158720*ep^9+69258240*
         ep^8+145290240*ep^7-49092480*ep^6-7643520*ep^5+4222080*ep^4+
         86400*ep^3-103680*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(-108122112*ep^16+169024512*
         ep^15+779760384*ep^14+8035061312*ep^13-51718579264*ep^12+
         112418884528*ep^11-118747467808*ep^10+59234626192*ep^9-
         4067779744*ep^8-9742824660*ep^7+4251011656*ep^6-323644480*ep^5
         -225907280*ep^4+60618236*ep^3-1006520*ep^2-1348040*ep+134688,
         864000*ep^13-5068800*ep^12+11656080*ep^11-12827520*ep^10+
         5917320*ep^9+594000*ep^8-1518615*ep^7+323820*ep^6+92700*ep^5-
         32310*ep^4-1485*ep^3+810*ep^2)
         +Master(bebe)*nf^2*[d4FF/na]*rat(35907584*ep^12-346747904*
         ep^11+1617832064*ep^10-3725249408*ep^9+4703638880*ep^8-
         3324914784*ep^7+1164812800*ep^6-49465984*ep^5-98639584*ep^4+
         26407392*ep^3-171776*ep^2-714112*ep+69632,96000*ep^11-595200*
         ep^10+1493520*ep^9-1923120*ep^8+1298520*ep^7-366840*ep^6-46455
         *ep^5+51465*ep^4-6855*ep^3-1305*ep^2+270*ep)
         +Master(bebe)*tf*nf*ca^3*rat(7129276416*ep^18-11639635968*
         ep^17-36871979520*ep^16-45093302528*ep^15+787630480320*ep^14-
         2052930434432*ep^13+2539345243208*ep^12-1545252587036*ep^11+
         112938398366*ep^10+516704407859*ep^9-346617724105*ep^8+
         53291100614*ep^7+37295548345*ep^6-17103621688*ep^5+405208450*
         ep^4+933132795*ep^3-114748832*ep^2-13665216*ep+2227752,
         82944000*ep^15-569548800*ep^14+1543380480*ep^13-1985472000*
         ep^12+960266880*ep^11+412542720*ep^10-628858080*ep^9+134105760
         *ep^8+87152760*ep^7-35316000*ep^6-3715200*ep^5+2546640*ep^4+
         29160*ep^3-58320*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(-361140480*ep^15-264035712*
         ep^14+1976304624*ep^13+5685668288*ep^12-24388063044*ep^11+
         33447679500*ep^10-23729162006*ep^9+8439155367*ep^8+264406701*
         ep^7-1685313809*ep^6+587163408*ep^5+5897799*ep^4-37443649*ep^3
         +4236567*ep^2+557646*ep-84000,864000*ep^12-4204800*ep^11+
         7451280*ep^10-5376240*ep^9+541080*ep^8+1135080*ep^7-383535*
         ep^6-59715*ep^5+32985*ep^4+675*ep^3-810*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(104484864*ep^13+227177856*
         ep^12-403019168*ep^11-1528675904*ep^10+3815705984*ep^9-
         3747251608*ep^8+2122187792*ep^7-714605312*ep^6+82030976*ep^5+
         35884712*ep^4-13576112*ep^3+801040*ep^2+214624*ep-22144,144000
         *ep^10-532800*ep^9+692280*ep^8-354780*ep^7+22410*ep^6+37935*
         ep^5-8460*ep^4-855*ep^3+270*ep^2)
         +Master(bebe)*tf*nf*cf^3*rat(-20406784*ep^13-49211648*ep^12+
         88205728*ep^11+238598896*ep^10-569993984*ep^9+492343504*ep^8-
         237410256*ep^7+70880464*ep^6-8374688*ep^5-2993744*ep^4+1234640
         *ep^3-96576*ep^2-11776*ep+1024,48000*ep^10-177600*ep^9+230760*
         ep^8-118260*ep^7+7470*ep^6+12645*ep^5-2820*ep^4-285*ep^3+90*
         ep^2)
         +Master(bebe)*tf^2*nf^2*ca^2*rat(47019008*ep^14-342416896*
         ep^13+1146899520*ep^12-1903803328*ep^11+1375976480*ep^10-
         31113856*ep^9-513342812*ep^8+228386508*ep^7+17650720*ep^6-
         34479962*ep^5+7333050*ep^4+129810*ep^3-256518*ep^2+45524*ep-
         3648,1152000*ep^13-8294400*ep^12+24200640*ep^11-35642880*ep^10
         +25218000*ep^9-2676240*ep^8-7842060*ep^7+4476600*ep^6-281745*
         ep^5-396585*ep^4+80595*ep^3+8505*ep^2-2430*ep)
         +Master(bebe)*tf^2*nf^2*cf*ca*rat(-48960*ep^8+238944*ep^7-
         520288*ep^6+690144*ep^5-590784*ep^4+327360*ep^3-111840*ep^2+
         21120*ep-1664,720*ep^7-3888*ep^6+8280*ep^5-8856*ep^4+5013*ep^3
         -1431*ep^2+162*ep)
         +Master(bebe)*xi*ca^4*rat(-1843200000*ep^16+38225664000*ep^15-
         512765962240*ep^14+1134563993216*ep^13-143690972544*ep^12-
         1523700052736*ep^11+1149266188256*ep^10+197868262712*ep^9-
         472767023400*ep^8+108912459956*ep^7+48206340306*ep^6-
         22466769661*ep^5-238350176*ep^4+1295668240*ep^3-120459152*ep^2
         -22280527*ep+3031350,5308416000*ep^13-23180083200*ep^12+
         32863518720*ep^11-10141286400*ep^10-13191413760*ep^9+
         8636129280*ep^8+1130526720*ep^7-1545108480*ep^6+19215360*ep^5+
         105477120*ep^4-2903040*ep^3-2488320*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(149760000*ep^14-1136064000*
         ep^13-33893758720*ep^12+92497361248*ep^11-98363658104*ep^10+
         57511396664*ep^9-15616348646*ep^8-6510590622*ep^7+7459002606*
         ep^6-1848271270*ep^5-297216565*ep^4+184954687*ep^3-12006181*
         ep^2-3956427*ep+484930,27648000*ep^11-93081600*ep^10+98818560*
         ep^9-23811840*ep^8-18403200*ep^7+8717760*ep^6+803520*ep^5-
         705600*ep^4-2880*ep^3+17280*ep^2)
         +Master(bebe)*xi*nf*[d4FA/na]*rat(-1646080*ep^10+5599296*ep^9-
         5979504*ep^8+1131128*ep^7+2364476*ep^6-796960*ep^5-298440*ep^4
         +73560*ep^3+15340*ep^2-1744*ep-272,3600*ep^9-11580*ep^8+10140*
         ep^7+795*ep^6-3270*ep^5-60*ep^4+330*ep^3+45*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(3456000*ep^14+23978240*ep^13-
         164546048*ep^12+304252544*ep^11-180997720*ep^10-60844128*ep^9+
         93722850*ep^8-2187722*ep^7-18734868*ep^6+1756560*ep^5+1727267*
         ep^4-134977*ep^3-69437*ep^2+2843*ep+996,691200*ep^12-3260160*
         ep^11+5109120*ep^10-1952640*ep^9-2177280*ep^8+1622160*ep^7+
         294840*ep^6-318960*ep^5-33120*ep^4+21600*ep^3+3240*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(-480*ep^7+680*ep^6-332*ep^5
         -27*ep^4+211*ep^3-256*ep^2+79*ep-7,72*ep^5-156*ep^4+66*ep^3+15
         *ep^2-9*ep)
         +Master(bebe)*xi^2*ca^4*rat(1382400000*ep^16-15558912000*ep^15
         +66535040000*ep^14-141084195200*ep^13+174033652608*ep^12-
         132059483488*ep^11+42485124896*ep^10+19347250296*ep^9-
         18896783952*ep^8+1643429222*ep^7+2700917394*ep^6-823481591*
         ep^5-85242314*ep^4+66842316*ep^3-4843190*ep^2-1435155*ep+
         191358,2654208000*ep^13-11590041600*ep^12+16431759360*ep^11-
         5070643200*ep^10-6595706880*ep^9+4318064640*ep^8+565263360*
         ep^7-772554240*ep^6+9607680*ep^5+52738560*ep^4-1451520*ep^3-
         1244160*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(-112320000*ep^14+802368000*
         ep^13-2316618400*ep^12+3730624800*ep^11-3512045736*ep^10+
         1399598360*ep^9+520782616*ep^8-972690566*ep^7+487854970*ep^6-
         54364071*ep^5-38842974*ep^4+12963316*ep^3-241894*ep^2-360199*
         ep+36978,13824000*ep^11-46540800*ep^10+49409280*ep^9-11905920*
         ep^8-9201600*ep^7+4358880*ep^6+401760*ep^5-352800*ep^4-1440*
         ep^3+8640*ep^2)
         +Master(bebe)*xi^2*tf*nf*ca^3*rat(13680*ep^8-34176*ep^7+11654*
         ep^6+17233*ep^5-8845*ep^4-1987*ep^3+2152*ep^2-558*ep+55,3456*
         ep^7-12672*ep^6+12672*ep^5+1440*ep^4-5976*ep^3+432*ep^2+648*ep
         )
         +Master(bebe)*xi^3*ca^4*rat(-230400000*ep^15+1184256000*ep^14-
         1161523200*ep^13-646138880*ep^12+2144024960*ep^11-1566185032*
         ep^10+38156068*ep^9+353384448*ep^8-20984520*ep^7-81230299*ep^6
         +19487365*ep^5+4690933*ep^4-1944655*ep^3+36486*ep^2+47142*ep-
         4416,663552000*ep^12-1902182400*ep^11+1254666240*ep^10+
         614338560*ep^9-727418880*ep^8-11612160*ep^7+123897600*ep^6-
         7292160*ep^5-8536320*ep^4+380160*ep^3+207360*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(74880000*ep^13-385152000*
         ep^12+618100800*ep^11-239309120*ep^10-507648040*ep^9+572908596
         *ep^8-83432844*ep^7-120654690*ep^6+45895779*ep^5+4153952*ep^4-
         3839924*ep^3+239544*ep^2+85989*ep-9642,13824000*ep^10-39628800
         *ep^9+29594880*ep^8+2891520*ep^7-7755840*ep^6+480960*ep^5+
         642240*ep^4-31680*ep^3-17280*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(1920000*ep^13-5856000*ep^12+
         6696000*ep^11-2622000*ep^10-316360*ep^9+1864760*ep^8-1124850*
         ep^7-387691*ep^6+414537*ep^5+46338*ep^4-28700*ep^3-1679*ep^2+
         453*ep-8,22118400*ep^10-49029120*ep^9+7741440*ep^8+30412800*
         ep^7-5253120*ep^6-6842880*ep^5+207360*ep^4+576000*ep^3+69120*
         ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(-208000*ep^10+708000*ep^9-
         1070480*ep^8+465520*ep^7-283480*ep^6+122220*ep^5+191530*ep^4-
         10299*ep^3-16279*ep^2+119*ep+349,153600*ep^7-391680*ep^6+
         222720*ep^5+51840*ep^4-30720*ep^3-5760*ep^2)
         +Master(bebe)*xi^5*ca^4*rat(-1440*ep^9+3680*ep^8-3688*ep^7-
         1304*ep^6+2944*ep^5-1138*ep^4+163*ep^3+183*ep^2-79*ep+7,221184
         *ep^7-700416*ep^6+681984*ep^5-156672*ep^4-73728*ep^3+27648*
         ep^2)
         +Master(bebe)*xi^5*[d4AA/na]*rat(40*ep^6-10*ep^5+66*ep^4+40*
         ep^3-71*ep^2+21*ep-2,384*ep^4-960*ep^3+576*ep^2)
         +Master(cross)*ca^4*rat(-94000128000*ep^17+891151665152*ep^16-
         3499499917824*ep^15+6617428977664*ep^14-5104508868448*ep^13-
         1175954252928*ep^12+4136763786592*ep^11-1608661999568*ep^10-
         534585096542*ep^9+407072289288*ep^8-13791864119*ep^7-
         28583993217*ep^6+4783876022*ep^5-234488760*ep^4-190284853*ep^3
         +91028213*ep^2+883572*ep-2456244,16986931200*ep^15-96825507840
         *ep^14+197340954624*ep^13-139061624832*ep^12-60175908864*ep^11
         +128222281728*ep^10-33789837312*ep^9-24653832192*ep^8+
         11465975808*ep^7+1722313728*ep^6-1248463872*ep^5-40430592*ep^4
         +58143744*ep^3-995328*ep)
         +Master(cross)*[d4AA/na]*rat(-1634816000*ep^15-17334838272*
         ep^14+166327678208*ep^13-415756598912*ep^12+396099501264*ep^11
         -82013122408*ep^10-83935271884*ep^9+34222096838*ep^8+
         7456497930*ep^7-3807602401*ep^6-351986616*ep^5+177966472*ep^4+
         9420606*ep^3-2910389*ep^2-177188*ep-6048,117964800*ep^13-
         574095360*ep^12+1009975296*ep^11-698155008*ep^10+10291200*ep^9
         +200853504*ep^8-56982528*ep^7-17839104*ep^6+7776384*ep^5+
         601728*ep^4-392064*ep^3-5760*ep^2+6912*ep)
         +Master(cross)*nf*[d4FA/na]*rat(90028032*ep^17-8708608*ep^16-
         965276416*ep^15-2984036480*ep^14+26298011424*ep^13-60351744640
         *ep^12+62774483208*ep^11-26525950640*ep^10-3599650208*ep^9+
         7113077140*ep^8-1662700014*ep^7-414403286*ep^6+230449515*ep^5-
         9612540*ep^4-10346538*ep^3+1377496*ep^2+147477*ep-28122,
         3686400*ep^14-21626880*ep^13+49502208*ep^12-53379072*ep^11+
         22138944*ep^10+5955072*ep^9-8057376*ep^8+1223232*ep^7+800484*
         ep^6-224208*ep^5-31056*ep^4+12072*ep^3+396*ep^2-216*ep)
         +Master(cross)*nf^2*[d4FF/na]*rat(-1574208*ep^12+13129392*
         ep^11-82652336*ep^10+240148916*ep^9-353233256*ep^8+269602876*
         ep^7-92358856*ep^6-2434732*ep^5+11361928*ep^4-2696540*ep^3-
         29544*ep^2+80232*ep-7424,57600*ep^11-366720*ep^10+953232*ep^9-
         1287744*ep^8+930216*ep^7-291576*ep^6-38247*ep^5+56460*ep^4-
         13332*ep^3-366*ep^2+531*ep-54)
         +Master(cross)*tf*nf*ca^3*rat(-8902250496*ep^19+2689735680*
         ep^18+101178744832*ep^17-13775724416*ep^16-931879101184*ep^15+
         2180286061824*ep^14-1954793889536*ep^13+258011165064*ep^12+
         914844786656*ep^11-738350369176*ep^10+152087117816*ep^9+
         84040733958*ep^8-52257177220*ep^7+3173466867*ep^6+4495119186*
         ep^5-851958978*ep^4-166928914*ep^3+44612229*ep^2+2196060*ep-
         756252,530841600*ep^16-3556638720*ep^15+9192701952*ep^14-
         10512580608*ep^13+2465178624*ep^12+5887443456*ep^11-5062878720
         *ep^10+285500160*ep^9+1128744000*ep^8-304489440*ep^7-92836800*
         ep^6+37751040*ep^5+3080448*ep^4-1816992*ep^3-31104*ep^2+31104*
         ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(66176256*ep^15+202183840*
         ep^14-324193088*ep^13-996616666*ep^12+2034849171*ep^11-
         1444026171*ep^10+392536693*ep^9+107817263*ep^8-119887123*ep^7+
         21191235*ep^6+8940879*ep^5-2706585*ep^4-297484*ep^3+115932*
         ep^2+3912*ep-1664,921600*ep^12-3102720*ep^11+3236352*ep^10-
         599808*ep^9-819312*ep^8+340200*ep^7+65124*ep^6-41682*ep^5-1770
         *ep^4+2046*ep^3+6*ep^2-36*ep)
         +Master(cross)*tf*nf*cf^2*ca*rat(-49190400*ep^15-150246528*
         ep^14+270270768*ep^13+655474140*ep^12-1321109798*ep^11+
         802300036*ep^10-137923009*ep^9-72027763*ep^8+49617893*ep^7-
         7686359*ep^6-3208285*ep^5+1016915*ep^4+77269*ep^3-39689*ep^2-
         806*ep+416,460800*ep^12-1551360*ep^11+1618176*ep^10-299904*
         ep^9-409656*ep^8+170100*ep^7+32562*ep^6-20841*ep^5-885*ep^4+
         1023*ep^3+3*ep^2-18*ep)
         +Master(cross)*tf*nf*cf^3*rat(24098304*ep^15+74502208*ep^14-
         141070944*ep^13-292574188*ep^12+563394258*ep^11-269266222*
         ep^10+2729300*ep^9+27758252*ep^8-7401176*ep^7+1302636*ep^6+
         86280*ep^5-175832*ep^4+24478*ep^3+4314*ep^2-532*ep+64,460800*
         ep^12-1551360*ep^11+1618176*ep^10-299904*ep^9-409656*ep^8+
         170100*ep^7+32562*ep^6-20841*ep^5-885*ep^4+1023*ep^3+3*ep^2-18
         *ep)
         +Master(cross)*tf^2*nf^2*ca^2*rat(2499552*ep^14-2004120*ep^13-
         16290492*ep^12-27021634*ep^11+200422597*ep^10-237001462*ep^9+
         9729659*ep^8+132010018*ep^7-61901567*ep^6-10057078*ep^5+
         12757061*ep^4-2301720*ep^3-194154*ep^2+84476*ep-5376,2073600*
         ep^13-14929920*ep^12+43244352*ep^11-61753824*ep^10+37803744*
         ep^9+7955568*ep^8-26117388*ep^7+13676706*ep^6-796860*ep^5-
         1645776*ep^4+510048*ep^3-4698*ep^2-17496*ep+1944)
         +Master(cross)*xi*ca^4*rat(387053568000*ep^16-2195613573120*
         ep^15+4456409560064*ep^14-3473838895616*ep^13-388878793216*
         ep^12+2336890947456*ep^11-1256392905392*ep^10-84684031056*ep^9
         +290842975264*ep^8-60261146820*ep^7-22314415961*ep^6+
         8303600466*ep^5+427359368*ep^4-386119938*ep^3+14563485*ep^2+
         5944148*ep-429132,33973862400*ep^14-142690222080*ep^13+
         180646576128*ep^12-7153385472*ep^11-131081895936*ep^10+
         59821719552*ep^9+22152904704*ep^8-16078307328*ep^7-1185509376*
         ep^6+1666363392*ep^5+2617344*ep^4-76935168*ep^3+884736*ep^2+
         1327104*ep)
         +Master(cross)*xi*[d4AA/na]*rat(3724800000*ep^13+18259527680*
         ep^12-52224963328*ep^11+46888859520*ep^10-19896301632*ep^9-
         2048381888*ep^8+6900695828*ep^7-1643933476*ep^6-703617239*ep^5
         +243751248*ep^4+27344148*ep^3-12002686*ep^2-331169*ep+194594,
         117964800*ep^11-338165760*ep^10+245170176*ep^9+45809664*ep^8-
         81967104*ep^7+2562048*ep^6+9616896*ep^5-526848*ep^4-489984*
         ep^3+16896*ep^2+9216*ep)
         +Master(cross)*xi*nf*[d4FA/na]*rat(7618560*ep^11-22945920*
         ep^10+18078336*ep^9-199592*ep^8-7597764*ep^7+1205668*ep^6+
         1245794*ep^5-90701*ep^4-80458*ep^3-552*ep^2+1724*ep+105,46080*
         ep^10-148224*ep^9+126912*ep^8+19440*ep^7-49968*ep^6-1404*ep^5+
         6840*ep^4+624*ep^3-264*ep^2-36*ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(44236800*ep^15-84787200*ep^14
         -84208128*ep^13+272702976*ep^12-109645728*ep^11-99841616*ep^10
         +31764664*ep^9+5026012*ep^8+12751008*ep^7+982590*ep^6-2786799*
         ep^5-172696*ep^4+147056*ep^3+8948*ep^2-1833*ep-54,13271040*
         ep^13-60383232*ep^12+85727232*ep^11-11598336*ep^10-64521216*
         ep^9+33792768*ep^8+13703040*ep^7-9406368*ep^6-1666944*ep^5+
         971136*ep^4+148032*ep^3-31968*ep^2-5184*ep)
         +Master(cross)*xi*tf*nf*cf*ca^2*rat(-240*ep^5+280*ep^4-216*
         ep^3+216*ep^2+38*ep-18,36*ep^3-60*ep^2+3*ep+9)
         +Master(cross)*xi^2*ca^4*rat(-26263296000*ep^15+70619450880*
         ep^14-44982606464*ep^13-30218048960*ep^12+39866766520*ep^11-
         3097544896*ep^10-8995552382*ep^9+1691778850*ep^8+1166306793*
         ep^7-249063287*ep^6-94137007*ep^5+20623879*ep^4+3602600*ep^3-
         790282*ep^2-48676*ep+10432,4246732800*ep^13-11466178560*ep^12+
         5381554176*ep^11+7178158080*ep^10-5617999872*ep^9-949284864*
         ep^8+1345185792*ep^7+7990272*ep^6-136203264*ep^5+3990528*ep^4+
         6312960*ep^3-147456*ep^2-110592*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(-1272576000*ep^14+4366251520
         *ep^13-5803573376*ep^12+3982225984*ep^11-1024294504*ep^10-
         531734864*ep^9+547215610*ep^8-142400898*ep^7-41310695*ep^6+
         30477161*ep^5-2529185*ep^4-1513483*ep^3+255914*ep^2+21164*ep-
         4748,58982400*ep^12-198574080*ep^11+207126528*ep^10-38387712*
         ep^9-52435968*ep^8+21772800*ep^7+4167936*ep^6-2667648*ep^5-
         113280*ep^4+130944*ep^3+384*ep^2-2304*ep)
         +Master(cross)*xi^2*tf*nf*ca^3*rat(-30*ep^4+25*ep^3+18*ep^2-6*
         ep,72*ep^4-72*ep^3-74*ep^2+22*ep+12)
         +Master(cross)*xi^3*ca^4*rat(1381632000*ep^14-1066772480*ep^13
         -3457937536*ep^12+3125567808*ep^11+1024066960*ep^10-1474549640
         *ep^9+78654632*ep^8+176373474*ep^7-18081103*ep^6-7044906*ep^5+
         172988*ep^4+58532*ep^3+43231*ep^2+1148*ep-1108,4246732800*
         ep^12-9342812160*ep^11+710148096*ep^10+7533232128*ep^9-
         1851383808*ep^8-1874976768*ep^7+407697408*ep^6+211838976*ep^5-
         30283776*ep^4-11151360*ep^3+737280*ep^2+221184*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(113792000*ep^12-92500480*
         ep^11-1941056*ep^10+76441984*ep^9-42997400*ep^8-17696976*ep^7+
         11795316*ep^6+1920295*ep^5-1220944*ep^4-79672*ep^3+49646*ep^2+
         1137*ep-650,29491200*ep^10-69795840*ep^9+26394624*ep^8+
         24649728*ep^7-8166912*ep^6-3442944*ep^5+682752*ep^4+209664*
         ep^3-17664*ep^2-4608*ep)
         +Master(cross)*xi^4*ca^4*rat(19464960*ep^13-47152768*ep^12-
         16235312*ep^11+35975528*ep^10+4894036*ep^9-7787098*ep^8+
         1889926*ep^7+366004*ep^6-518611*ep^5-6299*ep^4+37289*ep^3+1261
         *ep^2-856*ep-60,1061683200*ep^12-2601123840*ep^11+695107584*
         ep^10+1968316416*ep^9-912420864*ep^8-465426432*ep^7+219939840*
         ep^6+56982528*ep^5-19805184*ep^4-3953664*ep^3+589824*ep^2+
         110592*ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(2162560*ep^11+1048192*ep^10+
         167496*ep^9+531512*ep^8-2318986*ep^7-335598*ep^6+520397*ep^5+
         78893*ep^4-35157*ep^3-5735*ep^2+706*ep+120,7372800*ep^10-
         19292160*ep^9+10500096*ep^8+5488128*ep^7-3750912*ep^6-777600*
         ep^5+406656*ep^4+68736*ep^3-13440*ep^2-2304*ep)
         +Master(cross)*xi^5*ca^4*rat(1530*ep^4-49*ep^3-105*ep^2-35*ep+
         3,221184*ep^4-479232*ep^3+147456*ep^2+110592*ep)
         +Master(cross)*xi^5*[d4AA/na]*rat(-1530*ep^4-143*ep^3+393*ep^2
         -61*ep-3,9216*ep^4-19968*ep^3+6144*ep^2+4608*ep)
         +Master(fastar2)*ca^4*rat(69120000*ep^19-485376000*ep^18+
         271737504000*ep^17-6569099613696*ep^16+29321035342912*ep^15-
         56032889381472*ep^14+47704716920720*ep^13-3324305836784*ep^12-
         23547281444892*ep^11+13006739986014*ep^10+1153491922540*ep^9-
         2378358121649*ep^8+266847478945*ep^7+125474819126*ep^6-
         4548260316*ep^5-5832820791*ep^4-1421265881*ep^3+425848916*ep^2
         +42674340*ep-10027296,53084160000*ep^16-308772864000*ep^15+
         676542873600*ep^14-638734909440*ep^13+121430630400*ep^12+
         222273576960*ep^11-146416435200*ep^10+3916938240*ep^9+
         21641909760*ep^8-5126645760*ep^7-808535040*ep^6+393600000*ep^5
         -14031360*ep^4-8294400*ep^3+829440*ep^2)
         +Master(fastar2)*[d4AA/na]*rat(23040000*ep^15+153600000*ep^14+
         2086316800*ep^13-139419860480*ep^12+487973648832*ep^11-
         688644423008*ep^10+442920607072*ep^9-48011353904*ep^8-
         104884707148*ep^7+57415544622*ep^6-5383342445*ep^5-3958912881*
         ep^4+1136455005*ep^3-5735745*ep^2-30569348*ep+2947764,
         122880000*ep^12-550912000*ep^11+910028800*ep^10-675179520*ep^9
         +201930240*ep^8+14480640*ep^7-23445120*ep^6+4232320*ep^5+
         268160*ep^4-147840*ep^3+11520*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(102758400*ep^15+51359232*
         ep^14+174201856*ep^13-4964225600*ep^12+10915995968*ep^11-
         8035506768*ep^10-528253232*ep^9+4474718176*ep^8-2927876328*
         ep^7+750247436*ep^6+28892452*ep^5-63754404*ep^4+12785780*ep^3-
         15880*ep^2-267136*ep+23568,960000*ep^13-5264000*ep^12+11413600
         *ep^11-12384440*ep^10+6852420*ep^9-1464450*ep^8-296295*ep^7+
         216230*ep^6-30970*ep^5-3250*ep^4+1245*ep^3-90*ep^2)
         +Master(fastar2)*nf^2*[d4FF/na]*rat(-12827136*ep^11+83121024*
         ep^10-344714496*ep^9+657924384*ep^8-646945440*ep^7+354804864*
         ep^6-101713920*ep^5+3978336*ep^4+8134176*ep^3-3047808*ep^2+
         487296*ep-30720,80000*ep^11-512000*ep^10+1353800*ep^9-1913020*
         ep^8+1556470*ep^7-722785*ep^6+166820*ep^5-3620*ep^4-7000*ep^3+
         1425*ep^2-90*ep)
         +Master(fastar2)*tf*nf*ca^3*rat(-41955065856*ep^19+
         112281710592*ep^18-111029847552*ep^17+518469516288*ep^16-
         1536645564544*ep^15+1273709961432*ep^14+873424966220*ep^13-
         1762409051974*ep^12+317905111265*ep^11+740673316548*ep^10-
         377371422365*ep^9-87256988690*ep^8+94805708185*ep^7-6344090846
         *ep^6-8538364253*ep^5+1420064094*ep^4+313508460*ep^3-64827316*
         ep^2-6089640*ep+1305792,829440000*ep^17-5654016000*ep^16+
         15395558400*ep^15-20551215360*ep^14+11877586560*ep^13+
         1575671040*ep^12-5760781440*ep^11+2348958960*ep^10+276952680*
         ep^9-418258680*ep^8+67470480*ep^7+18783360*ep^6-6369240*ep^5+
         89640*ep^4+142560*ep^3-12960*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(1836400896*ep^17-3596539776
         *ep^16+5703333712*ep^15-39561001728*ep^14+107340579068*ep^13-
         129180322472*ep^12+74691258124*ep^11-17209112438*ep^10+
         358087388*ep^9-674159516*ep^8-249257010*ep^7+817937354*ep^6-
         261510100*ep^5-38125024*ep^4+26287194*ep^3-1052848*ep^2-824072
         *ep+94848,8640000*ep^15-50256000*ep^14+116594400*ep^13-
         135172760*ep^12+75997900*ep^11-8968430*ep^10-11978145*ep^9+
         5763855*ep^8-334830*ep^7-368800*ep^6+82895*ep^5+1955*ep^4-2220
         *ep^3+180*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(-982388736*ep^15+1046903040
         *ep^14-1237495360*ep^13+17167420512*ep^12-43118431552*ep^11+
         47326591312*ep^10-28408270864*ep^9+10900787880*ep^8-3340138176
         *ep^7+692139888*ep^6+147404416*ep^5-147803464*ep^4+27215632*
         ep^3+3282048*ep^2-1552064*ep+132480,2880000*ep^13-14832000*
         ep^12+29936800*ep^11-30043720*ep^10+15282420*ep^9-2815770*ep^8
         -775755*ep^7+465525*ep^6-59845*ep^5-7655*ep^4+2580*ep^3-180*
         ep^2)
         +Master(fastar2)*tf*nf*cf^3*rat(289451520*ep^14+317323776*
         ep^13+75225120*ep^12-3262390048*ep^11+5043423520*ep^10-
         3399900096*ep^9+1328779728*ep^8-417748288*ep^7+98333920*ep^6+
         18252640*ep^5-21625648*ep^4+4292928*ep^3+428352*ep^2-226688*ep
         +19712,1440000*ep^12-5256000*ep^11+7084400*ep^10-4395260*ep^9+
         1048320*ep^8+164595*ep^7-140985*ep^6+21285*ep^5+2005*ep^4-820*
         ep^3+60*ep^2)
         +Master(fastar2)*tf^2*nf^2*ca^2*rat(5191680*ep^15-112316160*
         ep^14+631289280*ep^13-1872364352*ep^12+3437145280*ep^11-
         4157625808*ep^10+3319407420*ep^9-1494026528*ep^8+7252540*ep^7+
         442895772*ep^6-264016876*ep^5+63129840*ep^4-443620*ep^3-
         3018844*ep^2+596376*ep-37440,960000*ep^14-7424000*ep^13+
         24037600*ep^12-41817040*ep^11+40980960*ep^10-19950440*ep^9+
         44990*ep^8+5570775*ep^7-3028535*ep^6+647660*ep^5+260*ep^4-
         26685*ep^3+4725*ep^2-270*ep)
         +Master(fastar2)*tf^2*nf^2*cf*ca*rat(-440064*ep^11+6619200*
         ep^10-29018592*ep^9+63241728*ep^8-89714624*ep^7+92896448*ep^6-
         71349824*ep^5+39166656*ep^4-14507552*ep^3+3367872*ep^2-434304*
         ep+23296,36000*ep^10-228600*ep^9+607580*ep^8-885110*ep^7+
         778715*ep^6-429695*ep^5+149045*ep^4-31415*ep^3+3660*ep^2-180*
         ep)
         +Master(fastar2)*tf^2*nf^2*cf^2*rat(50688*ep^9+95232*ep^8-
         1210112*ep^7+2945280*ep^6-3442176*ep^5+2286080*ep^4-941824*
         ep^3+260352*ep^2-47616*ep+4096,18000*ep^8-87300*ep^7+163840*
         ep^6-153145*ep^5+77720*ep^4-21695*ep^3+3120*ep^2-180*ep)
         +Master(fastar2)*tf^3*nf^3*ca*rat(3456*ep^4-12672*ep^3+14208*
         ep^2-6912*ep+1152,64*ep^5-336*ep^4+656*ep^3-576*ep^2+216*ep-27
         )
         +Master(fastar2)*xi*ca^4*rat(-172800000*ep^18+1410816000*ep^17
         -153503452800*ep^16+2095858869120*ep^15-4785121615584*ep^14+
         2253348703344*ep^13+2460970123080*ep^12-2334012381352*ep^11-
         65703545098*ep^10+627648024737*ep^9-153487649444*ep^8-
         42911543898*ep^7+19695248496*ep^6-112397693*ep^5-724959374*
         ep^4+58768390*ep^3+3659396*ep^2+538872*ep-127152,26542080000*
         ep^15-114573312000*ep^14+166411468800*ep^13-69750251520*ep^12-
         43910062080*ep^11+45271695360*ep^10-5300674560*ep^9-5992542720
         *ep^8+1832140800*ep^7+184888320*ep^6-126935040*ep^5+6397440*
         ep^4+2580480*ep^3-276480*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(-57600000*ep^14-333312000*
         ep^13-1657046400*ep^12+34606944000*ep^11-48148515648*ep^10+
         3473853824*ep^9+32498465560*ep^8-24424036524*ep^7+6296538340*
         ep^6+345094633*ep^5-504626165*ep^4+80410229*ep^3+3018513*ep^2-
         1810562*ep+123960,61440000*ep^11-183296000*ep^10+180070400*
         ep^9-67484160*ep^8-261120*ep^7+6848640*ep^6-1449600*ep^5-58240
         *ep^4+46720*ep^3-3840*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(-3403520*ep^9+9317568*
         ep^8-7299008*ep^7+1396472*ep^6+582764*ep^5-189892*ep^4-21044*
         ep^3+8132*ep^2+328*ep-120,12000*ep^9-34000*ep^8+26770*ep^7-
         2515*ep^6-2840*ep^5+530*ep^4+70*ep^3-15*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(48096000*ep^14-422719680*
         ep^13+1108074672*ep^12-1594184684*ep^11+1134271440*ep^10+
         44303043*ep^9-449261995*ep^8+21515227*ep^7+122826639*ep^6-
         6844027*ep^5-15334347*ep^4+553347*ep^3+792211*ep^2-8746*ep-
         14940,20736000*ep^13-96768000*ep^12+154546560*ep^11-74369280*
         ep^10-43607040*ep^9+48765600*ep^8-3451320*ep^7-7660440*ep^6+
         1478880*ep^5+440400*ep^4-105240*ep^3-8280*ep^2+2160*ep)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(-960*ep^8-2648*ep^7+9888
         *ep^6-8662*ep^5+4698*ep^4-1460*ep^3-626*ep^2+494*ep-76,432*
         ep^7-1260*ep^6+1140*ep^5-301*ep^4-78*ep^3+49*ep^2-6*ep)
         +Master(fastar2)*xi*tf^2*nf^2*ca^2*rat(-48*ep^3+312*ep^2-336*
         ep+72,32*ep^4-120*ep^3+148*ep^2-66*ep+9)
         +Master(fastar2)*xi^2*ca^4*rat(17280000*ep^17-145267200*ep^16+
         1117888320*ep^15-5035301088*ep^14+18805510368*ep^13-
         34952169272*ep^12+26082870192*ep^11-843611576*ep^10-7282165223
         *ep^9+1718238693*ep^8+845120198*ep^7-286644219*ep^6-30800780*
         ep^5+15433056*ep^4-372783*ep^3-114890*ep^2-5788*ep+600,
         1327104000*ep^14-5197824000*ep^13+6241443840*ep^12-990935040*
         ep^11-2591877120*ep^10+1226833920*ep^9+225699840*ep^8-
         209347200*ep^7+7868160*ep^6+12391680*ep^5-1390080*ep^4-236160*
         ep^3+34560*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(5760000*ep^12+24806400*
         ep^11-37016640*ep^10-18544064*ep^9+158167200*ep^8-262035256*
         ep^7+155489344*ep^6-27853474*ep^5-5580393*ep^4+2369045*ep^3-
         105005*ep^2-37483*ep+3622,3072000*ep^9-6400000*ep^8+2629120*
         ep^7+272000*ep^6-294080*ep^5+23360*ep^4+7360*ep^3-960*ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(-1344*ep^11-13632*ep^10+
         73700*ep^9-88792*ep^8+16891*ep^7+28466*ep^6-19632*ep^5+2214*
         ep^4+4491*ep^3-2800*ep^2+630*ep-48,13824*ep^10-67968*ep^9+
         120576*ep^8-82304*ep^7-4352*ep^6+31512*ep^5-11176*ep^4-1096*
         ep^3+1128*ep^2-144*ep)
         +Master(fastar2)*xi^3*ca^4*rat(-34560000*ep^17+243609600*ep^16
         -1228951680*ep^15+1111326720*ep^14+2923927264*ep^13-4901861232
         *ep^12+572209576*ep^11+2315012640*ep^10-249170370*ep^9-
         1176902925*ep^8+482721901*ep^7+51968625*ep^6-50786290*ep^5+
         2832615*ep^4+1555791*ep^3-131247*ep^2-17216*ep+1380,2654208000
         *ep^14-10395648000*ep^13+12482887680*ep^12-1981870080*ep^11-
         5183754240*ep^10+2453667840*ep^9+451399680*ep^8-418694400*ep^7
         +15736320*ep^6+24783360*ep^5-2780160*ep^4-472320*ep^3+69120*
         ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-5760000*ep^12-11097600*
         ep^11+23478080*ep^10-6773280*ep^9-15350864*ep^8+10631112*ep^7+
         2233264*ep^6-3322470*ep^5+677355*ep^4+72591*ep^3-33611*ep^2+
         1983*ep+112,3072000*ep^9-6400000*ep^8+2629120*ep^7+272000*ep^6
         -294080*ep^5+23360*ep^4+7360*ep^3-960*ep^2)
         +Master(fastar2)*xi^3*tf*nf*ca^3*rat(112*ep^8-344*ep^7-183*
         ep^6+662*ep^5-48*ep^4-272*ep^3+57*ep^2+20*ep-4,3456*ep^7-13536
         *ep^6+17472*ep^5-7352*ep^4-688*ep^3+984*ep^2-144*ep)
         +Master(fastar2)*xi^4*ca^4*rat(4320000*ep^15-8385600*ep^14+
         71515200*ep^13-27427296*ep^12+17936856*ep^11-7315476*ep^10-
         47543218*ep^9+16651616*ep^8+16388763*ep^7-6088561*ep^6-1255920
         *ep^5+590352*ep^4+8689*ep^3-22235*ep^2+846*ep+256,663552000*
         ep^12-1437696000*ep^11+355921920*ep^10+666531840*ep^9-
         262978560*ep^8-96744960*ep^7+42163200*ep^6+5391360*ep^5-
         2442240*ep^4-99840*ep^3+46080*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(1440000*ep^11-292800*ep^10
         -2035200*ep^9+3509952*ep^8-1610248*ep^7+43640*ep^6+373718*ep^5
         -88865*ep^4-33163*ep^3+8683*ep^2+957*ep-226,1536000*ep^8-
         2816000*ep^7+610560*ep^6+288640*ep^5-74880*ep^4-7040*ep^3+1920
         *ep^2)
         +Master(fastar2)*xi^5*ca^4*rat(-7200*ep^11-22560*ep^10+79440*
         ep^9-117348*ep^8+92942*ep^7+25515*ep^6-43065*ep^5+15177*ep^4-
         1137*ep^3-900*ep^2+280*ep-24,5529600*ep^8-13547520*ep^7+
         8785920*ep^6-913920*ep^5-837120*ep^4+268800*ep^3-23040*ep^2)
         +Master(fastar2)*xi^5*[d4AA/na]*rat(-4800*ep^8+12960*ep^7-
         15760*ep^6+7672*ep^5+1448*ep^4-2138*ep^3+329*ep^2+61*ep-12,
         25600*ep^5-49920*ep^4+18560*ep^3-1920*ep^2)
         +Master(nostar5)*ca^4*rat(-3200*ep^10+698560*ep^9-11040280*
         ep^8+18179748*ep^7-13354402*ep^6+16575311*ep^5-2493414*ep^4-
         6224408*ep^3+1788087*ep^2+261670*ep-80280,24576000*ep^8-
         88473600*ep^7+99962880*ep^6-33546240*ep^5-1920000*ep^4+2442240
         *ep^3-276480*ep^2)
         +Master(nostar5)*[d4AA/na]*rat(3200*ep^10-698560*ep^9+11040280
         *ep^8-18179748*ep^7+13354402*ep^6-16575311*ep^5+2493414*ep^4+
         6224408*ep^3-1788087*ep^2-261670*ep+80280,1024000*ep^8-3686400
         *ep^7+4165120*ep^6-1397760*ep^5-80000*ep^4+101760*ep^3-11520*
         ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(-10816*ep^11-41152*ep^10-
         170384*ep^9+467216*ep^8+581752*ep^7-1639632*ep^6+987920*ep^5-
         145144*ep^4-45800*ep^3+23946*ep^2-5542*ep+516,8000*ep^9-36800*
         ep^8+61340*ep^7-43460*ep^6+10295*ep^5+1420*ep^4-885*ep^3+90*
         ep^2)
         +Master(nostar5)*nf^2*[d4FF/na]*rat(-640*ep^6+1728*ep^5-7424*
         ep^4+18176*ep^3-15744*ep^2+5184*ep-512,500*ep^6-2300*ep^5+3865
         *ep^4-2860*ep^3+885*ep^2-90*ep)
         +Master(nostar5)*tf*nf*ca^3*rat(-43552*ep^11-28048*ep^10+
         1222528*ep^9-2682568*ep^8+841540*ep^7+2734104*ep^6-3318064*
         ep^5+1531676*ep^4-268028*ep^3+29499*ep^2-26029*ep+5502,96000*
         ep^9-441600*ep^8+736080*ep^7-521520*ep^6+123540*ep^5+17040*
         ep^4-10620*ep^3+1080*ep^2)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(24240*ep^10+61796*ep^9-
         440854*ep^8+563354*ep^7-75302*ep^6-306130*ep^5+232460*ep^4-
         39884*ep^3+3672*ep^2-9872*ep+2208,8000*ep^8-28800*ep^7+32540*
         ep^6-10920*ep^5-625*ep^4+795*ep^3-90*ep^2)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(-44160*ep^10-128464*ep^9+
         716040*ep^8-868024*ep^7+387368*ep^6-36816*ep^5-5192*ep^4-39304
         *ep^3-264*ep^2+16176*ep-3264,8000*ep^8-28800*ep^7+32540*ep^6-
         10920*ep^5-625*ep^4+795*ep^3-90*ep^2)
         +Master(nostar5)*tf*nf*cf^3*rat(12000*ep^9+55400*ep^8-97816*
         ep^7+64328*ep^6-48008*ep^5+31232*ep^4-17344*ep^3+2224*ep^2+
         2400*ep-512,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245*ep^3+30*
         ep^2)
         +Master(nostar5)*tf^2*nf^2*ca^2*rat(768*ep^7+2384*ep^6-15576*
         ep^5+27808*ep^4-26080*ep^3+15024*ep^2-5256*ep+832,1500*ep^6-
         6900*ep^5+11595*ep^4-8580*ep^3+2655*ep^2-270*ep)
         +Master(nostar5)*tf^2*nf^2*cf*ca*rat(-768*ep^6-3072*ep^5+12288
         *ep^4-14592*ep^3+9216*ep^2-3840*ep+768,500*ep^5-1800*ep^4+2065
         *ep^3-795*ep^2+90*ep)
         +Master(nostar5)*tf^2*nf^2*cf^2*rat(512*ep^6+2048*ep^5-8192*
         ep^4+9728*ep^3-6144*ep^2+2560*ep-512,500*ep^5-1800*ep^4+2065*
         ep^3-795*ep^2+90*ep)
         +Master(nostar5)*xi*ca^4*rat(6400*ep^9-725600*ep^8+6607776*
         ep^7-12495002*ep^6+8474669*ep^5-2338010*ep^4+312382*ep^3-93047
         *ep^2+29132*ep-2860,12288000*ep^7-25804800*ep^6+11274240*ep^5+
         138240*ep^4-752640*ep^3+92160*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(-6400*ep^9+725600*ep^8-
         6607776*ep^7+12495002*ep^6-8474669*ep^5+2338010*ep^4-312382*
         ep^3+93047*ep^2-29132*ep+2860,512000*ep^7-1075200*ep^6+469760*
         ep^5+5760*ep^4-31360*ep^3+3840*ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(320*ep^6-1520*ep^5+1072*
         ep^4+900*ep^3-456*ep^2-6*ep+10,200*ep^6-490*ep^5+265*ep^4+40*
         ep^3-15*ep^2)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(-160*ep^6+760*ep^5-536*ep^4
         -450*ep^3+228*ep^2+3*ep-5,2400*ep^6-5880*ep^5+3180*ep^4+480*
         ep^3-180*ep^2)
         +Master(nostar5)*xi^2*ca^4*rat(-960*ep^8+41088*ep^7-117460*
         ep^6+111264*ep^5-18775*ep^4-29996*ep^3+20480*ep^2-4517*ep+308,
         1228800*ep^6-2088960*ep^5+291840*ep^4+130560*ep^3-23040*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(960*ep^8-41088*ep^7+117460
         *ep^6-111264*ep^5+18775*ep^4+29996*ep^3-20480*ep^2+4517*ep-308
         ,51200*ep^6-87040*ep^5+12160*ep^4+5440*ep^3-960*ep^2)
         +Master(nostar5)*xi^3*ca^4*rat(160*ep^7-880*ep^6+2862*ep^5+
         2613*ep^4-4900*ep^3+824*ep^2+543*ep-94,307200*ep^5-445440*ep^4
         -38400*ep^3+23040*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(-160*ep^7+880*ep^6-2862*
         ep^5-2613*ep^4+4900*ep^3-824*ep^2-543*ep+94,12800*ep^5-18560*
         ep^4-1600*ep^3+960*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(-80*ep^7+76*ep^6-468*ep^5+69*
         ep^4-268*ep^3+150*ep^2-11*ep-12,614400*ep^5-890880*ep^4-76800*
         ep^3+46080*ep^2)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(80*ep^7-76*ep^6+468*ep^5-
         69*ep^4+268*ep^3-150*ep^2+11*ep+12,25600*ep^5-37120*ep^4-3200*
         ep^3+1920*ep^2)
         +Master(nostar5)*xi^5*ca^4*rat(10*ep^5-37*ep^4+24*ep^3+14*ep^2
         -13*ep+2,153600*ep^4-261120*ep^3+46080*ep^2)
         +Master(nostar5)*xi^5*[d4AA/na]*rat(-10*ep^5+37*ep^4-24*ep^3-
         14*ep^2+13*ep-2,6400*ep^4-10880*ep^3+1920*ep^2)
         +Master(nostar6)*ca^4*rat(-258560*ep^9+4173760*ep^8-19728128*
         ep^7+32735340*ep^6-20283456*ep^5+4528063*ep^4-513891*ep^3+
         45007*ep^2+18499*ep-4266,3072000*ep^8-11059200*ep^7+12495360*
         ep^6-4193280*ep^5-240000*ep^4+305280*ep^3-34560*ep^2)
         +Master(nostar6)*[d4AA/na]*rat(258560*ep^9-4173760*ep^8+
         19728128*ep^7-32735340*ep^6+20283456*ep^5-4528063*ep^4+513891*
         ep^3-45007*ep^2-18499*ep+4266,128000*ep^8-460800*ep^7+520640*
         ep^6-174720*ep^5-10000*ep^4+12720*ep^3-1440*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(17408*ep^11-24320*ep^10-
         187520*ep^9-1078272*ep^8+6305632*ep^7-10725056*ep^6+8396248*
         ep^5-3249896*ep^4+524068*ep^3+45894*ep^2-28446*ep+2820,8000*
         ep^9-36800*ep^8+61340*ep^7-43460*ep^6+10295*ep^5+1420*ep^4-885
         *ep^3+90*ep^2)
         +Master(nostar6)*nf^2*[d4FF/na]*rat(-9216*ep^8+257280*ep^7-
         1062912*ep^6+1781312*ep^5-1402112*ep^4+457216*ep^3-16640*ep^2-
         19008*ep+2560,8000*ep^8-36800*ep^7+61340*ep^6-43460*ep^5+10295
         *ep^4+1420*ep^3-885*ep^2+90*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(-150016*ep^11-272000*ep^10+
         1050688*ep^9+4286592*ep^8-17751536*ep^7+26072704*ep^6-20257388
         *ep^5+8855668*ep^4-1840082*ep^3-89859*ep^2+108879*ep-12930,
         96000*ep^9-441600*ep^8+736080*ep^7-521520*ep^6+123540*ep^5+
         17040*ep^4-10620*ep^3+1080*ep^2)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(23040*ep^9+114432*ep^8+
         84384*ep^7-650976*ep^6+826960*ep^5-512048*ep^4+167792*ep^3-
         9312*ep^2-8064*ep+1280,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-
         245*ep^3+30*ep^2)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(-27904*ep^9-157376*ep^8-
         129280*ep^7+890720*ep^6-1064248*ep^5+630568*ep^4-208312*ep^3+
         15000*ep^2+9520*ep-1600,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-
         245*ep^3+30*ep^2)
         +Master(nostar6)*tf*nf*cf^3*rat(10752*ep^9+69504*ep^8+62592*
         ep^7-391488*ep^6+439664*ep^5-247888*ep^4+82672*ep^3-7536*ep^2-
         3552*ep+640,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245*ep^3+30*
         ep^2)
         +Master(nostar6)*tf^2*nf^2*ca^2*rat(1152*ep^8-32160*ep^7+
         132864*ep^6-222664*ep^5+175264*ep^4-57152*ep^3+2080*ep^2+2376*
         ep-320,24000*ep^8-110400*ep^7+184020*ep^6-130380*ep^5+30885*
         ep^4+4260*ep^3-2655*ep^2+270*ep)
         +Master(nostar6)*xi*ca^4*rat(519680*ep^8-4157952*ep^7+7308096*
         ep^6-7032272*ep^5+3819206*ep^4-893915*ep^3-27504*ep^2+42037*ep
         -4426,3072000*ep^7-6451200*ep^6+2818560*ep^5+34560*ep^4-188160
         *ep^3+23040*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(-519680*ep^8+4157952*ep^7-
         7308096*ep^6+7032272*ep^5-3819206*ep^4+893915*ep^3+27504*ep^2-
         42037*ep+4426,128000*ep^7-268800*ep^6+117440*ep^5+1440*ep^4-
         7840*ep^3+960*ep^2)
         +Master(nostar6)*xi*nf*[d4FA/na]*rat(6528*ep^7-19616*ep^6+
         20112*ep^5-7296*ep^4-740*ep^3+540*ep^2+2*ep-10,800*ep^7-2160*
         ep^6+1550*ep^5-105*ep^4-100*ep^3+15*ep^2)
         +Master(nostar6)*xi*tf*nf*ca^3*rat(-3264*ep^7+9808*ep^6-10056*
         ep^5+3648*ep^4+370*ep^3-270*ep^2-ep+5,9600*ep^7-25920*ep^6+
         18600*ep^5-1260*ep^4-1200*ep^3+180*ep^2)
         +Master(nostar6)*xi^2*ca^4*rat(-52736*ep^7+96000*ep^6-21568*
         ep^5-48864*ep^4+40458*ep^3-7013*ep^2-836*ep+207,614400*ep^6-
         1044480*ep^5+145920*ep^4+65280*ep^3-11520*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(52736*ep^7-96000*ep^6+
         21568*ep^5+48864*ep^4-40458*ep^3+7013*ep^2+836*ep-207,25600*
         ep^6-43520*ep^5+6080*ep^4+2720*ep^3-480*ep^2)
         +Master(nostar6)*xi^3*ca^4*rat(128*ep^6-160*ep^5-216*ep^4-590*
         ep^3+409*ep^2-2*ep-11,153600*ep^5-222720*ep^4-19200*ep^3+11520
         *ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(-128*ep^6+160*ep^5+216*
         ep^4+590*ep^3-409*ep^2+2*ep+11,6400*ep^5-9280*ep^4-800*ep^3+
         480*ep^2)
         +Master(nostar6)*xi^4*ca^4*rat(16*ep^5+4*ep^4-320*ep^3+119*
         ep^2-6*ep-1,153600*ep^5-299520*ep^4+111360*ep^3-11520*ep^2)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(-16*ep^5-4*ep^4+320*ep^3-
         119*ep^2+6*ep+1,6400*ep^5-12480*ep^4+4640*ep^3-480*ep^2)
         +Master(no)*ca^4*G30*rat(5652480*ep^10-49351168*ep^9+155521088
         *ep^8-101496240*ep^7+32750992*ep^6-15128072*ep^5+2926544*ep^4+
         897301*ep^3-379096*ep^2+36701*ep-766,235929600*ep^9-475791360*
         ep^8+155516928*ep^7+61980672*ep^6-32268288*ep^5+344064*ep^4+
         1351680*ep^3-147456*ep^2)
         +Master(no)*[d4AA/na]*G30*rat(-5652480*ep^10+49351168*ep^9-
         155521088*ep^8+101496240*ep^7-32750992*ep^6+15128072*ep^5-
         2926544*ep^4-897301*ep^3+379096*ep^2-36701*ep+766,9830400*ep^9
         -19824640*ep^8+6479872*ep^7+2582528*ep^6-1344512*ep^5+14336*
         ep^4+56320*ep^3-6144*ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(-29664*ep^11-57768*ep^10+
         221952*ep^9+385550*ep^8-478666*ep^7+101183*ep^6+2022*ep^5+
         10536*ep^4-5773*ep^3+60*ep^2+338*ep-46,19200*ep^9-38720*ep^8+
         12656*ep^7+5044*ep^6-2626*ep^5+28*ep^4+110*ep^3-12*ep^2)
         +Master(no)*tf*nf*ca^3*rat(-11*ep^6-26*ep^5+83*ep^4-98*ep^3+74
         *ep^2-30*ep+8,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf*nf*ca^3*G30*rat(673056*ep^11+1960776*ep^10-
         2954868*ep^9-1751024*ep^8+3118678*ep^7-1553231*ep^6+626910*
         ep^5-62346*ep^4-81287*ep^3+26256*ep^2-1250*ep-194,460800*ep^9-
         929280*ep^8+303744*ep^7+121056*ep^6-63024*ep^5+672*ep^4+2640*
         ep^3-288*ep^2)
         +Master(no)*tf*nf*cf*ca^2*rat(41*ep^6+98*ep^5-301*ep^4+374*
         ep^3-302*ep^2+130*ep-40,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-391776*ep^11-1147472*ep^10+
         1449934*ep^9+1071387*ep^8-1662682*ep^7+858448*ep^6-352982*ep^5
         +17227*ep^4+52638*ep^3-14434*ep^2+392*ep+136,76800*ep^9-154880
         *ep^8+50624*ep^7+20176*ep^6-10504*ep^5+112*ep^4+440*ep^3-48*
         ep^2)
         +Master(no)*tf*nf*cf^2*ca*rat(-46*ep^6-112*ep^5+322*ep^4-436*
         ep^3+388*ep^2-180*ep+64,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(106176*ep^11+305560*ep^10-
         290350*ep^9-405277*ep^8+477008*ep^7-220322*ep^6+81298*ep^5+
         2191*ep^4-14086*ep^3+3150*ep^2-28*ep-32,19200*ep^9-38720*ep^8+
         12656*ep^7+5044*ep^6-2626*ep^5+28*ep^4+110*ep^3-12*ep^2)
         +Master(no)*tf*nf*cf^3*rat(16*ep^6+40*ep^5-104*ep^4+160*ep^3-
         160*ep^2+80*ep-32,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf*nf*cf^3*G30*rat(-11680*ep^10-28768*ep^9+23502*
         ep^8+56941*ep^7-76093*ep^6+47435*ep^5-22231*ep^4+5964*ep^3-470
         *ep^2-56*ep+8,6400*ep^8-15040*ep^7+9232*ep^6-1396*ep^5-410*
         ep^4+146*ep^3-12*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-2805760*ep^10+15022336*ep^9-
         14587488*ep^8+6374312*ep^7-2764496*ep^6+1705826*ep^5-798238*
         ep^4+182081*ep^3+4766*ep^2-9406*ep+1112,58982400*ep^9-
         118947840*ep^8+38879232*ep^7+15495168*ep^6-8067072*ep^5+86016*
         ep^4+337920*ep^3-36864*ep^2)
         +Master(no)*xi*[d4AA/na]*G30*rat(2805760*ep^10-15022336*ep^9+
         14587488*ep^8-6374312*ep^7+2764496*ep^6-1705826*ep^5+798238*
         ep^4-182081*ep^3-4766*ep^2+9406*ep-1112,2457600*ep^9-4956160*
         ep^8+1619968*ep^7+645632*ep^6-336128*ep^5+3584*ep^4+14080*ep^3
         -1536*ep^2)
         +Master(no)*xi*nf*[d4FA/na]*G30*rat(1920*ep^6-3424*ep^5+896*
         ep^4+732*ep^3-292*ep^2-13*ep+9,960*ep^6-1312*ep^5-316*ep^4+178
         *ep^3+16*ep^2-6*ep)
         +Master(no)*xi*tf*nf*ca^3*rat(6*ep^5+15*ep^4-45*ep^3+42*ep^2-
         24*ep+6,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*ca^3*G30*rat(-11520*ep^8-32832*ep^7+74880
         *ep^6-45584*ep^5+13840*ep^4+5796*ep^3-4316*ep^2-275*ep+183,
         23040*ep^6-31488*ep^5-7584*ep^4+4272*ep^3+384*ep^2-144*ep)
         +Master(no)*xi*tf*nf*cf*ca^2*rat(-18*ep^5-45*ep^4+135*ep^3-126
         *ep^2+72*ep-18,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*cf*ca^2*G30*rat(180*ep^7+468*ep^6-1317*
         ep^5+1095*ep^4-504*ep^3+24*ep^2+66*ep-12,120*ep^5-194*ep^4+9*
         ep^3+20*ep^2-3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*rat(12*ep^5+30*ep^4-90*ep^3+84*
         ep^2-48*ep+12,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*G30*rat(-120*ep^7-312*ep^6+878*
         ep^5-730*ep^4+336*ep^3-16*ep^2-44*ep+8,120*ep^5-194*ep^4+9*
         ep^3+20*ep^2-3*ep)
         +Master(no)*xi^2*ca^4*G30*rat(2744320*ep^10-6903040*ep^9+
         6717088*ep^8-2800088*ep^7-317112*ep^6+1007850*ep^5-524940*ep^4
         +123887*ep^3-9446*ep^2-1229*ep+198,117964800*ep^9-237895680*
         ep^8+77758464*ep^7+30990336*ep^6-16134144*ep^5+172032*ep^4+
         675840*ep^3-73728*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-2744320*ep^10+6903040*ep^9
         -6717088*ep^8+2800088*ep^7+317112*ep^6-1007850*ep^5+524940*
         ep^4-123887*ep^3+9446*ep^2+1229*ep-198,4915200*ep^9-9912320*
         ep^8+3239936*ep^7+1291264*ep^6-672256*ep^5+7168*ep^4+28160*
         ep^3-3072*ep^2)
         +Master(no)*xi^2*tf*nf*ca^3*rat(ep^4+3*ep^3-6*ep^2+4*ep-2,8*
         ep^2-14*ep+3)
         +Master(no)*xi^2*tf*nf*cf*ca^2*rat(-3*ep^4-9*ep^3+18*ep^2-12*
         ep+6,8*ep^2-14*ep+3)
         +Master(no)*xi^2*tf*nf*cf^2*ca*rat(2*ep^4+6*ep^3-12*ep^2+8*ep-
         4,8*ep^2-14*ep+3)
         +Master(no)*xi^3*ca^4*G30*rat(2560*ep^9-4864*ep^8+864*ep^7-
         7776*ep^6+5308*ep^5+1680*ep^4-1687*ep^3+267*ep^2+8*ep-2,
         7372800*ep^8-13025280*ep^7+1603584*ep^6+2337792*ep^5-423936*
         ep^4-95232*ep^3+18432*ep^2)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(-2560*ep^9+4864*ep^8-864*
         ep^7+7776*ep^6-5308*ep^5-1680*ep^4+1687*ep^3-267*ep^2-8*ep+2,
         307200*ep^8-542720*ep^7+66816*ep^6+97408*ep^5-17664*ep^4-3968*
         ep^3+768*ep^2)
         +Master(no)*xi^4*ca^4*G30*rat(-2880*ep^6+13004*ep^5-7496*ep^4-
         819*ep^3+980*ep^2-11*ep-30,14745600*ep^7-22364160*ep^6-2383872
         *ep^5+4079616*ep^4+172032*ep^3-147456*ep^2)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(2880*ep^6-13004*ep^5+7496*
         ep^4+819*ep^3-980*ep^2+11*ep+30,614400*ep^7-931840*ep^6-99328*
         ep^5+169984*ep^4+7168*ep^3-6144*ep^2)
         +Master(no)*xi^5*ca^4*G30*rat(-2*ep+1,92160*ep^2+12288*ep-6144
         )
         +Master(no)*xi^5*[d4AA/na]*G30*rat(2*ep-1,3840*ep^2+512*ep-256
         )
         +Master(t105)*ca^4*rat(4032*ep^12+21792*ep^11-2125440*ep^10+
         13496816*ep^9-34312196*ep^8+39006538*ep^7-7768670*ep^6-
         25342618*ep^5+21916710*ep^4-2656475*ep^3-2887949*ep^2+510798*
         ep+164808,147456*ep^10-737280*ep^9+1286144*ep^8-794624*ep^7-
         101376*ep^6+248832*ep^5-55296*ep^4)
         +Master(t105)*ca^4*G30*rat(-39813120*ep^19-2281623552*ep^18+
         132867191808*ep^17+862331712768*ep^16-6947985726144*ep^15+
         15862871227264*ep^14-13810976257744*ep^13-1750644350640*ep^12+
         11306585890684*ep^11-5926398459968*ep^10-1137608274839*ep^9+
         1900578746924*ep^8-428395631013*ep^7-109298535536*ep^6+
         62484436933*ep^5-6108137514*ep^4-1718159417*ep^3+455466742*
         ep^2-23150028*ep-1621368,25480396800*ep^17-123579924480*ep^16+
         191407325184*ep^15-45034831872*ep^14-140478185472*ep^13+
         98902179840*ep^12+16470491136*ep^11-30141763584*ep^10+
         4246056960*ep^9+2724261888*ep^8-786739200*ep^7-33398784*ep^6+
         30523392*ep^5-2654208*ep^4)
         +Master(t105)*[d4AA/na]*G30*rat(-6635520*ep^15+95874048*ep^14-
         5444352*ep^13+18305944384*ep^12-81017760528*ep^11+142869006816
         *ep^10-117363826376*ep^9+32355101108*ep^8+13632738483*ep^7-
         10862099704*ep^6+1490950451*ep^5+572105451*ep^4-187986974*ep^3
         +4341853*ep^2+4208204*ep-420168,29491200*ep^13-113541120*ep^12
         +143220736*ep^11-57628672*ep^10-8517632*ep^9+11311616*ep^8-
         1926656*ep^7-306688*ep^6+118272*ep^5-9216*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-30150144*ep^15-26107776*
         ep^14+109292352*ep^13+780766816*ep^12-2513757136*ep^11+
         3153040256*ep^10-2105553928*ep^9+688606904*ep^8+14943712*ep^7-
         100878784*ep^6+34562954*ep^5-3101315*ep^4-922855*ep^3+286753*
         ep^2-29475*ep+1026,230400*ep^14-1117440*ep^13+2005952*ep^12-
         1569136*ep^11+383680*ep^10+154916*ep^9-103424*ep^8+12656*ep^7+
         3320*ep^6-996*ep^5+72*ep^4)
         +Master(t105)*nf^2*[d4FF/na]*G30*rat(70272*ep^10-646368*ep^9+
         3179264*ep^8-6857896*ep^7+7829880*ep^6-5148536*ep^5+1842480*
         ep^4-207864*ep^3-83240*ep^2+31224*ep-3072,900*ep^11-5040*ep^10
         +10997*ep^9-11545*ep^8+5508*ep^7-410*ep^6-587*ep^5+195*ep^4-18
         *ep^3)
         +Master(t105)*tf*nf*ca^3*rat(372288*ep^13-1410064*ep^12-
         2227392*ep^11+22599656*ep^10-56890300*ep^9+74569967*ep^8-
         54170042*ep^7+16743046*ep^6+5048763*ep^5-7118308*ep^4+3318597*
         ep^3-1053549*ep^2+254922*ep-29952,18432*ep^12-115200*ep^11+
         280576*ep^10-323328*ep^9+151680*ep^8+22112*ep^7-48960*ep^6+
         16416*ep^5-1728*ep^4)
         +Master(t105)*tf*nf*ca^3*G30*rat(9776941056*ep^19-1149811200*
         ep^18-67599770112*ep^17-76805374464*ep^16+602185171200*ep^15-
         735229815968*ep^14+72530808832*ep^13+408573009840*ep^12-
         215450795664*ep^11-28191708204*ep^10+23556844604*ep^9+
         12923638963*ep^8-1302866451*ep^7-5772823540*ep^6+1860409804*
         ep^5+230754707*ep^4-154275241*ep^3+3493482*ep^2+5168772*ep-
         561816,199065600*ep^18-1164533760*ep^17+2460837888*ep^16-
         1847204352*ep^15-745651200*ep^14+1870159104*ep^13-643997568*
         ep^12-364158240*ep^11+268654848*ep^10-11889024*ep^9-27429696*
         ep^8+5885472*ep^7+499392*ep^6-259200*ep^5+20736*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*rat(-9768*ep^10+5160*ep^9+128466*
         ep^8-411122*ep^7+642554*ep^6-644588*ep^5+450932*ep^4-222790*
         ep^3+76476*ep^2-16832*ep+1728,144*ep^9-612*ep^8+932*ep^7-617*
         ep^6+177*ep^5-18*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(-65245248*ep^15-46516608*
         ep^14+223441508*ep^13+1028960468*ep^12-3234807717*ep^11+
         3703579037*ep^10-2263958813*ep^9+855067186*ep^8-226801404*ep^7
         +31223592*ep^6+12745934*ep^5-8048923*ep^4+1008708*ep^3+289520*
         ep^2-92144*ep+7152,345600*ep^14-1560960*ep^13+2565408*ep^12-
         1794248*ep^11+350408*ep^10+199102*ep^9-110950*ep^8+11458*ep^7+
         3782*ep^6-1032*ep^5+72*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*rat(9264*ep^10+13520*ep^9-202652*
         ep^8+556684*ep^7-849628*ep^6+880148*ep^5-648400*ep^4+340320*
         ep^3-126120*ep^2+30128*ep-3264,144*ep^9-612*ep^8+932*ep^7-617*
         ep^6+177*ep^5-18*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(47897856*ep^15+16773792*
         ep^14-166907736*ep^13-593132400*ep^12+2070578278*ep^11-
         2459655086*ep^10+1525699470*ep^9-566777237*ep^8+141020513*ep^7
         -17552520*ep^6-8034628*ep^5+5079839*ep^4-736329*ep^3-145552*
         ep^2+53140*ep-4272,172800*ep^14-780480*ep^13+1282704*ep^12-
         897124*ep^11+175204*ep^10+99551*ep^9-55475*ep^8+5729*ep^7+1891
         *ep^6-516*ep^5+36*ep^4)
         +Master(t105)*tf*nf*cf^3*rat(-1344*ep^9-7104*ep^8+32752*ep^7-
         63744*ep^6+82320*ep^5-73024*ep^4+44896*ep^3-19488*ep^2+5376*ep
         -640,72*ep^8-198*ep^7+169*ep^6-55*ep^5+6*ep^4)
         +Master(t105)*tf*nf*cf^3*G30*rat(-4277184*ep^13-11260160*ep^12
         +165460*ep^11+43598978*ep^10-49117622*ep^9+21854666*ep^8-
         5468046*ep^7+1589892*ep^6-247674*ep^5-175914*ep^4+73558*ep^3-
         1814*ep^2-2556*ep+288,28800*ep^12-67680*ep^11+38344*ep^10+1238
         *ep^9-6461*ep^8+1355*ep^7+151*ep^6-73*ep^5+6*ep^4)
         +Master(t105)*tf^2*nf^2*ca^2*rat(2112*ep^11-4560*ep^10-28448*
         ep^9+140736*ep^8-267378*ep^7+266686*ep^6-126038*ep^5-10818*
         ep^4+48024*ep^3-25444*ep^2+5608*ep-384,144*ep^11-1008*ep^10+
         2840*ep^9-4008*ep^8+2709*ep^7-335*ep^6-639*ep^5+351*ep^4-54*
         ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(-245376*ep^14+402192*
         ep^13+2206848*ep^12-4032384*ep^11-4558508*ep^10+13917051*ep^9-
         8155999*ep^8-3371731*ep^7+5671561*ep^6-1582413*ep^5-612175*
         ep^4+406987*ep^3-49839*ep^2-7878*ep+1584,32400*ep^14-192240*
         ep^13+410472*ep^12-306744*ep^11-133299*ep^10+309993*ep^9-89310
         *ep^8-64170*ep^7+34329*ep^6+837*ep^5-2592*ep^4+324*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*rat(-1440*ep^8+4912*ep^7-5008*
         ep^6-1088*ep^5+8800*ep^4-10896*ep^3+6800*ep^2-2144*ep+256,36*
         ep^8-180*ep^7+341*ep^6-302*ep^5+123*ep^4-18*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(47808*ep^11-137952*ep^10
         +15280*ep^9+401704*ep^8-665760*ep^7+513832*ep^6-227408*ep^5+
         58392*ep^4-416*ep^3-8248*ep^2+3408*ep-448,2700*ep^11-14220*
         ep^10+28851*ep^9-27778*ep^8+11836*ep^7-410*ep^6-1351*ep^5+408*
         ep^4-36*ep^3)
         +Master(t105)*tf^2*nf^2*cf^2*rat(768*ep^7-2560*ep^6+4288*ep^5-
         5056*ep^4+4160*ep^3-2368*ep^2+1024*ep-256,36*ep^7-144*ep^6+197
         *ep^5-105*ep^4+18*ep^3)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(-1536*ep^8-4096*ep^7+
         25280*ep^6-40672*ep^5+33632*ep^4-18016*ep^3+6944*ep^2-1728*ep+
         192,300*ep^8-1180*ep^7+1599*ep^6-890*ep^5+213*ep^4-18*ep^3)
         +Master(t105)*xi*ca^4*rat(-19584*ep^12-61248*ep^11+3569088*
         ep^10-20689568*ep^9+49234664*ep^8-52548508*ep^7+12067724*ep^6+
         24365442*ep^5-21072244*ep^4+4847533*ep^3+709715*ep^2-388992*ep
         +35676,147456*ep^10-737280*ep^9+1286144*ep^8-794624*ep^7-
         101376*ep^6+248832*ep^5-55296*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(132710400*ep^18+4190330880*ep^17
         -109931756544*ep^16-119274220800*ep^15+933368644288*ep^14-
         814139602448*ep^13-197785732416*ep^12+438528927064*ep^11-
         78464154220*ep^10-54421673389*ep^9+16835596452*ep^8-665596221*
         ep^7+428250587*ep^6+295160440*ep^5-268593471*ep^4+23192202*
         ep^3+15817540*ep^2-3954728*ep+276384,12740198400*ep^16-
         42679664640*ep^15+31684165632*ep^14+25008832512*ep^13-
         32725843968*ep^12+362323968*ep^11+8778731520*ep^10-1902784512*
         ep^9-731148288*ep^8+265408512*ep^7+4743168*ep^6-9584640*ep^5+
         884736*ep^4)
         +Master(t105)*xi*[d4AA/na]*G30*rat(12902400*ep^14-141004800*
         ep^13+186421504*ep^12-6449104960*ep^11+11103172112*ep^10-
         5508357756*ep^9-894624400*ep^8+1712560237*ep^7-554759888*ep^6+
         56840215*ep^5+392499*ep^4-405404*ep^3+597037*ep^2-196112*ep+
         17516,14745600*ep^12-34652160*ep^11+19632128*ep^10+633856*ep^9
         -3308032*ep^8+693760*ep^7+77312*ep^6-37376*ep^5+3072*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(149760*ep^9-453504*ep^8+
         373744*ep^7-50168*ep^6-24572*ep^5-4854*ep^4+3200*ep^3+241*ep^2
         -82*ep-5,1920*ep^10-4544*ep^9+1992*ep^8+988*ep^7-324*ep^6-44*
         ep^5+12*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(-205056*ep^12+730752*ep^11+
         1384752*ep^10-12153360*ep^9+28310528*ep^8-33007288*ep^7+
         19286217*ep^6-2175125*ep^5-4566917*ep^4+3354115*ep^3-1159892*
         ep^2+223846*ep-19692,18432*ep^11-115200*ep^10+280576*ep^9-
         323328*ep^8+151680*ep^7+22112*ep^6-48960*ep^5+16416*ep^4-1728*
         ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(182476800*ep^17-273991680*
         ep^16-1676284416*ep^15+5233388544*ep^14-4814451360*ep^13-
         532865136*ep^12+3900104712*ep^11-2391098180*ep^10-28238740*
         ep^9+661953192*ep^8-294964759*ep^7+14773242*ep^6+29420928*ep^5
         -8970880*ep^4-81617*ep^3+402354*ep^2-44348*ep-456,24883200*
         ep^16-102021120*ep^15+119736576*ep^14+16896384*ep^13-108538944
         *ep^12+37490592*ep^11+25810944*ep^10-14409600*ep^9-1314048*
         ep^8+1617888*ep^7-104640*ep^6-54144*ep^5+6912*ep^4)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(4176*ep^9-936*ep^8-60228*
         ep^7+174858*ep^6-235700*ep^5+190672*ep^4-102816*ep^3+37586*
         ep^2-8356*ep+816,144*ep^8-612*ep^7+932*ep^6-617*ep^5+177*ep^4-
         18*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(-83520*ep^11+7488*ep^10
         +1196592*ep^9-3298688*ep^8+4164436*ep^7-3023588*ep^6+1329161*
         ep^5-281124*ep^4-51834*ep^3+53326*ep^2-13299*ep+1122,4320*
         ep^10-17784*ep^9+25224*ep^8-13558*ep^7+978*ep^6+1402*ep^5-426*
         ep^4+36*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(-1008*ep^8-5328*ep^7+25572*
         ep^6-41976*ep^5+39084*ep^4-24120*ep^3+9912*ep^2-2376*ep+240,72
         *ep^7-198*ep^6+169*ep^5-55*ep^4+6*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(10080*ep^10+54288*ep^9-
         251064*ep^8+390636*ep^7-331816*ep^6+174132*ep^5-48944*ep^4-
         2232*ep^3+6584*ep^2-1824*ep+160,1080*ep^9-2826*ep^8+2067*ep^7-
         289*ep^6-189*ep^5+67*ep^4-6*ep^3)
         +Master(t105)*xi*tf^2*nf^2*ca^2*rat(-384*ep^8-96*ep^7+5776*
         ep^6-13108*ep^5+10902*ep^4-2252*ep^3-1792*ep^2+1024*ep-142,48*
         ep^8-256*ep^7+488*ep^6-352*ep^5-9*ep^4+108*ep^3-27*ep^2)
         +Master(t105)*xi*tf^2*nf^2*ca^2*G30*rat(960*ep^8+1416*ep^7-
         14608*ep^6+23974*ep^5-15748*ep^4+3308*ep^3+864*ep^2-466*ep+52,
         180*ep^8-756*ep^7+1069*ep^6-510*ep^5-40*ep^4+66*ep^3-9*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*rat(576*ep^6-1920*ep^5+2640*
         ep^4-2160*ep^3+1296*ep^2-528*ep+96,36*ep^6-144*ep^5+197*ep^4-
         105*ep^3+18*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*G30*rat(-5760*ep^8+18624*ep^7
         -24096*ep^6+17680*ep^5-9040*ep^4+2544*ep^3+432*ep^2-448*ep+64,
         540*ep^8-2088*ep^7+2631*ep^6-1037*ep^5-137*ep^4+141*ep^3-18*
         ep^2)
         +Master(t105)*xi^2*ca^4*rat(18720*ep^12+15024*ep^11-665952*
         ep^10+2683064*ep^9-4731630*ep^8+4109487*ep^7-1967599*ep^6+
         773490*ep^5+24629*ep^4-429656*ep^3+231935*ep^2-42438*ep+4248,
         73728*ep^10-368640*ep^9+643072*ep^8-397312*ep^7-50688*ep^6+
         124416*ep^5-27648*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-165888000*ep^18-2660014080*
         ep^17+26190752256*ep^16-77164824960*ep^15+76982845600*ep^14+
         23569656816*ep^13-97856051088*ep^12+54002974400*ep^11+
         10804578346*ep^10-19524360093*ep^9+5251615098*ep^8+385360071*
         ep^7-162245602*ep^6-134603019*ep^5+53651128*ep^4-2423671*ep^3-
         1920254*ep^2+370796*ep-20424,6370099200*ep^16-21339832320*
         ep^15+15842082816*ep^14+12504416256*ep^13-16362921984*ep^12+
         181161984*ep^11+4389365760*ep^10-951392256*ep^9-365574144*ep^8
         +132704256*ep^7+2371584*ep^6-4792320*ep^5+442368*ep^4)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(-9216000*ep^14+81953280*
         ep^13-167079296*ep^12+187591072*ep^11-145998440*ep^10+
         192757860*ep^9-230274566*ep^8+152784529*ep^7-57328682*ep^6+
         12818299*ep^5-1602801*ep^4-28440*ep^3+65077*ep^2-12636*ep+832,
         7372800*ep^12-17326080*ep^11+9816064*ep^10+316928*ep^9-1654016
         *ep^8+346880*ep^7+38656*ep^6-18688*ep^5+1536*ep^4)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(-30336*ep^12+154848*ep^11+
         175984*ep^10-2362336*ep^9+5692488*ep^8-6181194*ep^7+2647057*
         ep^6+824179*ep^5-1493551*ep^4+730979*ep^3-179150*ep^2+21752*ep
         -864,18432*ep^11-115200*ep^10+280576*ep^9-323328*ep^8+151680*
         ep^7+22112*ep^6-48960*ep^5+16416*ep^4-1728*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(-285120*ep^13-628992*
         ep^12+3736224*ep^11-4731000*ep^10+505736*ep^9+3726378*ep^8-
         2962209*ep^7+239533*ep^6+639823*ep^5-279991*ep^4+28974*ep^3+
         3868*ep^2-360*ep-64,518400*ep^13-2125440*ep^12+2526912*ep^11+
         219168*ep^10-2103296*ep^9+794752*ep^8+406272*ep^7-250528*ep^6-
         1984*ep^5+18048*ep^4-2304*ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(696*ep^8+192*ep^7-9958*
         ep^6+24328*ep^5-27550*ep^4+18560*ep^3-8340*ep^2+2360*ep-288,
         144*ep^7-612*ep^6+932*ep^5-617*ep^4+177*ep^3-18*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(-168*ep^7-972*ep^6+3776*
         ep^5-5108*ep^4+3960*ep^3-2040*ep^2+632*ep-80,72*ep^6-198*ep^5+
         169*ep^4-55*ep^3+6*ep^2)
         +Master(t105)*xi^2*tf^2*nf^2*ca^2*rat(-32*ep^7+24*ep^6+436*
         ep^5-1188*ep^4+1214*ep^3-554*ep^2+94*ep-2,24*ep^7-140*ep^6+314
         *ep^5-333*ep^4+162*ep^3-27*ep^2)
         +Master(t105)*xi^2*tf^2*nf^2*cf*ca*rat(96*ep^5-272*ep^4+304*
         ep^3-208*ep^2+112*ep-32,36*ep^5-144*ep^4+197*ep^3-105*ep^2+18*
         ep)
         +Master(t105)*xi^3*ca^4*rat(-8640*ep^11+1152*ep^10-21120*ep^9+
         374672*ep^8-768348*ep^7+431692*ep^6+133906*ep^5-250538*ep^4+
         119849*ep^3-26731*ep^2+1968*ep-12,36864*ep^9-129024*ep^8+
         128000*ep^7-6656*ep^6-35328*ep^5+9216*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(49766400*ep^17+328043520*ep^16
         -852021504*ep^15-1651444416*ep^14+5150767152*ep^13-2196267040*
         ep^12-3321715672*ep^11+3538801492*ep^10-796216909*ep^9-
         540134592*ep^8+466170281*ep^7-143883825*ep^6-1814192*ep^5+
         14218189*ep^4-2952260*ep^3-167296*ep^2+107344*ep-8592,
         1592524800*ep^15-4936826880*ep^14+2726313984*ep^13+3807682560*
         ep^12-3138809856*ep^11-739411968*ep^10+912488448*ep^9-9725952*
         ep^8-93825024*ep^7+9719808*ep^6+3022848*ep^5-442368*ep^4)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(1382400*ep^13-9066240*
         ep^12+21071424*ep^11-19719568*ep^10+6405172*ep^9-952912*ep^8+
         1991605*ep^7-1014920*ep^6-334959*ep^5+341367*ep^4-66680*ep^3-
         4207*ep^2+2454*ep-184,1843200*ep^11-3870720*ep^10+1486336*ep^9
         +450816*ep^8-300800*ep^7+11520*ep^6+12544*ep^5-1536*ep^4)
         +Master(t105)*xi^3*tf*nf*ca^3*rat(-96*ep^8-424*ep^7+1348*ep^6-
         898*ep^5-437*ep^4+1144*ep^3-343*ep^2-48*ep+10,768*ep^7-2176*
         ep^6+1216*ep^5+672*ep^4-288*ep^3)
         +Master(t105)*xi^3*tf*nf*ca^3*G30*rat(576*ep^8+48*ep^7-1456*
         ep^6+1292*ep^5-804*ep^4+502*ep^3-191*ep^2+36*ep-3,5760*ep^8-
         18432*ep^7+15776*ep^6-544*ep^5-1824*ep^4+288*ep^3)
         +Master(t105)*xi^4*ca^4*rat(2400*ep^10-5472*ep^9-8816*ep^8+
         43408*ep^7-32674*ep^6-26446*ep^5+26590*ep^4-6400*ep^3+1525*
         ep^2-ep-84,24576*ep^8-69632*ep^7+38912*ep^6+21504*ep^5-9216*
         ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(-2419200*ep^14-6425280*ep^13+
         13400304*ep^12+3216928*ep^11-23170440*ep^10-2928164*ep^9+
         7457367*ep^8+1918650*ep^7-700955*ep^6-781054*ep^5+69555*ep^4+
         118256*ep^3-16539*ep^2-4608*ep+860,132710400*ep^12-90685440*
         ep^11-196558848*ep^10+15273984*ep^9+55701504*ep^8+307200*ep^7-
         5271552*ep^6-98304*ep^5+147456*ep^4)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-115200*ep^12+447840*
         ep^11-355384*ep^10-367972*ep^9+238*ep^8+337579*ep^7-345410*
         ep^6+257169*ep^5-73517*ep^4-9944*ep^3+6917*ep^2-508*ep-40,
         921600*ep^10-1704960*ep^9+316928*ep^8+304640*ep^7-74240*ep^6-
         12800*ep^5+3072*ep^4)
         +Master(t105)*xi^4*tf*nf*ca^3*rat(12*ep^7-84*ep^6+35*ep^5+50*
         ep^4-21*ep^3+37*ep^2-38*ep+9,384*ep^6-1280*ep^5+1248*ep^4-288*
         ep^3)
         +Master(t105)*xi^5*ca^4*rat(-96*ep^9+816*ep^8-584*ep^7+612*
         ep^6+956*ep^5-1214*ep^4+72*ep^3+171*ep^2-45*ep+2,12288*ep^7-
         16384*ep^6-5120*ep^5+3072*ep^4)
         +Master(t105)*xi^5*ca^4*G30*rat(4608*ep^10-12096*ep^9+7564*
         ep^8-8868*ep^7-537*ep^6+15830*ep^5-8177*ep^4-1427*ep^3+1510*
         ep^2-263*ep+16,1105920*ep^8-1880064*ep^7+208896*ep^6+208896*
         ep^5-36864*ep^4)
         +Master(t105)*xi^5*[d4AA/na]*G30*rat(-384*ep^9+1024*ep^8-612*
         ep^7-192*ep^6+251*ep^5+163*ep^4-434*ep^3+313*ep^2-95*ep+10,
         15360*ep^7-20992*ep^6-4096*ep^5+1536*ep^4)
         +Master(t105)*xi^6*ca^4*rat(-12*ep^6+24*ep^5-3*ep^4+19*ep^3+4*
         ep^2-29*ep+9,3072*ep^4-5632*ep^3+1536*ep^2)
         +Master(t155)*ca^4*rat(2160000*ep^16+6336000*ep^15+351273600*
         ep^14+14851462784*ep^13-103625066264*ep^12+247366095424*ep^11-
         234574448468*ep^10+7190972296*ep^9+132655827123*ep^8-
         67686046946*ep^7-2582163561*ep^6+7113972814*ep^5-714907855*
         ep^4+84020808*ep^3-81884539*ep^2-8422020*ep+3475044,1105920000
         *ep^14-5142528000*ep^13+7611187200*ep^12-2012282880*ep^11-
         4044840960*ep^10+2623503360*ep^9+90792960*ep^8-350223360*ep^7+
         43822080*ep^6+9953280*ep^5-1658880*ep^4)
         +Master(t155)*ca^4*G10*rat(-110592000*ep^20+329358643200*ep^19
         -21441838553088*ep^18+94103077372672*ep^17-151909582022912*
         ep^16+45662279271488*ep^15+171863291821952*ep^14-
         214654747181040*ep^13+41725674688192*ep^12+76778854855836*
         ep^11-47539169965144*ep^10-1278068927712*ep^9+8362378241079*
         ep^8-1745246468328*ep^7-398564014885*ep^6+150092889080*ep^5+
         3305043681*ep^4-3673515164*ep^3-50996903*ep^2+19535232*ep+
         4433292,212336640000*ep^19-1022754816000*ep^18+1471080038400*
         ep^17+151231856640*ep^16-2069217116160*ep^15+1374816829440*
         ep^14+303428567040*ep^13-569997987840*ep^12+102235392000*ep^11
         +66061056000*ep^10-23740723200*ep^9-1659740160*ep^8+1518274560
         *ep^7-89303040*ep^6-29859840*ep^5+3317760*ep^4)
         +Master(t155)*[d4AA/na]*rat(720000*ep^14+2712000*ep^13+
         99371200*ep^12+377537120*ep^11-4299966808*ep^10+9658764596*
         ep^9-8087574436*ep^8+2046255234*ep^7+583815287*ep^6-292924875*
         ep^5-9237700*ep^4+10947760*ep^3-191241*ep^2+47125*ep-5502,
         7680000*ep^12-29312000*ep^11+36108800*ep^10-13195520*ep^9-
         2976640*ep^8+2542720*ep^7-227200*ep^6-78720*ep^5+11520*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(1536000*ep^14-621785600*ep^13-
         54980729856*ep^12+177662206368*ep^11-196512611376*ep^10+
         76883622792*ep^9+32155566916*ep^8-55278203848*ep^7+28277305594
         *ep^6-4822321231*ep^5-1169994056*ep^4+560540948*ep^3-37990620*
         ep^2-10516513*ep+1363914,122880000*ep^13-489472000*ep^12+
         665292800*ep^11-342533120*ep^10+30663680*ep^9+29812480*ep^8-
         8538880*ep^7-37120*ep^6+249600*ep^5-23040*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(-6397440*ep^14-4267712*ep^13+
         53539904*ep^12-16589168*ep^11-139199872*ep^10+194303584*ep^9-
         85954744*ep^8-11584972*ep^7+19209432*ep^6-966928*ep^5-2972868*
         ep^4+857216*ep^3-25788*ep^2-15540*ep+1536,60000*ep^13-289000*
         ep^12+511100*ep^11-385190*ep^10+79835*ep^9+43120*ep^8-21640*
         ep^7+1160*ep^6+705*ep^5-90*ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(101664768*ep^16+44159488*
         ep^15-327162496*ep^14-1359119648*ep^13+1700761392*ep^12+
         6325923336*ep^11-16633518236*ep^10+17289899516*ep^9-9688906868
         *ep^8+2860052964*ep^7-198587605*ep^6-155024873*ep^5+53320768*
         ep^4-5233538*ep^3-604453*ep^2+175635*ep-11190,960000*ep^15-
         5264000*ep^14+11413600*ep^13-12384440*ep^12+6852420*ep^11-
         1464450*ep^10-296295*ep^9+216230*ep^8-30970*ep^7-3250*ep^6+
         1245*ep^5-90*ep^4)
         +Master(t155)*nf^2*[d4FF/na]*rat(-112896*ep^11+4540224*ep^10-
         4957600*ep^9-5342528*ep^8+17171808*ep^7-18190368*ep^6+9794496*
         ep^5-2595040*ep^4+222784*ep^3+23296*ep^2-192*ep-1024,60000*
         ep^12-289000*ep^11+511100*ep^10-385190*ep^9+79835*ep^8+43120*
         ep^7-21640*ep^6+1160*ep^5+705*ep^4-90*ep^3)
         +Master(t155)*nf^2*[d4FF/na]*G10*rat(-36381696*ep^14+9993216*
         ep^13+417926080*ep^12-2109785632*ep^11+5134330032*ep^10-
         6709847176*ep^9+4961039216*ep^8-2023643224*ep^7+338633808*ep^6
         +57304232*ep^5-36769936*ep^4+5505176*ep^3+76896*ep^2-92992*ep+
         6400,960000*ep^15-6224000*ep^14+16677600*ep^13-23798040*ep^12+
         19236860*ep^11-8316870*ep^10+1168155*ep^9+512525*ep^8-247200*
         ep^7+27720*ep^6+4495*ep^5-1335*ep^4+90*ep^3)
         +Master(t155)*tf*nf*ca^3*rat(840973824*ep^16+529342848*ep^15-
         11917280528*ep^14+15944061092*ep^13+12237633016*ep^12-
         35838932821*ep^11+17534665663*ep^10+6892968299*ep^9-7751794801
         *ep^8+1471017765*ep^7-276715303*ep^6+514918719*ep^5-197914411*
         ep^4+8138058*ep^3+4642908*ep^2+143880*ep-163008,17280000*ep^15
         -97632000*ep^14+199276800*ep^13-150366720*ep^12-31758720*ep^11
         +104192880*ep^10-39573600*ep^9-6890880*ep^8+6156960*ep^7-
         529200*ep^6-181440*ep^5+25920*ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(-128833044480*ep^21+
         53536260096*ep^20+966277721088*ep^19-759099160576*ep^18-
         1432742957312*ep^17-2153639193504*ep^16+9993150850640*ep^15-
         5537897233664*ep^14-8457592880968*ep^13+11364057612790*ep^12-
         2699090004915*ep^11-2787867086119*ep^10+1841520188966*ep^9-
         94122225520*ep^8-216726160535*ep^7+51942291141*ep^6+6187377152
         *ep^5-2605078892*ep^4-165251788*ep^3+65940408*ep^2+8605032*ep-
         1835280,3317760000*ep^20-19298304000*ep^19+38966169600*ep^18-
         20622627840*ep^17-34694515200*ep^16+53813030400*ep^15-
         16740441600*ep^14-13647289920*ep^13+10503646560*ep^12-
         565224000*ep^11-1403152800*ep^10+345015360*ep^9+49656480*ep^8-
         25118400*ep^7+928800*ep^6+518400*ep^5-51840*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(-78699264*ep^14-103961984*
         ep^13+1130941784*ep^12-1092157948*ep^11-1765014222*ep^10+
         4004758447*ep^9-3060708354*ep^8+1156662335*ep^7-247535330*ep^6
         +36667733*ep^5+2851414*ep^4-3458411*ep^3-165148*ep^2+330180*ep
         -47808,480000*ep^13-2552000*ep^12+5004800*ep^11-4209920*ep^10+
         1051040*ep^9+437980*ep^8-252580*ep^7+16380*ep^6+8100*ep^5-1080
         *ep^4)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(4570449408*ep^19-
         10014112512*ep^18-8573162400*ep^17-38348707232*ep^16+
         354969730720*ep^15-766248572392*ep^14+727395888286*ep^13-
         214994133900*ep^12-189342689427*ep^11+205479311564*ep^10-
         69527326687*ep^9+57886427*ep^8+5656228116*ep^7-1236516952*ep^6
         +292810219*ep^5-178352341*ep^4+36271093*ep^3+5255962*ep^2-
         2562528*ep+230976,34560000*ep^18-252864000*ep^17+767913600*
         ep^16-1240257440*ep^15+1115028160*ep^14-491861120*ep^13+
         5898000*ep^12+94924290*ep^11-35922450*ep^10+533780*ep^9+
         2544380*ep^8-489550*ep^7-20610*ep^6+14040*ep^5-1080*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(11179584*ep^13+37353048*ep^12-
         127148172*ep^11-21022200*ep^10+270616310*ep^9-269872626*ep^8+
         115125408*ep^7-25337172*ep^6+3045726*ep^5+974694*ep^4-549704*
         ep^3-26208*ep^2+39456*ep-5088,60000*ep^12-229000*ep^11+282100*
         ep^10-103090*ep^9-23255*ep^8+19865*ep^7-1775*ep^6-615*ep^5+90*
         ep^4)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(-486641664*ep^16+74786688*
         ep^15+496509472*ep^14+10102508944*ep^13-30566347248*ep^12+
         37207708964*ep^11-22731091066*ep^10+5978856146*ep^9+707002894*
         ep^8-1118338772*ep^7+574349430*ep^6-254991674*ep^5+72579862*
         ep^4-4430792*ep^3-3235328*ep^2+829312*ep-61536,2880000*ep^15-
         14832000*ep^14+29936800*ep^13-30043720*ep^12+15282420*ep^11-
         2815770*ep^10-775755*ep^9+465525*ep^8-59845*ep^7-7655*ep^6+
         2580*ep^5-180*ep^4)
         +Master(t155)*tf*nf*cf^3*rat(-2118720*ep^12-12181552*ep^11+
         10623056*ep^10+19487052*ep^9-28767164*ep^8+12788584*ep^7-
         2388040*ep^6+435340*ep^5+18116*ep^4-60880*ep^3-1552*ep^2+4416*
         ep-576,30000*ep^11-69500*ep^10+36800*ep^9+3655*ep^8-6145*ep^7+
         715*ep^6+185*ep^5-30*ep^4)
         +Master(t155)*tf*nf*cf^3*G10*rat(121404672*ep^15+187209984*
         ep^14+130429488*ep^13-2457629248*ep^12+4432303444*ep^11-
         3694830156*ep^10+1710635936*ep^9-472677108*ep^8+60226644*ep^7+
         42348772*ep^6-41724208*ep^5+14818828*ep^4-1389512*ep^3-483632*
         ep^2+137472*ep-10304,1440000*ep^14-5256000*ep^13+7084400*ep^12
         -4395260*ep^11+1048320*ep^10+164595*ep^9-140985*ep^8+21285*
         ep^7+2005*ep^6-820*ep^5+60*ep^4)
         +Master(t155)*tf^2*nf^2*ca^2*rat(9720000*ep^14-49957344*ep^13+
         104741406*ep^12-108647691*ep^11+41120972*ep^10+29013772*ep^9-
         52845780*ep^8+33045522*ep^7-5343888*ep^6-4412458*ep^5+3507214*
         ep^4-1416389*ep^3+212460*ep^2+31628*ep-7104,1080000*ep^14-
         6102000*ep^13+12454800*ep^12-9397920*ep^11-1984920*ep^10+
         6512055*ep^9-2473350*ep^8-430680*ep^7+384810*ep^6-33075*ep^5-
         11340*ep^4+1620*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*G10*rat(-159621120*ep^19-
         681285120*ep^18+13034586624*ep^17-52948237920*ep^16+
         93678571024*ep^15-66507882592*ep^14-26753667112*ep^13+
         96431063274*ep^12-89304488779*ep^11+38255108715*ep^10+
         1892458627*ep^9-12016109868*ep^8+6348872846*ep^7-1072049769*
         ep^6-286702349*ep^5+158393064*ep^4-18904901*ep^3-2697224*ep^2+
         864740*ep-60960,34560000*ep^19-247104000*ep^18+689289600*ep^17
         -850479840*ep^16+136911120*ep^15+876316560*ep^14-1027037520*
         ep^13+374566170*ep^12+126716865*ep^11-157539690*ep^10+43784805
         *ep^9+3615150*ep^8-4281705*ep^7+648330*ep^6+55215*ep^5-22680*
         ep^4+1620*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(-2304*ep^9+12864*ep^8-32064*
         ep^7+49488*ep^6-53720*ep^5+42264*ep^4-23920*ep^3+10128*ep^2-
         3264*ep+576,64*ep^9-400*ep^8+992*ep^7-1232*ep^6+792*ep^5-243*
         ep^4+27*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*G10*rat(642816*ep^12-358464*
         ep^11-17176992*ep^10+68468816*ep^9-126985656*ep^8+146715224*
         ep^7-120131456*ep^6+74208792*ep^5-34743896*ep^4+11804080*ep^3-
         2692352*ep^2+362752*ep-21504,36000*ep^12-264600*ep^11+818180*
         ep^10-1387390*ep^9+1412685*ep^8-891425*ep^7+347875*ep^6-81045*
         ep^5+10260*ep^4-540*ep^3)
         +Master(t155)*tf^2*nf^2*cf^2*rat(1152*ep^7-3552*ep^6+5424*ep^5
         -5808*ep^4+4176*ep^3-1968*ep^2+768*ep-192,32*ep^7-120*ep^6+148
         *ep^5-66*ep^4+9*ep^3)
         +Master(t155)*tf^2*nf^2*cf^2*G10*rat(-310272*ep^10+113408*ep^9
         +2611712*ep^8-6417344*ep^7+7566784*ep^6-5789952*ep^5+3230336*
         ep^4-1296576*ep^3+338368*ep^2-49536*ep+3072,18000*ep^10-87300*
         ep^9+163840*ep^8-153145*ep^7+77720*ep^6-21695*ep^5+3120*ep^4-
         180*ep^3)
         +Master(t155)*tf^3*nf^3*ca*rat(-384*ep^6+1376*ep^5-1920*ep^4+
         1408*ep^3-704*ep^2+288*ep-64,64*ep^7-336*ep^6+656*ep^5-576*
         ep^4+216*ep^3-27*ep^2)
         +Master(t155)*tf^3*nf^3*cf*rat(768*ep^6-2752*ep^5+3840*ep^4-
         2816*ep^3+1408*ep^2-576*ep+128,64*ep^7-336*ep^6+656*ep^5-576*
         ep^4+216*ep^3-27*ep^2)
         +Master(t155)*xi*ca^4*rat(-1080000*ep^14-2232000*ep^13-
         74824800*ep^12-1081300744*ep^11+5293850916*ep^10-4981265018*
         ep^9-2793900306*ep^8+4284700667*ep^7+256442951*ep^6-958115498*
         ep^5+104785705*ep^4+56660430*ep^3-15847356*ep^2-256437*ep+
         287010,110592000*ep^12-414720000*ep^11+365752320*ep^10+
         210892800*ep^9-287831040*ep^8-38876160*ep^7+31656960*ep^6+
         1244160*ep^5-829440*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(221184000*ep^19-492099379200*
         ep^18+7321289134080*ep^17-21233282356736*ep^16+13201309434112*
         ep^15+22990608362816*ep^14-32628375976832*ep^13+5387189990544*
         ep^12+10338304303856*ep^11-4814662477244*ep^10-586551881988*
         ep^9+719802948503*ep^8-106836000313*ep^7+1200933780*ep^6-
         391326518*ep^5-2312144549*ep^4+878337215*ep^3-446962*ep^2-
         29120892*ep+2679768,106168320000*ep^18-458293248000*ep^17+
         506393395200*ep^16+328812625920*ep^15-870202245120*ep^14+
         252307292160*ep^13+277867929600*ep^12-146065029120*ep^11-
         21914818560*ep^10+22073118720*ep^9-833802240*ep^8-1246771200*
         ep^7+135751680*ep^6+23224320*ep^5-3317760*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(-180000*ep^11-792000*ep^10-
         11258800*ep^9-47319756*ep^8+9650074*ep^7+50108703*ep^6-
         24168469*ep^5-2478199*ep^4+2714629*ep^3-264944*ep^2-54882*ep+
         8316,384000*ep^9-544000*ep^8-95360*ep^7+69760*ep^6+3200*ep^5-
         1920*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(-3072000*ep^13+712921600*
         ep^12+14413980160*ep^11-16947412512*ep^10-14293457056*ep^9+
         34490474136*ep^8-22514935424*ep^7+5506400758*ep^6+475891321*
         ep^5-529225728*ep^4+83997714*ep^3+4324104*ep^2-2301695*ep+
         166102,61440000*ep^12-152576000*ep^11+103782400*ep^10-15592960
         *ep^9-8057600*ep^8+2819840*ep^7-39680*ep^6-78080*ep^5+7680*
         ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*rat(92160*ep^8-565424*ep^7+
         755552*ep^6-311260*ep^5-21900*ep^4+39268*ep^3-4724*ep^2-1144*
         ep+192,3000*ep^9-7250*ep^8+3505*ep^7+1290*ep^6-520*ep^5-40*
         ep^4+15*ep^3)
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(-2021760*ep^10+8400352*
         ep^9-10708128*ep^8+4988492*ep^7+55564*ep^6-704549*ep^5+132483*
         ep^4+24618*ep^3-7134*ep^2-193*ep+95,12000*ep^11-34000*ep^10+
         26770*ep^9-2515*ep^8-2840*ep^7+530*ep^6+70*ep^5-15*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(-2160000*ep^12+6043680*ep^11-
         18652122*ep^10+68016749*ep^9-72875051*ep^8-4509029*ep^7+
         39518058*ep^6-14124562*ep^5-2442673*ep^4+2363065*ep^3-275514*
         ep^2-59103*ep+9702,1728000*ep^12-8208000*ep^11+12194880*ep^10-
         2419680*ep^9-7792560*ep^8+3889920*ep^7+1102080*ep^6-475200*
         ep^5-32400*ep^4+12960*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(146304000*ep^17-2105195520
         *ep^16+6799442304*ep^15-5304174384*ep^14-6753989120*ep^13+
         10199050992*ep^12-865405916*ep^11-2060464433*ep^10-1067756515*
         ep^9+944582654*ep^8+240946988*ep^7-205882419*ep^6-3610087*ep^5
         +17158064*ep^4-904046*ep^3-537554*ep^2+31272*ep+4680,82944000*
         ep^17-387072000*ep^16+493770240*ep^15+220922880*ep^14-
         842507520*ep^13+307238400*ep^12+303924960*ep^11-164370240*
         ep^10-40240800*ep^9+24646080*ep^8+2148000*ep^7-1391040*ep^6-
         38880*ep^5+25920*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(240*ep^7+110*ep^6-143*ep^5+
         134*ep^4-37*ep^3-304*ep^2+124*ep-16,96*ep^7-280*ep^6+184*ep^5+
         42*ep^4-18*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(-1920*ep^9+11912*ep^8-
         15964*ep^7-2898*ep^6+9849*ep^5+751*ep^4-5642*ep^3+3199*ep^2-
         765*ep+74,864*ep^9-3384*ep^8+4368*ep^7-1838*ep^6-172*ep^5+246*
         ep^4-36*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(240*ep^6-10*ep^5-498*ep^4+
         38*ep^3+346*ep^2-132*ep+16,96*ep^7-424*ep^6+604*ep^5-234*ep^4-
         81*ep^3+27*ep^2)
         +Master(t155)*xi^2*ca^4*rat(1080000*ep^14+324000*ep^13+7378800
         *ep^12-9249480*ep^11-235638656*ep^10+564429492*ep^9-323305186*
         ep^8-228177793*ep^7+285243481*ep^6-30357686*ep^5-44382317*ep^4
         +13770648*ep^3-406460*ep^2-380541*ep+46098,55296000*ep^12-
         207360000*ep^11+182876160*ep^10+105446400*ep^9-143915520*ep^8-
         19438080*ep^7+15828480*ep^6+622080*ep^5-414720*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(-33177600*ep^18+49417205760*
         ep^17-219447465984*ep^16+280140459648*ep^15+49218564928*ep^14-
         348424190016*ep^13+249760037888*ep^12-80251651800*ep^11+
         13837209884*ep^10+5371006516*ep^9-2203570536*ep^8+275355793*
         ep^7-1263590791*ep^6+491777026*ep^5+100989818*ep^4-57801255*
         ep^3+1147125*ep^2+1619640*ep-147420,10616832000*ep^17-
         41582592000*ep^16+34006302720*ep^15+46483783680*ep^14-
         68426711040*ep^13-2139955200*ep^12+26930810880*ep^11-
         3834178560*ep^10-3725153280*ep^9+717250560*ep^8+203520000*ep^7
         -43269120*ep^6-3732480*ep^5+829440*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(180000*ep^11+474000*ep^10+
         895800*ep^9+214300*ep^8-5804532*ep^7+5761784*ep^6-1661641*ep^5
         -37787*ep^4+103042*ep^3-18434*ep^2-1821*ep+553,192000*ep^9-
         272000*ep^8-47680*ep^7+34880*ep^6+1600*ep^5-960*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(460800*ep^12-49217280*
         ep^11-43879808*ep^10+434180208*ep^9-680524800*ep^8+464362212*
         ep^7-127910776*ep^6-12818606*ep^5+16054103*ep^4-2812381*ep^3-
         189455*ep^2+99819*ep-7692,6144000*ep^11-12800000*ep^10+5258240
         *ep^9+544000*ep^8-588160*ep^7+46720*ep^6+14720*ep^5-1920*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(2880*ep^10-7128*ep^9+1438*
         ep^8+2643*ep^7-2221*ep^6+1598*ep^5+762*ep^4-829*ep^3-739*ep^2+
         456*ep-60,4608*ep^10-21888*ep^9+32704*ep^8-7328*ep^7-19472*
         ep^6+10080*ep^5+2160*ep^4-864*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(-28416*ep^13+139904*
         ep^12-94256*ep^11-414976*ep^10+558704*ep^9+269948*ep^8-655761*
         ep^7+126095*ep^6+192179*ep^5-81455*ep^4-16408*ep^3+16992*ep^2-
         3958*ep+336,55296*ep^13-271872*ep^12+399360*ep^11+37120*ep^10-
         557696*ep^9+349728*ep^8+93248*ep^7-124480*ep^6+11520*ep^5+9504
         *ep^4-1728*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-80*ep^6+98*ep^5-67*ep^4+
         15*ep^3+55*ep^2-23*ep+2,64*ep^6-208*ep^5+192*ep^4-36*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*G10*rat(160*ep^8-596*ep^7+944
         *ep^6-597*ep^5-123*ep^4+351*ep^3-169*ep^2+32*ep-2,288*ep^8-
         1224*ep^7+1864*ep^6-1234*ep^5+354*ep^4-36*ep^3)
         +Master(t155)*xi^2*tf^2*nf^2*ca^2*rat(-40*ep^5+69*ep^4-8*ep^3-
         32*ep^2+12*ep-1,32*ep^6-152*ep^5+252*ep^4-162*ep^3+27*ep^2)
         +Master(t155)*xi^3*ca^4*rat(-108000*ep^12-25200*ep^11+177480*
         ep^10+564440*ep^9-884478*ep^8+341546*ep^7+2359151*ep^6-297205*
         ep^5-1059794*ep^4+184874*ep^3+100389*ep^2-3605*ep-2418,5529600
         *ep^10-11335680*ep^9-2641920*ep^8+9454080*ep^7+2472960*ep^6-
         576000*ep^5-138240*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(11059200*ep^17-8654837760*
         ep^16+19466833920*ep^15-1511339392*ep^14-21463227264*ep^13+
         14036026368*ep^12+2305857808*ep^11-5328425144*ep^10+2194683032
         *ep^9-488977884*ep^8-3578089*ep^7+100475412*ep^6-38978413*ep^5
         -2122066*ep^4+2921965*ep^3-179072*ep^2-63551*ep+6546,
         5308416000*ep^16-12828672000*ep^15-2239856640*ep^14+
         19882106880*ep^13-4390195200*ep^12-7655270400*ep^11+1982499840
         *ep^10+1056660480*ep^9-277585920*ep^8-57753600*ep^7+15129600*
         ep^6+1059840*ep^5-276480*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(-36000*ep^10-38400*ep^9+54160
         *ep^8-20820*ep^7-8654*ep^6-36509*ep^5+25792*ep^4+9179*ep^3-
         5444*ep^2-438*ep+158,38400*ep^8-46720*ep^7-18880*ep^6+3200*
         ep^5+960*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(-307200*ep^12+8565760*
         ep^11+7776000*ep^10-15185408*ep^9-10860112*ep^8+24405624*ep^7-
         12064884*ep^6+779352*ep^5+1043041*ep^4-269913*ep^3-2845*ep^2+
         7597*ep-668,6144000*ep^11-12800000*ep^10+5258240*ep^9+544000*
         ep^8-588160*ep^7+46720*ep^6+14720*ep^5-1920*ep^4)
         +Master(t155)*xi^3*tf*nf*ca^3*rat(120*ep^6-47*ep^5-132*ep^4+26
         *ep^3+55*ep^2-25*ep+3,768*ep^7-2240*ep^6+1472*ep^5+336*ep^4-
         144*ep^3)
         +Master(t155)*xi^3*tf*nf*ca^3*G10*rat(576*ep^8-432*ep^7-948*
         ep^6+816*ep^5+453*ep^4-719*ep^3+308*ep^2-58*ep+4,4608*ep^8-
         14976*ep^7+10240*ep^6+10080*ep^5-14080*ep^4+5088*ep^3-576*ep^2
         )
         +Master(t155)*xi^4*ca^4*rat(108000*ep^12-165600*ep^11-274440*
         ep^10+206200*ep^9+130120*ep^8-24568*ep^7+221505*ep^6-92993*
         ep^5-259326*ep^4+28488*ep^3+46985*ep^2-6637*ep-2514,11059200*
         ep^10-22671360*ep^9-5283840*ep^8+18908160*ep^7+4945920*ep^6-
         1152000*ep^5-276480*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(-1382400*ep^16+228499200*ep^15
         -1005864384*ep^14+834149696*ep^13+1146091520*ep^12-1414371808*
         ep^11-204306164*ep^10+526714900*ep^9-9046608*ep^8-71124509*
         ep^7+4709176*ep^6+173569*ep^5-98866*ep^4+379061*ep^3-6984*ep^2
         -12621*ep+198,2654208000*ep^15-5750784000*ep^14-2557624320*
         ep^13+9301647360*ep^12+130314240*ep^11-3795056640*ep^10+
         42485760*ep^9+538951680*ep^8-4055040*ep^7-29890560*ep^6+92160*
         ep^5+552960*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(36000*ep^10-25200*ep^9-31480*
         ep^8+74300*ep^7-24140*ep^6-30990*ep^5+17603*ep^4+3780*ep^3-
         3498*ep^2+106*ep+151,76800*ep^8-93440*ep^7-37760*ep^6+6400*
         ep^5+1920*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(38400*ep^11+289600*ep^10-
         471056*ep^9-347248*ep^8-529092*ep^7+705760*ep^6-34944*ep^5-
         89193*ep^4+7928*ep^3+3686*ep^2-264*ep-33,3072000*ep^10-5632000
         *ep^9+1221120*ep^8+577280*ep^7-149760*ep^6-14080*ep^5+3840*
         ep^4)
         +Master(t155)*xi^5*ca^4*rat(-288*ep^10+1200*ep^9-1704*ep^8+632
         *ep^7+850*ep^6-152*ep^5-219*ep^4+297*ep^3+209*ep^2-174*ep+27,
         147456*ep^8-430080*ep^7+282624*ep^6+64512*ep^5-27648*ep^4)
         +Master(t155)*xi^5*ca^4*G10*rat(-541440*ep^11+1571328*ep^10-
         774416*ep^9-1350256*ep^8+1599008*ep^7-575832*ep^6-219417*ep^5+
         164982*ep^4+5072*ep^3-19826*ep^2+4273*ep-276,22118400*ep^11-
         54190080*ep^10+1966080*ep^9+61040640*ep^8-23715840*ep^7-
         3624960*ep^6+2580480*ep^5-276480*ep^4)
         +Master(t155)*xi^5*[d4AA/na]*rat(-288*ep^8+768*ep^7-912*ep^6+
         260*ep^5+274*ep^4-209*ep^3-39*ep^2+60*ep-10,3072*ep^6-4352*
         ep^5-640*ep^4+384*ep^3)
         +Master(t155)*xi^5*[d4AA/na]*G10*rat(-1120*ep^7+3584*ep^6-1096
         *ep^5-1784*ep^4+1946*ep^3-887*ep^2+180*ep-13,51200*ep^7-99840*
         ep^6+37120*ep^5-3840*ep^4)
         +Master(t124)*ca^4*rat(20736000*ep^19-67245811200*ep^18+
         223671669120*ep^17-14801000654880*ep^16+60977897231296*ep^15-
         92668078028120*ep^14+40957243313404*ep^13+45390003217624*ep^12
         -53500312582861*ep^11+2483388923808*ep^10+16525230936008*ep^9-
         4535334696534*ep^8-1961283444621*ep^7+931405058068*ep^6+
         79239388310*ep^5-81184325602*ep^4-23646128*ep^3+3216587380*
         ep^2-41920656*ep-44742672,79626240000*ep^17-363626496000*ep^16
         +500561510400*ep^15-29820764160*ep^14-381840998400*ep^13+
         141830184960*ep^12+101183293440*ep^11-45778222080*ep^10-
         11581009920*ep^9+5577984000*ep^8+573327360*ep^7-283253760*ep^6
         -9953280*ep^5+4976640*ep^4)
         +Master(t124)*[d4AA/na]*rat(-3456000*ep^15+1438675200*ep^14-
         6624016320*ep^13-267985854992*ep^12+1060643902872*ep^11-
         1482782941056*ep^10+731184361738*ep^9+192480950515*ep^8-
         280668997034*ep^7+39965950482*ep^6+27802162898*ep^5-7290376313
         *ep^4-944190074*ep^3+358556148*ep^2+10384528*ep-6080976,
         138240000*ep^13-470016000*ep^12+447398400*ep^11-24015360*ep^10
         -99957120*ep^9+20048640*ep^8+6585600*ep^7-1597440*ep^6-132480*
         ep^5+34560*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(342245376*ep^15+601528320*ep^14
         -1042867712*ep^13-10670457856*ep^12+27282922560*ep^11-
         26732497824*ep^10+11877440656*ep^9+364707464*ep^8-3047989696*
         ep^7+1201115408*ep^6-9011940*ep^5-100880192*ep^4+19850360*ep^3
         +816896*ep^2-490404*ep+26184,1080000*ep^14-4752000*ep^13+
         7167300*ep^12-3682920*ep^11-593295*ep^10+937545*ep^9-105180*
         ep^8-63930*ep^7+11445*ep^6+1305*ep^5-270*ep^4)
         +Master(t124)*nf^2*[d4FF/na]*rat(-55861248*ep^12+631621632*
         ep^11-3252532224*ep^10+7290607104*ep^9-8423368448*ep^8+
         5438159104*ep^7-1760382976*ep^6+17206784*ep^5+188623744*ep^4-
         53151616*ep^3+1307520*ep^2+1432192*ep-160768,360000*ep^13-
         2064000*ep^12+4661100*ep^11-5170440*ep^10+2753355*ep^9-407505*
         ep^8-211740*ep^7+84330*ep^6-2985*ep^5-2385*ep^4+270*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(-355182575616*ep^19-31558671936*
         ep^18+2703270724032*ep^17+1300902152788*ep^16-16386687045084*
         ep^15+18497415715065*ep^14-228835001764*ep^13-8744739605336*
         ep^12+2223612144720*ep^11+1192953719408*ep^10+287555564112*
         ep^9-320520097118*ep^8-270945695364*ep^7+130527625023*ep^6+
         38557245620*ep^5-19822968158*ep^4-1895756656*ep^3+1185030840*
         ep^2+19833600*ep-22262976,2488320000*ep^18-13851648000*ep^17+
         27005875200*ep^16-16574446080*ep^15-11000632320*ep^14+
         16364724480*ep^13-1270215360*ep^12-4592547360*ep^11+1068662880
         *ep^10+536218560*ep^9-156395520*ep^8-26768160*ep^7+8540640*
         ep^6+466560*ep^5-155520*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(1671874560*ep^16+595104768*
         ep^15-8238686592*ep^14-20242086336*ep^13+90111798992*ep^12-
         116095782872*ep^11+69938635808*ep^10-19033074556*ep^9+
         105938040*ep^8+2430525264*ep^7-1853978344*ep^6+638995420*ep^5+
         32131232*ep^4-70818360*ep^3+10018528*ep^2+1424672*ep-292224,
         3240000*ep^15-16416000*ep^14+31005900*ep^13-25383360*ep^12+
         5585955*ep^11+3999225*ep^10-2190630*ep^9+18570*ep^8+162195*
         ep^7-18975*ep^6-3420*ep^5+540*ep^4)
         +Master(t124)*tf*nf*cf^2*ca*rat(-122515968*ep^12-367900160*
         ep^11-266424160*ep^10+1704607744*ep^9-1678383872*ep^8+
         738568944*ep^7-206102896*ep^6+38642176*ep^5+16141344*ep^4-
         12948176*ep^3+1835824*ep^2+309728*ep-64896,180000*ep^11-402000
         *ep^10+203550*ep^9+5205*ep^8-22305*ep^7+2685*ep^6+555*ep^5-90*
         ep^4)
         +Master(t124)*tf*nf*cf^3*rat(60036096*ep^12+178885632*ep^11+
         129608640*ep^10-804632448*ep^9+777584192*ep^8-325777568*ep^7+
         83949600*ep^6-16791488*ep^5-6227776*ep^4+5654176*ep^3-852960*
         ep^2-133824*ep+28928,180000*ep^11-402000*ep^10+203550*ep^9+
         5205*ep^8-22305*ep^7+2685*ep^6+555*ep^5-90*ep^4)
         +Master(t124)*tf^2*nf^2*ca^2*rat(-4494016512*ep^17+53387992656
         *ep^16-206960489040*ep^15+329324757819*ep^14-205561355547*
         ep^13-12888101922*ep^12+95137425652*ep^11-69338498530*ep^10+
         19031970670*ep^9+12594935492*ep^8-11268158164*ep^7+974619383*
         ep^6+1388293509*ep^5-298849242*ep^4-62521848*ep^3+17368728*
         ep^2+921680*ep-297984,155520000*ep^18-1021248000*ep^17+
         2553595200*ep^16-2723770080*ep^15+348363360*ep^14+1710334800*
         ep^13-1102183740*ep^12-207645750*ep^11+353825640*ep^10-
         33277770*ep^9-43288380*ep^8+8101710*ep^7+2206800*ep^6-504630*
         ep^5-38880*ep^4+9720*ep^3)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(144000*ep^8-997632*ep^7+
         1639168*ep^6-1058176*ep^5+226304*ep^4+20352*ep^3+640*ep^2-5120
         *ep+512,2700*ep^9-15120*ep^8+33891*ep^7-39075*ep^6+24861*ep^5-
         8697*ep^4+1548*ep^3-108*ep^2)
         +Master(t124)*xi*ca^4*rat(-103680000*ep^19+189302400000*ep^18-
         1068235689600*ep^17+9527983135680*ep^16-28302629848336*ep^15+
         23916304217888*ep^14+13841652343120*ep^13-26310548863972*ep^12
         +3256797505519*ep^11+8548754744268*ep^10-2911618911234*ep^9-
         1030672228330*ep^8+565816648093*ep^7+31315919288*ep^6-
         41431165004*ep^5+151705774*ep^4+1385614314*ep^3-1334004*ep^2-
         15714792*ep-730512,79626240000*ep^17-363626496000*ep^16+
         500561510400*ep^15-29820764160*ep^14-381840998400*ep^13+
         141830184960*ep^12+101183293440*ep^11-45778222080*ep^10-
         11581009920*ep^9+5577984000*ep^8+573327360*ep^7-283253760*ep^6
         -9953280*ep^5+4976640*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(8640000*ep^14-2199456000*ep^13+
         5363263200*ep^12+92066329360*ep^11-140581942644*ep^10+
         52423365112*ep^9+15561079443*ep^8-15569066882*ep^7+3782463002*
         ep^6-37758960*ep^5-290609965*ep^4+100812462*ep^3-6944068*ep^2-
         2460612*ep+348312,69120000*ep^12-131328000*ep^11+26707200*
         ep^10+28053120*ep^9-7898880*ep^8-1824000*ep^7+556800*ep^6+
         36480*ep^5-11520*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(-4170240*ep^10+14760192*ep^9
         -8031264*ep^8-3242592*ep^7+906264*ep^6+762896*ep^5+28408*ep^4-
         60580*ep^3-4148*ep^2+1364*ep+100,36000*ep^11-78000*ep^10+20310
         *ep^9+25995*ep^8-2370*ep^7-2040*ep^6+60*ep^5+45*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(36468792000*ep^18-302291697600
         *ep^17+998433991620*ep^16-1598998313604*ep^15+1124925080841*
         ep^14+71093032200*ep^13-635111013270*ep^12+353276444046*ep^11+
         6500415256*ep^10-83644203958*ep^9+28947779374*ep^8+3549869794*
         ep^7-3846567121*ep^6+319099750*ep^5+186607876*ep^4-29338036*
         ep^3-3420176*ep^2+644208*ep+14400,2488320000*ep^18-13851648000
         *ep^17+27005875200*ep^16-16574446080*ep^15-11000632320*ep^14+
         16364724480*ep^13-1270215360*ep^12-4592547360*ep^11+1068662880
         *ep^10+536218560*ep^9-156395520*ep^8-26768160*ep^7+8540640*
         ep^6+466560*ep^5-155520*ep^4)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(-21600*ep^8+79848*ep^7-
         110496*ep^6+95396*ep^5-52336*ep^4+12892*ep^3+1128*ep^2-1200*ep
         +160,810*ep^8-1917*ep^7+1071*ep^6+51*ep^5-129*ep^4+18*ep^3)
         +Master(t124)*xi*tf^2*nf^2*ca^2*rat(-76800*ep^8+224213*ep^7-
         139227*ep^6-105910*ep^5+102914*ep^4+13257*ep^3-19343*ep^2-40*
         ep+936,2880*ep^9-9696*ep^8+5664*ep^7+8112*ep^6-4476*ep^5-3510*
         ep^4+162*ep^2)
         +Master(t124)*xi^2*ca^4*rat(51840000*ep^18-41327712000*ep^17+
         292416206400*ep^16-688956197520*ep^15+573296645880*ep^14+
         41568626192*ep^13-265664632086*ep^12+79950139543*ep^11+
         27547973072*ep^10-9263010016*ep^9-6075631046*ep^8+273987353*
         ep^7+1735336908*ep^6-303689374*ep^5-99773912*ep^4+25160326*
         ep^3+503792*ep^2-502600*ep+43296,19906560000*ep^16-61046784000
         *ep^15+33570201600*ep^14+42900111360*ep^13-31110082560*ep^12-
         11207577600*ep^11+8484456960*ep^10+1282129920*ep^9-972057600*
         ep^8-63590400*ep^7+47946240*ep^6+1105920*ep^5-829440*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(-8640000*ep^14+1152144000*
         ep^13-3042242400*ep^12+1198161240*ep^11+1577817500*ep^10-
         2735311208*ep^9+1858491379*ep^8-468061020*ep^7-20446358*ep^6+
         17885304*ep^5-4656089*ep^4+3639728*ep^3-647944*ep^2-94908*ep+
         22088,34560000*ep^12-65664000*ep^11+13353600*ep^10+14026560*
         ep^9-3949440*ep^8-912000*ep^7+278400*ep^6+18240*ep^5-5760*ep^4
         )
         +Master(t124)*xi^2*tf*nf*ca^3*rat(-334530*ep^13+4948749*ep^12-
         17081109*ep^11+21595689*ep^10-7101057*ep^9-7921099*ep^8+
         7042179*ep^7-474445*ep^6-1193741*ep^5+325046*ep^4+38458*ep^3-
         22500*ep^2+2056*ep+48,1036800*ep^13-4423680*ep^12+5877504*
         ep^11-953088*ep^10-3352032*ep^9+1720896*ep^8+460032*ep^7-
         401472*ep^6+13152*ep^5+25344*ep^4-3456*ep^3)
         +Master(t124)*xi^3*ca^4*rat(-12960000*ep^17+2071656000*ep^16-
         27895550400*ep^15+69707158200*ep^14-47491867060*ep^13-
         21287243490*ep^12+35680762185*ep^11-6753096316*ep^10-
         6578406874*ep^9+3222995450*ep^8+30143029*ep^7-368759376*ep^6+
         76060308*ep^5+6840868*ep^4-4397252*ep^3+869704*ep^2+54288*ep-
         30816,4976640000*ep^15-14017536000*ep^14+4888166400*ep^13+
         11947069440*ep^12-4790753280*ep^11-3999582720*ep^10+1121218560
         *ep^9+600837120*ep^8-92805120*ep^7-39098880*ep^6+2211840*ep^5+
         829440*ep^4)
         +Master(t124)*xi^3*[d4AA/na]*rat(2160000*ep^13-109908000*ep^12
         +276513600*ep^11-281485480*ep^10+85643440*ep^9+61104225*ep^8-
         36372884*ep^7-8837786*ep^6+7894560*ep^5-211503*ep^4-559044*
         ep^3+69840*ep^2+9832*ep-1728,8640000*ep^11-14256000*ep^10-
         225600*ep^9+3450240*ep^8-124800*ep^7-259200*ep^6+4800*ep^5+
         5760*ep^4)
         +Master(t124)*xi^3*tf*nf*ca^3*rat(-289*ep^5+1028*ep^4-1068*
         ep^3+138*ep^2+237*ep-46,1280*ep^5-3456*ep^4+1600*ep^3+1248*
         ep^2-288*ep)
         +Master(t124)*xi^4*ca^4*rat(1080000*ep^14+95508000*ep^13-
         249800700*ep^12-35085970*ep^11+302663545*ep^10+5164150*ep^9-
         129034400*ep^8+2507200*ep^7+21542513*ep^6+719398*ep^5-1825174*
         ep^4-241294*ep^3+117968*ep^2+6788*ep-2600,829440000*ep^12-
         1368576000*ep^11-125337600*ep^10+528215040*ep^9-58521600*ep^8-
         54650880*ep^7+9400320*ep^6+1428480*ep^5-276480*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(-240000*ep^11+1960000*ep^10-
         3934200*ep^9+3437840*ep^8-2135000*ep^7+2608575*ep^6-692930*
         ep^5-984159*ep^4+548686*ep^3-42364*ep^2-18024*ep+2560,1920000*
         ep^9-4128000*ep^8+1987200*ep^7-122880*ep^6-82560*ep^5+11520*
         ep^4)
         +Master(t124)*xi^5*ca^4*rat(-72*ep^9+3948*ep^8-25791*ep^7+
         47680*ep^6-35201*ep^5+14206*ep^4-3090*ep^3+622*ep^2-74*ep-4,
         276480*ep^7-562176*ep^6+239616*ep^5-27648*ep^4)
         +Master(t124)*xi^5*[d4AA/na]*rat(96*ep^8-336*ep^7-20*ep^6+604*
         ep^5-371*ep^4+111*ep^3-92*ep^2+40*ep-4,3840*ep^6-6528*ep^5+
         1152*ep^4)
         +Master(t145)*ca^4*rat(-9606276000*ep^21+794555924400*ep^20-
         2289414666438*ep^19+101337371647605*ep^18-315417916754736*
         ep^17+115558717578057*ep^16+602892590289342*ep^15-
         707214851577863*ep^14-54808857355161*ep^13+431035517489697*
         ep^12-130435656575996*ep^11-73617084744766*ep^10+
         26600380482818*ep^9+4790882749646*ep^8+2810655937170*ep^7-
         1444157025648*ep^6-779676933721*ep^5+228561441148*ep^4+
         46374513802*ep^3-12482183988*ep^2-816805080*ep+213101712,
         716636160000*ep^20-3332358144000*ep^19+3971557785600*ep^18+
         3142419701760*ep^17-8892463841280*ep^16+2181372456960*ep^15+
         5223827220480*ep^14-2746524602880*ep^13-1069684392960*ep^12+
         855594524160*ep^11+43324001280*ep^10-105868684800*ep^9+
         7473669120*ep^8+5461793280*ep^7-685532160*ep^6-97044480*ep^5+
         14929920*ep^4)
         +Master(t145)*[d4AA/na]*rat(-3390984000*ep^16+36030009600*
         ep^15-334737912924*ep^14+1083238651680*ep^13-1909995791403*
         ep^12+1969432667677*ep^11-937736245620*ep^10-64330793066*ep^9+
         180869739622*ep^8+28933919496*ep^7-60466294989*ep^6+
         12160721993*ep^5+3552775077*ep^4-1464984763*ep^3+49588103*ep^2
         +35407383*ep-3798666,829440000*ep^15-3856896000*ep^14+
         6416870400*ep^13-4204604160*ep^12+251470080*ep^11+833947200*
         ep^10-260786880*ep^9-28903680*ep^8+21064320*ep^7-1195200*ep^6-
         457920*ep^5+51840*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(1934696448*ep^17-307574784*
         ep^16-9419092992*ep^15-17941941504*ep^14+78103265216*ep^13-
         57297113344*ep^12-39882062576*ep^11+79144319792*ep^10-
         36337137392*ep^9-6963340432*ep^8+13411410528*ep^7-4753388384*
         ep^6+72327824*ep^5+364255984*ep^4-79788880*ep^3-984944*ep^2+
         2103424*ep-187584,12960000*ep^16-73224000*ep^15+160527600*
         ep^14-165960540*ep^13+69626160*ep^12+9101205*ep^11-17105220*
         ep^10+3623175*ep^9+780750*ep^8-347805*ep^7+11520*ep^6+7965*
         ep^5-810*ep^4)
         +Master(t145)*nf^2*[d4FF/na]*rat(-56788992*ep^13+681063936*
         ep^12-3569052160*ep^11+7851860352*ep^10-9722222720*ep^9+
         7528318848*ep^8-3649013376*ep^7+1003018368*ep^6-95688576*ep^5-
         20390784*ep^4+4116096*ep^3+793600*ep^2-271872*ep+20480,1080000
         *ep^14-6372000*ep^13+14970300*ep^12-17572620*ep^11+10195335*
         ep^10-1790400*ep^9-977835*ep^8+546390*ep^7-71535*ep^6-11100*
         ep^5+3735*ep^4-270*ep^3)
         +Master(t145)*tf*nf*ca^3*rat(-12301935575040*ep^23+
         12045702738528*ep^22+111813646288464*ep^21-190317152296278*
         ep^20-60785738303733*ep^19+51921657966483*ep^18+
         454892885473289*ep^17-178181507795183*ep^16-827767110932528*
         ep^15+771793009674674*ep^14+219969357430074*ep^13-
         556320022252788*ep^12+156361253620955*ep^11+115826416657111*
         ep^10-82106102411819*ep^9+6580973635721*ep^8+10187947873386*
         ep^7-3965449353756*ep^6+183593510360*ep^5+236168592784*ep^4-
         57228470240*ep^3+358266560*ep^2+1347272832*ep-127673856,
         179159040000*ep^22-1101828096000*ep^21+2332103270400*ep^20-
         1120274012160*ep^19-2905078625280*ep^18+4272819517440*ep^17-
         623615846400*ep^16-2372894801280*ep^15+1415504030400*ep^14+
         271714703040*ep^13-443727495360*ep^12+64235643840*ep^11+
         46984674240*ep^10-14670763200*ep^9-1285346880*ep^8+915537600*
         ep^7-45567360*ep^6-17729280*ep^5+1866240*ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(9969785856*ep^17-5191554816*
         ep^16-68675258016*ep^15+108867757536*ep^14-19373005002*ep^13-
         27516715525*ep^12-41854031874*ep^11+53032390731*ep^10+
         22082875870*ep^9-57771018717*ep^8+33475593300*ep^7-6899062091*
         ep^6-1090919760*ep^5+868456506*ep^4-150740590*ep^3-4662456*
         ep^2+4490616*ep-403968,38880000*ep^16-206712000*ep^15+
         421318800*ep^14-397618020*ep^13+143181540*ep^12+31232835*ep^11
         -38285235*ep^10+6794730*ep^9+1890630*ep^8-714285*ep^7+15885*
         ep^6+16740*ep^5-1620*ep^4)
         +Master(t145)*tf*nf*cf^2*ca*rat(-13398939648*ep^17+9957620736*
         ep^16+98928683136*ep^15-207931357056*ep^14+153271083168*ep^13-
         93816787984*ep^12+141844708544*ep^11-117985695440*ep^10-
         4808952416*ep^9+67892376688*ep^8-44496358336*ep^7+10970723536*
         ep^6+803083264*ep^5-1172646112*ep^4+245139776*ep^3+2201600*
         ep^2-6956288*ep+671232,38880000*ep^16-206712000*ep^15+
         421318800*ep^14-397618020*ep^13+143181540*ep^12+31232835*ep^11
         -38285235*ep^10+6794730*ep^9+1890630*ep^8-714285*ep^7+15885*
         ep^6+16740*ep^5-1620*ep^4)
         +Master(t145)*tf*nf*cf^3*rat(1056927744*ep^16+1008396288*ep^15
         -7990137600*ep^14+10167017344*ep^13-8244277248*ep^12+
         10276443648*ep^11-9964822464*ep^10+3391475776*ep^9+1710937088*
         ep^8-1985520768*ep^7+682696256*ep^6-24861504*ep^5-54251904*
         ep^4+14822912*ep^3-261632*ep^2-388096*ep+40960,6480000*ep^15-
         24732000*ep^14+33121800*ep^13-16586970*ep^12-1016865*ep^11+
         3680175*ep^10-860610*ep^9-158460*ep^8+77415*ep^7-2925*ep^6-
         1740*ep^5+180*ep^4)
         +Master(t145)*tf^2*nf^2*ca^2*rat(627056640*ep^19+6204418560*
         ep^18-48239043804*ep^17+68446735155*ep^16+101350218633*ep^15-
         266562097508*ep^14+28063958682*ep^13+270568845614*ep^12-
         148711168698*ep^11-83059953000*ep^10+84156857660*ep^9-
         1739770785*ep^8-15996162983*ep^7+3573751844*ep^6+896074670*
         ep^5-338552312*ep^4-9240432*ep^3+12233184*ep^2-1014368*ep-
         10752,116640000*ep^19-688176000*ep^18+1360832400*ep^17-
         475158960*ep^16-1840012920*ep^15+2262385440*ep^14-70405155*
         ep^13-1279656495*ep^12+592837335*ep^11+165149865*ep^10-
         173492955*ep^9+19090575*ep^8+13675005*ep^7-3746205*ep^6-63990*
         ep^5+111780*ep^4-9720*ep^3)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(-1316736*ep^11-20119680*
         ep^10+136111872*ep^9-272895168*ep^8+244319424*ep^7-87233408*
         ep^6-16430976*ep^5+26124864*ep^4-8977728*ep^3+1026048*ep^2+
         79104*ep-19456,162000*ep^11-947700*ep^10+2260260*ep^9-2852865*
         ep^8+2077785*ep^7-894735*ep^6+223335*ep^5-29700*ep^4+1620*ep^3
         )
         +Master(t145)*tf^2*nf^2*cf^2*rat(-283392*ep^10+6805248*ep^9-
         29160448*ep^8+58018816*ep^7-67640576*ep^6+52163328*ep^5-
         28772864*ep^4+11544064*ep^3-3133952*ep^2+492544*ep-32768,54000
         *ep^10-261900*ep^9+491520*ep^8-459435*ep^7+233160*ep^6-65085*
         ep^5+9360*ep^4-540*ep^3)
         +Master(t145)*xi*ca^4*rat(137503008000*ep^22+2073543364800*
         ep^21+29478144039120*ep^20-200548998672588*ep^19+
         346957325869614*ep^18+28688300441996*ep^17-641023533204258*
         ep^16+511647404952747*ep^15+136457229574713*ep^14-
         308978760346712*ep^13+61072368763642*ep^12+55390058007462*
         ep^11-19222618227827*ep^10-3710828670350*ep^9+1247680434001*
         ep^8+448577046707*ep^7-129011187316*ep^6-1939676018*ep^5+
         4637369879*ep^4-1927096828*ep^3+299275616*ep^2+19352784*ep-
         5171184,1433272320000*ep^21-7381352448000*ep^20+11275473715200
         *ep^19+2313281617920*ep^18-20927347384320*ep^17+13255208755200
         *ep^16+8266281984000*ep^15-10716876426240*ep^14+607155816960*
         ep^13+2780873441280*ep^12-768946521600*ep^11-255061370880*
         ep^10+120816023040*ep^9+3449917440*ep^8-6832857600*ep^7+
         491443200*ep^6+126904320*ep^5-14929920*ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(5097168000*ep^15-28716163200*
         ep^14+125864879160*ep^13-132176915944*ep^12-161935325984*ep^11
         +410612983183*ep^10-280289076532*ep^9+36610676101*ep^8+
         44059426596*ep^7-20813929590*ep^6+1234088981*ep^5+1200419939*
         ep^4-265638542*ep^3-3998923*ep^2+6270321*ep-505166,414720000*
         ep^14-1306368000*ep^13+1248883200*ep^12-228977280*ep^11-
         217730880*ep^10+90377280*ep^9+5172480*ep^8-6693120*ep^7+492480
         *ep^6+141120*ep^5-17280*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(-10084480*ep^11+32545056*
         ep^10-38971696*ep^9+20070048*ep^8+597952*ep^7-4157552*ep^6+
         721280*ep^5+258080*ep^4-51424*ep^3-6832*ep^2+1104*ep+64,36000*
         ep^12-114000*ep^11+98310*ep^10+5685*ep^9-28365*ep^8+330*ep^7+
         2100*ep^6-15*ep^5-45*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(9365949000*ep^20-24640836930*
         ep^19-20146123377*ep^18+3556443261*ep^17+309833502851*ep^16-
         407769992001*ep^15-94348287570*ep^14+306523809282*ep^13+
         18973889386*ep^12-95020487284*ep^11-59134369749*ep^10+
         53365022785*ep^9+9603541327*ep^8-12315323049*ep^7+1267450856*
         ep^6+581538880*ep^5-149851556*ep^4+10477664*ep^3+1829840*ep^2-
         604608*ep+52992,2985984000*ep^20-16422912000*ep^19+27894896640
         *ep^18+1102740480*ep^17-50490685440*ep^16+38284439040*ep^15+
         19540356480*ep^14-30675458880*ep^13+1698649920*ep^12+
         8700246720*ep^11-1910162880*ep^10-1041036480*ep^9+297420480*
         ep^8+52914240*ep^7-16770240*ep^6-933120*ep^5+311040*ep^4)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(-1440*ep^8-9411*ep^7+14177*
         ep^6-9593*ep^5+8511*ep^4-4066*ep^3-88*ep^2+538*ep-92,648*ep^8-
         1566*ep^7+927*ep^6+12*ep^5-111*ep^4+18*ep^3)
         +Master(t145)*xi*tf^2*nf^2*ca^2*rat(4503*ep^7-2336*ep^6-6602*
         ep^5+3132*ep^4+1937*ep^3-586*ep^2-78*ep+30,576*ep^9-1680*ep^8+
         96*ep^7+2760*ep^6-780*ep^5-1269*ep^4+81*ep^2)
         +Master(t145)*xi^2*ca^4*rat(-74308428000*ep^21-2204816176800*
         ep^20+9532354881870*ep^19-9004529892438*ep^18-14410768708452*
         ep^17+35492455670620*ep^16-17259063580313*ep^15-16295815849618
         *ep^14+18397580081769*ep^13-462861922599*ep^12-5315185835181*
         ep^11+971257046209*ep^10+966706383301*ep^9-275461947079*ep^8-
         117895047504*ep^7+57727058643*ep^6-856901886*ep^5-3537561890*
         ep^4+620398828*ep^3+24600104*ep^2-16068432*ep+1222848,
         358318080000*ep^20-1307860992000*ep^19+857076940800*ep^18+
         1863935815680*ep^17-2435933122560*ep^16-340097495040*ep^15+
         1556424253440*ep^14-344582726400*ep^13-365085135360*ep^12+
         147590657280*ep^11+29149355520*ep^10-20041309440*ep^9+
         142041600*ep^8+1075541760*ep^7-94901760*ep^6-19491840*ep^5+
         2488320*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(-2559276000*ep^15+12468956400
         *ep^14-22997093010*ep^13+22817135249*ep^12-22338935427*ep^11+
         24812174826*ep^10-18049776706*ep^9+5945784253*ep^8+343563466*
         ep^7-870689240*ep^6+221338197*ep^5+1505454*ep^4-8689169*ep^3+
         913364*ep^2+82889*ep-13746,207360000*ep^14-653184000*ep^13+
         624441600*ep^12-114488640*ep^11-108865440*ep^10+45188640*ep^9+
         2586240*ep^8-3346560*ep^7+246240*ep^6+70560*ep^5-8640*ep^4)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-4389309*ep^14+1012824*ep^13
         +38334870*ep^12-37520496*ep^11-42324552*ep^10+61142316*ep^9+
         6670282*ep^8-32026496*ep^7+5338437*ep^6+7137668*ep^5-2540008*
         ep^4-326008*ep^3+298024*ep^2-64928*ep+6176,2985984*ep^14-
         9704448*ep^13+3566592*ep^12+15842304*ep^11-13206528*ep^10-
         6611904*ep^9+8303616*ep^8+277632*ep^7-1760256*ep^6+217152*ep^5
         +110592*ep^4-20736*ep^3)
         +Master(t145)*xi^3*ca^4*rat(64702152000*ep^21+980723473200*
         ep^20-4709904616980*ep^19+5503306323357*ep^18+2933243121828*
         ep^17-9893566992117*ep^16+4053830995772*ep^15+4529987367368*
         ep^14-4426841681002*ep^13+63405169874*ep^12+1523741205515*
         ep^11-616059544684*ep^10-127206602981*ep^9+147088610500*ep^8-
         21363412541*ep^7-9447651989*ep^6+2938005451*ep^5+99655351*ep^4
         -109196766*ep^3+5460948*ep^2+1381704*ep-119808,358318080000*
         ep^20-1307860992000*ep^19+857076940800*ep^18+1863935815680*
         ep^17-2435933122560*ep^16-340097495040*ep^15+1556424253440*
         ep^14-344582726400*ep^13-365085135360*ep^12+147590657280*ep^11
         +29149355520*ep^10-20041309440*ep^9+142041600*ep^8+1075541760*
         ep^7-94901760*ep^6-19491840*ep^5+2488320*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(863784000*ep^15-4768653600*
         ep^14+8947656540*ep^13-7905584286*ep^12+3031927678*ep^11+
         326448315*ep^10-839174440*ep^9+353017254*ep^8-46878732*ep^7-
         19666905*ep^6+11793767*ep^5-2246184*ep^4-59876*ep^3+82500*ep^2
         -9417*ep+186,207360000*ep^14-653184000*ep^13+624441600*ep^12-
         114488640*ep^11-108865440*ep^10+45188640*ep^9+2586240*ep^8-
         3346560*ep^7+246240*ep^6+70560*ep^5-8640*ep^4)
         +Master(t145)*xi^3*tf*nf*ca^3*rat(54189*ep^11-81135*ep^10-549*
         ep^9+85455*ep^8-56869*ep^7-18681*ep^6+14121*ep^5+7017*ep^4-
         2880*ep^3-1224*ep^2+628*ep-72,110592*ep^11-248832*ep^10-67584*
         ep^9+359424*ep^8-49152*ep^7-104256*ep^6+21696*ep^5+7488*ep^4-
         1728*ep^3)
         +Master(t145)*xi^4*ca^4*rat(-110924100*ep^17-76001625*ep^16+
         842097834*ep^15+155846659*ep^14-1648420586*ep^13+82722377*
         ep^12+1162493101*ep^11-40199363*ep^10-344936810*ep^9-63726628*
         ep^8+39049944*ep^7+30823816*ep^6-240514*ep^5-4525108*ep^4-
         120679*ep^3+254988*ep^2+3410*ep-4716,1990656000*ep^16-
         1658880000*ep^15-4904202240*ep^14+2427955200*ep^13+3970391040*
         ep^12-880704000*ep^11-1198264320*ep^10+117849600*ep^9+
         149022720*ep^8-6336000*ep^7-7741440*ep^6+115200*ep^5+138240*
         ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(-178200*ep^13+123750*ep^12+
         544743*ep^11+3997163*ep^10-7133702*ep^9-712210*ep^8+2440768*
         ep^7+1083818*ep^6-1101297*ep^5+49217*ep^4+94295*ep^3-13027*
         ep^2-2095*ep+377,6912000*ep^12-17280000*ep^11+8891520*ep^10+
         3691200*ep^9-2118720*ep^8-240000*ep^7+142080*ep^6+4800*ep^5-
         2880*ep^4)
         +Master(t145)*xi^5*ca^4*rat(463995*ep^11-1347684*ep^10+630746*
         ep^9+864864*ep^8-828036*ep^7+264121*ep^6-78431*ep^5+2584*ep^4+
         20651*ep^3-6647*ep^2+355*ep+42,8294400*ep^11-16174080*ep^10-
         3202560*ep^9+17349120*ep^8-5760000*ep^7-1105920*ep^6+668160*
         ep^5-69120*ep^4)
         +Master(t145)*xi^5*[d4AA/na]*rat(11460*ep^9-32612*ep^8+40641*
         ep^7-6096*ep^6-17852*ep^5+4854*ep^4+6172*ep^3-4003*ep^2+859*ep
         -63,115200*ep^9-301440*ep^8+194880*ep^7+10560*ep^6-22080*ep^5+
         2880*ep^4)
         );


==> anc/quarkB.h <==
* Unrenormalized quark propagator

L quarkB=     
      +a*(
         +xi*cf*rat(-ep+1,ep)
         )
      +a^2*(
         +cf*ca*rat(-2*ep^3+3*ep-1,2*ep^3)
         +cf*ca*G10*rat(12*ep^6-20*ep^5+77*ep^4-159*ep^3+134*ep^2-52*ep
         +8,72*ep^6-56*ep^4+16*ep^3)
         +cf^2*rat(ep^2-1,ep^2)
         +cf^2*G10*rat(4*ep^4-24*ep^3+37*ep^2-21*ep+4,18*ep^4-18*ep^3+4
         *ep^2)
         +tf*nf*cf*G10*rat(4*ep^3-10*ep^2+8*ep-2,9*ep^4-7*ep^2+2*ep)
         +xi*cf*ca*rat(-2*ep^2+3*ep-1,2*ep^3)
         +xi*cf*ca*G10*rat(-4*ep^5+16*ep^4-15*ep^3-2*ep^2+7*ep-2,12*
         ep^5+8*ep^4-4*ep^3)
         +xi^2*cf*ca*G10*rat(4*ep^4-4*ep^3-5*ep^2+7*ep-2,24*ep^4+16*
         ep^3-8*ep^2)
         +xi^2*cf^2*rat(ep^2-2*ep+1,ep^2)
         +xi^2*cf^2*G10*rat(-4*ep^3+8*ep^2-5*ep+1,6*ep^3-2*ep^2)
         )
      +a^3*(
         +cf*ca^2*rat(-4*ep^5-16*ep^4+8*ep^3+26*ep^2-17*ep+3,4*ep^5)
         +cf*ca^2*G20*rat(2800*ep^8-2424*ep^7-9200*ep^6+9458*ep^5+2045*
         ep^4-935*ep^3-2828*ep^2+1057*ep+27,768*ep^8-960*ep^7-384*ep^6+
         144*ep^5)
         +cf*ca^2*G10*rat(-4352*ep^10+5312*ep^9+18128*ep^8-24768*ep^7-
         13648*ep^6+27304*ep^5-9989*ep^4+2267*ep^3+432*ep^2-875*ep+189,
         1536*ep^10-896*ep^9-2560*ep^8+416*ep^7+448*ep^6-96*ep^5)
         +cf*ca^2*G10*G20*rat(-28416*ep^12+30944*ep^11+66544*ep^10-
         51520*ep^9+36672*ep^8-361934*ep^7+612897*ep^6-399124*ep^5+
         67269*ep^4+53443*ep^3-33652*ep^2+7471*ep-594,41472*ep^12-65664
         *ep^11-35712*ep^10+74976*ep^9-14496*ep^8-12192*ep^7+5280*ep^6-
         576*ep^5)
         +cf^2*ca*rat(2*ep^4+7*ep^3-2*ep^2-10*ep+3,ep^4)
         +cf^2*ca*G20*rat(-476*ep^7+750*ep^6+626*ep^5-684*ep^4-1336*
         ep^3+1509*ep^2-383*ep-6,48*ep^7-84*ep^6+18*ep^5)
         +cf^2*ca*G10*rat(2256*ep^9-7336*ep^8+2724*ep^7+14206*ep^6-
         18628*ep^5+5990*ep^4+2033*ep^3-1417*ep^2+160*ep+12,288*ep^9-
         792*ep^8+676*ep^7-220*ep^6+24*ep^5)
         +cf^2*ca*G10*G20*rat(5904*ep^10-21888*ep^9+42424*ep^8-83790*
         ep^7+142098*ep^6-153476*ep^5+99535*ep^4-38110*ep^3+8055*ep^2-
         764*ep+12,2592*ep^10-7992*ep^9+8460*ep^8-4008*ep^7+876*ep^6-72
         *ep^5)
         +cf^3*rat(-ep^3-3*ep^2+4,ep^3)
         +cf^3*G20*rat(77*ep^5-11*ep^4-95*ep^3-71*ep^2+144*ep-44,12*
         ep^5-3*ep^4)
         +cf^3*G10*rat(-188*ep^7+324*ep^6+199*ep^5-522*ep^4+21*ep^3+288
         *ep^2-142*ep+20,36*ep^7-45*ep^6+17*ep^5-2*ep^4)
         +cf^3*G10*G20*rat(-552*ep^8+1442*ep^7-2478*ep^6+4213*ep^5-5034
         *ep^4+3587*ep^3-1468*ep^2+318*ep-28,324*ep^8-513*ep^7+288*ep^6
         -69*ep^5+6*ep^4)
         +tf*nf*cf*ca*G20*rat(-8*ep^6+80*ep^5-238*ep^4+286*ep^3-172*
         ep^2+62*ep-14,48*ep^7-60*ep^6-24*ep^5+9*ep^4)
         +tf*nf*cf*ca*G10*rat(16*ep^7-16*ep^6-24*ep^5+28*ep^4+5*ep^3+6*
         ep^2-20*ep+7,12*ep^8-4*ep^7-21*ep^6-2*ep^5+3*ep^4)
         +tf*nf*cf*ca*G10*G20*rat(96*ep^10-1136*ep^9+3832*ep^8-5344*
         ep^7+3356*ep^6-1251*ep^5+1321*ep^4-1454*ep^3+745*ep^2-171*ep+
         14,1296*ep^11-2052*ep^10-1116*ep^9+2343*ep^8-453*ep^7-381*ep^6
         +165*ep^5-18*ep^4)
         +tf*nf*cf^2*G20*rat(16*ep^5-32*ep^4+12*ep^3+56*ep^2-100*ep+48,
         48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +tf*nf*cf^2*G10*rat(-32*ep^4+96*ep^3-104*ep^2+48*ep-8,18*ep^5-
         45*ep^4+31*ep^3-6*ep^2)
         +tf*nf*cf^2*G10*G20*rat(-128*ep^7+640*ep^6-960*ep^5-32*ep^4+
         1464*ep^3-1520*ep^2+632*ep-96,432*ep^8-972*ep^7+420*ep^6+177*
         ep^5-129*ep^4+18*ep^3)
         +tf^2*nf^2*cf*G20*rat(-16*ep^3+48*ep^2-48*ep+16,48*ep^5-60*
         ep^4-24*ep^3+9*ep^2)
         +xi*cf*ca^2*rat(-3*ep^3+7*ep^2-5*ep+1,4*ep^5)
         +xi*cf*ca^2*G20*rat(24*ep^7-656*ep^6+1960*ep^5-2009*ep^4+711*
         ep^3+50*ep^2-102*ep+22,384*ep^7+96*ep^6-48*ep^5)
         +xi*cf*ca^2*G10*rat(72*ep^7-84*ep^6-158*ep^5+177*ep^4+3*ep^3+
         ep^2-13*ep+2,96*ep^8+112*ep^7-16*ep^5)
         +xi*cf*ca^2*G10*G20*rat(-3456*ep^12+30960*ep^11-119088*ep^10+
         231904*ep^9-220908*ep^8+58741*ep^7+67572*ep^6-60229*ep^5+10481
         *ep^4+7882*ep^3-4865*ep^2+1102*ep-96,20736*ep^12-32832*ep^11-
         17856*ep^10+37488*ep^9-7248*ep^8-6096*ep^7+2640*ep^6-288*ep^5)
         +xi*cf^2*ca*rat(2*ep^4-2*ep^3-3*ep^2+4*ep-1,ep^4)
         +xi*cf^2*ca*G20*rat(-36*ep^6+62*ep^5-56*ep^4+55*ep^3-35*ep^2+
         12*ep-2,24*ep^6-6*ep^5)
         +xi*cf^2*ca*G10*rat(-12*ep^8-16*ep^7+43*ep^6+128*ep^5-344*ep^4
         +314*ep^3-145*ep^2+36*ep-4,36*ep^8-28*ep^6+8*ep^5)
         +xi*cf^2*ca*G10*G20*rat(216*ep^9-540*ep^8+1818*ep^7-3997*ep^6+
         4560*ep^5-3205*ep^4+1610*ep^3-566*ep^2+112*ep-8,864*ep^9-216*
         ep^8-672*ep^7+360*ep^6-48*ep^5)
         +xi*cf^3*rat(-2*ep^3+2*ep^2+2*ep-2,ep^3)
         +xi*cf^3*G20*rat(6*ep^4-5*ep^3-5*ep^2+5*ep-1,4*ep^4-ep^3)
         +xi*cf^3*G10*rat(-4*ep^5+28*ep^4-61*ep^3+58*ep^2-25*ep+4,9*
         ep^5-9*ep^4+2*ep^3)
         +xi*cf^3*G10*G20*rat(8*ep^5-52*ep^4+98*ep^3-79*ep^2+29*ep-4,24
         *ep^5-22*ep^4+4*ep^3)
         +xi*tf*nf*cf*ca*G10*G20*rat(96*ep^7-296*ep^6+328*ep^5-170*ep^4
         +82*ep^3-68*ep^2+34*ep-6,432*ep^9-540*ep^8-552*ep^7+597*ep^6+
         48*ep^5-111*ep^4+18*ep^3)
         +xi*tf*nf*cf^2*G10*rat(-8*ep^4+28*ep^3-36*ep^2+20*ep-4,9*ep^5-
         7*ep^3+2*ep^2)
         +xi*tf*nf*cf^2*G10*G20*rat(8*ep^4-24*ep^3+26*ep^2-12*ep+2,12*
         ep^5+ep^4-9*ep^3+2*ep^2)
         +xi^2*cf*ca^2*G20*rat(-24*ep^7+296*ep^6-484*ep^5+161*ep^4+137*
         ep^3-108*ep^2+23*ep-1,384*ep^7+96*ep^6-48*ep^5)
         +xi^2*cf*ca^2*G10*rat(-40*ep^7+36*ep^6+30*ep^5-29*ep^4-7*ep^3+
         16*ep^2-7*ep+1,192*ep^8+224*ep^7-32*ep^5)
         +xi^2*cf*ca^2*G10*G20*rat(1152*ep^10-5424*ep^9+7440*ep^8-704*
         ep^7-6352*ep^6+4943*ep^5-577*ep^4-764*ep^3+319*ep^2-31*ep-2,
         6912*ep^10+1728*ep^9-6240*ep^8+192*ep^7+1056*ep^6-192*ep^5)
         +xi^2*cf^2*ca*rat(2*ep^3-5*ep^2+4*ep-1,ep^4)
         +xi^2*cf^2*ca*G20*rat(-12*ep^4+28*ep^3-23*ep^2+8*ep-1,8*ep^5-2
         *ep^4)
         +xi^2*cf^2*ca*G10*rat(4*ep^6-20*ep^5+31*ep^4-13*ep^3-9*ep^2+9*
         ep-2,6*ep^6+4*ep^5-2*ep^4)
         +xi^2*cf^2*ca*G10*G20*rat(-8*ep^6+36*ep^5-46*ep^4+11*ep^3+16*
         ep^2-11*ep+2,16*ep^6+12*ep^5-4*ep^4)
         +xi^3*cf*ca^2*G20*rat(8*ep^4-16*ep^3+8*ep^2+ep-1,384*ep^4+96*
         ep^3-48*ep^2)
         +xi^3*cf*ca^2*G10*G20*rat(-64*ep^7+88*ep^6+76*ep^5-174*ep^4+65
         *ep^3+28*ep^2-23*ep+4,1152*ep^7+1056*ep^6-336*ep^5-192*ep^4+48
         *ep^3)
         +xi^3*cf^2*ca*G10*rat(-4*ep^5+8*ep^4+ep^3-12*ep^2+9*ep-2,12*
         ep^5+8*ep^4-4*ep^3)
         +xi^3*cf^2*ca*G10*G20*rat(8*ep^5-12*ep^4-6*ep^3+19*ep^2-11*ep+
         2,32*ep^5+24*ep^4-8*ep^3)
         +xi^3*cf^3*rat(-ep^3+3*ep^2-3*ep+1,ep^3)
         +xi^3*cf^3*G10*rat(4*ep^4-12*ep^3+13*ep^2-6*ep+1,3*ep^4-ep^3)
         +xi^3*cf^3*G10*G20*rat(-8*ep^4+20*ep^3-18*ep^2+7*ep-1,24*ep^4-
         6*ep^3)
         +Master(no)*cf*ca^2*rat(ep^4+ep^3-2*ep,8*ep-2)
         +Master(no)*cf^2*ca*rat(-3*ep^4-3*ep^3+6*ep,8*ep-2)
         +Master(no)*cf^3*rat(ep^4+ep^3-2*ep,4*ep-1)
         +Master(t105)*cf*ca^2*rat(-1408*ep^8+64*ep^7+6960*ep^6-6140*
         ep^5+704*ep^4-1209*ep^3+915*ep^2+225*ep-111,768*ep^6-1216*ep^5
         -64*ep^4+272*ep^3-48*ep^2)
         +Master(t105)*cf^2*ca*rat(132*ep^6+130*ep^5-370*ep^4+15*ep^3+
         120*ep^2-25*ep-2,24*ep^4-14*ep^3+2*ep^2)
         +Master(t105)*cf^3*rat(-44*ep^5-46*ep^4+112*ep^3+14*ep^2-48*ep
         +12,12*ep^3-7*ep^2+ep)
         +Master(t105)*tf*nf*cf*ca*rat(-4*ep^4-2*ep^3-4*ep^2+18*ep-10,
         12*ep^4-16*ep^3-5*ep^2+3*ep)
         +Master(t105)*xi*cf*ca^2*rat(48*ep^6-20*ep^5-132*ep^4-9*ep^3+
         149*ep^2-33*ep-3,96*ep^5-128*ep^4-40*ep^3+24*ep^2)
         +Master(t105)*xi*cf^2*ca*rat(-2*ep^3+3*ep^2-3*ep+2,2*ep^2)
         +Master(t105)*xi*tf*nf*cf*ca*rat(-2*ep^2+4*ep-2,2*ep^2-3*ep)
         +Master(t105)*xi^2*cf*ca^2*rat(2*ep^3-ep^2-2*ep+1,32*ep^3+16*
         ep^2)
         )
      +a^4*(
         +G30*[d4FA/nr]*rat(-294000*ep^10-922528*ep^9-303684*ep^8+
         770622*ep^7+1468845*ep^6-1372098*ep^5-44529*ep^4+271553*ep^3-
         46065*ep^2-9072*ep+2092,4800*ep^10-1280*ep^9-576*ep^8+128*ep^7
         )
         +G20*[d4FA/nr]*rat(720645120*ep^14+1951720128*ep^13-27417264*
         ep^12-1183434504*ep^11-4268053224*ep^10+4372643268*ep^9+
         88147296*ep^8-1139851733*ep^7+184219319*ep^6+112034540*ep^5-
         26310024*ep^4-4840967*ep^3+1423613*ep^2+53060*ep-22180,6480000
         *ep^14-2592000*ep^13-1384200*ep^12+553680*ep^11+90000*ep^10-
         36000*ep^9-1800*ep^8+720*ep^7)
         +G20*G30*[d4FA/nr]*rat(6559690752*ep^16+20756643840*ep^15-
         2570343424*ep^14+41817054336*ep^13-145437040864*ep^12+
         117993862508*ep^11-15612767290*ep^10-20786274416*ep^9+
         9422577667*ep^8-445504964*ep^7-632434364*ep^6+165218909*ep^5+
         5378390*ep^4-9737784*ep^3+1065793*ep^2+196281*ep-33710,
         414720000*ep^16-165888000*ep^15-114508800*ep^14+45803520*ep^13
         +11296800*ep^12-4518720*ep^11-475200*ep^10+190080*ep^9+7200*
         ep^8-2880*ep^7)
         +G10*[d4FA/nr]*rat(-5161984*ep^12-9310720*ep^11+8433360*ep^10-
         9182052*ep^9+39128226*ep^8-36747418*ep^7+6660048*ep^6+4553990*
         ep^5-1484583*ep^4-239854*ep^3+111355*ep^2+160*ep-1836,240000*
         ep^12-116000*ep^11-21600*ep^10+12640*ep^9+480*ep^8-320*ep^7)
         +G10*G30*[d4FA/nr]*rat(970067902464*ep^17+873324011520*ep^16-
         3063926326272*ep^15+1132217800704*ep^14-5952801932352*ep^13+
         13357724967136*ep^12-8544856682288*ep^11-422755795768*ep^10+
         2310154781080*ep^9-557848442980*ep^8-172781729090*ep^7+
         76775094675*ep^6+2307241532*ep^5-3758951714*ep^4+129664010*
         ep^3+81876799*ep^2-2669644*ep-809812,6635520000*ep^17-
         9289728000*ep^16+822067200*ep^15+2564997120*ep^14-552107520*
         ep^13-253048320*ep^12+64696320*ep^11+10644480*ep^10-2926080*
         ep^9-161280*ep^8+46080*ep^7)
         +G10*G20*[d4FA/nr]*rat(-84065181696*ep^17+1917649152*ep^16+
         286542781632*ep^15-480468622416*ep^14+1136265870084*ep^13-
         2056946406300*ep^12+1865642340545*ep^11-722476031733*ep^10-
         50842006871*ep^9+145707039673*ep^8-42408114216*ep^7-1499823202
         *ep^6+2936747569*ep^5-407048835*ep^4-41370931*ep^3+13192961*
         ep^2-581316*ep-34100,933120000*ep^17-1850688000*ep^16+
         1013731200*ep^15+68735520*ep^14-215058240*ep^13+44059680*ep^12
         +9944640*ep^11-4021920*ep^10+95040*ep^9+90720*ep^8-8640*ep^7)
         +G10*G20*G30*[d4FA/nr]*rat(-981832679424*ep^18-477237768192*
         ep^17+4318813099008*ep^16-6187515279360*ep^15+14164881159360*
         ep^14-25650087146784*ep^13+22105733936080*ep^12-6683493657464*
         ep^11-2557884738184*ep^10+2549161731436*ep^9-556447826578*ep^8
         -105631058957*ep^7+66962041689*ep^6-6016734442*ep^5-2159020496
         *ep^4+493946171*ep^3+42589*ep^2-8733208*ep+686756,59719680000*
         ep^18-103514112000*ep^17+35267788800*ep^16+20618772480*ep^15-
         12663959040*ep^14-621112320*ep^13+1341411840*ep^12-98288640*
         ep^11-58268160*ep^10+7326720*ep^9+898560*ep^8-138240*ep^7)
         +G10^2*[d4FA/nr]*rat(-139447554048*ep^18-203486948352*ep^17+
         482471316480*ep^16+142954078976*ep^15+484999394432*ep^14-
         2042089882464*ep^13+1626185377488*ep^12-95112580824*ep^11-
         398327860100*ep^10+131581432860*ep^9+27042920420*ep^8-
         18276292891*ep^7+205818317*ep^6+1106482584*ep^5-102085318*ep^4
         -32431871*ep^3+4527809*ep^2+346462*ep-59960,1658880000*ep^18-
         2875392000*ep^17+979660800*ep^16+572743680*ep^15-351776640*
         ep^14-17253120*ep^13+37261440*ep^12-2730240*ep^11-1618560*
         ep^10+203520*ep^9+24960*ep^8-3840*ep^7)
         +cf*ca^3*rat(-8*ep^7-56*ep^6-86*ep^5+100*ep^4+105*ep^3-155*
         ep^2+57*ep-7,8*ep^7)
         +cf*ca^3*G30*rat(23610432*ep^12-10792768*ep^11-136451184*ep^10
         +59808624*ep^9+303678588*ep^8-207466188*ep^7-202524249*ep^6+
         242986505*ep^5-59816382*ep^4-15058059*ep^3+8291083*ep^2-774714
         *ep-41328,921600*ep^12-3010560*ep^11+2700288*ep^10-196608*ep^9
         -322560*ep^8+55296*ep^7)
         +cf*ca^3*G20*rat(-45889708032*ep^17+29728970496*ep^16+
         224373331392*ep^15-36395581440*ep^14-597920825760*ep^13+
         109581105360*ep^12+809992362516*ep^11-461920920392*ep^10-
         203830161494*ep^9+187091259390*ep^8+4542914443*ep^7-
         26874273653*ep^6+2643950791*ep^5+1643815818*ep^4-240271023*
         ep^3-40459697*ep^2+5962623*ep+252054,1244160000*ep^17-
         3608064000*ep^16+1911513600*ep^15+1797154560*ep^14-1007683200*
         ep^13-269369280*ep^12+149489280*ep^11+15258240*ep^10-8380800*
         ep^9-285120*ep^8+155520*ep^7)
         +cf*ca^3*G20*G30*rat(-4244224352256*ep^21+1493413926912*ep^20+
         28418005507584*ep^19-29444135886464*ep^18+5352751022400*ep^17-
         50739106496688*ep^16+27809557124272*ep^15+116272119151512*
         ep^14-124236141781760*ep^13-5661258198641*ep^12+54107495881986
         *ep^11-16954732431774*ep^10-5965999291090*ep^9+3673287391253*
         ep^8-7221172051*ep^7-292177126754*ep^6+33466118418*ep^5+
         11077998192*ep^4-2093869971*ep^3-165386900*ep^2+41553708*ep+
         200592,477757440000*ep^21-1226244096000*ep^20-76175769600*
         ep^19+1935085731840*ep^18-643367301120*ep^17-808645662720*
         ep^16+321282892800*ep^15+137233128960*ep^14-57090147840*ep^13-
         10960358400*ep^12+4639610880*ep^11+410918400*ep^10-175357440*
         ep^9-5806080*ep^8+2488320*ep^7)
         +cf*ca^3*G10*rat(118595584*ep^16-527081472*ep^15+1021265152*
         ep^14-117016704*ep^13-4696920368*ep^12+8920628200*ep^11+
         1356212228*ep^10-10622509434*ep^9+4610540778*ep^8+1678956360*
         ep^7-1405202626*ep^6+111726353*ep^5+97377507*ep^4-21055275*
         ep^3-1046791*ep^2+625248*ep-42588,92160000*ep^16-67584000*
         ep^15-158438400*ep^14+56079360*ep^13+44686080*ep^12-14423040*
         ep^11-3363840*ep^10+1067520*ep^9+72960*ep^8-23040*ep^7)
         +cf*ca^3*G10*G30*rat(-207177921331200*ep^22+415614608105472*
         ep^21+914431635302400*ep^20-2632486231915008*ep^19+
         1261130098870656*ep^18-340441773104832*ep^17+2270175957534784*
         ep^16+101139285138496*ep^15-5475663017255720*ep^14+
         4496706974624772*ep^13+463886236768584*ep^12-1891301430122808*
         ep^11+499335359585296*ep^10+243703148075488*ep^9-
         120888859898369*ep^8-9142891656195*ep^7+11298415266024*ep^6-
         355176199194*ep^5-515346038405*ep^4+29901954565*ep^3+
         12113227894*ep^2-478740756*ep-130591944,3822059520000*ep^22-
         13632012288000*ep^21+9200546611200*ep^20+16090092011520*ep^19-
         20627624263680*ep^18-1322226892800*ep^17+9039428444160*ep^16-
         1472398110720*ep^15-1554586214400*ep^14+369038315520*ep^13+
         124799754240*ep^12-33829539840*ep^11-4690206720*ep^10+
         1356410880*ep^9+66355200*ep^8-19906560*ep^7)
         +cf*ca^3*G10*G20*rat(34985784508416*ep^22-108032180613120*
         ep^21-54747346408704*ep^20+598861231142400*ep^19-
         1001980137380016*ep^18+939249111439056*ep^17-462973190214960*
         ep^16-609701583478580*ep^15+1590752265455523*ep^14-
         1268632588646888*ep^13+133487640310682*ep^12+418721748263056*
         ep^11-241091774276230*ep^10+4893585823478*ep^9+36267887477576*
         ep^8-9317779341694*ep^7-1562389318997*ep^6+913790591042*ep^5-
         31844061530*ep^4-33668358582*ep^3+3692357104*ep^2+417352632*ep
         -63188064,1074954240000*ep^22-4461060096000*ep^21+
         4980919910400*ep^20+2417557155840*ep^19-7914354739200*ep^18+
         3540552145920*ep^17+1781159984640*ep^16-1706848381440*ep^15+
         127522045440*ep^14+217653972480*ep^13-53910904320*ep^12-
         7736808960*ep^11+3786600960*ep^10-125452800*ep^9-77137920*ep^8
         +7464960*ep^7)
         +cf*ca^3*G10*G20*G30*rat(621966612234240*ep^25-
         1413282755616768*ep^24-3587577117161472*ep^23+
         13917031559659008*ep^22-12672119614313088*ep^21-
         2035694942183616*ep^20+15299698633717056*ep^19-
         30272163391719360*ep^18+36529015839227992*ep^17-
         6870421001004124*ep^16-32395197759868936*ep^15+
         32982367291399648*ep^14-6636368953547652*ep^13-
         7798932803595564*ep^12+5185452995865295*ep^11-443818139891611*
         ep^10-610894209858553*ep^9+206987370267529*ep^8+7296184810269*
         ep^7-14871274840737*ep^6+1829641683169*ep^5+355646405123*ep^4-
         90613394512*ep^3+280302952*ep^2+1264350192*ep-77838480,
         103195607040000*ep^25-368064331776000*ep^24+168151508582400*
         ep^23+743637099479040*ep^22-831949407682560*ep^21-
         318388778680320*ep^20+773785229598720*ep^19-135753729822720*
         ep^18-239735186472960*ep^17+95120965509120*ep^16+
         27181515202560*ep^15-17990719488000*ep^14-533200527360*ep^13+
         1495841955840*ep^12-102691307520*ep^11-57163345920*ep^10+
         6745006080*ep^9+816168960*ep^8-119439360*ep^7)
         +cf*ca^3*G10^2*rat(11097564807168*ep^22-9316430143488*ep^21-
         72461648154624*ep^20+56146470305792*ep^19+186584755635200*
         ep^18-122119258003328*ep^17-301998524666624*ep^16+
         244318293566304*ep^15+196728397458496*ep^14-239020018290888*
         ep^13-2811345018272*ep^12+77263143275618*ep^11-19321281600876*
         ep^10-9193139753036*ep^9+4176469748877*ep^8+288131889904*ep^7-
         352430002731*ep^6+20070321708*ep^5+13207194323*ep^4-1500641218
         *ep^3-192104557*ep^2+25408632*ep+559620,318504960000*ep^22-
         1029832704000*ep^21+458824089600*ep^20+1391152988160*ep^19-
         1238480363520*ep^18-362849587200*ep^17+548114503680*ep^16-
         8385408000*ep^15-94239175680*ep^14+11110026240*ep^13+
         7555599360*ep^12-1248721920*ep^11-283622400*ep^10+54236160*
         ep^9+4008960*ep^8-829440*ep^7)
         +cf^2*ca^2*rat(16*ep^6+80*ep^5+111*ep^4-86*ep^3-130*ep^2+114*
         ep-20,4*ep^6)
         +cf^2*ca^2*G30*rat(-289152*ep^11+308800*ep^10+1379272*ep^9-
         1336664*ep^8-2507134*ep^7+2494860*ep^6+2201466*ep^5-3876572*
         ep^4+1971799*ep^3-411965*ep^2+20904*ep+2412,3200*ep^11-11520*
         ep^10+13216*ep^9-5088*ep^8+576*ep^7)
         +cf^2*ca^2*G20*rat(3355863552*ep^16-8441162880*ep^15-
         6807347104*ep^14+29066232024*ep^13-2656245428*ep^12-
         26375421686*ep^11-24674287261*ep^10+86424822037*ep^9-
         71209651539*ep^8+21731297166*ep^7+1889018887*ep^6-2817912225*
         ep^5+501579061*ep^4+51500140*ep^3-22691992*ep^2+1218144*ep+
         100944,25920000*ep^16-114048000*ep^15+180655200*ep^14-
         120646080*ep^13+24475320*ep^12+8095320*ep^11-3969720*ep^10+
         200520*ep^9+108000*ep^8-12960*ep^7)
         +cf^2*ca^2*G20*G30*rat(151197179904*ep^20-130168977408*ep^19-
         992058215424*ep^18+1889115015040*ep^17-2088030237408*ep^16+
         4008783439248*ep^15-3289468266960*ep^14-3220777981452*ep^13+
         6737482076290*ep^12-3300144426454*ep^11-349565628803*ep^10+
         780574559473*ep^9-158798484190*ep^8-49859424494*ep^7+
         20796535521*ep^6+480170437*ep^5-1103419230*ep^4+84964818*ep^3+
         24067916*ep^2-2665368*ep-133776,4976640000*ep^20-15261696000*
         ep^19+6837350400*ep^18+16738467840*ep^17-15070976640*ep^16-
         887904000*ep^15+3790648800*ep^14-465812640*ep^13-361782720*
         ep^12+66720960*ep^11+14968800*ep^10-3204000*ep^9-224640*ep^8+
         51840*ep^7)
         +cf^2*ca^2*G10*rat(-9581568*ep^16+102753280*ep^15-118392512*
         ep^14-222079552*ep^13+622809952*ep^12-814415466*ep^11+
         348674649*ep^10+581172565*ep^9-815591793*ep^8+330514637*ep^7+
         15378793*ep^6-44554579*ep^5+8117507*ep^4+1165839*ep^3-424460*
         ep^2+12916*ep+3072,2880000*ep^16-5472000*ep^15-807200*ep^14+
         5456880*ep^13-2500320*ep^12-131520*ep^11+261120*ep^10-27120*
         ep^9-6400*ep^8+960*ep^7)
         +cf^2*ca^2*G10*G30*rat(3842598445056*ep^21-10830958543872*
         ep^20-7495297883136*ep^19+53170162952640*ep^18-67385405068992*
         ep^17+61497551080016*ep^16-70062611295184*ep^15+9421018933428*
         ep^14+111813274034220*ep^13-134432594242137*ep^12+
         48068559279045*ep^11+14999518680461*ep^10-15592986083857*ep^9+
         2042990113917*ep^8+1375047567663*ep^7-404234821167*ep^6-
         39852844335*ep^5+22989048644*ep^4-29351968*ep^3-554169522*ep^2
         +10501488*ep+5267592,19906560000*ep^21-80953344000*ep^20+
         88396185600*ep^19+39604469760*ep^18-127237777920*ep^17+
         56732290560*ep^16+18714211200*ep^15-17025845760*ep^14+
         416119680*ep^13+1714014720*ep^12-207008640*ep^11-72691200*
         ep^10+11917440*ep^9+1105920*ep^8-207360*ep^7)
         +cf^2*ca^2*G10*G20*rat(-643854790656*ep^21+2484016533504*ep^20
         -1024040320128*ep^19-9885779631360*ep^18+26137420096296*ep^17-
         37661601637116*ep^16+33413444537750*ep^15-3379623259461*ep^14-
         36051689318814*ep^13+48036052378611*ep^12-27512807840805*ep^11
         +4311442273143*ep^10+3494631012140*ep^9-2033486262555*ep^8+
         234173298564*ep^7+119006962164*ep^6-39730906890*ep^5+675824568
         *ep^4+1318976459*ep^3-148952706*ep^2-9595116*ep+1720008,
         5598720000*ep^21-26034048000*ep^20+38959315200*ep^19-
         6888214080*ep^18-37776490560*ep^17+37328621040*ep^16-
         9387435600*ep^15-4196117520*ep^14+2762236080*ep^13-247503600*
         ep^12-157034160*ep^11+38221200*ep^10+611280*ep^9-959040*ep^8+
         77760*ep^7)
         +cf^2*ca^2*G10*G20*G30*rat(-3532369305600*ep^23+7745433228288*
         ep^22+21191436656640*ep^21-84932361263808*ep^20+99805365436800
         *ep^19-36928910206608*ep^18-67040369300320*ep^17+
         198819968008108*ep^16-231814225361464*ep^15+57341201977269*
         ep^14+134880477055218*ep^13-140390356515792*ep^12+
         41872331483597*ep^11+11635893225016*ep^10-10503760968877*ep^9+
         1398583281840*ep^8+626816963013*ep^7-179637021447*ep^6-
         13662156505*ep^5+7942031764*ep^4+76592594*ep^3-181870638*ep^2+
         248904*ep+1990008,179159040000*ep^23-609140736000*ep^22+
         250125926400*ep^21+1129677373440*ep^20-1172701739520*ep^19-
         371649461760*ep^18+890534977920*ep^17-211144216320*ep^16-
         154552631040*ep^15+69000387840*ep^14+7172651520*ep^13-
         7038316800*ep^12+292135680*ep^11+299531520*ep^10-30983040*ep^9
         -4561920*ep^8+622080*ep^7)
         +cf^2*ca^2*G10^2*rat(-1253865111552*ep^23+1709679273984*ep^22+
         7894259647488*ep^21-11493072534912*ep^20-16161932431168*ep^19+
         21225595873120*ep^18+29352135768944*ep^17-35115185694936*ep^16
         -28162083557548*ep^15+44740849918562*ep^14+1256468899013*ep^13
         -24645167480477*ep^12+10555822266306*ep^11+2107795801626*ep^10
         -2450301381763*ep^9+307947726264*ep^8+181534687799*ep^7-
         52646859728*ep^6-3154466594*ep^5+2546126997*ep^4-132856897*
         ep^3-41992484*ep^2+3759972*ep+105984,9953280000*ep^23-
         33841152000*ep^22+13895884800*ep^21+62759854080*ep^20-
         65150096640*ep^19-20647192320*ep^18+49474165440*ep^17-
         11730234240*ep^16-8586257280*ep^15+3833354880*ep^14+398480640*
         ep^13-391017600*ep^12+16229760*ep^11+16640640*ep^10-1721280*
         ep^9-253440*ep^8+34560*ep^7)
         +cf^3*ca*rat(-5*ep^5-19*ep^4-25*ep^3+9*ep^2+27*ep-11,ep^5)
         +cf^3*ca*G30*rat(47328*ep^10+11176*ep^9-189548*ep^8-57762*ep^7
         +312762*ep^6+6413*ep^5-295691*ep^4+202344*ep^3-52292*ep^2+4224
         *ep+144,400*ep^10-840*ep^9+392*ep^8-48*ep^7)
         +cf^3*ca*G20*rat(-582663456*ep^15+670871784*ep^14+1945858108*
         ep^13-1672703612*ep^12-3809544698*ep^11+3465370110*ep^10+
         3615465421*ep^9-6131957054*ep^8+2888223550*ep^7-204530500*ep^6
         -254176333*ep^5+71301048*ep^4+1319648*ep^3-2616400*ep^2+230608
         *ep+5952,3240000*ep^15-9396000*ep^14+8487900*ep^13-2348910*
         ep^12-463950*ep^11+315990*ep^10-22230*ep^9-8280*ep^8+1080*ep^7
         )
         +cf^3*ca*G20*G30*rat(-22830543360*ep^18+1568560896*ep^17+
         144247942944*ep^16-251485512912*ep^15+442453213840*ep^14-
         816883549696*ep^13+808324821558*ep^12-309302528299*ep^11-
         59396139306*ep^10+83747979317*ep^9-16239606203*ep^8-4911997685
         *ep^7+2109696612*ep^6+2850133*ep^5-105520215*ep^4+11233966*
         ep^3+2034634*ep^2-323880*ep-6264,622080000*ep^18-1596672000*
         ep^17+989452800*ep^16+192026880*ep^15-303679440*ep^14+25212600
         *ep^13+30918240*ep^12-4948560*ep^11-1319760*ep^10+257400*ep^9+
         20160*ep^8-4320*ep^7)
         +cf^3*ca*G10*rat(6608640*ep^15-35630176*ep^14+41399688*ep^13+
         1446604*ep^12-9700114*ep^11+65755325*ep^10-197975456*ep^9+
         209557128*ep^8-88692864*ep^7+1439295*ep^6+10743974*ep^5-
         2590168*ep^4-208716*ep^3+131792*ep^2-9080*ep-528,720000*ep^15-
         2088000*ep^14+1886200*ep^13-521980*ep^12-103100*ep^11+70220*
         ep^10-4940*ep^9-1840*ep^8+240*ep^7)
         +cf^3*ca*G10*G30*rat(-430864911360*ep^19+1034259577344*ep^18+
         548029470528*ep^17-3648967004224*ep^16+5306610537744*ep^15-
         8132652185456*ep^14+12145842249908*ep^13-10305655462864*ep^12+
         3143289846413*ep^11+1336943463642*ep^10-1241396531551*ep^9+
         176285936108*ep^8+104399764559*ep^7-34624782908*ep^6-
         1883806721*ep^5+1810787188*ep^4-76325576*ep^3-35331462*ep^2+
         2106056*ep+202632,1658880000*ep^19-5916672000*ep^18+6896332800
         *ep^17-2126469120*ep^16-1321883520*ep^15+877045440*ep^14+
         15215040*ep^13-95644800*ep^12+9676800*ep^11+4205760*ep^10-
         632640*ep^9-65280*ep^8+11520*ep^7)
         +cf^3*ca*G10*G20*rat(18219990528*ep^19-59979048768*ep^18+
         22221834576*ep^17+186989966832*ep^16-527284925296*ep^15+
         955578918406*ep^14-1281651419082*ep^13+1144257021857*ep^12-
         584297044844*ep^11+90438501719*ep^10+72320346064*ep^9-
         45044901933*ep^8+7070896042*ep^7+1938026779*ep^6-882242278*
         ep^5+66856060*ep^4+19830030*ep^3-3777616*ep^2+73460*ep+15864,
         116640000*ep^19-484056000*ep^18+744584400*ep^17-497296260*
         ep^16+81218250*ep^15+72344340*ep^14-37572030*ep^13+2311380*
         ep^12+2344230*ep^11-517140*ep^10-13770*ep^9+13680*ep^8-1080*
         ep^7)
         +cf^3*ca*G10*G20*G30*rat(350872556544*ep^21-529294666752*ep^20
         -2162972603712*ep^19+7064799924672*ep^18-9844090579472*ep^17+
         9676999130352*ep^16-4714572005220*ep^15-6294059936376*ep^14+
         13837719347075*ep^13-10287004114964*ep^12+2523475257474*ep^11+
         1029310031424*ep^10-789906621940*ep^9+106409756362*ep^8+
         44850108510*ep^7-14008481038*ep^6-524249767*ep^5+547259610*
         ep^4-16826012*ep^3-9321202*ep^2+240520*ep+81912,14929920000*
         ep^21-43296768000*ep^20+21590323200*ep^19+39989790720*ep^18-
         45344764800*ep^17+6341515200*ep^16+9364858560*ep^15-3400649280
         *ep^14-532422720*ep^13+382847040*ep^12-9489600*ep^11-17000640*
         ep^10+1609920*ep^9+264960*ep^8-34560*ep^7)
         +cf^3*ca*G10^2*rat(211809415680*ep^21-226571464320*ep^20-
         990832061568*ep^19+1010317934400*ep^18+1832326586192*ep^17-
         1578695296104*ep^16-2785099362400*ep^15+3055455122840*ep^14+
         1091307803235*ep^13-2651953202454*ep^12+975960467960*ep^11+
         272069396512*ep^10-261043993458*ep^9+30162621370*ep^8+
         19910660432*ep^7-5677785234*ep^6-337038337*ep^5+277492868*ep^4
         -15711104*ep^3-4490478*ep^2+449368*ep+6600,1244160000*ep^21-
         3608064000*ep^20+1799193600*ep^19+3332482560*ep^18-3778730400*
         ep^17+528459600*ep^16+780404880*ep^15-283387440*ep^14-44368560
         *ep^13+31903920*ep^12-790800*ep^11-1416720*ep^10+134160*ep^9+
         22080*ep^8-2880*ep^7)
         +cf^4*rat(2*ep^4+6*ep^3+8*ep^2-7,ep^4)
         +cf^4*G30*rat(-2916*ep^8-5150*ep^7+4062*ep^6+10726*ep^5-5484*
         ep^4-7875*ep^3+7505*ep^2-2306*ep+244,50*ep^8-30*ep^7+4*ep^6)
         +cf^4*G20*rat(80425800*ep^13+49056642*ep^12-210757588*ep^11-
         208113480*ep^10+465173414*ep^9+11439240*ep^8-382821580*ep^7+
         246952332*ep^6-38349758*ep^5-16550950*ep^4+6591584*ep^3-190056
         *ep^2-212880*ep+25504,810000*ep^13-1134000*ep^12+420975*ep^11+
         44235*ep^10-49635*ep^9+4545*ep^8+1260*ep^7-180*ep^6)
         +cf^4*G20*G30*rat(1348050816*ep^16+2735117568*ep^15-5944169112
         *ep^14+4539123376*ep^13-14199343672*ep^12+22638884437*ep^11-
         12582713551*ep^10-260100339*ep^9+2738151146*ep^8-747627054*
         ep^7-119151372*ep^6+79010697*ep^5-4453294*ep^4-3353561*ep^3+
         560195*ep^2+49716*ep-13516,77760000*ep^16-82944000*ep^15-
         734400*ep^14+22901760*ep^13-3607290*ep^12-2259360*ep^11+475740
         *ep^10+95040*ep^9-22410*ep^8-1440*ep^7+360*ep^6)
         +cf^4*G10*rat(-955744*ep^13-40136*ep^12+1605596*ep^11+4042078*
         ep^10-8177689*ep^9+1558243*ep^8+5625093*ep^7-4776753*ep^6+
         1063811*ep^5+307511*ep^4-162217*ep^3+6137*ep^2+5894*ep-736,
         90000*ep^13-126000*ep^12+46775*ep^11+4915*ep^10-5515*ep^9+505*
         ep^8+140*ep^7-20*ep^6)
         +cf^4*G10*G30*rat(83068436736*ep^17-46485201024*ep^16-
         222505525296*ep^15+178963438176*ep^14-105092566560*ep^13+
         677783035724*ep^12-1057290473937*ep^11+554169206421*ep^10+
         40191924966*ep^9-143236754691*ep^8+36820822032*ep^7+8643003695
         *ep^6-4815568716*ep^5+118154511*ep^4+210720621*ep^3-21625752*
         ep^2-3048246*ep+421340,622080000*ep^17-1285632000*ep^16+
         657676800*ep^15+189089280*ep^14-212072400*ep^13+10783440*ep^12
         +21880800*ep^11-3045600*ep^10-939600*ep^9+167760*ep^8+14400*
         ep^7-2880*ep^6)
         +cf^4*G10*G20*rat(-7258667904*ep^17+8865007200*ep^16+
         16320651408*ep^15-39652346232*ep^14+66796615908*ep^13-
         141356286627*ep^12+194413899472*ep^11-141089082748*ep^10+
         42511904509*ep^9+8349478199*ep^8-10577863049*ep^7+2645260421*
         ep^6+200308133*ep^5-218038088*ep^4+30842069*ep^3+2710459*ep^2-
         1056946*ep+75016,87480000*ep^17-231822000*ep^16+210705300*
         ep^15-56914245*ep^14-24457680*ep^13+17571735*ep^12-1821420*
         ep^11-998595*ep^10+260280*ep^9+2565*ep^8-6480*ep^7+540*ep^6)
         +cf^4*G10*G20*G30*rat(-60991854336*ep^18+21944162304*ep^17+
         345382321392*ep^16-766408978224*ep^15+1213234207392*ep^14-
         1885370272644*ep^13+2081040307145*ep^12-1272600768240*ep^11+
         259951384275*ep^10+147707483385*ep^9-102089225271*ep^8+
         14334990357*ep^7+5431309463*ep^6-1936443159*ep^5+23555874*ep^4
         +64495347*ep^3-6549714*ep^2-505926*ep+76580,5598720000*ep^18-
         13436928000*ep^17+9775987200*ep^16-271226880*ep^15-2475919440*
         ep^14+733268160*ep^13+164576880*ep^12-93052800*ep^11+680400*
         ep^10+4328640*ep^9-373680*ep^8-69120*ep^7+8640*ep^6)
         +cf^4*G10^2*rat(-13560630912*ep^18+5944285536*ep^17+
         44063433360*ep^16-9411704976*ep^15-90678010080*ep^14+
         43581191838*ep^13+94983185697*ep^12-110938916180*ep^11+
         30583580974*ep^10+14149380029*ep^9-10275340076*ep^8+919222793*
         ep^7+819541380*ep^6-216292261*ep^5-14423989*ep^4+10816723*ep^3
         -640342*ep^2-170702*ep+19188,155520000*ep^18-373248000*ep^17+
         271555200*ep^16-7534080*ep^15-68775540*ep^14+20368560*ep^13+
         4571580*ep^12-2584800*ep^11+18900*ep^10+120240*ep^9-10380*ep^8
         -1920*ep^7+240*ep^6)
         +nf*G30*[d4FF/nr]*rat(2754*ep^8-1140*ep^7-9969*ep^6+12734*ep^5
         -2976*ep^4-3242*ep^3+2299*ep^2-532*ep+40,75*ep^10-95*ep^9+11*
         ep^8+11*ep^7-2*ep^6)
         +nf*G20*[d4FF/nr]*rat(-69980544*ep^12+10099488*ep^11+242216416
         *ep^10-256295008*ep^9+10891368*ep^8+112123072*ep^7-60788296*
         ep^6+4368928*ep^5+5848920*ep^4-1778080*ep^3+13480*ep^2+61440*
         ep-6784,810000*ep^14-1134000*ep^13+150975*ep^12+242235*ep^11-
         57960*ep^10-15750*ep^9+4275*ep^8+315*ep^7-90*ep^6)
         +nf*G20*G30*[d4FF/nr]*rat(-125257536*ep^14+510365520*ep^13-
         1516588896*ep^12+2772011552*ep^11-2746481416*ep^10+1383393508*
         ep^9-244389401*ep^8-55565291*ep^7+17263600*ep^6+6187150*ep^5-
         2228459*ep^4-85081*ep^3+85772*ep^2-7198*ep+176,12960000*ep^16-
         18144000*ep^15+1605600*ep^14+5009760*ep^13-1078335*ep^12-
         494235*ep^11+126360*ep^10+20790*ep^9-5715*ep^8-315*ep^7+90*
         ep^6)
         +nf*G10*[d4FF/nr]*rat(169952*ep^10+59056*ep^9-611564*ep^8+
         531383*ep^7-48045*ep^6-164508*ep^5+110376*ep^4-28371*ep^3-559*
         ep^2+1704*ep-224,7500*ep^12-11125*ep^11+2950*ep^10+1070*ep^9-
         380*ep^8-25*ep^7+10*ep^6)
         +nf*G10*G30*[d4FF/nr]*rat(-6312144384*ep^14+6686903040*ep^13+
         16200850432*ep^12-30672353640*ep^11+13205952060*ep^10+
         5265333562*ep^9-5447042671*ep^8+535203658*ep^7+636814431*ep^6-
         185946014*ep^5-8533481*ep^4+8720742*ep^3-665107*ep^2-76068*ep+
         7440,69120000*ep^16-96768000*ep^15+8563200*ep^14+26718720*
         ep^13-5751120*ep^12-2635920*ep^11+673920*ep^10+110880*ep^9-
         30480*ep^8-1680*ep^7+480*ep^6)
         +nf*G10*G20*[d4FF/nr]*rat(575832960*ep^14-1218167328*ep^13-
         28374048*ep^12+1713361940*ep^11-1012814204*ep^10-641457725*
         ep^9+930226113*ep^8-346105811*ep^7-2936249*ep^6+37326773*ep^5-
         9727089*ep^4+316911*ep^3+255493*ep^2-44040*ep+2304,9720000*
         ep^16-19278000*ep^15+10559700*ep^14+715995*ep^13-2240190*ep^12
         +458955*ep^11+103590*ep^10-41895*ep^9+990*ep^8+945*ep^7-90*
         ep^6)
         +nf*G10*G20*G30*[d4FF/nr]*rat(4621121280*ep^15-14669924544*
         ep^14+22555604640*ep^13-29578758472*ep^12+37304831812*ep^11-
         35395305886*ep^10+21933992105*ep^9-8408754859*ep^8+1767804707*
         ep^7-48196177*ep^6-96790029*ep^5+34291523*ep^4-4838839*ep^3-
         247633*ep^2+159764*ep-13392,622080000*ep^17-1078272000*ep^16+
         367372800*ep^15+214778880*ep^14-131916240*ep^13-6469920*ep^12+
         13973040*ep^11-1023840*ep^10-606960*ep^9+76320*ep^8+9360*ep^7-
         1440*ep^6)
         +nf*G10^2*[d4FF/nr]*rat(1040004288*ep^14-411288336*ep^13-
         2861865592*ep^12+3045772132*ep^11+227740862*ep^10-1722627228*
         ep^9+797330911*ep^8+40010138*ep^7-125463505*ep^6+27492056*ep^5
         +3464977*ep^4-1978830*ep^3+131195*ep^2+33028*ep-4096,17280000*
         ep^16-24192000*ep^15+2140800*ep^14+6679680*ep^13-1437780*ep^12
         -658980*ep^11+168480*ep^10+27720*ep^9-7620*ep^8-420*ep^7+120*
         ep^6)
         +tf*nf*cf*ca^2*G30*rat(-3168*ep^11+63792*ep^10-200520*ep^9+
         56928*ep^8+597500*ep^7-947625*ep^6+385414*ep^5+276283*ep^4-
         337093*ep^3+131083*ep^2-22428*ep+1548,14400*ep^12-61440*ep^11+
         89232*ep^10-45264*ep^9-1968*ep^8+5904*ep^7-864*ep^6)
         +tf*nf*cf*ca^2*G20*rat(69672960*ep^16-1348319232*ep^15+
         2149869504*ep^14+2937334352*ep^13-7428508456*ep^12-362317432*
         ep^11+11078118746*ep^10-8945113123*ep^9+726473023*ep^8+
         1947336580*ep^7-761529029*ep^6-7836845*ep^5+56725087*ep^4-
         10999016*ep^3-203071*ep^2+412716*ep-50364,77760000*ep^17-
         303264000*ep^16+344973600*ep^15-7147440*ep^14-175302360*ep^13+
         46144620*ep^12+26178660*ep^11-8389440*ep^10-1477440*ep^9+
         505980*ep^8+27540*ep^7-9720*ep^6)
         +tf*nf*cf*ca^2*G20*G30*rat(21560463360*ep^21-102252506112*
         ep^20+108625397760*ep^19+292201159296*ep^18-860113234752*ep^17
         +605705663104*ep^16+282907735960*ep^15-380228945516*ep^14-
         165042725186*ep^13+208231026261*ep^12+100090920516*ep^11-
         154783460706*ep^10+38732516262*ep^9+13527622349*ep^8-
         7673593702*ep^7+462716436*ep^6+291985752*ep^5-38911912*ep^4-
         1657234*ep^3-143160*ep^2+24264*ep+12960,14929920000*ep^22-
         53250048000*ep^21+35939635200*ep^20+62851921920*ep^19-
         80576657280*ep^18-5164948800*ep^17+35310267360*ep^16-
         5751555120*ep^15-6072602400*ep^14+1441555920*ep^13+487499040*
         ep^12-132146640*ep^11-18321120*ep^10+5298480*ep^9+259200*ep^8-
         77760*ep^7)
         +tf*nf*cf*ca^2*G10*rat(1680000*ep^14+5173024*ep^13-4411456*
         ep^12-10534640*ep^11+10049900*ep^10+10240534*ep^9-8834239*ep^8
         -6353880*ep^7+7479525*ep^6-1901210*ep^5-331389*ep^4+276820*
         ep^3-34005*ep^2-9608*ep+1824,720000*ep^15-1068000*ep^14-976800
         *ep^13+1431720*ep^12+268920*ep^11-394560*ep^10-12240*ep^9+
         31560*ep^8+120*ep^7-720*ep^6)
         +tf*nf*cf*ca^2*G10*G30*rat(-96082329600*ep^20-31033774080*
         ep^19+1173246971904*ep^18-600524454912*ep^17-3952738292288*
         ep^16+3769560598944*ep^15+4432490145792*ep^14-6492275268808*
         ep^13-1408534176160*ep^12+5669697849852*ep^11-2328668989979*
         ep^10-789209876097*ep^9+768756846293*ep^8-78998842851*ep^7-
         70931361179*ep^6+18382125561*ep^5+1938491251*ep^4-1059259665*
         ep^3+40146862*ep^2+19742056*ep-1972896,39813120000*ep^21-
         142000128000*ep^20+95839027200*ep^19+167605125120*ep^18-
         214871086080*ep^17-13773196800*ep^16+94160712960*ep^15-
         15337480320*ep^14-16193606400*ep^13+3844149120*ep^12+
         1299997440*ep^11-352391040*ep^10-48856320*ep^9+14129280*ep^8+
         691200*ep^7-207360*ep^6)
         +tf*nf*cf*ca^2*G10*G20*rat(9369354240*ep^21+13548460032*ep^20-
         200706324480*ep^19+142895807616*ep^18+722742822432*ep^17-
         943658719448*ep^16-722342134876*ep^15+1763486815694*ep^14-
         345423939635*ep^13-1151942852832*ep^12+886390469894*ep^11-
         48105396406*ep^10-203767063316*ep^9+87521922678*ep^8-
         3712623982*ep^7-6217509216*ep^6+1533752887*ep^5-21555510*ep^4-
         40368156*ep^3+6450112*ep^2-457008*ep+17280,11197440000*ep^22-
         46469376000*ep^21+51884582400*ep^20+25182887040*ep^19-
         82441195200*ep^18+36880751520*ep^17+18553749840*ep^16-
         17779670640*ep^15+1328354640*ep^14+2267228880*ep^13-561571920*
         ep^12-80591760*ep^11+39443760*ep^10-1306800*ep^9-803520*ep^8+
         77760*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(859644887040*ep^24-
         2523273762816*ep^23+844885762560*ep^22-6057875990016*ep^21+
         34930427959872*ep^20-44594385518688*ep^19-10029189466720*ep^18
         +55480773037560*ep^17-18557271842344*ep^16-32080468109124*
         ep^15+21008895904613*ep^14+13032470888259*ep^13-17129455404270
         *ep^12+3126851455942*ep^11+3232695261704*ep^10-1648441268816*
         ep^9-28267836726*ep^8+191426315850*ep^7-35826315437*ep^6-
         5420739835*ep^5+2181779708*ep^4-70724764*ep^3-32183120*ep^2+
         2192448*ep+69120,1074954240000*ep^25-3834003456000*ep^24+
         1751578214400*ep^23+7746219786240*ep^22-8666139663360*ep^21-
         3316549777920*ep^20+8060262808320*ep^19-1414101352320*ep^18-
         2497241525760*ep^17+990843390720*ep^16+283140783360*ep^15-
         187403328000*ep^14-5554172160*ep^13+15581687040*ep^12-
         1069701120*ep^11-595451520*ep^10+70260480*ep^9+8501760*ep^8-
         1244160*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(-16349921280*ep^20+135409798656*ep^19
         -147543537024*ep^18-365925991680*ep^17+578711694304*ep^16+
         430951944320*ep^15-1122138032232*ep^14+150218091640*ep^13+
         811419412030*ep^12-514491562376*ep^11-54262571467*ep^10+
         147004605822*ep^9-37581972800*ep^8-8058286432*ep^7+5124284336*
         ep^6-423036874*ep^5-191824746*ep^4+45677932*ep^3-401113*ep^2-
         973008*ep+97992,9953280000*ep^21-32182272000*ep^20+14338252800
         *ep^19+43473530880*ep^18-38702511360*ep^17-11339049600*ep^16+
         17128578240*ep^15-262044000*ep^14-2944974240*ep^13+347188320*
         ep^12+236112480*ep^11-39022560*ep^10-8863200*ep^9+1694880*ep^8
         +125280*ep^7-25920*ep^6)
         +tf*nf*cf^2*ca*G30*rat(1056*ep^11-6384*ep^10+17664*ep^9-30900*
         ep^8+38854*ep^7-36530*ep^6+23897*ep^5-7653*ep^4-2626*ep^3+3098
         *ep^2-680*ep-24,1200*ep^12-5120*ep^11+7436*ep^10-3772*ep^9-164
         *ep^8+492*ep^7-72*ep^6)
         +tf*nf*cf^2*ca*G20*rat(-2936736*ep^15+24918192*ep^14-57703608*
         ep^13+65553468*ep^12-114325516*ep^11+260034636*ep^10-333064142
         *ep^9+191126519*ep^8+4405105*ep^7-66092053*ep^6+32795003*ep^5-
         4531702*ep^4-837258*ep^3+206820*ep^2+19992*ep-5040,972000*
         ep^16-4876200*ep^15+8985060*ep^14-6763590*ep^13+462645*ep^12+
         2167650*ep^11-1055880*ep^10+43740*ep^9+84555*ep^8-21600*ep^7+
         1620*ep^6)
         +tf*nf*cf^2*ca*G20*G30*rat(-65899008*ep^17+202298112*ep^16-
         27735168*ep^15-316424448*ep^14-467512368*ep^13+2241597688*
         ep^12-2386610188*ep^11-67018130*ep^10+2373559514*ep^9-
         2286269732*ep^8+866413535*ep^7+60605999*ep^6-200133947*ep^5+
         86855687*ep^4-17769794*ep^3+1511264*ep^2+33544*ep-10320,
         15552000*ep^18-66355200*ep^17+81358560*ep^16+19108080*ep^15-
         109701000*ep^14+67288500*ep^13+7267140*ep^12-20641320*ep^11+
         6101280*ep^10+494100*ep^9-571500*ep^8+105840*ep^7-6480*ep^6)
         +tf*nf*cf^2*ca*G10*rat(-120*ep^9+64*ep^8+304*ep^7-499*ep^6+298
         *ep^5-134*ep^4-57*ep^3+270*ep^2-200*ep+44,18*ep^10-45*ep^9+13*
         ep^8+39*ep^7-31*ep^6+6*ep^5)
         +tf*nf*cf^2*ca*G10*G30*rat(3283200*ep^15-9891216*ep^14-6209232
         *ep^13+34833816*ep^12+28507784*ep^11-171822865*ep^10+184549183
         *ep^9-19335883*ep^8-103807510*ep^7+75759809*ep^6-6919063*ep^5-
         15821933*ep^4+9084886*ep^3-2279728*ep^2+287392*ep-15360,648000
         *ep^16-2926800*ep^15+4202640*ep^14-620340*ep^13-3890460*ep^12+
         3698760*ep^11-1108200*ep^10-120660*ep^9+145860*ep^8-30960*ep^7
         +2160*ep^6)
         +tf*nf*cf^2*ca*G10*G20*rat(-3839616*ep^17+29589408*ep^16-
         16755168*ep^15-86246928*ep^14-50234688*ep^13+517042246*ep^12-
         570928476*ep^11+18955089*ep^10+253790635*ep^9+15172719*ep^8-
         208263159*ep^7+111998511*ep^6+7774753*ep^5-29584973*ep^4+
         13101363*ep^3-2829512*ep^2+316276*ep-14640,5832000*ep^18-
         25369200*ep^17+32461560*ep^16+5111100*ep^15-42248610*ep^14+
         28383660*ep^13+1410030*ep^12-8296380*ep^11+2794050*ep^10+
         121140*ep^9-245790*ep^8+49680*ep^7-3240*ep^6)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-385565184*ep^20+1966699008*
         ep^19-3799176480*ep^18+4205405040*ep^17-5056757328*ep^16+
         5655193272*ep^15-789159042*ep^14-4232141625*ep^13-1360338272*
         ep^12+10983065291*ep^11-10336521409*ep^10+1636436630*ep^9+
         3613956094*ep^8-2870446695*ep^7+766676669*ep^6+86753245*ep^5-
         113983340*ep^4+31441234*ep^3-3790828*ep^2+140520*ep+5040,
         139968000*ep^21-597196800*ep^20+623363040*ep^19+667563120*
         ep^18-1689529320*ep^17+634557060*ep^16+871527420*ep^15-
         876193380*ep^14+138618540*ep^13+163470420*ep^12-89135100*ep^11
         +9696420*ep^10+4930380*ep^9-1883880*ep^8+257040*ep^7-12960*
         ep^6)
         +tf*nf*cf^2*ca*G10^2*rat(2778048*ep^16-11802288*ep^15+11036568
         *ep^14-472020*ep^13+32719734*ep^12-76836720*ep^11+26011288*
         ep^10+67490969*ep^9-63233117*ep^8-12440056*ep^7+48393660*ep^6-
         32791763*ep^5+11692525*ep^4-2778986*ep^3+570054*ep^2-100176*ep
         +9000,486000*ep^17-1749600*ep^16+1089180*ep^15+2640060*ep^14-
         3618660*ep^13+79260*ep^12+2010660*ep^11-1066620*ep^10+59460*
         ep^9+94740*ep^8-26640*ep^7+2160*ep^6)
         +tf*nf*cf^3*G30*rat(-132*ep^8+498*ep^7-937*ep^6+1150*ep^5-863*
         ep^4+174*ep^3+350*ep^2-328*ep+88,150*ep^9-265*ep^8+42*ep^7+31*
         ep^6-6*ep^5)
         +tf*nf*cf^3*G20*rat(199152*ep^10-978024*ep^9+1753976*ep^8-
         1449856*ep^7+694624*ep^6-530216*ep^5+554360*ep^4-332144*ep^3+
         103104*ep^2-16000*ep+1024,81000*ep^11-271350*ep^10+330255*ep^9
         -193770*ep^8+59085*ep^7-9000*ep^6+540*ep^5)
         +tf*nf*cf^3*G20*G30*rat(2868912*ep^12-3727656*ep^11-4738128*
         ep^10-3907736*ep^9+51450449*ep^8-97034561*ep^7+95081410*ep^6-
         58252300*ep^5+23677987*ep^4-6443303*ep^3+1138178*ep^2-118844*
         ep+5592,972000*ep^13-3175200*ep^12+3610710*ep^11-1723635*ep^10
         +184995*ep^9+144855*ep^8-61605*ep^7+9540*ep^6-540*ep^5)
         +tf*nf*cf^3*G10*rat(80*ep^7-136*ep^6+58*ep^5-138*ep^4+294*ep^3
         -214*ep^2+64*ep-8,18*ep^8-45*ep^7+31*ep^6-6*ep^5)
         +tf*nf*cf^3*G10*G30*rat(-142560*ep^11-281232*ep^10+1974108*
         ep^9-1527848*ep^8-3810193*ep^7+8766333*ep^6-8088213*ep^5+
         4261017*ep^4-1431492*ep^3+324434*ep^2-47750*ep+3396,81000*
         ep^12-244350*ep^11+239805*ep^10-83685*ep^9-5505*ep^8+10695*
         ep^7-2460*ep^6+180*ep^5)
         +tf*nf*cf^3*G10*G20*rat(-241344*ep^11+656976*ep^10-1818168*
         ep^9+4173676*ep^8-3793692*ep^7-1375592*ep^6+5576496*ep^5-
         4902372*ep^4+2215716*ep^3-564304*ep^2+76992*ep-4384,243000*
         ep^12-895050*ep^11+1262115*ep^10-911565*ep^9+371025*ep^8-86085
         *ep^7+10620*ep^6-540*ep^5)
         +tf*nf*cf^3*G10*G20*G30*rat(17698176*ep^15-66324096*ep^14+
         88882272*ep^13-30389232*ep^12-74859600*ep^11+181235486*ep^10-
         249642553*ep^9+224928854*ep^8-123970418*ep^7+34440956*ep^6+
         696255*ep^5-3618002*ep^4+1005892*ep^3-75446*ep^2-10024*ep+1480
         ,8748000*ep^16-28576800*ep^15+25692390*ep^14+8657685*ep^13-
         29960415*ep^12+20590560*ep^11-5296680*ep^10-558135*ep^9+716085
         *ep^8-189990*ep^7+22860*ep^6-1080*ep^5)
         +tf*nf*cf^3*G10^2*rat(-80448*ep^11+169992*ep^10+10524*ep^9-
         274828*ep^8+285546*ep^7-242004*ep^6+296552*ep^5-280444*ep^4+
         158882*ep^3-52428*ep^2+9344*ep-688,20250*ep^12-49275*ep^11+
         18270*ep^10+33780*ep^9-36600*ep^8+14595*ep^7-2640*ep^6+180*
         ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(48*ep^8-240*ep^7+636*ep^6-830*ep^5+
         351*ep^4+234*ep^3-250*ep^2+50*ep+4,300*ep^10-980*ep^9+879*ep^8
         -64*ep^7-105*ep^6+18*ep^5)
         +tf^2*nf^2*cf*ca*G20*rat(-3456*ep^9+12096*ep^8-15360*ep^7+7136
         *ep^6+208*ep^5-296*ep^4+128*ep^3-1104*ep^2+816*ep-168,2592*
         ep^11-7128*ep^10+3276*ep^9+3222*ep^8-1125*ep^7-270*ep^6+81*
         ep^5)
         +tf^2*nf^2*cf*ca*G20*G30*rat(-6912*ep^11+70080*ep^10-257296*
         ep^9+458008*ep^8-431804*ep^7+208126*ep^6-39604*ep^5+3472*ep^4-
         7704*ep^3+4698*ep^2-962*ep+60,86400*ep^13-282240*ep^12+236952*
         ep^11+37188*ep^10-86526*ep^9+16551*ep^8+5094*ep^7-1917*ep^6+
         162*ep^5)
         +tf^2*nf^2*cf*ca*G10*G30*rat(2304*ep^12-22032*ep^11+76392*
         ep^10-131328*ep^9+113034*ep^8-24181*ep^7-47142*ep^6+54102*ep^5
         -29004*ep^4+9645*ep^3-2214*ep^2+340*ep-24,32400*ep^14-113940*
         ep^13+96192*ep^12+65175*ep^11-129348*ep^10+55590*ep^9+180*ep^8
         -5853*ep^7+1440*ep^6-108*ep^5)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-37152*ep^14+228672*ep^13-
         546984*ep^12+422280*ep^11+550572*ep^10-1460124*ep^9+1224275*
         ep^8-313060*ep^7-210459*ep^6+201519*ep^5-71382*ep^4+13233*ep^3
         -1682*ep^2+244*ep-24,291600*ep^16-831060*ep^15+84888*ep^14+
         1505547*ep^13-1061658*ep^12-471303*ep^11+723204*ep^10-218367*
         ep^9-22698*ep^8+25227*ep^7-4968*ep^6+324*ep^5)
         +tf^2*nf^2*cf*ca*G10^2*rat(-2016*ep^10-5280*ep^9+65136*ep^8-
         182064*ep^7+258598*ep^6-218492*ep^5+116168*ep^4-39580*ep^3+
         8586*ep^2-1128*ep+72,8100*ep^12-31860*ep^11+42273*ep^10-20490*
         ep^9+954*ep^8+2184*ep^7-639*ep^6+54*ep^5)
         +tf^2*nf^2*cf^2*G30*rat(-96*ep^7+240*ep^6-16*ep^5-888*ep^4+
         2008*ep^3-2120*ep^2+1080*ep-208,300*ep^9-980*ep^8+879*ep^7-64*
         ep^6-105*ep^5+18*ep^4)
         +tf^2*nf^2*cf^2*G20*rat(96*ep^5-352*ep^4+512*ep^3-384*ep^2+160
         *ep-32,48*ep^7-156*ep^6+144*ep^5-27*ep^4)
         +tf^2*nf^2*cf^2*G20*G30*rat(384*ep^7-2576*ep^6+7144*ep^5-10624
         *ep^4+9136*ep^3-4528*ep^2+1192*ep-128,1200*ep^9-4620*ep^8+6036
         *ep^7-3147*ep^6+693*ep^5-54*ep^4)
         +tf^2*nf^2*cf^2*G10*G30*rat(-384*ep^8+2496*ep^7-7392*ep^6+
         12816*ep^5-13968*ep^4+9648*ep^3-4080*ep^2+960*ep-96,1350*ep^10
         -3735*ep^9+3063*ep^8-629*ep^7-249*ep^6+116*ep^5-12*ep^4)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(13824*ep^14-27552*ep^13-153344
         *ep^12+762512*ep^11-1490240*ep^10+1551614*ep^9-770288*ep^8-
         79646*ep^7+352020*ep^6-201726*ep^5+38664*ep^4+9486*ep^3-6540*
         ep^2+1312*ep-96,97200*ep^16-341820*ep^15+212976*ep^14+482985*
         ep^13-688452*ep^12+78823*ep^11+345802*ep^10-233501*ep^9+40960*
         ep^8+13453*ep^7-7262*ep^6+1212*ep^5-72*ep^4)
         +tf^2*nf^2*cf^2*G10^2*rat(1344*ep^11-6080*ep^10+12928*ep^9-
         20736*ep^8+29564*ep^7-31404*ep^6+19608*ep^5-4264*ep^4-2452*
         ep^3+1956*ep^2-512*ep+48,2700*ep^13-7920*ep^12+1671*ep^11+
         13141*ep^10-10786*ep^9-2370*ep^8+5995*ep^7-2719*ep^6+516*ep^5-
         36*ep^4)
         +tf^3*nf^3*cf*G30*rat(96*ep^5-432*ep^4+768*ep^3-672*ep^2+288*
         ep-48,300*ep^8-980*ep^7+879*ep^6-64*ep^5-105*ep^4+18*ep^3)
         +xi*G30*[d4FA/nr]*rat(96*ep^9-448*ep^8-8848*ep^7+4988*ep^6-
         16920*ep^5+22344*ep^4-5539*ep^3-3134*ep^2+1549*ep-168,480*ep^9
         +64*ep^8-32*ep^7)
         +xi*G20*[d4FA/nr]*rat(1944000*ep^12+41186448*ep^11-5251272*
         ep^10+46170388*ep^9-98321758*ep^8+25846118*ep^7+26481419*ep^6-
         12544995*ep^5-1001740*ep^4+1210236*ep^3-91313*ep^2-31011*ep+
         3992,1296000*ep^13-276840*ep^11+18000*ep^9-360*ep^7)
         +xi*G20*G30*[d4FA/nr]*rat(-22118400*ep^15+258923520*ep^14-
         121820160*ep^13+1261124736*ep^12-2658533312*ep^11+2970565740*
         ep^10-1887175080*ep^9+346484927*ep^8+220825937*ep^7-77780626*
         ep^6-19972529*ep^5+8799893*ep^4+668285*ep^3-402324*ep^2-3561*
         ep+5874,82944000*ep^15-22901760*ep^13+2259360*ep^11-95040*ep^9
         +1440*ep^7)
         +xi*G10*[d4FA/nr]*rat(-68480*ep^9-102120*ep^8+114114*ep^7+
         46133*ep^6-34182*ep^5-21778*ep^4+14319*ep^3-855*ep^2-625*ep+86
         ,12000*ep^11-1000*ep^10-1480*ep^9+40*ep^8+40*ep^7)
         +xi*G10*G30*[d4FA/nr]*rat(-129772800*ep^14+1678406400*ep^13+
         7912773168*ep^12-16475555496*ep^11+2292113652*ep^10+8547933042
         *ep^9-2959441000*ep^8-1495919828*ep^7+649068812*ep^6+131893905
         *ep^5-67602726*ep^4-4010262*ep^3+2939812*ep^2+15407*ep-42086,
         82944000*ep^15-62208000*ep^14-38453760*ep^13+13288320*ep^12+
         5581440*ep^11-864000*ep^10-311040*ep^9+17280*ep^8+5760*ep^7)
         +xi*G10*G20*[d4FA/nr]*rat(-5832000*ep^13-75898368*ep^12-
         1524417708*ep^11+3739175460*ep^10-2689893831*ep^9+294966612*
         ep^8+344299835*ep^7-68455462*ep^6-22100973*ep^5+473424*ep^4+
         2635677*ep^3-174462*ep^2-86552*ep+9148,15552000*ep^14-15552000
         *ep^13-3322080*ep^12+3322080*ep^11+216000*ep^10-216000*ep^9-
         4320*ep^8+4320*ep^7)
         +xi*G10*G20*G30*[d4FA/nr]*rat(66355200*ep^16+60963840*ep^15-
         1396783872*ep^14-16330857792*ep^13+45221234160*ep^12-
         41278297032*ep^11+14948026932*ep^10-1082392898*ep^9+197289796*
         ep^8-844766320*ep^7+445924832*ep^6-60707481*ep^5-24665310*ep^4
         +9828062*ep^3-498772*ep^2-234059*ep+28714,995328000*ep^16-
         995328000*ep^15-274821120*ep^14+274821120*ep^13+27112320*ep^12
         -27112320*ep^11-1140480*ep^10+1140480*ep^9+17280*ep^8-17280*
         ep^7)
         +xi*G10^2*[d4FA/nr]*rat(-38361600*ep^15-348151680*ep^14+
         345829152*ep^13-572149080*ep^12+1991940692*ep^11-1812681970*
         ep^10+44816837*ep^9+587719104*ep^8-184406407*ep^7-47565549*
         ep^6+28021886*ep^5-375931*ep^4-1419607*ep^3+140911*ep^2+22343*
         ep-3101,20736000*ep^16-22464000*ep^15-4429440*ep^14+6526560*
         ep^13+288000*ep^12-681120*ep^11-5760*ep^10+30240*ep^9-480*ep^7
         )
         +xi*cf*ca^3*rat(-4*ep^4+13*ep^3-15*ep^2+7*ep-1,8*ep^7)
         +xi*cf*ca^3*G30*rat(192*ep^10-10400*ep^9-193520*ep^8+633328*
         ep^7-409260*ep^6-452202*ep^5+688327*ep^4-255454*ep^3-13588*
         ep^2+23337*ep-3096,46080*ep^10-62976*ep^9-12288*ep^8+4608*ep^7
         )
         +xi*cf*ca^3*G20*rat(104544000*ep^14+2219996736*ep^13-
         4227641568*ep^12-4179961280*ep^11+12354349264*ep^10-6264209940
         *ep^9-2685000558*ep^8+2849831476*ep^7-129417457*ep^6-390724973
         *ep^5+63961300*ep^4+21365822*ep^3-4655389*ep^2-393905*ep+
         100344,248832000*ep^15-248832000*ep^14-239777280*ep^13+
         53153280*ep^12+43320960*ep^11-3456000*ep^10-2661120*ep^9+69120
         *ep^8+51840*ep^7)
         +xi*cf*ca^3*G20*G30*rat(5640192000*ep^20-225685094400*ep^19+
         1349308781568*ep^18-3060526311168*ep^17+2849350728000*ep^16-
         567159804112*ep^15-628225868976*ep^14+788485107184*ep^13-
         1326373191104*ep^12+1129780981681*ep^11-155844060630*ep^10-
         261394195217*ep^9+105242549502*ep^8+14925107120*ep^7-
         12216718168*ep^6-155858320*ep^5+723745284*ep^4-20737749*ep^3-
         22142454*ep^2+691461*ep+271458,95551488000*ep^20-207028224000*
         ep^19-98046443520*ep^18+347798568960*ep^17+10445967360*ep^16-
         157550745600*ep^15+1236280320*ep^14+27941137920*ep^13-
         241574400*ep^12-2288701440*ep^11+12441600*ep^10+87160320*ep^9-
         207360*ep^8-1244160*ep^7)
         +xi*cf*ca^3*G10*rat(-1096496*ep^11-1823196*ep^10+2212760*ep^9+
         1930283*ep^8-2534097*ep^7+188556*ep^6+395622*ep^5-104381*ep^4-
         20485*ep^3+10802*ep^2+280*ep-320,576000*ep^13+816000*ep^12+
         144960*ep^11-128640*ep^10-30720*ep^9+3840*ep^8+960*ep^7)
         +xi*cf*ca^3*G10*G30*rat(27852076800*ep^18+118514952576*ep^17-
         588351881232*ep^16+250933380384*ep^15+1187811685512*ep^14-
         1074428443056*ep^13-1026609095445*ep^12+1674088236760*ep^11-
         299579333242*ep^10-494105595699*ep^9+207894915559*ep^8+
         47317608593*ep^7-32691326517*ep^6-1365042103*ep^5+2279656810*
         ep^4-29513037*ep^3-74726653*ep^2+1507582*ep+936408,23887872000
         *ep^19-33841152000*ep^18-40934522880*ep^17+52516270080*ep^16+
         22915768320*ep^15-21590184960*ep^14-6679480320*ep^13+
         3083443200*ep^12+855152640*ep^11-171555840*ep^10-45619200*ep^9
         +3179520*ep^8+829440*ep^7)
         +xi*cf*ca^3*G10*G20*rat(-513216000*ep^18-191099567520*ep^17+
         610152673320*ep^16-148170352140*ep^15-1435996087098*ep^14+
         1563506773917*ep^13+557513169732*ep^12-1793959940472*ep^11+
         823058923240*ep^10+272471504350*ep^9-331514256664*ep^8+
         54848525432*ep^7+31334203062*ep^6-11634723963*ep^5-480104980*
         ep^4+684332180*ep^3-52434404*ep^2-12823784*ep+1641792,
         26873856000*ep^19-53747712000*ep^18-19923978240*ep^17+
         79412244480*ep^16-13766423040*ep^15-29440765440*ep^14+
         7942095360*ep^13+3988154880*ep^12-1191283200*ep^11-215861760*
         ep^10+66977280*ep^9+3939840*ep^8-1244160*ep^7)
         +xi*cf*ca^3*G10*G20*G30*rat(-164826316800*ep^23+2371784509440*
         ep^22-12388437084672*ep^21+33202541271168*ep^20-48275112640608
         *ep^19+28545329035248*ep^18+20736132618192*ep^17-
         49111120853088*ep^16+31236895662378*ep^15-2008611468421*ep^14-
         5563781588072*ep^13-169853182127*ep^12+2294294520835*ep^11-
         246495970565*ep^10-838639060304*ep^9+408444246852*ep^8+
         17007695258*ep^7-61814597209*ep^6+13535414606*ep^5+1872842819*
         ep^4-1040438863*ep^3+62778907*ep^2+20818050*ep-2613024,
         1719926784000*ep^23-4299816960000*ep^22-2242593423360*ep^21+
         11148469862400*ep^20-1376097361920*ep^19-9747242127360*ep^18+
         2866321520640*ep^17+3394112025600*ep^16-1139552686080*ep^15-
         535269980160*ep^14+185951324160*ep^13+41241415680*ep^12-
         14482851840*ep^11-1515386880*ep^10+534159360*ep^9+21150720*
         ep^8-7464960*ep^7)
         +xi*cf*ca^3*G10^2*rat(-576460800*ep^18-30324773376*ep^17+
         76519507584*ep^16+12120072864*ep^15-159296561392*ep^14+
         88609450064*ep^13+98676670512*ep^12-107363971406*ep^11-
         4096600011*ep^10+35851543374*ep^9-6785527815*ep^8-4806902185*
         ep^7+1365883518*ep^6+307439369*ep^5-108162372*ep^4-9125673*
         ep^3+3875185*ep^2+94169*ep-51609,3981312000*ep^19-4313088000*
         ep^18-7817748480*ep^17+5815019520*ep^16+4778403840*ep^15-
         1685859840*ep^14-1037698560*ep^13+193190400*ep^12+100016640*
         ep^11-9423360*ep^10-4354560*ep^9+161280*ep^8+69120*ep^7)
         +xi*cf^2*ca^2*rat(2*ep^6+8*ep^5-15*ep^4-11*ep^3+27*ep^2-13*ep+
         2,ep^6)
         +xi*cf^2*ca^2*G30*rat(-128*ep^8-352*ep^7+921*ep^6-168*ep^5-
         1081*ep^4+1467*ep^3-796*ep^2+191*ep-16,80*ep^8-16*ep^7)
         +xi*cf^2*ca^2*G20*rat(-3150000*ep^13+6255000*ep^12+3364840*
         ep^11-12814286*ep^10+11896241*ep^9-19725840*ep^8+24941808*ep^7
         -11024154*ep^6-1983202*ep^5+2868776*ep^4-576404*ep^3-70536*
         ep^2+32445*ep-2592,432000*ep^13-684000*ep^12-53280*ep^11+
         180360*ep^10-25560*ep^9-6120*ep^8+1080*ep^7)
         +xi*cf^2*ca^2*G20*G30*rat(162777600*ep^17-35095680*ep^16-
         1207005552*ep^15+1302274440*ep^14+1071132560*ep^13-1566475906*
         ep^12-652898783*ep^11+1266357251*ep^10-55638535*ep^9-466700221
         *ep^8+187896338*ep^7+14966302*ep^6-25762513*ep^5+6124285*ep^4-
         314021*ep^3-115511*ep^2+25970*ep-1896,31104000*ep^17-36288000*
         ep^16-46820160*ep^15+44363520*ep^14+12173040*ep^13-13002480*
         ep^12-72000*ep^11+1225440*ep^10-121680*ep^9-30960*ep^8+4320*
         ep^7)
         +xi*cf^2*ca^2*G10*rat(1824000*ep^15-5944000*ep^14+133904*ep^13
         +19071216*ep^12-20582212*ep^11-7906908*ep^10+30240714*ep^9-
         25036076*ep^8+8999647*ep^7+922235*ep^6-2554600*ep^5+995180*
         ep^4-76871*ep^3-36463*ep^2+8146*ep-456,288000*ep^15-360000*
         ep^14-379520*ep^13+412400*ep^12+46720*ep^11-89920*ep^10+10720*
         ep^9+2960*ep^8-480*ep^7)
         +xi*cf^2*ca^2*G10*G30*rat(-94003200*ep^17+217510560*ep^16+
         397934256*ep^15-1612402400*ep^14+1482459672*ep^13-28138878*
         ep^12-1107132461*ep^11+2073241367*ep^10-2282955597*ep^9+
         906732623*ep^8+367022519*ep^7-415489059*ep^6+84538823*ep^5+
         21208183*ep^4-9301614*ep^3+303792*ep^2+221602*ep-22188,
         20736000*ep^17-39744000*ep^16-16957440*ep^15+56549760*ep^14-
         7322880*ep^13-18614400*ep^12+3966720*ep^11+1856640*ep^10-
         433920*ep^9-48000*ep^8+11520*ep^7)
         +xi*cf^2*ca^2*G10*G20*rat(31968000*ep^18-87228000*ep^17+
         47532984*ep^16+84909060*ep^15-609403018*ep^14+1892808361*ep^13
         -2368267057*ep^12+500604725*ep^11+1501054496*ep^10-1281444601*
         ep^9+105853273*ep^8+308143977*ep^7-139782791*ep^6+3401866*ep^5
         +11886316*ep^4-2535302*ep^3-144027*ep^2+97034*ep-8256,23328000
         *ep^18-52488000*ep^17-4173120*ep^16+69977520*ep^15-29444400*
         ep^14-18195120*ep^13+11442960*ep^12+601200*ep^11-1184400*ep^10
         +108720*ep^9+30960*ep^8-4320*ep^7)
         +xi*cf^2*ca^2*G10*G20*G30*rat(-743731200*ep^20+826738560*ep^19
         +2975686752*ep^18-4817987280*ep^17+6572666816*ep^16-
         24411599040*ep^15+39755810366*ep^14-17564573401*ep^13-
         21539907917*ep^12+32446561334*ep^11-15270377028*ep^10-
         842759620*ep^9+4104748518*ep^8-1709522960*ep^7+143185778*ep^6+
         99592051*ep^5-34229621*ep^4+3951586*ep^3-36788*ep^2-24270*ep+
         1284,746496000*ep^20-1119744000*ep^19-1579875840*ep^18+
         2559029760*ep^17+770624640*ep^16-1848729600*ep^15+165047040*
         ep^14+439430400*ep^13-115015680*ep^12-29756160*ep^11+13075200*
         ep^10-264960*ep^9-351360*ep^8+34560*ep^7)
         +xi*cf^2*ca^2*G10^2*rat(-864000*ep^17-500400*ep^16+16719384*
         ep^15+42546876*ep^14-238267590*ep^13+298599226*ep^12-1369791*
         ep^11-280343206*ep^10+170002760*ep^9+67073880*ep^8-108602722*
         ep^7+36503412*ep^6+2324958*ep^5-3983570*ep^4+689089*ep^3+45798
         *ep^2-22808*ep+1664,7776000*ep^17-1944000*ep^16-14999040*ep^15
         +5477760*ep^14+7739520*ep^13-4032000*ep^12-478080*ep^11+512640
         *ep^10-40320*ep^9-14400*ep^8+1920*ep^7)
         +xi*cf^3*ca*rat(-4*ep^5-12*ep^4+21*ep^3+17*ep^2-29*ep+7,ep^5)
         +xi*cf^3*ca*G30*rat(32*ep^6+82*ep^5-115*ep^4-111*ep^3+152*ep^2
         -52*ep+6,10*ep^6-2*ep^5)
         +xi*cf^3*ca*G20*rat(1428*ep^8-3594*ep^7+276*ep^6+3725*ep^5+
         2386*ep^4-8900*ep^3+5804*ep^2-1143*ep-18,72*ep^8-126*ep^7+27*
         ep^6)
         +xi*cf^3*ca*G20*G30*rat(-395712*ep^12+1199808*ep^11-504456*
         ep^10-1328204*ep^9+120434*ep^8+3641779*ep^7-4926377*ep^6+
         3041225*ep^5-1017779*ep^4+184174*ep^3-16630*ep^2+838*ep-60,
         25920*ep^12-76464*ep^11+75096*ep^10-31968*ep^9+6120*ep^8-432*
         ep^7)
         +xi*cf^3*ca*G10*rat(-2352*ep^10+10240*ep^9-11520*ep^8-10672*
         ep^7+34725*ep^6-28481*ep^5+7089*ep^4+2129*ep^3-1294*ep^2+124*
         ep+12,144*ep^10-396*ep^9+338*ep^8-110*ep^7+12*ep^6)
         +xi*cf^3*ca*G10*G30*rat(866304*ep^13-4078608*ep^12+4762368*
         ep^11+7678344*ep^10-27919632*ep^9+33977015*ep^8-21242668*ep^7+
         6870398*ep^6-934596*ep^5+63613*ep^4-67350*ep^3+27858*ep^2-4026
         *ep+180,69120*ep^13-273024*ep^12+404160*ep^11-285504*ep^10+
         101568*ep^9-17472*ep^8+1152*ep^7)
         +xi*cf^3*ca*G10*G20*rat(-17712*ep^13+100800*ep^12-263664*ep^11
         +482382*ep^10-779112*ep^9+1076967*ep^8-1095768*ep^7+739748*
         ep^6-301840*ep^5+56931*ep^4+5510*ep^3-5124*ep^2+958*ep-60,3888
         *ep^13-15876*ep^12+24678*ep^11-18702*ep^10+7326*ep^9-1422*ep^8
         +108*ep^7)
         +xi*cf^3*ca*G10*G20*G30*rat(2350080*ep^15-11417904*ep^14+
         28102944*ep^13-57111288*ep^12+93657008*ep^11-90761675*ep^10+
         17889074*ep^9+66144779*ep^8-88752820*ep^7+57390153*ep^6-
         21727164*ep^5+4682365*ep^4-423716*ep^3-29514*ep^2+9042*ep-468,
         622080*ep^15-2042496*ep^14+1791936*ep^13+674496*ep^12-2011392*
         ep^11+1308672*ep^10-399168*ep^9+59328*ep^8-3456*ep^7)
         +xi*cf^3*ca*G10^2*rat(-3840*ep^14+62328*ep^13-186036*ep^12+
         204786*ep^11-184327*ep^10+329512*ep^9-408549*ep^8+235790*ep^7-
         28751*ep^6-43938*ep^5+31521*ep^4-10824*ep^3+2178*ep^2-246*ep+
         12,25920*ep^14-46224*ep^13+5328*ep^12+36096*ep^11-29664*ep^10+
         10032*ep^9-1584*ep^8+96*ep^7)
         +xi*cf^4*rat(2*ep^4+4*ep^3-6*ep^2-8*ep+8,ep^4)
         +xi*cf^4*G30*rat(-8*ep^5-18*ep^4+17*ep^3+29*ep^2-24*ep+4,5*
         ep^5-ep^4)
         +xi*cf^4*G20*rat(-154*ep^6+176*ep^5+168*ep^4-48*ep^3-430*ep^2+
         376*ep-88,12*ep^6-3*ep^5)
         +xi*cf^4*G20*G30*rat(154*ep^6-99*ep^5-179*ep^4-47*ep^3+359*
         ep^2-232*ep+44,15*ep^6-3*ep^5)
         +xi*cf^4*G10*rat(376*ep^8-1024*ep^7+250*ep^6+1442*ep^5-1086*
         ep^4-534*ep^3+860*ep^2-324*ep+40,36*ep^8-45*ep^7+17*ep^6-2*
         ep^5)
         +xi*cf^4*G10*G30*rat(-376*ep^8+836*ep^7+74*ep^6-1243*ep^5+564*
         ep^4+555*ep^3-572*ep^2+182*ep-20,45*ep^8-54*ep^7+19*ep^6-2*
         ep^5)
         +xi*cf^4*G10*G20*rat(1104*ep^9-3988*ep^8+7840*ep^7-13382*ep^6+
         18494*ep^5-17242*ep^4+10110*ep^3-3572*ep^2+692*ep-56,324*ep^9-
         513*ep^8+288*ep^7-69*ep^6+6*ep^5)
         +xi*cf^4*G10*G20*G30*rat(-1104*ep^9+3436*ep^8-6398*ep^7+10904*
         ep^6-14281*ep^5+12208*ep^4-6523*ep^3+2104*ep^2-374*ep+28,405*
         ep^9-621*ep^8+333*ep^7-75*ep^6+6*ep^5)
         +xi*tf*nf*cf*ca^2*G30*rat(12*ep^5-40*ep^4+51*ep^3-31*ep^2+9*ep
         -1,480*ep^8-656*ep^7-128*ep^6+48*ep^5)
         +xi*tf*nf*cf*ca^2*G20*rat(-8*ep^5+24*ep^4-28*ep^3+17*ep^2-6*ep
         +1,192*ep^8-240*ep^7-96*ep^6+36*ep^5)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(-1562112*ep^15+8177472*ep^14-
         15724512*ep^13+14991416*ep^12-14249820*ep^11+22200794*ep^10-
         21695599*ep^9+4125677*ep^8+10646271*ep^7-10325675*ep^6+3922173
         *ep^5-384293*ep^4-213731*ep^3+84457*ep^2-12174*ep+648,2488320*
         ep^17-9621504*ep^16+9168768*ep^15+6724800*ep^14-14862240*ep^13
         +4821264*ep^12+3091248*ep^11-2066112*ep^10+149760*ep^9+138960*
         ep^8-35856*ep^7+2592*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(188064*ep^13-871404*ep^12+
         1396260*ep^11-320939*ep^10-1838540*ep^9+2676122*ep^8-1595660*
         ep^7+278097*ep^6+188186*ep^5-124780*ep^4+26916*ep^3-312*ep^2-
         754*ep+88,207360*ep^15-438912*ep^14-81792*ep^13+581856*ep^12-
         189600*ep^11-148224*ep^10+69312*ep^9+4704*ep^8-5280*ep^7+576*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(-24192*ep^13+354096*ep^12-
         1179852*ep^11+1118148*ep^10+802115*ep^9-2286530*ep^8+1478745*
         ep^7-4708*ep^6-436963*ep^5+203910*ep^4-22573*ep^3-8660*ep^2+
         2880*ep-256,186624*ep^15-419904*ep^14-25920*ep^13+543024*ep^12
         -236592*ep^11-123840*ep^10+82080*ep^9-144*ep^8-6192*ep^7+864*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(105408*ep^16-1298376*ep^15+
         8012916*ep^14-25616166*ep^13+43328475*ep^12-34054334*ep^11-
         3330239*ep^10+31549940*ep^9-28056377*ep^8+10318472*ep^7+132929
         *ep^6-1593328*ep^5+567150*ep^4-45798*ep^3-21022*ep^2+6278*ep-
         552,3732480*ep^18-11010816*ep^17+134784*ep^16+24100416*ep^15-
         14127840*ep^14-14524704*ep^13+13258080*ep^12+895968*ep^11-
         3163104*ep^10+600480*ep^9+160416*ep^8-61344*ep^7+5184*ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(-28*ep^7+124*ep^6-211*ep^5+176*
         ep^4-79*ep^3+23*ep^2-6*ep+1,960*ep^10-512*ep^9-1616*ep^8+176*
         ep^7+272*ep^6-48*ep^5)
         +xi*tf*nf*cf^2*ca*G20*rat(16*ep^7-176*ep^6+636*ep^5-1048*ep^4+
         916*ep^3-468*ep^2+152*ep-28,48*ep^8-60*ep^7-24*ep^6+9*ep^5)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-10368*ep^13+136080*ep^12-459432
         *ep^11+592092*ep^10-191290*ep^9-289476*ep^8+365541*ep^7-187760
         *ep^6+43740*ep^5+5280*ep^4-7667*ep^3+2400*ep^2-300*ep+8,38880*
         ep^14-43416*ep^13-58752*ep^12+50346*ep^11+14796*ep^10-12996*
         ep^9+882*ep^7-108*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(-96*ep^9+224*ep^8+80*ep^7-648*ep^6+
         602*ep^5-156*ep^4+110*ep^3-232*ep^2+144*ep-28,36*ep^10-36*ep^9
         -55*ep^8+36*ep^7+13*ep^6-6*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(18432*ep^12-52464*ep^11+32208*
         ep^10+48472*ep^9-82080*ep^8+52245*ep^7-39265*ep^6+45729*ep^5-
         34245*ep^4+13838*ep^3-2934*ep^2+288*ep-8,8640*ep^13-12528*
         ep^12-8880*ep^11+14148*ep^10-1428*ep^9-2412*ep^8+804*ep^7-72*
         ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(-192*ep^11+2896*ep^10-12096*ep^9
         +21388*ep^8-17300*ep^7+5708*ep^6-2538*ep^5+5374*ep^4-4918*ep^3
         +2046*ep^2-396*ep+28,1296*ep^12-2052*ep^11-1116*ep^10+2343*
         ep^9-453*ep^8-381*ep^7+165*ep^6-18*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(89856*ep^15-734832*ep^14+
         2030784*ep^13-2075880*ep^12-105672*ep^11+1624693*ep^10-858782*
         ep^9-51225*ep^8-24910*ep^7+196817*ep^6-100794*ep^5+6869*ep^4+
         7262*ep^3-2082*ep^2+208*ep-8,233280*ep^16-104976*ep^15-603936*
         ep^14+153900*ep^13+407664*ep^12-119484*ep^11-81576*ep^10+31284
         *ep^9+2880*ep^8-2196*ep^7+216*ep^6)
         +xi*tf*nf*cf^2*ca*G10^2*rat(-8*ep^8+52*ep^7-126*ep^6+139*ep^5-
         52*ep^4-32*ep^3+40*ep^2-15*ep+2,27*ep^9+18*ep^8-30*ep^7-8*ep^6
         +11*ep^5-2*ep^4)
         +xi*tf*nf*cf^3*G20*rat(-32*ep^6+96*ep^5-88*ep^4-88*ep^3+312*
         ep^2-296*ep+96,48*ep^7-60*ep^6-24*ep^5+9*ep^4)
         +xi*tf*nf*cf^3*G20*G30*rat(32*ep^6-80*ep^5+56*ep^4+100*ep^3-
         256*ep^2+196*ep-48,60*ep^7-72*ep^6-33*ep^5+9*ep^4)
         +xi*tf*nf*cf^3*G10*rat(64*ep^5-256*ep^4+400*ep^3-304*ep^2+112*
         ep-16,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi*tf*nf*cf^3*G10*G30*rat(-256*ep^6+960*ep^5-1440*ep^4+1104*
         ep^3-456*ep^2+96*ep-8,90*ep^7-243*ep^6+200*ep^5-61*ep^4+6*ep^3
         )
         +xi*tf*nf*cf^3*G10*G20*rat(256*ep^8-1536*ep^7+3200*ep^6-1856*
         ep^5-2992*ep^4+5968*ep^3-4304*ep^2+1456*ep-192,432*ep^9-972*
         ep^8+420*ep^7+177*ep^6-129*ep^5+18*ep^4)
         +xi*tf*nf*cf^3*G10*G20*G30*rat(-256*ep^8+1408*ep^7-2560*ep^6+
         896*ep^5+2960*ep^4-4504*ep^3+2784*ep^2-824*ep+96,540*ep^9-1188
         *ep^8+471*ep^7+234*ep^6-147*ep^5+18*ep^4)
         +xi*tf^2*nf^2*cf*ca*G20*G30*rat(-144*ep^7+512*ep^6-660*ep^5+
         352*ep^4-62*ep^3+18*ep^2-22*ep+6,1440*ep^10-3768*ep^9+1356*
         ep^8+1878*ep^7-357*ep^6-144*ep^5+27*ep^4)
         +xi*tf^2*nf^2*cf^2*G20*rat(32*ep^4-128*ep^3+192*ep^2-128*ep+32
         ,48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +xi*tf^2*nf^2*cf^2*G20*G30*rat(-32*ep^4+112*ep^3-144*ep^2+80*
         ep-16,60*ep^6-72*ep^5-33*ep^4+9*ep^3)
         +xi^2*G30*[d4FA/nr]*rat(-144*ep^9+576*ep^8-1026*ep^7+1165*ep^6
         -781*ep^5-100*ep^4+488*ep^3-276*ep^2+63*ep-5,480*ep^9+64*ep^8-
         32*ep^7)
         +xi^2*G20*[d4FA/nr]*rat(-1944000*ep^12+6942960*ep^11-10365768*
         ep^10+7079224*ep^9+736848*ep^8-4118852*ep^7+2111949*ep^6-
         108093*ep^5-217530*ep^4+56504*ep^3+1671*ep^2-1999*ep+174,
         1296000*ep^13-276840*ep^11+18000*ep^9-360*ep^7)
         +xi^2*G20*G30*[d4FA/nr]*rat(8294400*ep^14-70398720*ep^13+
         51272640*ep^12+152841552*ep^11-234146828*ep^10+107437726*ep^9-
         8932152*ep^8-4413717*ep^7+705930*ep^6-99054*ep^5-52855*ep^4+
         45050*ep^3-1572*ep^2-1767*ep+147,20736000*ep^14+5184000*ep^13-
         4429440*ep^12-1107360*ep^11+288000*ep^10+72000*ep^9-5760*ep^8-
         1440*ep^7)
         +xi^2*G10*[d4FA/nr]*rat(-14000*ep^8+35500*ep^7-29258*ep^6+1960
         *ep^5+8116*ep^4-3290*ep^3+51*ep^2+165*ep-18,16000*ep^10+4000*
         ep^9-640*ep^8-160*ep^7)
         +xi^2*G10*G30*[d4FA/nr]*rat(519091200*ep^14-1105873920*ep^13-
         3174835392*ep^12+8997865632*ep^11-6697714576*ep^10+153126488*
         ep^9+1822014376*ep^8-522972356*ep^7-157811070*ep^6+79460703*
         ep^5+981394*ep^4-3502526*ep^3+125786*ep^2+43019*ep+1242,
         331776000*ep^15-248832000*ep^14-153815040*ep^13+53153280*ep^12
         +22325760*ep^11-3456000*ep^10-1244160*ep^9+69120*ep^8+23040*
         ep^7)
         +xi^2*G10*G20*[d4FA/nr]*rat(5832000*ep^13-49826880*ep^12+
         175821084*ep^11-263075796*ep^10+159270635*ep^9+13337340*ep^8-
         64760579*ep^7+26298204*ep^6+848838*ep^5-2794620*ep^4+451795*
         ep^3+52842*ep^2-15373*ep+510,15552000*ep^14-15552000*ep^13-
         3322080*ep^12+3322080*ep^11+216000*ep^10-216000*ep^9-4320*ep^8
         +4320*ep^7)
         +xi^2*G10*G20*G30*[d4FA/nr]*rat(-99532800*ep^15+40227840*ep^14
         +1494374400*ep^13-3682858176*ep^12+3717752736*ep^11-2057077520
         *ep^10+1097506840*ep^9-791842168*ep^8+373781084*ep^7-59202486*
         ep^6-12205929*ep^5+4789058*ep^4-615430*ep^3+96346*ep^2+11899*
         ep-5694,995328000*ep^15-746496000*ep^14-461445120*ep^13+
         159459840*ep^12+66977280*ep^11-10368000*ep^10-3732480*ep^9+
         207360*ep^8+69120*ep^7)
         +xi^2*G10^2*[d4FA/nr]*rat(12787200*ep^13-20436480*ep^12+
         12002016*ep^11-6071728*ep^10-4347944*ep^9+16870500*ep^8-
         11321356*ep^7+170408*ep^6+2048553*ep^5-421842*ep^4-110652*ep^3
         +29562*ep^2+2199*ep-436,6912000*ep^14-3456000*ep^13-4068480*
         ep^12+90240*ep^11+487680*ep^10+49920*ep^9-13440*ep^8-1920*ep^7
         )
         +xi^2*cf*ca^3*G30*rat(-288*ep^10+1584*ep^9+19512*ep^8-93520*
         ep^7+149128*ep^6-103001*ep^5+27628*ep^4-765*ep^3+99*ep^2-385*
         ep+60,46080*ep^10-62976*ep^9-12288*ep^8+4608*ep^7)
         +xi^2*cf*ca^3*G20*rat(-3888000*ep^14+3656160*ep^13+22163472*
         ep^12-52437208*ep^11+77525044*ep^10-96217900*ep^9+53249062*
         ep^8+5931948*ep^7-16313457*ep^6+4008445*ep^5+886439*ep^4-
         439274*ep^3+11789*ep^2+12261*ep-1197,124416000*ep^15-124416000
         *ep^14-119888640*ep^13+26576640*ep^12+21660480*ep^11-1728000*
         ep^10-1330560*ep^9+34560*ep^8+25920*ep^7)
         +xi^2*cf*ca^3*G20*G30*rat(-4230144000*ep^19+84026419200*ep^18-
         343949967360*ep^17+491464147968*ep^16-33739578720*ep^15-
         579260189096*ep^14+501220463868*ep^13-8278773398*ep^12-
         183058170885*ep^11+75795764440*ep^10+12838987575*ep^9-
         15283665382*ep^8+1621849065*ep^7+1177842338*ep^6-259977069*
         ep^5-41359054*ep^4+13399110*ep^3+419088*ep^2-249144*ep+6336,
         47775744000*ep^19-31850496000*ep^18-96798965760*ep^17+
         28700835840*ep^16+48274237440*ep^15-6364016640*ep^14-
         8927884800*ep^13+578741760*ep^12+747325440*ep^11-23362560*
         ep^10-28823040*ep^9+345600*ep^8+414720*ep^7)
         +xi^2*cf*ca^3*G10*rat(-420000*ep^11+623000*ep^10+265352*ep^9-
         774066*ep^8-13902*ep^7+431604*ep^6-199200*ep^5-1493*ep^4+22039
         *ep^3-3447*ep^2-645*ep+126,2304000*ep^13+3264000*ep^12+579840*
         ep^11-514560*ep^10-122880*ep^9+15360*ep^8+3840*ep^7)
         +xi^2*cf*ca^3*G10*G30*rat(-61177420800*ep^18+304889909760*
         ep^17-335110666176*ep^16-495418109184*ep^15+1235352239136*
         ep^14-600003375392*ep^13-362499063164*ep^12+419743807216*ep^11
         -92447994272*ep^10-34537933148*ep^9+30426556522*ep^8-
         10101190735*ep^7-1082418829*ep^6+1674270302*ep^5-175026268*
         ep^4-89437447*ep^3+14547815*ep^2+1610628*ep-305964,95551488000
         *ep^19-135364608000*ep^18-163738091520*ep^17+210065080320*
         ep^16+91663073280*ep^15-86360739840*ep^14-26717921280*ep^13+
         12333772800*ep^12+3420610560*ep^11-686223360*ep^10-182476800*
         ep^9+12718080*ep^8+3317760*ep^7)
         +xi^2*cf*ca^3*G10*G20*rat(1259712000*ep^18-1545596640*ep^17-
         21173919048*ep^16+76067136396*ep^15-100246437126*ep^14+
         44071274499*ep^13+30402159118*ep^12-50730299334*ep^11+
         27669209812*ep^10-2935101210*ep^9-5674797782*ep^8+3622253964*
         ep^7-656062552*ep^6-181310493*ep^5+97919576*ep^4-9941226*ep^3-
         2175934*ep^2+572844*ep-36864,26873856000*ep^19-53747712000*
         ep^18-19923978240*ep^17+79412244480*ep^16-13766423040*ep^15-
         29440765440*ep^14+7942095360*ep^13+3988154880*ep^12-1191283200
         *ep^11-215861760*ep^10+66977280*ep^9+3939840*ep^8-1244160*ep^7
         )
         +xi^2*cf*ca^3*G10*G20*G30*rat(494478950400*ep^22-4196218245120
         *ep^21+13829675719680*ep^20-20498059190016*ep^19+5202227875392
         *ep^18+25984687076352*ep^17-33343746852384*ep^16+5640054367504
         *ep^15+16874546304004*ep^14-11269108310616*ep^13-1145137744476
         *ep^12+3298957530132*ep^11-646196130138*ep^10-369310466999*
         ep^9+140533903819*ep^8+16084298253*ep^7-12026799009*ep^6-
         241448097*ep^5+652284561*ep^4-20779373*ep^3-19194749*ep^2+
         1087980*ep+162900,3439853568000*ep^22-3439853568000*ep^21-
         9644967198720*ep^20+7829488926720*ep^19+8992038666240*ep^18-
         6006426255360*ep^17-3276996341760*ep^16+1872729538560*ep^15+
         529988935680*ep^14-275556556800*ep^13-41432186880*ep^12+
         20334551040*ep^11+1536122880*ep^10-726589440*ep^9-21565440*
         ep^8+9953280*ep^7)
         +xi^2*cf*ca^3*G10^2*rat(-179366400*ep^16+655223040*ep^15-
         1157160096*ep^14+81818400*ep^13+1623468016*ep^12-921732376*
         ep^11-455978530*ep^10+317390912*ep^9+62425912*ep^8-31175125*
         ep^7-12031450*ep^6+1431339*ep^5+1406550*ep^4-49359*ep^3-73604*
         ep^2+1329*ep+1442,995328000*ep^17+663552000*ep^16-1166469120*
         ep^15-836398080*ep^14+168330240*ep^13+186762240*ep^12+4285440*
         ep^11-14238720*ep^10-1520640*ep^9+322560*ep^8+46080*ep^7)
         +xi^2*cf^2*ca^2*rat(10*ep^4-32*ep^3+37*ep^2-18*ep+3,4*ep^6)
         +xi^2*cf^2*ca^2*G30*rat(-24*ep^5+74*ep^4-85*ep^3+45*ep^2-11*ep
         +1,20*ep^7-4*ep^6)
         +xi^2*cf^2*ca^2*G20*rat(-24*ep^8+680*ep^7-2616*ep^6+3969*ep^5-
         2720*ep^4+661*ep^3+152*ep^2-124*ep+22,192*ep^8+48*ep^7-24*ep^6
         )
         +xi^2*cf^2*ca^2*G20*G30*rat(41472*ep^13-428544*ep^12+1217664*
         ep^11-857064*ep^10-756496*ep^9+1240242*ep^8-422178*ep^7-140861
         *ep^6+132285*ep^5-22206*ep^4-7166*ep^3+3225*ep^2-381*ep+8,
         103680*ep^13+108864*ep^12-24480*ep^11-27648*ep^10+4032*ep^9+
         1728*ep^8-288*ep^7)
         +xi^2*cf^2*ca^2*G10*rat(-16*ep^9-32*ep^8+48*ep^7+276*ep^6-443*
         ep^5+85*ep^4+100*ep^3+7*ep^2-31*ep+6,48*ep^9+56*ep^8-8*ep^6)
         +xi^2*cf^2*ca^2*G10*G30*rat(154224*ep^12-424224*ep^11+4296*
         ep^10+605224*ep^9-372933*ep^8-17232*ep^7+72823*ep^6-25758*ep^5
         +1485*ep^4+3461*ep^3-1629*ep^2+279*ep-16,69120*ep^13+72576*
         ep^12-16320*ep^11-18432*ep^10+2688*ep^9+1152*ep^8-192*ep^7)
         +xi^2*cf^2*ca^2*G10*G20*rat(62208*ep^15-629856*ep^14+2642112*
         ep^13-5678928*ep^12+6228696*ep^11-2302074*ep^10-1916850*ep^9+
         2236689*ep^8-423717*ep^7-440828*ep^6+260471*ep^5-23510*ep^4-
         21322*ep^3+7843*ep^2-958*ep+24,186624*ep^15-233280*ep^14-
         259200*ep^13+283824*ep^12+47232*ep^11-76608*ep^10+5472*ep^9+
         5328*ep^8-864*ep^7)
         +xi^2*cf^2*ca^2*G10*G20*G30*rat(-1555200*ep^17+12340512*ep^16-
         40439952*ep^15+60608160*ep^14-19888392*ep^13-58551318*ep^12+
         75513215*ep^11-21687757*ep^10-18124938*ep^9+14583593*ep^8-
         1643434*ep^7-1863891*ep^6+795154*ep^5-60023*ep^4-34269*ep^3+
         9148*ep^2-584*ep-24,3732480*ep^17-1679616*ep^16-9662976*ep^15+
         2462400*ep^14+6522624*ep^13-1911744*ep^12-1305216*ep^11+500544
         *ep^10+46080*ep^9-35136*ep^8+3456*ep^7)
         +xi^2*cf^2*ca^2*G10^2*rat(12960*ep^14-88560*ep^13+239040*ep^12
         -300708*ep^11+176574*ep^10+54642*ep^9-250083*ep^8+233982*ep^7-
         78765*ep^6-7336*ep^5+8739*ep^4+250*ep^3-889*ep^2+162*ep-8,
         77760*ep^14+62208*ep^13-84672*ep^12-38016*ep^11+34368*ep^10-
         2880*ep^8+384*ep^7)
         +xi^2*cf^3*ca*rat(-6*ep^5+12*ep^4+3*ep^3-21*ep^2+15*ep-3,2*
         ep^5)
         +xi^2*cf^3*ca*G20*rat(36*ep^7-98*ep^6+118*ep^5-111*ep^4+90*
         ep^3-47*ep^2+14*ep-2,12*ep^7-3*ep^6)
         +xi^2*cf^3*ca*G20*G30*rat(-180*ep^7+496*ep^6-795*ep^5+934*ep^4
         -683*ep^3+290*ep^2-70*ep+8,120*ep^7-24*ep^6)
         +xi^2*cf^3*ca*G10*rat(156*ep^9-140*ep^8-555*ep^7+527*ep^6+1177
         *ep^5-2411*ep^4+1834*ep^3-732*ep^2+160*ep-16,72*ep^9-56*ep^7+
         16*ep^6)
         +xi^2*cf^3*ca*G10*G30*rat(-128*ep^7+512*ep^6-840*ep^5+748*ep^4
         -402*ep^3+133*ep^2-25*ep+2,60*ep^8-32*ep^7+4*ep^6)
         +xi^2*cf^3*ca*G10*G20*rat(-216*ep^10+756*ep^9-2358*ep^8+5815*
         ep^7-8557*ep^6+7765*ep^5-4815*ep^4+2176*ep^3-678*ep^2+120*ep-8
         ,432*ep^10-108*ep^9-336*ep^8+180*ep^7-24*ep^6)
         +xi^2*cf^3*ca*G10*G20*G30*rat(144*ep^10-192*ep^9+1464*ep^8-
         4880*ep^7+7093*ep^6-6164*ep^5+3935*ep^4-1932*ep^3+640*ep^2-116
         *ep+8,1080*ep^10-216*ep^9-840*ep^8+408*ep^7-48*ep^6)
         +xi^2*cf^3*ca*G10^2*rat(-16*ep^9+32*ep^8-152*ep^7+640*ep^6-
         1237*ep^5+1274*ep^4-759*ep^3+264*ep^2-50*ep+4,108*ep^9-36*ep^8
         -84*ep^7+52*ep^6-8*ep^5)
         +xi^2*cf^4*rat(3*ep^4-6*ep^3+6*ep-3,ep^4)
         +xi^2*cf^4*G20*rat(-12*ep^5+22*ep^4-20*ep^2+12*ep-2,4*ep^5-
         ep^4)
         +xi^2*cf^4*G20*G30*rat(12*ep^5-16*ep^4-5*ep^3+15*ep^2-7*ep+1,
         10*ep^5-2*ep^4)
         +xi^2*cf^4*G10*rat(-12*ep^6-32*ep^5+229*ep^4-395*ep^3+307*ep^2
         -113*ep+16,18*ep^6-18*ep^5+4*ep^4)
         +xi^2*cf^4*G10*G20*rat(-8*ep^6+60*ep^5-150*ep^4+177*ep^3-108*
         ep^2+33*ep-4,12*ep^6-11*ep^5+2*ep^4)
         +xi^2*cf^4*G10*G20*G30*rat(16*ep^6-112*ep^5+248*ep^4-256*ep^3+
         137*ep^2-37*ep+4,60*ep^6-52*ep^5+8*ep^4)
         +xi^2*cf^4*G10^2*rat(-16*ep^7+128*ep^6-360*ep^5+504*ep^4-393*
         ep^3+174*ep^2-41*ep+4,54*ep^7-72*ep^6+30*ep^5-4*ep^4)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(36*ep^7-78*ep^6-4*ep^5+139*
         ep^4-145*ep^3+64*ep^2-13*ep+1,8640*ep^10-13968*ep^9+648*ep^8+
         1440*ep^7-216*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(4392*ep^11-19740*ep^10+38382*
         ep^9-42669*ep^8+30252*ep^7-14996*ep^6+6468*ep^5-3165*ep^4+1440
         *ep^3-426*ep^2+66*ep-4,103680*ep^13-167616*ep^12-72864*ep^11+
         170688*ep^10-45888*ep^9-11712*ep^8+5856*ep^7-576*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(-208656*ep^14+642384*ep^13
         -498384*ep^12-374100*ep^11+808785*ep^10-475512*ep^9+139409*
         ep^8-60330*ep^7+28573*ep^6+4542*ep^5-9861*ep^4+3750*ep^3-662*
         ep^2+66*ep-4,1866240*ep^16-839808*ep^15-4831488*ep^14+1231200*
         ep^13+3261312*ep^12-955872*ep^11-652608*ep^10+250272*ep^9+
         23040*ep^8-17568*ep^7+1728*ep^6)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(-192*ep^8+784*ep^7-1248*ep^6+
         996*ep^5-504*ep^4+300*ep^3-204*ep^2+80*ep-12,432*ep^10-540*
         ep^9-552*ep^8+597*ep^7+48*ep^6-111*ep^5+18*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*G20*G30*rat(-288*ep^10+1872*ep^9-3040*
         ep^8+72*ep^7+3686*ep^6-2923*ep^5+485*ep^4+41*ep^3+213*ep^2-142
         *ep+24,2160*ep^11-432*ep^10-5460*ep^9-48*ep^8+3168*ep^7-168*
         ep^6-444*ep^5+72*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10^2*rat(8*ep^7-28*ep^6+26*ep^5+19*ep^4-
         55*ep^3+43*ep^2-15*ep+2,54*ep^8+36*ep^7-60*ep^6-16*ep^5+22*
         ep^4-4*ep^3)
         +xi^2*tf*nf*cf^3*G10*rat(12*ep^5-54*ep^4+96*ep^3-84*ep^2+36*ep
         -6,9*ep^6-7*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10*G20*rat(-16*ep^5+64*ep^4-100*ep^3+76*ep^2
         -28*ep+4,12*ep^6+ep^5-9*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10*G20*G30*rat(8*ep^5-28*ep^4+38*ep^3-25*
         ep^2+8*ep-1,15*ep^6+2*ep^5-11*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10^2*rat(-16*ep^6+72*ep^5-132*ep^4+126*ep^3-
         66*ep^2+18*ep-2,27*ep^7-9*ep^6-21*ep^5+13*ep^4-2*ep^3)
         +xi^3*G30*[d4FA/nr]*rat(96*ep^8-320*ep^7+400*ep^6-248*ep^5+98*
         ep^4-30*ep^3+ep^2+4*ep-1,480*ep^8+64*ep^7-32*ep^6)
         +xi^3*G20*[d4FA/nr]*rat(48*ep^6-136*ep^5+156*ep^4-98*ep^3+38*
         ep^2-9*ep+1,96*ep^7-24*ep^6)
         +xi^3*G20*G30*[d4FA/nr]*rat(-1536*ep^10+9040*ep^9-17172*ep^8+
         13244*ep^7-2321*ep^6-2331*ep^5+1129*ep^4+52*ep^3-132*ep^2+29*
         ep-2,5760*ep^10-672*ep^9-576*ep^8+96*ep^7)
         +xi^3*G10*G30*[d4FA/nr]*rat(-18024*ep^10+54348*ep^9-47166*ep^8
         -11811*ep^7+43028*ep^6-24815*ep^5+2986*ep^4+2356*ep^3-1064*
         ep^2+172*ep-10,34560*ep^11-15552*ep^10-2112*ep^9+1728*ep^8-192
         *ep^7)
         +xi^3*G10*G20*[d4FA/nr]*rat(-144*ep^7+420*ep^6-692*ep^5+841*
         ep^4-647*ep^3+274*ep^2-56*ep+4,1152*ep^8-288*ep^7)
         +xi^3*G10*G20*G30*[d4FA/nr]*rat(6912*ep^11-11592*ep^10-7284*
         ep^9+27090*ep^8-18579*ep^7+1006*ep^6+3365*ep^5-502*ep^4-712*
         ep^3+356*ep^2-64*ep+4,103680*ep^11-46656*ep^10-6336*ep^9+5184*
         ep^8-576*ep^7)
         +xi^3*G10^2*[d4FA/nr]*rat(-888*ep^8+2796*ep^7-3654*ep^6+2677*
         ep^5-1269*ep^4+425*ep^3-101*ep^2+15*ep-1,1440*ep^9-768*ep^8+96
         *ep^7)
         +xi^3*cf*ca^3*G30*rat(96*ep^8-320*ep^7+400*ep^6-248*ep^5+80*
         ep^4+9*ep^3-26*ep^2+10*ep-1,23040*ep^8+3072*ep^7-1536*ep^6)
         +xi^3*cf*ca^3*G20*rat(288*ep^8-576*ep^7+304*ep^6+8*ep^5-54*
         ep^4+36*ep^3+5*ep^2-14*ep+3,27648*ep^9+16128*ep^8-1152*ep^7-
         1152*ep^6)
         +xi^3*cf*ca^3*G20*G30*rat(195840*ep^14-2047680*ep^13+4882616*
         ep^12-2104044*ep^11-5546602*ep^10+6932375*ep^9-1444173*ep^8-
         1898052*ep^7+1235306*ep^6-143270*ep^5-95128*ep^4+37916*ep^3-
         5444*ep^2+355*ep-15,3317760*ep^14-1492992*ep^13-6008832*ep^12+
         290304*ep^11+1456128*ep^10-138240*ep^9-92160*ep^8+13824*ep^7)
         +xi^3*cf*ca^3*G10*G30*rat(1284408*ep^13-2601948*ep^12+254298*
         ep^11+2816667*ep^10-1834350*ep^9-886145*ep^8+1598117*ep^7-
         726314*ep^6+30327*ep^5+101508*ep^4-44190*ep^3+8312*ep^2-710*ep
         +20,9953280*ep^14+3815424*ep^13-9317376*ep^12-1087488*ep^11+
         2156544*ep^10-92160*ep^9-138240*ep^8+18432*ep^7)
         +xi^3*cf*ca^3*G10*G20*rat(-1728*ep^11+2988*ep^10-27288*ep^9+
         42045*ep^8-15950*ep^7+2194*ep^6-3264*ep^5-87*ep^4+1566*ep^3-
         492*ep^2+8*ep+8,995328*ep^12+1244160*ep^11+13824*ep^10-262656*
         ep^9-13824*ep^8+13824*ep^7)
         +xi^3*cf*ca^3*G10*G20*G30*rat(-17169408*ep^17+97792272*ep^16-
         175709952*ep^15+13229928*ep^14+325923240*ep^13-356173827*ep^12
         +5171778*ep^11+227617130*ep^10-140826291*ep^9-2467545*ep^8+
         34153364*ep^7-12126276*ep^6-236445*ep^5+1019230*ep^4-204000*
         ep^3+5148*ep^2+1714*ep-60,179159040*ep^17-80621568*ep^16-
         463822848*ep^15+118195200*ep^14+313085952*ep^13-91763712*ep^12
         -62650368*ep^11+24026112*ep^10+2211840*ep^9-1686528*ep^8+
         165888*ep^7)
         +xi^3*cf*ca^3*G10^2*rat(13320*ep^10-24180*ep^9+90*ep^8+24201*
         ep^7-17567*ep^6+4945*ep^5-1408*ep^4+834*ep^3-266*ep^2+32*ep-1,
         207360*ep^11+165888*ep^10-64512*ep^9-18432*ep^8+4608*ep^7)
         +xi^3*cf^2*ca^2*G20*rat(24*ep^8-320*ep^7+780*ep^6-645*ep^5+24*
         ep^4+245*ep^3-131*ep^2+24*ep-1,192*ep^8+48*ep^7-24*ep^6)
         +xi^3*cf^2*ca^2*G20*G30*rat(-48*ep^9+712*ep^8-840*ep^7-626*
         ep^6+1279*ep^5-363*ep^4-253*ep^3+168*ep^2-30*ep+1,480*ep^9+624
         *ep^8+96*ep^7-48*ep^6)
         +xi^3*cf^2*ca^2*G10*rat(8*ep^8-12*ep^7+22*ep^6-53*ep^5+48*ep^4
         -15*ep^3+5*ep^2-4*ep+1,96*ep^9+112*ep^8-16*ep^6)
         +xi^3*cf^2*ca^2*G10*G30*rat(-320*ep^9+528*ep^8-16*ep^7-376*
         ep^6+148*ep^5+141*ep^4-159*ep^3+66*ep^2-13*ep+1,960*ep^10+928*
         ep^9-224*ep^8-160*ep^7+32*ep^6)
         +xi^3*cf^2*ca^2*G10*G20*rat(-1152*ep^11+6576*ep^10-12864*ep^9+
         8144*ep^8+5648*ep^7-11295*ep^6+5520*ep^5+187*ep^4-1083*ep^3+
         350*ep^2-29*ep-2,3456*ep^11+864*ep^10-3120*ep^9+96*ep^8+528*
         ep^7-96*ep^6)
         +xi^3*cf^2*ca^2*G10*G20*G30*rat(3168*ep^12-13584*ep^11+11952*
         ep^10+16616*ep^9-31714*ep^8+8195*ep^7+14092*ep^6-10627*ep^5+
         898*ep^4+1507*ep^3-558*ep^2+53*ep+2,8640*ep^12+11232*ep^11-
         4992*ep^10-7680*ep^9+1152*ep^8+1056*ep^7-192*ep^6)
         +xi^3*cf^2*ca^2*G10^2*rat(-16*ep^9+80*ep^8-104*ep^7-56*ep^6+
         231*ep^5-163*ep^4-11*ep^3+63*ep^2-28*ep+4,144*ep^9+192*ep^8-32
         *ep^7-64*ep^6+16*ep^5)
         +xi^3*cf^3*ca*rat(-6*ep^4+21*ep^3-27*ep^2+15*ep-3,2*ep^5)
         +xi^3*cf^3*ca*G20*rat(12*ep^5-40*ep^4+51*ep^3-31*ep^2+9*ep-1,4
         *ep^6-ep^5)
         +xi^3*cf^3*ca*G20*G30*rat(-24*ep^5+68*ep^4-74*ep^3+39*ep^2-10*
         ep+1,20*ep^6-4*ep^5)
         +xi^3*cf^3*ca*G10*rat(-12*ep^7+88*ep^6-193*ep^5+152*ep^4+14*
         ep^3-88*ep^2+47*ep-8,12*ep^7+8*ep^6-4*ep^5)
         +xi^3*cf^3*ca*G10*G20*rat(8*ep^7-44*ep^6+82*ep^5-57*ep^4-5*
         ep^3+27*ep^2-13*ep+2,8*ep^7+6*ep^6-2*ep^5)
         +xi^3*cf^3*ca*G10*G20*G30*rat(-16*ep^7+80*ep^6-128*ep^5+68*
         ep^4+21*ep^3-38*ep^2+15*ep-2,40*ep^7+32*ep^6-8*ep^5)
         +xi^3*cf^3*ca*G10^2*rat(16*ep^8-96*ep^7+208*ep^6-196*ep^5+47*
         ep^4+59*ep^3-53*ep^2+17*ep-2,36*ep^8+12*ep^7-20*ep^6+4*ep^5)
         +xi^4*G30*[d4FA/nr]*rat(-48*ep^8+128*ep^7-136*ep^6+80*ep^5-23*
         ep^4-12*ep^3+17*ep^2-7*ep+1,960*ep^8+128*ep^7-64*ep^6)
         +xi^4*G20*G30*[d4FA/nr]*rat(192*ep^9-560*ep^8+512*ep^7-104*
         ep^6+44*ep^5-247*ep^4+254*ep^3-113*ep^2+24*ep-2,2880*ep^9-336*
         ep^8-288*ep^7+48*ep^6)
         +xi^4*G10*G30*[d4FA/nr]*rat(128*ep^6-256*ep^5+72*ep^4+172*ep^3
         -166*ep^2+57*ep-7,1920*ep^8+256*ep^7-128*ep^6)
         +xi^4*G10*G20*G30*[d4FA/nr]*rat(-384*ep^9+1120*ep^8-1600*ep^7+
         1552*ep^6-952*ep^5+278*ep^4-4*ep^3-8*ep^2-3*ep+1,23040*ep^9-
         2688*ep^8-2304*ep^7+384*ep^6)
         +xi^4*cf*ca^3*G30*rat(-48*ep^8+128*ep^7-136*ep^6+80*ep^5-29*
         ep^4-3*ep^3+14*ep^2-7*ep+1,46080*ep^8+6144*ep^7-3072*ep^6)
         +xi^4*cf*ca^3*G20*G30*rat(-8160*ep^10+19648*ep^9-12464*ep^8-
         3664*ep^7+6358*ep^6-1404*ep^5-627*ep^4+401*ep^3-88*ep^2-5*ep+5
         ,552960*ep^10+211968*ep^9-87552*ep^8-18432*ep^7+4608*ep^6)
         +xi^4*cf*ca^3*G10*G30*rat(576*ep^8-1552*ep^7+1528*ep^6-760*
         ep^5+382*ep^4-267*ep^3+107*ep^2-13*ep-1,138240*ep^10+110592*
         ep^9-43008*ep^8-12288*ep^7+3072*ep^6)
         +xi^4*cf*ca^3*G10*G20*G30*rat(238464*ep^14-267552*ep^13-573360
         *ep^12+894592*ep^11+138336*ep^10-789394*ep^9+334125*ep^8+
         121321*ep^7-119018*ep^6+17558*ep^5+7269*ep^4-2483*ep^3+108*
         ep^2+38*ep-4,9953280*ep^14+17086464*ep^13+1299456*ep^12-
         7704576*ep^11-599040*ep^10+1308672*ep^9-46080*ep^8-73728*ep^7+
         9216*ep^6)
         +xi^4*cf^2*ca^2*G20*rat(-8*ep^5+24*ep^4-24*ep^3+7*ep^2+2*ep-1,
         192*ep^5+48*ep^4-24*ep^3)
         +xi^4*cf^2*ca^2*G20*G30*rat(16*ep^5-40*ep^4+32*ep^3-6*ep^2-3*
         ep+1,480*ep^5+144*ep^4-48*ep^3)
         +xi^4*cf^2*ca^2*G10*G20*rat(64*ep^8-152*ep^7+12*ep^6+250*ep^5-
         239*ep^4+37*ep^3+51*ep^2-27*ep+4,576*ep^8+528*ep^7-168*ep^6-96
         *ep^5+24*ep^4)
         +xi^4*cf^2*ca^2*G10*G20*G30*rat(-1312*ep^9+1136*ep^8+3248*ep^7
         -3816*ep^6-1410*ep^5+3311*ep^4-934*ep^3-479*ep^2+300*ep-44,
         11520*ep^9+22656*ep^8+8448*ep^7-4608*ep^6-1536*ep^5+384*ep^4)
         +xi^4*cf^2*ca^2*G10^2*rat(16*ep^8-32*ep^7-24*ep^6+96*ep^5-47*
         ep^4-54*ep^3+69*ep^2-28*ep+4,576*ep^8+768*ep^7-128*ep^6-256*
         ep^5+64*ep^4)
         +xi^4*cf^3*ca*G10*rat(12*ep^6-36*ep^5+21*ep^4+39*ep^3-63*ep^2+
         33*ep-6,24*ep^6+16*ep^5-8*ep^4)
         +xi^4*cf^3*ca*G10*G20*rat(-8*ep^6+20*ep^5-6*ep^4-25*ep^3+30*
         ep^2-13*ep+2,16*ep^6+12*ep^5-4*ep^4)
         +xi^4*cf^3*ca*G10*G20*G30*rat(16*ep^6-32*ep^5+44*ep^3-41*ep^2+
         15*ep-2,80*ep^6+64*ep^5-16*ep^4)
         +xi^4*cf^3*ca*G10^2*rat(-16*ep^7+48*ep^6-32*ep^5-44*ep^4+85*
         ep^3-56*ep^2+17*ep-2,72*ep^7+24*ep^6-40*ep^5+8*ep^4)
         +xi^4*cf^4*rat(ep^4-4*ep^3+6*ep^2-4*ep+1,ep^4)
         +xi^4*cf^4*G10*rat(-12*ep^5+48*ep^4-75*ep^3+57*ep^2-21*ep+3,6*
         ep^5-2*ep^4)
         +xi^4*cf^4*G10*G20*rat(8*ep^5-28*ep^4+38*ep^3-25*ep^2+8*ep-1,
         12*ep^5-3*ep^4)
         +xi^4*cf^4*G10*G20*G30*rat(-16*ep^5+48*ep^4-56*ep^3+32*ep^2-9*
         ep+1,120*ep^5-24*ep^4)
         +xi^4*cf^4*G10^2*rat(16*ep^6-64*ep^5+104*ep^4-88*ep^3+41*ep^2-
         10*ep+1,36*ep^6-24*ep^5+4*ep^4)
         +Master(haha)*[d4FA/nr]*rat(33696*ep^9+167616*ep^8+272448*ep^7
         +123768*ep^6-176976*ep^5-89766*ep^4+19497*ep^3+8694*ep^2-903*
         ep-234,20000*ep^5-18000*ep^4+3200*ep^3+720*ep^2-160*ep)
         +Master(haha)*cf*ca^3*rat(-56160*ep^9-232704*ep^8-284736*ep^7+
         82080*ep^6+234744*ep^5-9450*ep^4-33197*ep^3+3426*ep^2+1835*ep-
         126,80000*ep^5-72000*ep^4+12800*ep^3+2880*ep^2-640*ep)
         +Master(haha)*cf^2*ca^2*rat(25272*ep^9+96552*ep^8+108864*ep^7-
         41967*ep^6-97773*ep^5+4257*ep^4+15858*ep^3-834*ep^2-939*ep+6,
         10000*ep^5-9000*ep^4+1600*ep^3+360*ep^2-80*ep)
         +Master(haha)*cf^3*ca*rat(-4212*ep^8-15120*ep^7-15480*ep^6+
         9216*ep^5+15264*ep^4-1704*ep^3-2724*ep^2+192*ep+168,1250*ep^4-
         1125*ep^3+200*ep^2+45*ep-10)
         +Master(haha)*cf^4*rat(2106*ep^8+7560*ep^7+7740*ep^6-4608*ep^5
         -7632*ep^4+852*ep^3+1362*ep^2-96*ep-84,1250*ep^4-1125*ep^3+200
         *ep^2+45*ep-10)
         +Master(haha)*nf*[d4FF/nr]*rat(-1458*ep^6-2160*ep^5+180*ep^4+
         1956*ep^3-474*ep^2-204*ep+48,1250*ep^4-1125*ep^3+200*ep^2+45*
         ep-10)
         +Master(haha)*tf*nf*cf*ca^2*rat(-243*ep^6-360*ep^5+30*ep^4+326
         *ep^3-79*ep^2-34*ep+8,2500*ep^4-2250*ep^3+400*ep^2+90*ep-20)
         +Master(haha)*xi*[d4FA/nr]*rat(864*ep^6+1062*ep^5+2064*ep^4+
         707*ep^3-448*ep^2-95*ep+22,2000*ep^4-1000*ep^3-80*ep^2+40*ep)
         +Master(haha)*xi*cf*ca^3*rat(2160*ep^6+1278*ep^5-5676*ep^4+203
         *ep^3+1100*ep^2-23*ep-50,24000*ep^4-12000*ep^3-960*ep^2+480*ep
         )
         +Master(haha)*xi*cf^2*ca^2*rat(-108*ep^6-18*ep^5+645*ep^4+42*
         ep^3-129*ep^2-6*ep+6,2000*ep^4-1000*ep^3-80*ep^2+40*ep)
         +Master(haha)*xi^2*[d4FA/nr]*rat(-18*ep^3+57*ep^2+12*ep-3,2000
         *ep^3-80*ep)
         +Master(haha)*xi^2*cf*ca^3*rat(-6*ep^3+19*ep^2+4*ep-1,8000*
         ep^3-320*ep)
         +Master(no1)*[d4FA/nr]*rat(-1440*ep^8-28992*ep^7-75840*ep^6+
         10272*ep^5-9766*ep^4+26591*ep^3-351*ep^2-2366*ep+304,20000*
         ep^4-18000*ep^3+3200*ep^2+720*ep-160)
         +Master(no1)*cf*ca^3*rat(20448*ep^8+294528*ep^7+608064*ep^6-
         442272*ep^5+65062*ep^4+16609*ep^3-40545*ep^2+62*ep+2000,480000
         *ep^4-432000*ep^3+76800*ep^2+17280*ep-3840)
         +Master(no1)*cf^2*ca^2*rat(-387*ep^8-5205*ep^7-10164*ep^6+8840
         *ep^5-1560*ep^4-673*ep^3+765*ep^2+20*ep-36,2500*ep^4-2250*ep^3
         +400*ep^2+90*ep-20)
         +Master(no1)*cf^3*ca*rat(234*ep^8+2967*ep^7+5544*ep^6-5385*
         ep^5+1332*ep^4+222*ep^3-402*ep^2+12*ep+12,1250*ep^4-1125*ep^3+
         200*ep^2+45*ep-10)
         +Master(no1)*cf^4*rat(-90*ep^8-1056*ep^7-1848*ep^6+2090*ep^5-
         696*ep^4+2*ep^3+126*ep^2-16*ep,1250*ep^4-1125*ep^3+200*ep^2+45
         *ep-10)
         +Master(no1)*nf*[d4FF/nr]*rat(54*ep^6+258*ep^5+246*ep^4-438*
         ep^3+120*ep^2,1250*ep^4-1125*ep^3+200*ep^2+45*ep-10)
         +Master(no1)*tf*nf*cf*ca^2*rat(-9*ep^6-43*ep^5-41*ep^4+73*ep^3
         -20*ep^2,5000*ep^4-4500*ep^3+800*ep^2+180*ep-40)
         +Master(no1)*xi*[d4FA/nr]*rat(-12*ep^5+246*ep^4-170*ep^3-51*
         ep^2+23*ep,500*ep^3-250*ep^2-20*ep+10)
         +Master(no1)*xi*cf*ca^3*rat(12*ep^5-246*ep^4+170*ep^3+51*ep^2-
         23*ep,12000*ep^3-6000*ep^2-480*ep+240)
         +Master(no1)*xi^2*[d4FA/nr]*rat(17*ep^2-5*ep,2000*ep^2-80)
         +Master(no1)*xi^2*cf*ca^3*rat(-17*ep^2+5*ep,48000*ep^2-1920)
         +Master(no2)*[d4FA/nr]*rat(-5184*ep^9-78624*ep^8-251136*ep^7-
         153288*ep^6-161508*ep^5-22872*ep^4+32799*ep^3+1212*ep^2-1929*
         ep+162,320000*ep^5-128000*ep^4-32800*ep^3+13120*ep^2+800*ep-
         320)
         +Master(no2)*cf*ca^3*rat(22464*ep^9+195552*ep^8+561216*ep^7+
         51672*ep^6+311116*ep^5+60040*ep^4-50869*ep^3+364*ep^2+2371*ep-
         438,2560000*ep^5-1024000*ep^4-262400*ep^3+104960*ep^2+6400*ep-
         2560)
         +Master(no2)*cf^2*ca^2*rat(-1296*ep^9-7344*ep^8-23337*ep^7+981
         *ep^6-20196*ep^5-3219*ep^4+3546*ep^3+36*ep^2-165*ep+18,40000*
         ep^5-16000*ep^4-4100*ep^3+1640*ep^2+100*ep-40)
         +Master(no2)*cf^3*ca*rat(810*ep^9+1755*ep^8+8892*ep^7-1503*
         ep^6+16224*ep^5+1962*ep^4-3135*ep^3-96*ep^2+153*ep-6,20000*
         ep^5-8000*ep^4-2050*ep^3+820*ep^2+50*ep-20)
         +Master(no2)*cf^4*rat(-162*ep^9+297*ep^8-477*ep^7+504*ep^6-
         4068*ep^5-381*ep^4+837*ep^3+36*ep^2-42*ep,10000*ep^5-4000*ep^4
         -1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*nf*[d4FF/nr]*rat(-243*ep^7+108*ep^6-684*ep^5+1812
         *ep^4-573*ep^3-204*ep^2+72*ep,10000*ep^5-4000*ep^4-1025*ep^3+
         410*ep^2+25*ep-10)
         +Master(no2)*tf*nf*cf*ca^2*rat(81*ep^7-36*ep^6+228*ep^5-604*
         ep^4+191*ep^3+68*ep^2-24*ep,80000*ep^5-32000*ep^4-8200*ep^3+
         3280*ep^2+200*ep-80)
         +Master(no2)*xi*[d4FA/nr]*rat(1206*ep^4+207*ep^3+70*ep^2-57*ep
         -34,8000*ep^3+2000*ep^2-320*ep-80)
         +Master(no2)*xi*cf*ca^3*rat(-1206*ep^4-207*ep^3-70*ep^2+57*ep+
         34,192000*ep^3+48000*ep^2-7680*ep-1920)
         +Master(no2)*xi^2*[d4FA/nr]*rat(-90*ep^3+51*ep^2-9,16000*ep^3+
         4000*ep^2-640*ep-160)
         +Master(no2)*xi^2*cf*ca^3*rat(30*ep^3-17*ep^2+3,128000*ep^3+
         32000*ep^2-5120*ep-1280)
         +Master(no6)*[d4FA/nr]*rat(2165760*ep^11+13055808*ep^10+
         13827072*ep^9-8891728*ep^8-4057072*ep^7-7870328*ep^6+4769322*
         ep^5+665343*ep^4-633108*ep^3+48469*ep^2+14518*ep-1792,1280000*
         ep^7-1792000*ep^6+860800*ep^5-128320*ep^4-20480*ep^3+8000*ep^2
         -640*ep)
         +Master(no6)*cf*ca^3*rat(-25569792*ep^11-162287040*ep^10-
         107174784*ep^9+242758000*ep^8+8175280*ep^7-64576840*ep^6+
         14132502*ep^5+3942561*ep^4-1959084*ep^3+126635*ep^2+52874*ep-
         7040,30720000*ep^7-43008000*ep^6+20659200*ep^5-3079680*ep^4-
         491520*ep^3+192000*ep^2-15360*ep)
         +Master(no6)*cf^2*ca^2*rat(912096*ep^11+5758404*ep^10+3576832*
         ep^9-9194565*ep^8+247030*ep^7+2495558*ep^6-642494*ep^5-154225*
         ep^4+81066*ep^3-4888*ep^2-2130*ep+276,320000*ep^7-448000*ep^6+
         215200*ep^5-32080*ep^4-5120*ep^3+2000*ep^2-160*ep)
         +Master(no6)*cf^3*ca*rat(-514872*ep^11-3196884*ep^10-1961946*
         ep^9+5265473*ep^8-520688*ep^7-1102034*ep^6+274612*ep^5+63341*
         ep^4-27092*ep^3+948*ep^2+738*ep-92,160000*ep^7-224000*ep^6+
         107600*ep^5-16040*ep^4-2560*ep^3+1000*ep^2-80*ep)
         +Master(no6)*cf^4*rat(45180*ep^10+273732*ep^9+164929*ep^8-
         471561*ep^7+93931*ep^6+57896*ep^5-12953*ep^4-2557*ep^3+15*ep^2
         +146*ep-6,40000*ep^6-56000*ep^5+26900*ep^4-4010*ep^3-640*ep^2+
         250*ep-20)
         +Master(no6)*nf*[d4FF/nr]*rat(-4608*ep^8-79938*ep^7+81509*ep^6
         -17528*ep^5-3148*ep^4+1966*ep^3-673*ep^2+100*ep,40000*ep^6-
         56000*ep^5+26900*ep^4-4010*ep^3-640*ep^2+250*ep-20)
         +Master(no6)*tf*nf*cf*ca^2*rat(4608*ep^8+79938*ep^7-81509*ep^6
         +17528*ep^5+3148*ep^4-1966*ep^3+673*ep^2-100*ep,960000*ep^6-
         1344000*ep^5+645600*ep^4-96240*ep^3-15360*ep^2+6000*ep-480)
         +Master(no6)*xi*[d4FA/nr]*rat(3012*ep^7-23710*ep^6+37086*ep^5-
         3366*ep^4-5165*ep^3+958*ep^2+119*ep-30,8000*ep^5-6000*ep^4+680
         *ep^3+240*ep^2-40*ep)
         +Master(no6)*xi*cf*ca^3*rat(9000*ep^8+22488*ep^7-36650*ep^6+
         2394*ep^5-9234*ep^4+545*ep^3+2642*ep^2+ep-90,192000*ep^5-
         144000*ep^4+16320*ep^3+5760*ep^2-960*ep)
         +Master(no6)*xi*cf^2*ca^2*rat(-9*ep^5-30*ep^4+45*ep^3-18*ep^2+
         6*ep+6,64*ep^2-16*ep)
         +Master(no6)*xi*cf^3*ca*rat(3*ep^5+10*ep^4-15*ep^3+6*ep^2-2*ep
         -2,32*ep^2-8*ep)
         +Master(no6)*xi^2*[d4FA/nr]*rat(27*ep^2-36*ep-15,8000*ep^2-320
         )
         +Master(no6)*xi^2*cf*ca^3*rat(-9*ep^2+12*ep+5,64000*ep^2-2560)
         +Master(lala)*[d4FA/nr]*rat(-267776*ep^11-4469760*ep^10-
         3815712*ep^9+13498112*ep^8-8449408*ep^7+1096528*ep^6+791942*
         ep^5-345748*ep^4+40435*ep^3+2638*ep^2-1239*ep+102,160000*ep^7-
         224000*ep^6+87600*ep^5+6960*ep^4-10260*ep^3+1080*ep^2+260*ep-
         40)
         +Master(lala)*cf*ca^3*rat(23428096*ep^12+142404096*ep^11-
         258571968*ep^10-106884640*ep^9-34622272*ep^8+370806592*ep^7-
         242625448*ep^6+36699056*ep^5+12558694*ep^4-5684327*ep^3+631686
         *ep^2+132057*ep-26154,7680000*ep^8-22272000*ep^7+20332800*ep^6
         -5973120*ep^5-993600*ep^4+790560*ep^3-65280*ep^2-20640*ep+2880
         )
         +Master(lala)*cf^2*ca^2*rat(-3234560*ep^12-22164096*ep^11+
         30428528*ep^10+46861528*ep^9-33861340*ep^8-45372508*ep^7+
         49915707*ep^6-13821909*ep^5-1653897*ep^4+1586061*ep^3-210326*
         ep^2-36576*ep+7488,320000*ep^8-928000*ep^7+847200*ep^6-248880*
         ep^5-41400*ep^4+32940*ep^3-2720*ep^2-860*ep+120)
         +Master(lala)*cf^3*ca*rat(285184*ep^11+3719680*ep^10+1078784*
         ep^9-2420720*ep^8-4133032*ep^7+5834507*ep^6-2125235*ep^5-92681
         *ep^4+225819*ep^3-35882*ep^2-5256*ep+1200,40000*ep^7-56000*
         ep^6+21900*ep^5+1740*ep^4-2565*ep^3+270*ep^2+65*ep-10)
         +Master(lala)*cf^4*rat(93056*ep^11-956672*ep^10+222344*ep^9-
         449624*ep^8+2320036*ep^7-2895384*ep^6+1125412*ep^5+40208*ep^4-
         120688*ep^3+18960*ep^2+2848*ep-640,40000*ep^7-56000*ep^6+21900
         *ep^5+1740*ep^4-2565*ep^3+270*ep^2+65*ep-10)
         +Master(lala)*nf*[d4FF/nr]*rat(-555392*ep^10-294656*ep^9+
         1191864*ep^8-2576*ep^7-730608*ep^6+234224*ep^5+75944*ep^4-
         34208*ep^3-528*ep^2+736*ep,40000*ep^8-96000*ep^7+77900*ep^6-
         20160*ep^5-4305*ep^4+2835*ep^3-205*ep^2-75*ep+10)
         +Master(lala)*tf*nf*cf*ca^2*rat(-1291168*ep^11+646640*ep^10+
         2432754*ep^9-1308499*ep^8-4154016*ep^7+5081962*ep^6-1720520*
         ep^5-169282*ep^4+194412*ep^3-19741*ep^2-4662*ep+720,240000*
         ep^9-936000*ep^8+1331400*ep^7-822060*ep^6+155610*ep^5+55755*
         ep^4-26745*ep^3+1395*ep^2+735*ep-90)
         +Master(lala)*tf*nf*cf^2*ca*rat(40*ep^6-36*ep^5+144*ep^4-382*
         ep^3+464*ep^2-248*ep+48,8*ep^4-28*ep^3+34*ep^2-17*ep+3)
         +Master(lala)*xi*[d4FA/nr]*rat(13888*ep^8+58256*ep^7-95344*
         ep^6+41792*ep^5+903*ep^4-4983*ep^3+1128*ep^2-ep-21,16000*ep^6-
         16000*ep^5+2360*ep^4+1640*ep^3-370*ep^2-40*ep+10)
         +Master(lala)*xi*cf*ca^3*rat(743168*ep^8-414992*ep^7-261284*
         ep^6+225592*ep^5-9171*ep^4-19647*ep^3+2373*ep^2+583*ep-90,
         384000*ep^6-384000*ep^5+56640*ep^4+39360*ep^3-8880*ep^2-960*ep
         +240)
         +Master(lala)*xi*cf^2*ca^2*rat(-1642*ep^6+2079*ep^5+449*ep^4-
         130*ep^3-89*ep^2+25*ep-2,1000*ep^4-1000*ep^3+210*ep^2+40*ep-10
         )
         +Master(lala)*xi^2*[d4FA/nr]*rat(80*ep^3+47*ep^2+12*ep-1,2000*
         ep^3+500*ep^2-80*ep-20)
         +Master(lala)*xi^2*cf*ca^3*rat(-2888*ep^5+7650*ep^4-1140*ep^3-
         685*ep^2+62*ep+13,192000*ep^5-144000*ep^4-7680*ep^3+17760*ep^2
         -480)
         +Master(nono)*[d4FA/nr]*rat(-1777152*ep^11-60135296*ep^10-
         141108032*ep^9+68055040*ep^8+28311896*ep^7+14069392*ep^6-
         15691510*ep^5+3122226*ep^4-141557*ep^3-44379*ep^2+19116*ep-
         2244,480000*ep^7-432000*ep^6+46800*ep^5+44280*ep^4-8640*ep^3-
         1080*ep^2+240*ep)
         +Master(nono)*cf*ca^3*rat(46354944*ep^11+696060032*ep^10+
         1086933056*ep^9-1489878976*ep^8+404306728*ep^7+46549424*ep^6-
         73076426*ep^5+7652430*ep^4+6950837*ep^3-1087269*ep^2-178092*ep
         +29892,11520000*ep^7-10368000*ep^6+1123200*ep^5+1062720*ep^4-
         207360*ep^3-25920*ep^2+5760*ep)
         +Master(nono)*cf^2*ca^2*rat(-1047600*ep^11-12595500*ep^10-
         18246916*ep^9+28982303*ep^8-10583878*ep^7+302461*ep^6+1337705*
         ep^5-248282*ep^4-99789*ep^3+19280*ep^2+2388*ep-432,60000*ep^7-
         54000*ep^6+5850*ep^5+5535*ep^4-1080*ep^3-135*ep^2+30*ep)
         +Master(nono)*cf^3*ca*rat(1517568*ep^11+14601744*ep^10+
         20257544*ep^9-35109578*ep^8+15979080*ep^7-3117444*ep^6-776784*
         ep^5+352020*ep^4+51112*ep^3-16582*ep^2-1368*ep+288,60000*ep^7-
         54000*ep^6+5850*ep^5+5535*ep^4-1080*ep^3-135*ep^2+30*ep)
         +Master(nono)*cf^4*rat(-702144*ep^10-5318352*ep^9-6936800*ep^8
         +13532608*ep^7-7648424*ep^6+2499260*ep^5-98588*ep^4-159856*
         ep^3+13212*ep^2+3196*ep-192,60000*ep^6-54000*ep^5+5850*ep^4+
         5535*ep^3-1080*ep^2-135*ep+30)
         +Master(nono)*nf*[d4FF/nr]*rat(433152*ep^8+730576*ep^7+1744328
         *ep^6-3090716*ep^5+1413692*ep^4-160988*ep^3-37516*ep^2+8976*ep
         -384,60000*ep^6-54000*ep^5+5850*ep^4+5535*ep^3-1080*ep^2-135*
         ep+30)
         +Master(nono)*tf*nf*cf*ca^2*rat(-108288*ep^8-182644*ep^7-
         436082*ep^6+772679*ep^5-353423*ep^4+40247*ep^3+9379*ep^2-2244*
         ep+96,360000*ep^6-324000*ep^5+35100*ep^4+33210*ep^3-6480*ep^2-
         810*ep+180)
         +Master(nono)*xi*[d4FA/nr]*rat(-11296*ep^8+313912*ep^7-332912*
         ep^6-44132*ep^5+84419*ep^4-13579*ep^3-1937*ep^2+539*ep-24,
         16000*ep^6-8000*ep^5-1640*ep^4+820*ep^3+40*ep^2-20*ep)
         +Master(nono)*xi*cf*ca^3*rat(11296*ep^8-313912*ep^7+332912*
         ep^6+44132*ep^5-84419*ep^4+13579*ep^3+1937*ep^2-539*ep+24,
         384000*ep^6-192000*ep^5-39360*ep^4+19680*ep^3+960*ep^2-480*ep)
         +Master(nono)*xi^2*[d4FA/nr]*rat(4376*ep^4-1918*ep^3+251*ep^2+
         65*ep-14,4000*ep^4+1000*ep^3-160*ep^2-40*ep)
         +Master(nono)*xi^2*cf*ca^3*rat(-4376*ep^4+1918*ep^3-251*ep^2-
         65*ep+14,96000*ep^4+24000*ep^3-3840*ep^2-960*ep)
         +Master(bebe)*[d4FA/nr]*rat(236814336*ep^14+2405826048*ep^13+
         2411105664*ep^12-9812853312*ep^11+3296652832*ep^10+1151544188*
         ep^9+1714824306*ep^8-1505821018*ep^7-127470428*ep^6+254767473*
         ep^5-23080462*ep^4-12367748*ep^3+1816854*ep^2+171709*ep-30442,
         1728000*ep^10-3225600*ep^9+1337760*ep^8+518400*ep^7-372600*
         ep^6-14040*ep^5+29160*ep^4-360*ep^3-720*ep^2)
         +Master(bebe)*cf*ca^3*rat(-14842257408*ep^16-83202963456*ep^15
         +80041987584*ep^14+577645446912*ep^13-875508541024*ep^12+
         93229104752*ep^11+386543608208*ep^10-151623499520*ep^9-
         41336854286*ep^8+33154203637*ep^7-2373187754*ep^6-2987225240*
         ep^5+666889006*ep^4+124553507*ep^3-39574258*ep^2-1941292*ep+
         728232,165888000*ep^12-475545600*ep^11+313666560*ep^10+
         153584640*ep^9-181854720*ep^8-2903040*ep^7+30974400*ep^6-
         1823040*ep^5-2134080*ep^4+95040*ep^3+51840*ep^2)
         +Master(bebe)*cf^2*ca^2*rat(431662080*ep^14+1491728640*ep^13-
         3582911744*ep^12-10619035904*ep^11+31514077056*ep^10-
         28528275892*ep^9+9599153540*ep^8+950578503*ep^7-1647960490*
         ep^6+383795696*ep^5+47585526*ep^4-34705427*ep^3+2848168*ep^2+
         770784*ep-108936,1152000*ep^10-4262400*ep^9+5538240*ep^8-
         2838240*ep^7+179280*ep^6+303480*ep^5-67680*ep^4-6840*ep^3+2160
         *ep^2)
         +Master(bebe)*cf^3*ca*rat(-26778752*ep^13-100334432*ep^12+
         35204272*ep^11+538699712*ep^10-762661636*ep^9+385087540*ep^8-
         55080491*ep^7-22525220*ep^6+10971564*ep^5-858186*ep^4-508405*
         ep^3+95290*ep^2+8408*ep-2064,48000*ep^9-105600*ep^8+72360*ep^7
         -9720*ep^6-7110*ep^5+1980*ep^4+150*ep^3-60*ep^2)
         +Master(bebe)*cf^4*rat(20667264*ep^12+57136224*ep^11-33461536*
         ep^10-306625504*ep^9+459503760*ep^8-257878034*ep^7+65525596*
         ep^6-3273540*ep^5-4047428*ep^4+1575370*ep^3-126720*ep^2-37876*
         ep+5624,72000*ep^8-158400*ep^7+108540*ep^6-14580*ep^5-10665*
         ep^4+2970*ep^3+225*ep^2-90*ep)
         +Master(bebe)*nf*[d4FF/nr]*rat(-16031232*ep^11+1020224*ep^10+
         44268816*ep^9-10174680*ep^8-44617760*ep^7+34893744*ep^6-
         5940016*ep^5-2552120*ep^4+1043984*ep^3-42624*ep^2-28592*ep+
         3456,72000*ep^9-134400*ep^8+55740*ep^7+21600*ep^6-15525*ep^5-
         585*ep^4+1215*ep^3-15*ep^2-30*ep)
         +Master(bebe)*tf*nf*cf*ca^2*rat(-25998336*ep^14+45446528*ep^13
         -29537312*ep^12+116465008*ep^11-189647056*ep^10+64969772*ep^9+
         43569790*ep^8-24927566*ep^7-2539487*ep^6+1989291*ep^5+343137*
         ep^4-81097*ep^3-27956*ep^2+1564*ep+720,3456000*ep^12-9907200*
         ep^11+6534720*ep^10+3199680*ep^9-3788640*ep^8-60480*ep^7+
         645300*ep^6-37980*ep^5-44460*ep^4+1980*ep^3+1080*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(-120*ep^9+2528*ep^8-5918*ep^7-
         740*ep^6+16713*ep^5-20296*ep^4+11017*ep^3-3236*ep^2+556*ep-48,
         360*ep^7-1284*ep^6+1566*ep^5-699*ep^4-18*ep^3+93*ep^2-18*ep)
         +Master(bebe)*xi*[d4FA/nr]*rat(7448736*ep^10-30923688*ep^9+
         49585068*ep^8-28536348*ep^7-5426753*ep^6+9298296*ep^5-1246308*
         ep^4-690600*ep^3+150621*ep^2+13680*ep-3904,43200*ep^8-52560*
         ep^7-5040*ep^6+14940*ep^5+900*ep^4-1260*ep^3-180*ep^2)
         +Master(bebe)*xi*cf*ca^3*rat(-31795200*ep^13+175709184*ep^12+
         2006784*ep^11-1365377184*ep^10+2302001280*ep^9-596894464*ep^8-
         997852280*ep^7+454490118*ep^6+139287414*ep^5-74794917*ep^4-
         6919974*ep^3+4498426*ep^2+58376*ep-97563,16588800*ep^10-
         36771840*ep^9+5806080*ep^8+22809600*ep^7-3939840*ep^6-5132160*
         ep^5+155520*ep^4+432000*ep^3+51840*ep^2)
         +Master(bebe)*xi*cf^2*ca^2*rat(208*ep^8-970*ep^7+2845*ep^6-
         1344*ep^5-3272*ep^4+4062*ep^3-1821*ep^2+370*ep-30,48*ep^5-96*
         ep^4+60*ep^3-12*ep^2)
         +Master(bebe)*xi*cf^3*ca*rat(-6*ep^7-15*ep^6-8*ep^5-75*ep^4+
         201*ep^3-138*ep^2+37*ep-4,6*ep^4-9*ep^3+3*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(72*ep^7-420*ep^6+902*ep^5-
         871*ep^4+364*ep^3-19*ep^2-24*ep+4,36*ep^5-96*ep^4+63*ep^3+6*
         ep^2-9*ep)
         +Master(bebe)*xi^2*[d4FA/nr]*rat(266400*ep^9+336480*ep^8-
         888674*ep^7+639532*ep^6-221626*ep^5+38035*ep^4+22832*ep^3-
         13166*ep^2-272*ep+459,43200*ep^7-30960*ep^6-20520*ep^5+4680*
         ep^4+3240*ep^3+360*ep^2)
         +Master(bebe)*xi^2*cf*ca^3*rat(-2635200*ep^11+2171760*ep^10+
         1255016*ep^9-801628*ep^8-802570*ep^7+230352*ep^6+1821*ep^5+
         42744*ep^4+5380*ep^3-7802*ep^2-107*ep+234,4147200*ep^9-2972160
         *ep^8-3006720*ep^7+1192320*ep^6+803520*ep^5-77760*ep^4-77760*
         ep^3-8640*ep^2)
         +Master(bebe)*xi^3*cf*ca^3*rat(-4*ep^3+9*ep^2-6*ep+1,1152*ep^3
         +384*ep^2)
         +Master(cross)*[d4FA/nr]*rat(-393093120*ep^15-2843963392*ep^14
         -2575746048*ep^13+10553352576*ep^12-3023737920*ep^11-253528992
         *ep^10-2911272336*ep^9+935304944*ep^8+893311876*ep^7-295948328
         *ep^6-83957601*ep^5+29647413*ep^4+3320421*ep^3-1262641*ep^2-
         46384*ep+19532,14745600*ep^11-27525120*ep^10+10493952*ep^9+
         6144000*ep^8-3892992*ep^7-396288*ep^6+447552*ep^5+4416*ep^4-
         21696*ep^3+192*ep^2+384*ep)
         +Master(cross)*cf*ca^3*rat(11326636032*ep^16+45070524416*ep^15
         -82112323584*ep^14-282327354624*ep^13+586930136832*ep^12-
         236736025728*ep^11-133372723008*ep^10+103047573008*ep^9-
         892211480*ep^8-13280428484*ep^7+2615323050*ep^6+690347715*ep^5
         -283094163*ep^4-8622151*ep^3+11967653*ep^2-177952*ep-184332,
         707788800*ep^12-2382888960*ep^11+2485518336*ep^10-460652544*
         ep^9-629231616*ep^8+261273600*ep^7+50015232*ep^6-32011776*ep^5
         -1359360*ep^4+1571328*ep^3+4608*ep^2-27648*ep)
         +Master(cross)*cf^2*ca^2*rat(-463681536*ep^16-1468503296*ep^15
         +2995216128*ep^14+10144960880*ep^13-22047023760*ep^12+
         9645940760*ep^11+4653150136*ep^10-3968613473*ep^9+75791443*
         ep^8+507932920*ep^7-95259180*ep^6-26487851*ep^5+9846803*ep^4+
         320338*ep^3-411190*ep^2+7962*ep+6516,7372800*ep^12-24821760*
         ep^11+25890816*ep^10-4798464*ep^9-6554496*ep^8+2721600*ep^7+
         520992*ep^6-333456*ep^5-14160*ep^4+16368*ep^3+48*ep^2-288*ep)
         +Master(cross)*cf^3*ca*rat(159457536*ep^15+606458880*ep^14-
         19573840*ep^13-2753337920*ep^12+2251949888*ep^11+204163300*
         ep^10-592256271*ep^9+75687399*ep^8+48850118*ep^7-13326464*ep^6
         -462029*ep^5+938747*ep^4-141576*ep^3-36090*ep^2+5198*ep+724,
         1843200*ep^11-3440640*ep^10+1311744*ep^9+768000*ep^8-486624*
         ep^7-49536*ep^6+55944*ep^5+552*ep^4-2712*ep^3+24*ep^2+48*ep)
         +Master(cross)*cf^4*rat(-18706560*ep^14-55830080*ep^13+
         19319080*ep^12+242885612*ep^11-217913410*ep^10-836119*ep^9+
         42513636*ep^8-6505558*ep^7-750507*ep^6+258115*ep^5-348638*ep^4
         +32590*ep^3+31701*ep^2-1824*ep-838,460800*ep^10-860160*ep^9+
         327936*ep^8+192000*ep^7-121656*ep^6-12384*ep^5+13986*ep^4+138*
         ep^3-678*ep^2+6*ep+12)
         +Master(cross)*nf*[d4FF/nr]*rat(9604224*ep^12-1085280*ep^11-
         59163648*ep^10+56654852*ep^9+3687272*ep^8-20929709*ep^7+
         4333977*ep^6+2661312*ep^5-903384*ep^4-91547*ep^3+47959*ep^2+
         692*ep-720,460800*ep^10-860160*ep^9+327936*ep^8+192000*ep^7-
         121656*ep^6-12384*ep^5+13986*ep^4+138*ep^3-678*ep^2+6*ep+12)
         +Master(cross)*tf*nf*cf*ca^2*rat(-49805568*ep^13+74384448*
         ep^12+71138784*ep^11-200053768*ep^10+153117020*ep^9-74775854*
         ep^8+25743375*ep^7+3513795*ep^6-5656032*ep^5+405766*ep^4+
         433993*ep^3-57763*ep^2-9972*ep+1776,22118400*ep^11-74465280*
         ep^10+77672448*ep^9-14395392*ep^8-19663488*ep^7+8164800*ep^6+
         1562976*ep^5-1000368*ep^4-42480*ep^3+49104*ep^2+144*ep-864)
         +Master(cross)*tf*nf*cf^2*ca*rat(480*ep^7-392*ep^6-772*ep^5+
         1212*ep^4-1580*ep^3+1556*ep^2-648*ep+48,180*ep^5-552*ep^4+507*
         ep^3-96*ep^2-57*ep+18)
         +Master(cross)*xi*[d4FA/nr]*rat(-7141632*ep^11+29347840*ep^10-
         40266736*ep^9+16613600*ep^8+8302396*ep^7-6566400*ep^6-344550*
         ep^5+786701*ep^4-30743*ep^3-40607*ep^2+1721*ep+810,184320*ep^9
         -224256*ep^8-33024*ep^7+77760*ep^6+5184*ep^5-9360*ep^4-1008*
         ep^3+336*ep^2+48*ep)
         +Master(cross)*xi*cf*ca^3*rat(-760320*ep^12-3320832*ep^11+
         25211360*ep^10+7195312*ep^9-47178536*ep^8+12030284*ep^7+
         11149968*ep^6-2715330*ep^5-1143551*ep^4+203975*ep^3+54659*ep^2
         -5801*ep-1188,4423680*ep^9-5382144*ep^8-792576*ep^7+1866240*
         ep^6+124416*ep^5-224640*ep^4-24192*ep^3+8064*ep^2+1152*ep)
         +Master(cross)*xi*cf^2*ca^2*rat(-1884*ep^9+24284*ep^8-89671*
         ep^7+89256*ep^6-2224*ep^5-33542*ep^4+13841*ep^3-880*ep^2-390*
         ep+58,2304*ep^6-4416*ep^5+2304*ep^4+48*ep^3-288*ep^2+48*ep)
         +Master(cross)*xi*cf^3*ca*rat(446*ep^7-2633*ep^6+6155*ep^5-
         5217*ep^4+1311*ep^3+88*ep^2-60*ep+6,192*ep^4-336*ep^3+168*ep^2
         -24*ep)
         +Master(cross)*xi^2*[d4FA/nr]*rat(-2764800*ep^10+1827840*ep^9+
         1024256*ep^8-753344*ep^7-97112*ep^6+40154*ep^5-7297*ep^4+9107*
         ep^3+1755*ep^2-485*ep-74,368640*ep^8-264192*ep^7-198144*ep^6+
         56448*ep^5+38592*ep^4+576*ep^3-1728*ep^2-192*ep)
         +Master(cross)*xi^2*cf*ca^3*rat(14929920*ep^10-23540736*ep^9+
         4161280*ep^8+6538688*ep^7-910408*ep^6-521594*ep^5+65089*ep^4+
         997*ep^3-4035*ep^2+653*ep+146,8847360*ep^8-6340608*ep^7-
         4755456*ep^6+1354752*ep^5+926208*ep^4+13824*ep^3-41472*ep^2-
         4608*ep)
         +Master(cross)*xi^2*cf^2*ca^2*rat(-216*ep^5+276*ep^4-57*ep^3-6
         *ep^2+4*ep-1,72*ep^3-12*ep^2-12*ep)
         +Master(cross)*xi^3*[d4FA/nr]*rat(-2*ep^2+3*ep-1,12*ep)
         +Master(cross)*xi^3*cf*ca^3*rat(12*ep^3-17*ep^2+6*ep-1,1728*
         ep^2+576*ep)
         +Master(fastar2)*[d4FA/nr]*rat(-96694272*ep^13-119889408*ep^12
         -89484800*ep^11-167502816*ep^10+1274088264*ep^9-1318225450*
         ep^8+420488885*ep^7+66139903*ep^6-69146089*ep^5+11187291*ep^4+
         1252146*ep^3-470096*ep^2+22078*ep+1748,1920000*ep^10-2848000*
         ep^9+1355200*ep^8-76080*ep^7-122280*ep^6+30600*ep^5+600*ep^4-
         920*ep^3+80*ep^2)
         +Master(fastar2)*cf*ca^3*rat(71131447296*ep^17-136399610880*
         ep^16-1387351296*ep^15+39108742464*ep^14-134946203696*ep^13+
         542813207552*ep^12-363809282352*ep^11-212012267008*ep^10+
         237380728443*ep^9+8328262019*ep^8-53947693088*ep^7+7082333932*
         ep^6+5243417859*ep^5-1137506885*ep^4-196872102*ep^3+55663774*
         ep^2+2149960*ep-821544,3317760000*ep^14-9345024000*ep^13+
         6783897600*ep^12+1457064960*ep^11-3303160320*ep^10+704221440*
         ep^9+393747840*ep^8-158446080*ep^7-8651520*ep^6+10133760*ep^5-
         666240*ep^4-199680*ep^3+23040*ep^2)
         +Master(fastar2)*cf^2*ca^2*rat(-260285184*ep^15+726894912*
         ep^14-521285024*ep^13-251418624*ep^12+1625912374*ep^11-
         3760050479*ep^10+4107083915*ep^9-1922640207*ep^8+23905091*ep^7
         +324844785*ep^6-105552547*ep^5+316454*ep^4+5250865*ep^3-690567
         *ep^2-39828*ep+8988,2880000*ep^12-10512000*ep^11+14168800*
         ep^10-8790520*ep^9+2096640*ep^8+329190*ep^7-281970*ep^6+42570*
         ep^5+4010*ep^4-1640*ep^3+120*ep^2)
         +Master(fastar2)*cf^3*ca*rat(218461824*ep^15-491403744*ep^14+
         95097728*ep^13+339756360*ep^12-783617864*ep^11+2252826676*
         ep^10-3031323237*ep^9+1794591443*ep^8-305787044*ep^7-159923580
         *ep^6+83618039*ep^5-8735365*ep^4-2349462*ep^3+590362*ep^2-
         20496*ep-2664,1440000*ep^12-5256000*ep^11+7084400*ep^10-
         4395260*ep^9+1048320*ep^8+164595*ep^7-140985*ep^6+21285*ep^5+
         2005*ep^4-820*ep^3+60*ep^2)
         +Master(fastar2)*cf^4*rat(-23193984*ep^12-19476320*ep^11+
         14378400*ep^10+32629144*ep^9+38312300*ep^8-90357124*ep^7+
         46390500*ep^6-2212876*ep^5-5030124*ep^4+1357652*ep^3+19108*
         ep^2-47660*ep+4776,240000*ep^9-356000*ep^8+169400*ep^7-9510*
         ep^6-15285*ep^5+3825*ep^4+75*ep^3-115*ep^2+10*ep)
         +Master(fastar2)*nf*[d4FF/nr]*rat(22672128*ep^10-11152128*ep^9
         -19133808*ep^8+4664120*ep^7+19560408*ep^6-16304032*ep^5+
         4742768*ep^4-217384*ep^3-167320*ep^2+33936*ep-1984,240000*ep^9
         -356000*ep^8+169400*ep^7-9510*ep^6-15285*ep^5+3825*ep^4+75*
         ep^3-115*ep^2+10*ep)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(-105131520*ep^17+755963136*
         ep^16-860905632*ep^15-1903419792*ep^14+3730001328*ep^13+
         327880344*ep^12-4003288754*ep^11+2146530403*ep^10+445215686*
         ep^9-619490869*ep^8+88347531*ep^7+41219547*ep^6-9903574*ep^5-
         737821*ep^4+168355*ep^3+10492*ep^2+7380*ep-1440,51840000*ep^15
         -197856000*ep^14+252014400*ep^13-83231760*ep^12-74378520*ep^11
         +62615340*ep^10-4851150*ep^9-8628030*ep^8+2340540*ep^7+293520*
         ep^6-168750*ep^5+7290*ep^4+3480*ep^3-360*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(409536*ep^12-1009632*ep^11-
         413752*ep^10+3930956*ep^9-5460904*ep^8+2453150*ep^7+1398146*
         ep^6-2238598*ep^5+1141298*ep^4-287508*ep^3+36236*ep^2-2208*ep+
         80,54000*ep^10-243900*ep^9+431220*ep^8-377045*ep^7+159950*ep^6
         -15260*ep^5-14170*ep^4+6145*ep^3-1000*ep^2+60*ep)
         +Master(fastar2)*tf*nf*cf^3*rat(-14112*ep^7+624*ep^6+51144*
         ep^5-45552*ep^4+4656*ep^3+4464*ep^2-1368*ep+144,2000*ep^5-5700
         *ep^4+5360*ep^3-2235*ep^2+425*ep-30)
         +Master(fastar2)*xi*[d4FA/nr]*rat(-642496*ep^9-3146976*ep^8+
         4379364*ep^7-2067452*ep^6+664445*ep^5-231975*ep^4+34397*ep^3+
         9683*ep^2-3198*ep+192,48000*ep^8-40000*ep^7+3080*ep^6+4100*
         ep^5-700*ep^4-100*ep^3+20*ep^2)
         +Master(fastar2)*xi*cf*ca^3*rat(149472000*ep^14-1737711360*
         ep^13+1369549200*ep^12+6655354720*ep^11-11057532544*ep^10+
         3193668924*ep^9+3538383731*ep^8-2234013673*ep^7-125022778*ep^6
         +351212908*ep^5-45944049*ep^4-20404189*ep^3+4453380*ep^2+
         389886*ep-106524,165888000*ep^12-359424000*ep^11+88980480*
         ep^10+166632960*ep^9-65744640*ep^8-24186240*ep^7+10540800*ep^6
         +1347840*ep^5-610560*ep^4-24960*ep^3+11520*ep^2)
         +Master(fastar2)*xi*cf^2*ca^2*rat(-174000*ep^11+586748*ep^10+
         466174*ep^9-5787926*ep^8+12537468*ep^7-13042713*ep^6+7435534*
         ep^5-2237660*ep^4+189114*ep^3+89147*ep^2-27566*ep+2328,72000*
         ep^9-234000*ep^8+265120*ep^7-130140*ep^6+22780*ep^5+2580*ep^4-
         1340*ep^3+120*ep^2)
         +Master(fastar2)*xi*cf^3*ca*rat(42*ep^7+243*ep^6-944*ep^5+1277
         *ep^4-990*ep^3+510*ep^2-158*ep+20,36*ep^5-45*ep^4+17*ep^3-2*
         ep^2)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(72*ep^7+198*ep^6-1594*
         ep^5+2591*ep^4-1575*ep^3+169*ep^2+165*ep-42,108*ep^6-342*ep^5+
         330*ep^4-70*ep^3-38*ep^2+12*ep)
         +Master(fastar2)*xi*tf*nf*cf^2*ca*rat(-24*ep^5+68*ep^4-76*ep^3
         +52*ep^2-28*ep+8,18*ep^4-45*ep^3+31*ep^2-6*ep)
         +Master(fastar2)*xi^2*[d4FA/nr]*rat(-10140*ep^6+10977*ep^5+
         2102*ep^4-7091*ep^3+2112*ep^2+386*ep-62,4000*ep^5+1000*ep^4-
         160*ep^3-40*ep^2)
         +Master(fastar2)*xi^2*cf*ca^3*rat(1296000*ep^13-3335040*ep^12+
         3310152*ep^11+16402428*ep^10-34274550*ep^9+11671845*ep^8+
         8219065*ep^7-3918278*ep^6-527178*ep^5+360741*ep^4-11571*ep^3-
         11004*ep^2+1874*ep-100,82944000*ep^11-55296000*ep^10-38453760*
         ep^9+25635840*ep^8+5581440*ep^7-3720960*ep^6-311040*ep^5+
         207360*ep^4+5760*ep^3-3840*ep^2)
         +Master(fastar2)*xi^3*cf*ca^3*rat(-6*ep^6+7*ep^5-3*ep^4-ep^3+3
         *ep^2+2*ep-2,1152*ep^4-128*ep^2)
         +Master(nostar5)*[d4FA/nr]*rat(704*ep^9-74496*ep^8-195360*ep^7
         +88680*ep^6+62392*ep^5-23586*ep^4-3027*ep^3+4075*ep^2-1538*ep+
         192,8000*ep^6-4800*ep^5+140*ep^4+300*ep^3-40*ep^2)
         +Master(nostar5)*cf*ca^3*rat(193664*ep^10+1801536*ep^9+92160*
         ep^8-9370896*ep^7+7190056*ep^6+115980*ep^5-1396704*ep^4+390577
         *ep^3+52549*ep^2-41478*ep+5184,384000*ep^7-806400*ep^6+352320*
         ep^5+4320*ep^4-23520*ep^3+2880*ep^2)
         +Master(nostar5)*cf^2*ca^2*rat(-9760*ep^10-62512*ep^9+5002*
         ep^8+347147*ep^7-311111*ep^6+44511*ep^5+32039*ep^4-12448*ep^3-
         978*ep^2+1140*ep-144,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245
         *ep^3+30*ep^2)
         +Master(nostar5)*cf^3*ca*rat(15056*ep^10+67192*ep^9-9532*ep^8-
         413814*ep^7+419358*ep^6-124902*ep^5+1008*ep^4+7608*ep^3+218*
         ep^2-760*ep+96,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245*ep^3+
         30*ep^2)
         +Master(nostar5)*cf^4*rat(-3664*ep^7-16432*ep^6-21992*ep^5+
         45176*ep^4-23072*ep^3+6204*ep^2-280*ep-124,2000*ep^4-1200*ep^3
         +35*ep^2+75*ep-10)
         +Master(nostar5)*nf*[d4FF/nr]*rat(1576*ep^6+4492*ep^5+2172*
         ep^4-9132*ep^3+6684*ep^2-2096*ep+256,2000*ep^5-1200*ep^4+35*
         ep^3+75*ep^2-10*ep)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(-4608*ep^8-788*ep^7+2296*
         ep^6+19179*ep^5-13965*ep^4-6639*ep^3+7309*ep^2-1988*ep+192,
         24000*ep^6-50400*ep^5+22020*ep^4+270*ep^3-1470*ep^2+180*ep)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(144*ep^5-96*ep^3-528*ep^2+
         624*ep-144,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*tf*nf*cf^3*rat(-96*ep^5+64*ep^3+352*ep^2-416*
         ep+96,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*xi*[d4FA/nr]*rat(192*ep^5-444*ep^4+530*ep^3-
         371*ep^2+120*ep-20,400*ep^4+20*ep^3-20*ep^2)
         +Master(nostar5)*xi*cf*ca^3*rat(-192*ep^5+444*ep^4-530*ep^3+
         371*ep^2-120*ep+20,9600*ep^4+480*ep^3-480*ep^2)
         +Master(nostar5)*xi^2*[d4FA/nr]*rat(-96*ep^5+112*ep^4+24*ep^3-
         58*ep^2+23*ep-4,400*ep^4+20*ep^3-20*ep^2)
         +Master(nostar5)*xi^2*cf*ca^3*rat(96*ep^5-112*ep^4-24*ep^3+58*
         ep^2-23*ep+4,9600*ep^4+480*ep^3-480*ep^2)
         +Master(nostar6)*[d4FA/nr]*rat(-17664*ep^9-309312*ep^8-655520*
         ep^7+382944*ep^6-171648*ep^5+363756*ep^4-147060*ep^3+1173*ep^2
         +6912*ep-788,16000*ep^6-9600*ep^5+280*ep^4+600*ep^3-80*ep^2)
         +Master(nostar6)*cf*ca^3*rat(757248*ep^10+5733504*ep^9+247936*
         ep^8-31082208*ep^7+28046880*ep^6-8929752*ep^5+1385388*ep^4+
         689274*ep^3-356865*ep^2-3800*ep+9156,768000*ep^7-1612800*ep^6+
         704640*ep^5+8640*ep^4-47040*ep^3+5760*ep^2)
         +Master(nostar6)*cf^2*ca^2*rat(-15280*ep^10-99204*ep^9+8520*
         ep^8+551879*ep^7-548516*ep^6+194276*ep^5-27544*ep^4-14756*ep^3
         +7005*ep^2+120*ep-180,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-
         245*ep^3+30*ep^2)
         +Master(nostar6)*cf^3*ca*rat(19520*ep^10+109200*ep^9-20632*
         ep^8-622052*ep^7+677406*ep^6-302562*ep^5+82632*ep^4+2968*ep^3-
         8380*ep^2+592*ep+120,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245
         *ep^3+30*ep^2)
         +Master(nostar6)*cf^4*rat(-4000*ep^8-24456*ep^7-30276*ep^6+
         63500*ep^5-38348*ep^4+16640*ep^3-2584*ep^2-932*ep+192,2000*
         ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar6)*nf*[d4FF/nr]*rat(1120*ep^6+8344*ep^5-8988*
         ep^4+3288*ep^3-1404*ep^2+688*ep-128,2000*ep^5-1200*ep^4+35*
         ep^3+75*ep^2-10*ep)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(-6144*ep^8+5584*ep^7-9092*
         ep^6+38016*ep^5-38721*ep^4+10656*ep^3+523*ep^2+4*ep-96,24000*
         ep^6-50400*ep^5+22020*ep^4+270*ep^3-1470*ep^2+180*ep)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(192*ep^5-192*ep^4+192*ep^3-
         864*ep^2+960*ep-288,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar6)*tf*nf*cf^3*rat(-128*ep^5+128*ep^4-128*ep^3+
         576*ep^2-640*ep+192,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar6)*xi*[d4FA/nr]*rat(-1296*ep^6+5412*ep^5-5954*
         ep^4+1744*ep^3+82*ep^2-87*ep+8,400*ep^5-80*ep^4-25*ep^3+5*ep^2
         )
         +Master(nostar6)*xi*cf*ca^3*rat(1296*ep^6-5412*ep^5+5954*ep^4-
         1744*ep^3-82*ep^2+87*ep-8,9600*ep^5-1920*ep^4-600*ep^3+120*
         ep^2)
         +Master(nostar6)*xi^2*[d4FA/nr]*rat(512*ep^5-704*ep^4+212*ep^3
         +60*ep^2-31*ep+2,800*ep^4+40*ep^3-40*ep^2)
         +Master(nostar6)*xi^2*cf*ca^3*rat(-512*ep^5+704*ep^4-212*ep^3-
         60*ep^2+31*ep-2,19200*ep^4+960*ep^3-960*ep^2)
         +Master(no)*G30*[d4FA/nr]*rat(156672*ep^11+1694976*ep^10+
         2715008*ep^9+1499840*ep^8-2065024*ep^7+328784*ep^6-222744*ep^5
         +28042*ep^4+42385*ep^3-1804*ep^2-4373*ep+650,614400*ep^8-
         317440*ep^7-71168*ep^6+54656*ep^5-2048*ep^4-2176*ep^3+256*ep^2
         )
         +Master(no)*cf*ca^3*rat(2*ep^5+7*ep^4+ep^3-6*ep^2-ep+2,8*ep^2-
         2*ep)
         +Master(no)*cf*ca^3*G30*rat(-2036736*ep^11-13887744*ep^10-
         13864832*ep^9+340288*ep^8+6584320*ep^7+1132144*ep^6-1495272*
         ep^5+412022*ep^4+23087*ep^3-69428*ep^2+13781*ep-266,14745600*
         ep^8-7618560*ep^7-1708032*ep^6+1311744*ep^5-49152*ep^4-52224*
         ep^3+6144*ep^2)
         +Master(no)*cf^2*ca^2*rat(-8*ep^5-27*ep^4-5*ep^3+22*ep^2+3*ep-
         6,8*ep^2-2*ep)
         +Master(no)*cf^2*ca^2*G30*rat(8448*ep^10+64704*ep^9+42640*ep^8
         -3700*ep^7-25964*ep^6-15301*ep^5+19483*ep^4-7765*ep^3+1812*
         ep^2-165*ep-6,25600*ep^7-21760*ep^6+4288*ep^5+848*ep^4-368*
         ep^3+32*ep^2)
         +Master(no)*cf^3*ca*rat(5*ep^5+16*ep^4+4*ep^3-12*ep^2-ep+2,4*
         ep^2-ep)
         +Master(no)*cf^3*ca*G30*rat(-1248*ep^10-26776*ep^9-19636*ep^8-
         20406*ep^7+20137*ep^6+20344*ep^5-17916*ep^4+5204*ep^3-968*ep^2
         +97*ep+2,12800*ep^7-10880*ep^6+2144*ep^5+424*ep^4-184*ep^3+16*
         ep^2)
         +Master(no)*cf^4*rat(-2*ep^4-6*ep^3-2*ep^2+4*ep,4*ep-1)
         +Master(no)*cf^4*G30*rat(-672*ep^9+2232*ep^8+2324*ep^7+9274*
         ep^6-4921*ep^5-6533*ep^4+4895*ep^3-1121*ep^2+156*ep-18,6400*
         ep^6-5440*ep^5+1072*ep^4+212*ep^3-92*ep^2+8*ep)
         +Master(no)*nf*G30*[d4FF/nr]*rat(7344*ep^8+14532*ep^7-53952*
         ep^6+24983*ep^5+13647*ep^4-12181*ep^3+2463*ep^2-4*ep-24,19200*
         ep^7-9920*ep^6-2224*ep^5+1708*ep^4-64*ep^3-68*ep^2+8*ep)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-4608*ep^9-14256*ep^8+31836*
         ep^7-12432*ep^6+22825*ep^5-32511*ep^4+13621*ep^3-1023*ep^2-284
         *ep+24,460800*ep^7-238080*ep^6-53376*ep^5+40992*ep^4-1536*ep^3
         -1632*ep^2+192*ep)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(18*ep^6+27*ep^5-180*ep^4+261
         *ep^3-198*ep^2+90*ep-18,600*ep^4-310*ep^3-32*ep^2+34*ep-4)
         +Master(no)*tf*nf*cf^3*G30*rat(-6*ep^6-9*ep^5+60*ep^4-87*ep^3+
         66*ep^2-30*ep+6,300*ep^4-155*ep^3-16*ep^2+17*ep-2)
         +Master(no)*xi*G30*[d4FA/nr]*rat(-1792*ep^7-2144*ep^6-9352*
         ep^5+6572*ep^4+3374*ep^3-2221*ep^2-15*ep+70,15360*ep^6+2048*
         ep^5-1984*ep^4-128*ep^3+64*ep^2)
         +Master(no)*xi*cf*ca^3*G30*rat(-9216*ep^8-45056*ep^7+92384*
         ep^6+8584*ep^5-25388*ep^4-3374*ep^3+2989*ep^2+15*ep-70,368640*
         ep^6+49152*ep^5-47616*ep^4-3072*ep^3+1536*ep^2)
         +Master(no)*xi*cf^2*ca^2*rat(-ep^4+ep^2+2*ep-2,4*ep-1)
         +Master(no)*xi*cf^2*ca^2*G30*rat(16*ep^5+10*ep^4+17*ep^3-105*
         ep^2+66*ep-10,80*ep^2-36*ep+4)
         +Master(no)*xi*cf^3*ca*rat(3*ep^4-3*ep^2-6*ep+6,4*ep-1)
         +Master(no)*xi*cf^3*ca*G30*rat(-12*ep^5-4*ep^4+3*ep^3+35*ep^2-
         25*ep+4,20*ep^2-9*ep+1)
         +Master(no)*xi*cf^4*rat(-2*ep^4+2*ep^2+4*ep-4,4*ep-1)
         +Master(no)*xi*cf^4*G30*rat(2*ep^4+ep^3-ep^2-4*ep+2,5*ep-1)
         +Master(no)*xi^2*G30*[d4FA/nr]*rat(-5120*ep^7+7424*ep^6-1792*
         ep^5-832*ep^4+628*ep^3-240*ep^2+21*ep+3,30720*ep^6+4096*ep^5-
         3968*ep^4-256*ep^3+128*ep^2)
         +Master(no)*xi^2*cf*ca^3*G30*rat(5120*ep^7-7424*ep^6+1792*ep^5
         +832*ep^4-628*ep^3+240*ep^2-21*ep-3,737280*ep^6+98304*ep^5-
         95232*ep^4-6144*ep^3+3072*ep^2)
         +Master(no)*xi^4*G30*[d4FA/nr]*rat(2*ep^2-3*ep+1,1920*ep^3+256
         *ep^2-128*ep)
         +Master(no)*xi^4*cf*ca^3*G30*rat(-2*ep^2+3*ep-1,46080*ep^3+
         6144*ep^2-3072*ep)
         +Master(t105)*G30*[d4FA/nr]*rat(34398720*ep^13+120108672*ep^12
         +70605280*ep^11-172589368*ep^10-167970708*ep^9+243884222*ep^8-
         45742385*ep^7-37019268*ep^6+16322565*ep^5-571233*ep^4-707179*
         ep^3+96052*ep^2+6044*ep-1280,460800*ep^11-391680*ep^10+25984*
         ep^9+58784*ep^8-15200*ep^7-1120*ep^6+736*ep^5-64*ep^4)
         +Master(t105)*cf*ca^3*rat(-2816*ep^10-6912*ep^9+16128*ep^8+
         15584*ep^7-43844*ep^6+38160*ep^5-8355*ep^4-2930*ep^3+2592*ep^2
         -1052*ep+165,768*ep^8-1216*ep^7-64*ep^6+272*ep^5-48*ep^4)
         +Master(t105)*cf*ca^3*G30*rat(-17295869952*ep^16-13643794944*
         ep^15+72107703168*ep^14+102511364768*ep^13-239925816304*ep^12-
         784237936*ep^11+199714106320*ep^10-99276784718*ep^9-
         23531956535*ep^8+29770266918*ep^7-5145833241*ep^6-1812347651*
         ep^5+728047936*ep^4-34915117*ep^3-17675396*ep^2+2681572*ep-
         94704,530841600*ep^14-1335951360*ep^13+737722368*ep^12+
         320851968*ep^11-358477824*ep^10+37217280*ep^9+38317056*ep^8-
         10134528*ep^7-592896*ep^6+430080*ep^5-36864*ep^4)
         +Master(t105)*cf^2*ca^2*rat(2816*ep^8+5216*ep^7-16288*ep^6-
         10700*ep^5+35672*ep^4-24479*ep^3+2362*ep^2+2131*ep-474,192*
         ep^6-400*ep^5+184*ep^4-24*ep^3)
         +Master(t105)*cf^2*ca^2*G30*rat(340042752*ep^15-59427072*ep^14
         -1245225792*ep^13-767468592*ep^12+4229066608*ep^11-2194441724*
         ep^10-2107920628*ep^9+2595578494*ep^8-825468517*ep^7-94467366*
         ep^6+116085710*ep^5-20633590*ep^4-1591613*ep^3+837998*ep^2-
         70412*ep+360,2764800*ep^13-8340480*ep^12+8012544*ep^11-2335168
         *ep^10-699488*ep^9+543584*ep^8-72224*ep^7-16672*ep^6+5248*ep^5
         -384*ep^4)
         +Master(t105)*cf^3*ca*rat(-220*ep^7-706*ep^6+48*ep^5+998*ep^4-
         587*ep^3-172*ep^2+139*ep-20,12*ep^5-7*ep^4+ep^3)
         +Master(t105)*cf^3*ca*G30*rat(-59806080*ep^14+30352608*ep^13+
         193280064*ep^12+84079336*ep^11-677308972*ep^10+445471108*ep^9+
         235304089*ep^8-372364509*ep^7+126725846*ep^6+13555972*ep^5-
         17863881*ep^4+3150799*ep^3+264634*ep^2-128266*ep+9948,345600*
         ep^12-1042560*ep^11+1001568*ep^10-291896*ep^9-87436*ep^8+67948
         *ep^7-9028*ep^6-2084*ep^5+656*ep^4-48*ep^3)
         +Master(t105)*cf^4*rat(88*ep^6+268*ep^5+16*ep^4-324*ep^3+76*
         ep^2+92*ep-24,12*ep^4-7*ep^3+ep^2)
         +Master(t105)*cf^4*G30*rat(7767360*ep^13+7545168*ep^12-
         13221984*ep^11-29758886*ep^10+38744259*ep^9+3818007*ep^8-
         23117314*ep^7+10247633*ep^6+252033*ep^5-1216719*ep^4+247584*
         ep^3+14641*ep^2-8990*ep+704,86400*ep^11-131040*ep^10+53832*
         ep^9+7774*ep^8-10198*ep^7+1690*ep^6+278*ep^5-104*ep^4+8*ep^3)
         +Master(t105)*nf*G30*[d4FF/nr]*rat(-1827360*ep^11+1640328*
         ep^10+3946160*ep^9-5576756*ep^8+415913*ep^7+3003233*ep^6-
         2129048*ep^5+587580*ep^4-34993*ep^3-17041*ep^2+3728*ep-224,
         28800*ep^11-53280*ep^10+26104*ep^9+2050*ep^8-4624*ep^7+880*
         ep^6+116*ep^5-50*ep^4+4*ep^3)
         +Master(t105)*tf*nf*cf*ca^2*rat(-16*ep^6-12*ep^5+18*ep^4-10*
         ep^3+22*ep^2-26*ep+9,12*ep^6-16*ep^5-5*ep^4+3*ep^3)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(10506240*ep^15-76664448*
         ep^14+128745504*ep^13+74511552*ep^12-338512040*ep^11+152485156
         *ep^10+260259740*ep^9-327954879*ep^8+116486995*ep^7+22200487*
         ep^6-29580977*ep^5+7758312*ep^4+198810*ep^3-508160*ep^2+102868
         *ep-7080,8294400*ep^14-29168640*ep^13+32401152*ep^12-6513600*
         ep^11-10614528*ep^10+6182736*ep^9+17184*ep^8-757056*ep^7+
         149088*ep^6+15984*ep^5-7296*ep^4+576*ep^3)
         +Master(t105)*tf*nf*cf^2*ca*rat(8*ep^3-4*ep+2,6*ep^3-11*ep^2+3
         *ep)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(-21096*ep^12+80820*ep^11-
         94614*ep^10-21591*ep^9+136213*ep^8-73412*ep^7-86335*ep^6+
         155030*ep^5-110890*ep^4+46393*ep^3-12130*ep^2+1892*ep-136,5400
         *ep^11-21690*ep^10+32277*ep^9-21566*ep^8+5212*ep^7+1080*ep^6-
         877*ep^5+176*ep^4-12*ep^3)
         +Master(t105)*tf*nf*cf^3*G30*rat(14832*ep^10-35496*ep^9-9324*
         ep^8+124166*ep^7-201006*ep^6+184474*ep^5-120166*ep^4+59596*
         ep^3-21232*ep^2+4580*ep-424,5400*ep^9-16290*ep^8+15987*ep^7-
         5579*ep^6-367*ep^5+713*ep^4-164*ep^3+12*ep^2)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(48*ep^7+552*ep^6-2208*
         ep^5+3112*ep^4-2228*ep^3+880*ep^2-184*ep+16,450*ep^7-945*ep^6+
         391*ep^5+51*ep^4-49*ep^3+6*ep^2)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(-288*ep^7+1248*ep^6-2280*
         ep^5+2400*ep^4-1728*ep^3+912*ep^2-312*ep+48,1350*ep^7-3735*
         ep^6+3063*ep^5-629*ep^4-249*ep^3+116*ep^2-12*ep)
         +Master(t105)*xi*G30*[d4FA/nr]*rat(2304*ep^11-19584*ep^10+
         278960*ep^9+136*ep^8+358116*ep^7-501238*ep^6+60370*ep^5+116302
         *ep^4-43660*ep^3+606*ep^2+1747*ep-205,11520*ep^9-2304*ep^8-
         2000*ep^7+400*ep^6+80*ep^5-16*ep^4)
         +Master(t105)*xi*cf*ca^3*rat(144*ep^7-180*ep^6-376*ep^5+403*
         ep^4+358*ep^3-409*ep^2+54*ep+6,192*ep^7-256*ep^6-80*ep^5+48*
         ep^4)
         +Master(t105)*xi*cf*ca^3*G30*rat(-27648*ep^14+6557184*ep^13+
         47782848*ep^12-213879008*ep^11+108995440*ep^10+374191936*ep^9-
         470201060*ep^8+92874502*ep^7+107827515*ep^6-52717216*ep^5-
         1017775*ep^4+4456448*ep^3-545860*ep^2-88102*ep+15684,13271040*
         ep^12-24772608*ep^11+1013760*ep^10+11157504*ep^9-1810944*ep^8-
         1362432*ep^7+253440*ep^6+47616*ep^5-9216*ep^4)
         +Master(t105)*xi*cf^2*ca^2*rat(1408*ep^10-1472*ep^9-7440*ep^8+
         15172*ep^7-10136*ep^6+5075*ep^5-3883*ep^4+676*ep^3+907*ep^2-
         331*ep+24,384*ep^8-608*ep^7-32*ep^6+136*ep^5-24*ep^4)
         +Master(t105)*xi*cf^2*ca^2*G30*rat(-16896*ep^12-3136*ep^11+
         101536*ep^10-61592*ep^9+39092*ep^8-245042*ep^7+200461*ep^6+
         11519*ep^5-56201*ep^4+15071*ep^3+946*ep^2-794*ep+78,5760*ep^10
         -8352*ep^9-2080*ep^8+2584*ep^7-56*ep^6-184*ep^5+24*ep^4)
         +Master(t105)*xi*cf^3*ca*rat(-132*ep^7+2*ep^6+500*ep^5-385*
         ep^4-105*ep^3+145*ep^2-23*ep-2,12*ep^5-7*ep^4+ep^3)
         +Master(t105)*xi*cf^3*ca*G30*rat(2112*ep^9+960*ep^8-8744*ep^7+
         6716*ep^6-890*ep^5+17*ep^4-552*ep^3+309*ep^2-60*ep+4,240*ep^7-
         188*ep^6+48*ep^5-4*ep^4)
         +Master(t105)*xi*cf^4*rat(88*ep^6+4*ep^5-316*ep^4+196*ep^3+124
         *ep^2-120*ep+24,12*ep^4-7*ep^3+ep^2)
         +Master(t105)*xi*cf^4*G30*rat(-88*ep^6-48*ep^5+270*ep^4-84*
         ep^3-110*ep^2+72*ep-12,15*ep^4-8*ep^3+ep^2)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(-8*ep^4+26*ep^3-30*ep^2+14*
         ep-2,6*ep^5-11*ep^4+3*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(-528*ep^9+2416*ep^8-
         3584*ep^7+1100*ep^6+2153*ep^5-1914*ep^4+290*ep^3+168*ep^2-59*
         ep+6,1440*ep^9-3168*ep^8+776*ep^7+1360*ep^6-320*ep^5-112*ep^4+
         24*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(8*ep^5-4*ep^4+4*ep^3-44*
         ep^2+56*ep-20,12*ep^5-16*ep^4-5*ep^3+3*ep^2)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(40*ep^7-268*ep^6+346*
         ep^5-9*ep^4-221*ep^3+131*ep^2-27*ep+2,60*ep^7-92*ep^6-9*ep^5+
         20*ep^4-3*ep^3)
         +Master(t105)*xi^2*G30*[d4FA/nr]*rat(-13824*ep^11+89856*ep^10-
         27552*ep^9-180528*ep^8+186512*ep^7-3532*ep^6-84066*ep^5+47076*
         ep^4-7897*ep^3-834*ep^2+361*ep-24,46080*ep^9-9216*ep^8-8000*
         ep^7+1600*ep^6+320*ep^5-64*ep^4)
         +Master(t105)*xi^2*cf*ca^3*rat(8*ep^5-14*ep^4+11*ep^2-6*ep+1,
         96*ep^6+16*ep^5-16*ep^4)
         +Master(t105)*xi^2*cf*ca^3*G30*rat(13824*ep^13-1472256*ep^12+
         1384608*ep^11+3537648*ep^10-1636832*ep^9-3817704*ep^8+652778*
         ep^7+2060859*ep^6-577193*ep^5-292381*ep^4+114245*ep^3+5674*
         ep^2-5748*ep+522,4423680*ep^11-5308416*ep^10-3201024*ep^9+
         1585152*ep^8+453120*ep^7-152064*ep^6-16896*ep^5+4608*ep^4)
         +Master(t105)*xi^2*cf^2*ca^2*rat(-48*ep^7+68*ep^6+112*ep^5-123
         *ep^4-158*ep^3+182*ep^2-30*ep-3,48*ep^6-64*ep^5-20*ep^4+12*
         ep^3)
         +Master(t105)*xi^2*cf^2*ca^2*G30*rat(8064*ep^10-15504*ep^9+
         3296*ep^8-6552*ep^7+16840*ep^6-2545*ep^5-4998*ep^4+972*ep^3+
         606*ep^2-191*ep+12,5760*ep^9-6912*ep^8-3808*ep^7+1632*ep^6+352
         *ep^5-96*ep^4)
         +Master(t105)*xi^2*cf^3*ca*rat(2*ep^4-5*ep^3+6*ep^2-5*ep+2,
         ep^3)
         +Master(t105)*xi^2*cf^3*ca*G30*rat(-16*ep^5+36*ep^4-44*ep^3+37
         *ep^2-15*ep+2,10*ep^4-2*ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*G30*rat(792*ep^7-2184*ep^6+
         1926*ep^5-322*ep^4-393*ep^3+218*ep^2-39*ep+2,1440*ep^7-2448*
         ep^6+272*ep^5+272*ep^4-48*ep^3)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(4*ep^3-12*ep^2+12*ep-4,2*
         ep^3-3*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*G30*rat(-16*ep^4+44*ep^3-42*
         ep^2+16*ep-2,10*ep^4-17*ep^3+3*ep^2)
         +Master(t105)*xi^3*G30*[d4FA/nr]*rat(48*ep^8-200*ep^7+260*ep^6
         -62*ep^5-96*ep^4+48*ep^3+9*ep^2-8*ep+1,240*ep^6+32*ep^5-16*
         ep^4)
         +Master(t105)*xi^3*cf*ca^3*G30*rat(-288*ep^10+2016*ep^9-9256*
         ep^8+8996*ep^7+4780*ep^6-9347*ep^5+2652*ep^4+915*ep^3-538*ep^2
         +72*ep-2,138240*ep^8+41472*ep^7-29184*ep^6-4608*ep^5+1536*ep^4
         )
         +Master(t105)*xi^3*cf^2*ca^2*rat(-2*ep^4+3*ep^3+ep^2-3*ep+1,16
         *ep^4+8*ep^3)
         +Master(t105)*xi^3*cf^2*ca^2*G30*rat(16*ep^5-20*ep^4-8*ep^3+19
         *ep^2-8*ep+1,160*ep^5+48*ep^4-16*ep^3)
         +Master(t105)*xi^4*G30*[d4FA/nr]*rat(-48*ep^7+104*ep^6-20*ep^5
         -58*ep^4-8*ep^3+50*ep^2-23*ep+3,960*ep^5+128*ep^4-64*ep^3)
         +Master(t105)*xi^4*cf*ca^3*G30*rat(72*ep^8-396*ep^7+526*ep^6+
         23*ep^5-536*ep^4+437*ep^3-137*ep^2+8*ep+3,138240*ep^6-27648*
         ep^5-15360*ep^4+3072*ep^3)
         +Master(t155)*[d4FA/nr]*rat(655968*ep^11+3043936*ep^10+3375384
         *ep^9-2134336*ep^8-4381654*ep^7+2805992*ep^6+99750*ep^5-382101
         *ep^4+81058*ep^3+2849*ep^2-2931*ep+266,15000*ep^9-4750*ep^8-
         2350*ep^7+690*ep^6+70*ep^5-20*ep^4)
         +Master(t155)*G10*[d4FA/nr]*rat(-58217472*ep^13+164768000*
         ep^12+337140864*ep^11-915686080*ep^10+1054123920*ep^9-
         876700404*ep^8+448528972*ep^7-91025107*ep^6-14618586*ep^5+
         8697444*ep^4-625725*ep^3-140947*ep^2+10979*ep+1126,1920000*
         ep^11-1888000*ep^10+411200*ep^9+129520*ep^8-57520*ep^7+1840*
         ep^6+1520*ep^5-160*ep^4)
         +Master(t155)*cf*ca^3*rat(-189417984*ep^13-109214720*ep^12+
         1088491968*ep^11+962806712*ep^10-3641291908*ep^9+602379182*
         ep^8+2383496997*ep^7-1329616065*ep^6-32691329*ep^5+148864271*
         ep^4-12983706*ep^3-6683464*ep^2+604362*ep+95004,11520000*ep^11
         -38208000*ep^10+35059200*ep^9-2263680*ep^8-5596800*ep^7+
         1015680*ep^6+167040*ep^5-34560*ep^4)
         +Master(t155)*cf*ca^3*G10*rat(5711523840*ep^19-155276688384*
         ep^18+205894927104*ep^17+751594140928*ep^16-1539887650896*
         ep^15+90081437184*ep^14+1512541554384*ep^13-1053738762196*
         ep^12-68247371539*ep^11+395228816917*ep^10-154432512626*ep^9-
         37745723884*ep^8+39270674352*ep^7-2181727064*ep^6-4093161770*
         ep^5+640585000*ep^4+190813403*ep^3-39662153*ep^2-3105372*ep+
         746532,1658880000*ep^17-4672512000*ep^16+903628800*ep^15+
         6493140480*ep^14-3857199360*ep^13-1843497600*ep^12+1576440000*
         ep^11+82393920*ep^10-218828160*ep^9+16650240*ep^8+11947200*
         ep^7-1560000*ep^6-218880*ep^5+34560*ep^4)
         +Master(t155)*cf^2*ca^2*rat(13495584*ep^12+21737008*ep^11-
         36859784*ep^10-96163908*ep^9+63406222*ep^8+70622765*ep^7-
         61038836*ep^6+3310095*ep^5+7172609*ep^4-1210216*ep^3-269543*
         ep^2+46360*ep+2652,240000*ep^10-436000*ep^9+76400*ep^8+67440*
         ep^7-15440*ep^6-2000*ep^5+480*ep^4)
         +Master(t155)*cf^2*ca^2*G10*rat(-109112832*ep^15+3927048576*
         ep^14-6584648896*ep^13-11455316544*ep^12+39591739952*ep^11-
         44458740416*ep^10+25128756490*ep^9-5738286801*ep^8-1592481534*
         ep^7+1392548874*ep^6-243941882*ep^5-54619111*ep^4+23837126*
         ep^3-1129962*ep^2-495320*ep+56088,11520000*ep^13-36288000*
         ep^12+38531200*ep^11-15896480*ep^10+438320*ep^9+1535920*ep^8-
         359920*ep^7-9680*ep^6+11200*ep^5-960*ep^4)
         +Master(t155)*cf^3*ca*rat(-1058958*ep^11-2855400*ep^10-1154306
         *ep^9+4222930*ep^8+1020541*ep^7-2822084*ep^6+557770*ep^5+
         328868*ep^4-94863*ep^3-10826*ep^2+3192*ep+64,15000*ep^9-4750*
         ep^8-2350*ep^7+690*ep^6+70*ep^5-20*ep^4)
         +Master(t155)*cf^3*ca*G10*rat(65689728*ep^15-1134290592*ep^14+
         1661402384*ep^13+3439949296*ep^12-11123200472*ep^11+
         13014682234*ep^10-8582639833*ep^9+3212743127*ep^8-351137772*
         ep^7-245082824*ep^6+102820221*ep^5-5431511*ep^4-4082176*ep^3+
         630870*ep^2+36416*ep-8904,2880000*ep^13-9072000*ep^12+9632800*
         ep^11-3974120*ep^10+109580*ep^9+383980*ep^8-89980*ep^7-2420*
         ep^6+2800*ep^5-240*ep^4)
         +Master(t155)*cf^4*rat(249234*ep^10+629012*ep^9+134962*ep^8-
         1040462*ep^7-184560*ep^6+702400*ep^5-167178*ep^4-78766*ep^3+
         25790*ep^2+2280*ep-840,7500*ep^8-2375*ep^7-1175*ep^6+345*ep^5+
         35*ep^4-10*ep^3)
         +Master(t155)*cf^4*G10*rat(-9060576*ep^13+33801960*ep^12+
         8207992*ep^11-129481612*ep^10+237969456*ep^9-246057631*ep^8+
         152000063*ep^7-47665049*ep^6+472264*ep^5+4482905*ep^4-1103515*
         ep^3-10129*ep^2+34236*ep-3324,360000*ep^11-594000*ep^10+313100
         *ep^9-27115*ep^8-26975*ep^7+7535*ep^6+55*ep^5-220*ep^4+20*ep^3
         )
         +Master(t155)*nf*[d4FF/nr]*rat(-127008*ep^9-23184*ep^8+78464*
         ep^7+306208*ep^6-509416*ep^5+283552*ep^4-50016*ep^3-7440*ep^2+
         2888*ep-128,7500*ep^9-9875*ep^8+1200*ep^7+1520*ep^6-310*ep^5-
         45*ep^4+10*ep^3)
         +Master(t155)*nf*G10*[d4FF/nr]*rat(4903104*ep^11-6708656*ep^10
         -1745584*ep^9+9696918*ep^8-7959970*ep^7+2565380*ep^6-244256*
         ep^5+54526*ep^4-51514*ep^3+6776*ep^2+2060*ep-384,120000*ep^11-
         238000*ep^10+143700*ep^9-17605*ep^8-11690*ep^7+3710*ep^6-20*
         ep^5-105*ep^4+10*ep^3)
         +Master(t155)*tf*nf*cf*ca^2*rat(-852480*ep^11+3130044*ep^10-
         3346168*ep^9+573265*ep^8-1121920*ep^7+6837049*ep^6-8793918*
         ep^5+4754742*ep^4-1019671*ep^3-96890*ep^2+83637*ep-10170,
         360000*ep^11-1554000*ep^10+2289600*ep^9-1166340*ep^8-104160*
         ep^7+206640*ep^6-26520*ep^5-6300*ep^4+1080*ep^3)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(255467520*ep^19+1190831616
         *ep^18-4074432384*ep^17+695477376*ep^16+1516757392*ep^15+
         11834991992*ep^14-18624185212*ep^13-4293310134*ep^12+
         23743982156*ep^11-13748942548*ep^10-1522776001*ep^9+3920131561
         *ep^8-1058449082*ep^7-125582718*ep^6+98091415*ep^5-11500973*
         ep^4-1002636*ep^3+383508*ep^2-57168*ep+4320,207360000*ep^18-
         791424000*ep^17+697017600*ep^16+698688960*ep^15-1293792480*
         ep^14+251712720*ep^13+427492200*ep^12-186755760*ep^11-37652760
         *ep^10+29434800*ep^9-587880*ep^8-1688400*ep^7+167640*ep^6+
         31680*ep^5-4320*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(48*ep^6-56*ep^5+120*ep^4-140*
         ep^3+136*ep^2-100*ep+40,24*ep^6-34*ep^5-5*ep^4+3*ep^3)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(-163584*ep^12+186768*ep^11
         +617348*ep^10-3245534*ep^9+6850416*ep^8-8524465*ep^7+6789321*
         ep^6-3486623*ep^5+1152523*ep^4-262238*ep^3+50396*ep^2-8168*ep+
         640,54000*ep^11-216900*ep^10+322770*ep^9-215660*ep^8+52120*
         ep^7+10800*ep^6-8770*ep^5+1760*ep^4-120*ep^3)
         +Master(t155)*tf*nf*cf^3*G10*rat(10176*ep^9-27168*ep^8-16432*
         ep^7+131992*ep^6-183080*ep^5+112264*ep^4-27768*ep^3-1792*ep^2+
         2064*ep-256,9000*ep^8-30150*ep^7+36695*ep^6-21530*ep^5+6565*
         ep^4-1000*ep^3+60*ep^2)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(48*ep^5-80*ep^4+88*ep^3-136*
         ep^2+120*ep-40,48*ep^6-140*ep^5+92*ep^4+21*ep^3-9*ep^2)
         +Master(t155)*xi*[d4FA/nr]*rat(4608*ep^7+24244*ep^6-17292*ep^5
         +187*ep^4+261*ep^3+67*ep^2+117*ep+6,750*ep^7+250*ep^6-30*ep^5-
         10*ep^4)
         +Master(t155)*xi*G10*[d4FA/nr]*rat(-83712*ep^8-1340784*ep^7+
         1749308*ep^6-557906*ep^5-72259*ep^4+58745*ep^3-7086*ep^2-990*
         ep+284,16000*ep^8-1640*ep^6+40*ep^4)
         +Master(t155)*xi*cf*ca^3*rat(1152000*ep^11-2210880*ep^10-
         1867568*ep^9-7639948*ep^8+49919704*ep^7-70660081*ep^6+35910535
         *ep^5-1564909*ep^4-4113627*ep^3+749478*ep^2+108900*ep-24516,
         2304000*ep^10-6720000*ep^9+4323840*ep^8+1276800*ep^7-608640*
         ep^6-40320*ep^5+17280*ep^4)
         +Master(t155)*xi*cf*ca^3*G10*rat(235008000*ep^16-1476675072*
         ep^15+840931968*ep^14+8251758144*ep^13-15912735648*ep^12+
         2426024832*ep^11+17452323640*ep^10-14322388228*ep^9-1470785946
         *ep^8+5365414610*ep^7-1015419781*ep^6-663509563*ep^5+191625094
         *ep^4+32207640*ep^3-11633797*ep^2-537963*ep+228870,331776000*
         ep^15-718848000*ep^14-319703040*ep^13+1162705920*ep^12+
         16289280*ep^11-474382080*ep^10+5310720*ep^9+67368960*ep^8-
         506880*ep^7-3736320*ep^6+11520*ep^5+69120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*rat(-48000*ep^10+135068*ep^9-167284
         *ep^8+319457*ep^7-514041*ep^6+367531*ep^5-70728*ep^4-42607*
         ep^3+11587*ep^2+1319*ep-366,24000*ep^9-34000*ep^8-5960*ep^7+
         4360*ep^6+200*ep^5-120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*G10*rat(-21500*ep^9-36060*ep^8+
         274119*ep^7-557468*ep^6+529739*ep^5-258702*ep^4+51502*ep^3+
         4524*ep^2-3268*ep+338,12000*ep^8-7000*ep^7+520*ep^6+280*ep^5-
         40*ep^4)
         +Master(t155)*xi*cf^3*ca*rat(4*ep^5-8*ep^4+13*ep^3-13*ep^2+8*
         ep-4,2*ep^4)
         +Master(t155)*xi*cf^3*ca*G10*rat(36*ep^7+248*ep^6-975*ep^5+
         1332*ep^4-1039*ep^3+536*ep^2-156*ep+18,48*ep^6-28*ep^5+4*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(-192*ep^8+902*ep^7-1755*
         ep^6+2047*ep^5-1632*ep^4+770*ep^3-46*ep^2-103*ep+21,96*ep^8-
         376*ep^7+464*ep^6-142*ep^5-60*ep^4+18*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(96*ep^10-1768*ep^9+6444
         *ep^8-7858*ep^7-849*ep^6+9443*ep^5-6744*ep^4+338*ep^3+1261*
         ep^2-403*ep+24,432*ep^10-1584*ep^9+1356*ep^8+1112*ep^7-1992*
         ep^6+544*ep^5+204*ep^4-72*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*rat(8*ep^4-20*ep^3+24*ep^2-20*
         ep+8,2*ep^4-3*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*G10*rat(-16*ep^6+80*ep^5-180*
         ep^4+224*ep^3-156*ep^2+56*ep-8,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +Master(t155)*xi*tf^2*nf^2*cf*ca*rat(8*ep^3-24*ep^2+24*ep-8,4*
         ep^4-12*ep^3+9*ep^2)
         +Master(t155)*xi^2*[d4FA/nr]*rat(-156*ep^5+652*ep^4-451*ep^3+
         36*ep^2+25*ep-1,750*ep^7+250*ep^6-30*ep^5-10*ep^4)
         +Master(t155)*xi^2*G10*[d4FA/nr]*rat(-1680*ep^7+1564*ep^6-8836
         *ep^5+4155*ep^4+871*ep^3+101*ep^2-180*ep-39,8000*ep^7+2000*
         ep^6-320*ep^5-80*ep^4)
         +Master(t155)*xi^2*cf*ca^3*rat(72000*ep^9-151500*ep^8+12672*
         ep^7+82937*ep^6-139951*ep^5+161813*ep^4-55309*ep^3-2284*ep^2+
         3524*ep-390,1152000*ep^9-1632000*ep^8-286080*ep^7+209280*ep^6+
         9600*ep^5-5760*ep^4)
         +Master(t155)*xi^2*cf*ca^3*G10*rat(1373760*ep^14+6849072*ep^13
         -5482824*ep^12-47726292*ep^11+50372266*ep^10+38354698*ep^9-
         54959631*ep^8+3845268*ep^7+11934861*ep^6-3107760*ep^5-575125*
         ep^4+296240*ep^3-13491*ep^2-7674*ep+936,82944000*ep^14-
         55296000*ep^13-162869760*ep^12+46371840*ep^11+73630080*ep^10-
         8150400*ep^9-10897920*ep^8+495360*ep^7+616320*ep^6-9600*ep^5-
         11520*ep^4)
         +Master(t155)*xi^2*cf^2*ca^2*rat(-6*ep^5+7*ep^4-4*ep^3+5*ep-2,
         48*ep^5+16*ep^4)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-3*ep^4+5*ep^3-3*ep+1,24*
         ep^5-28*ep^4-12*ep^3)
         +Master(t155)*xi^3*cf*ca^3*rat(6*ep^4-13*ep^3+5*ep^2+6*ep-4,
         768*ep^5-896*ep^4-384*ep^3)
         +Master(t155)*xi^3*cf*ca^3*G10*rat(24*ep^6-76*ep^5+58*ep^4+13*
         ep^3-31*ep^2+15*ep-3,4608*ep^8-2304*ep^7-7424*ep^6+256*ep^5+
         768*ep^4)
         +Master(t124)*[d4FA/nr]*rat(-351461376*ep^13-1426042080*ep^12-
         1219869648*ep^11+1027580862*ep^10+2210229045*ep^9-894759645*
         ep^8-692319246*ep^7+254733860*ep^6+82141307*ep^5-29509495*ep^4
         -4204754*ep^3+1536490*ep^2+64656*ep-26408,2160000*ep^11-864000
         *ep^10-461400*ep^9+184560*ep^8+30000*ep^7-12000*ep^6-600*ep^5+
         240*ep^4)
         +Master(t124)*cf*ca^3*rat(60814983168*ep^16+33510286080*ep^15-
         349260990720*ep^14-355924898352*ep^13+1240962910224*ep^12+
         6470425200*ep^11-1050665725296*ep^10+267708975547*ep^9+
         286921920459*ep^8-106944705174*ep^7-25967129738*ep^6+
         13900728291*ep^5+260599471*ep^4-706478380*ep^3+49616680*ep^2+
         12381540*ep-1104696,829440000*ep^14-2405376000*ep^13+
         1274342400*ep^12+1198103040*ep^11-671788800*ep^10-179579520*
         ep^9+99659520*ep^8+10172160*ep^7-5587200*ep^6-190080*ep^5+
         103680*ep^4)
         +Master(t124)*cf^2*ca^2*rat(-2340126720*ep^15+3194335488*ep^14
         +10690787776*ep^13-10218379888*ep^12-38045050884*ep^11+
         61503302804*ep^10-11810788453*ep^9-32193370935*ep^8+
         25009325136*ep^7-5421390822*ep^6-1030995229*ep^5+638387965*
         ep^4-68157242*ep^3-10302140*ep^2+2436216*ep-91872,8640000*
         ep^13-38016000*ep^12+60218400*ep^11-40215360*ep^10+8158440*
         ep^9+2698440*ep^8-1323240*ep^7+66840*ep^6+36000*ep^5-4320*ep^4
         )
         +Master(t124)*cf^3*ca*rat(199776384*ep^14-32053440*ep^13-
         793921448*ep^12-339332988*ep^11+2545961716*ep^10-1684958356*
         ep^9-586906774*ep^8+981332522*ep^7-303977650*ep^6-21490374*
         ep^5+26838524*ep^4-3349532*ep^3-430328*ep^2+103792*ep-2400,
         540000*ep^12-1566000*ep^11+1414650*ep^10-391485*ep^9-77325*
         ep^8+52665*ep^7-3705*ep^6-1380*ep^5+180*ep^4)
         +Master(t124)*cf^4*rat(-50988672*ep^12-66573504*ep^11+89836312
         *ep^10+235293728*ep^9-282320464*ep^8-4843256*ep^7+114860472*
         ep^6-44955528*ep^5-857320*ep^4+3426176*ep^3-444328*ep^2-61424*
         ep+12992,270000*ep^10-378000*ep^9+140325*ep^8+14745*ep^7-16545
         *ep^6+1515*ep^5+420*ep^4-60*ep^3)
         +Master(t124)*nf*[d4FF/nr]*rat(34965504*ep^11+4734912*ep^10-
         104055184*ep^9+65358344*ep^8+32528128*ep^7-43263416*ep^6+
         11354928*ep^5+1854968*ep^4-1328192*ep^3+131064*ep^2+27296*ep-
         4352,270000*ep^11-378000*ep^10+50325*ep^9+80745*ep^8-19320*
         ep^7-5250*ep^6+1425*ep^5+105*ep^4-30*ep^3)
         +Master(t124)*tf*nf*cf*ca^2*rat(-171417600*ep^15+1126158336*
         ep^14-1564464096*ep^13-974165744*ep^12+2437118190*ep^11+
         1513653595*ep^10-4683790416*ep^9+2091048700*ep^8+763701520*
         ep^7-737664458*ep^6+107843620*ep^5+31116772*ep^4-11836010*ep^3
         +1375627*ep^2+215592*ep-65628,25920000*ep^14-101088000*ep^13+
         114991200*ep^12-2382480*ep^11-58434120*ep^10+15381540*ep^9+
         8726220*ep^8-2796480*ep^7-492480*ep^6+168660*ep^5+9180*ep^4-
         3240*ep^3)
         +Master(t124)*tf*nf*cf^2*ca*rat(165888*ep^12-918864*ep^11+
         1855512*ep^10-1966764*ep^9+2424022*ep^8-4609214*ep^7+6146452*
         ep^6-4632556*ep^5+1881766*ep^4-360978*ep^3+25800*ep^2-5976*ep+
         1728,8100*ep^11-42660*ep^10+86553*ep^9-83334*ep^8+35508*ep^7-
         1230*ep^6-4053*ep^5+1224*ep^4-108*ep^3)
         +Master(t124)*tf*nf*cf^3*rat(-19584*ep^8+56640*ep^7-51712*ep^6
         +20960*ep^5-37920*ep^4+65952*ep^3-47968*ep^2+15424*ep-1792,
         1350*ep^7-4185*ep^6+4458*ep^5-2115*ep^4+456*ep^3-36*ep^2)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(1728*ep^8-19584*ep^7+72576*
         ep^6-129376*ep^5+128064*ep^4-75008*ep^3+26688*ep^2-5664*ep+576
         ,2700*ep^8-9720*ep^7+10851*ep^6-3213*ep^5-753*ep^4+477*ep^3-54
         *ep^2)
         +Master(t124)*tf^2*nf^2*cf^2*rat(-128*ep^5+512*ep^4-896*ep^3+
         896*ep^2-512*ep+128,100*ep^5-360*ep^4+413*ep^3-159*ep^2+18*ep)
         +Master(t124)*xi*[d4FA/nr]*rat(-2527200*ep^11-29726064*ep^10+
         46178382*ep^9-97858537*ep^8+56666891*ep^7+15741188*ep^6-
         17272012*ep^5+1150627*ep^4+1266087*ep^3-187326*ep^2-24532*ep+
         4528,432000*ep^10-92280*ep^8+6000*ep^6-120*ep^4)
         +Master(t124)*xi*cf*ca^3*rat(17366400*ep^13-1354007232*ep^12+
         2364405000*ep^11+1242199580*ep^10-3821045790*ep^9+1069646817*
         ep^8+1320478365*ep^7-541189708*ep^6-148050856*ep^5+72412053*
         ep^4+6401633*ep^3-3732574*ep^2-81856*ep+63960,82944000*ep^12-
         82944000*ep^11-79925760*ep^10+17717760*ep^9+14440320*ep^8-
         1152000*ep^7-887040*ep^6+23040*ep^5+17280*ep^4)
         +Master(t124)*xi*cf^2*ca^2*rat(-35100*ep^8+149777*ep^7-124493*
         ep^6-174956*ep^5+296028*ep^4-127461*ep^3+9797*ep^2+4392*ep-624
         ,9000*ep^7-3000*ep^6-360*ep^5+120*ep^4)
         +Master(t124)*xi*cf^3*ca*rat(60*ep^4-60*ep^3-56*ep^2+12*ep-4,
         15*ep^3-3*ep^2)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(11*ep^4-28*ep^3+26*ep^2-12*
         ep+3,80*ep^5-96*ep^4-44*ep^3+12*ep^2)
         +Master(t124)*xi^2*[d4FA/nr]*rat(631800*ep^10-573390*ep^9-
         546975*ep^8+604565*ep^7-239052*ep^6+132700*ep^5-40797*ep^4-
         15449*ep^3+6684*ep^2+326*ep-156,108000*ep^9+27000*ep^8-16320*
         ep^7-4080*ep^6+480*ep^5+120*ep^4)
         +Master(t124)*xi^2*cf*ca^3*rat(-6836400*ep^11+23315220*ep^10-
         21690900*ep^9-4790357*ep^8+9698009*ep^7+349628*ep^6-1163306*
         ep^5-215017*ep^4+82981*ep^3+23194*ep^2-2704*ep-684,10368000*
         ep^10+7776000*ep^9-270720*ep^8-1175040*ep^7-149760*ep^6+34560*
         ep^5+5760*ep^4)
         +Master(t124)*xi^2*cf^2*ca^2*rat(4*ep^5-62*ep^4+139*ep^3-113*
         ep^2+36*ep-4,20*ep^4-4*ep^3)
         +Master(t124)*xi^3*[d4FA/nr]*rat(-78*ep^4+179*ep^3-144*ep^2+49
         *ep-6,40*ep^3-8*ep^2)
         +Master(t124)*xi^3*cf*ca^3*rat(1170*ep^6-2295*ep^5+1265*ep^4-
         87*ep^3-39*ep^2-18*ep+4,5760*ep^5+768*ep^4-384*ep^3)
         +Master(t145)*[d4FA/nr]*rat(-2311483392*ep^15-5499253152*ep^14
         +4419679440*ep^13+8453416602*ep^12+16140498003*ep^11-
         46008665792*ep^10+30976391987*ep^9-3111525996*ep^8-5050446289*
         ep^7+2142261340*ep^6-70439349*ep^5-143399314*ep^4+30663778*
         ep^3+667764*ep^2-836978*ep+71348,25920000*ep^13-42768000*ep^12
         +13903200*ep^11+6543720*ep^10-3792600*ep^9-40320*ep^8+262800*
         ep^7-24120*ep^6-5400*ep^5+720*ep^4)
         +Master(t145)*cf*ca^3*rat(1144388321280*ep^20-216011760768*
         ep^19-9749799746496*ep^18+8373387137640*ep^17+13828893833004*
         ep^16-3385857046242*ep^15-30166120810183*ep^14+11462412234226*
         ep^13+28165121631223*ep^12-22558921177593*ep^11-2358779702053*
         ep^10+7694424570131*ep^9-1792835959345*ep^8-776801684245*ep^7+
         348665765660*ep^6+18101822031*ep^5-23810272574*ep^4+1117515508
         *ep^3+624302252*ep^2-42151488*ep-4463568,29859840000*ep^18-
         113965056000*ep^17+100370534400*ep^16+100611210240*ep^15-
         186306117120*ep^14+36246631680*ep^13+61558876800*ep^12-
         26892829440*ep^11-5421997440*ep^10+4238611200*ep^9-84654720*
         ep^8-243129600*ep^7+24140160*ep^6+4561920*ep^5-622080*ep^4)
         +Master(t145)*cf^2*ca^2*rat(-21422527488*ep^18-9635766912*
         ep^17+125160356448*ep^16-14622694440*ep^15-118986133506*ep^14-
         180818672687*ep^13+323273568842*ep^12+69887514823*ep^11-
         333394861453*ep^10+182801070610*ep^9+1077552461*ep^8-
         31344197068*ep^7+7638690799*ep^6+1325940365*ep^5-680531879*
         ep^4+18989585*ep^3+17585248*ep^2-1358676*ep-73872,155520000*
         ep^16-438048000*ep^15+201355200*ep^14+396835920*ep^13-
         422492040*ep^12+63919440*ep^11+67669560*ep^10-24457680*ep^9-
         1945080*ep^8+1787760*ep^7-111960*ep^6-37440*ep^5+4320*ep^4)
         +Master(t145)*cf^3*ca*rat(2317738752*ep^17-2153743200*ep^16-
         9544692960*ep^15+12706027366*ep^14-6027370337*ep^13+
         30100778258*ep^12-64677585148*ep^11+53939490406*ep^10-
         15055712598*ep^9-5303349370*ep^8+4472225724*ep^7-620941204*
         ep^6-253225521*ep^5+81504768*ep^4-235336*ep^3-2168048*ep^2+
         172624*ep+4224,12960000*ep^15-49464000*ep^14+66243600*ep^13-
         33173940*ep^12-2033730*ep^11+7360350*ep^10-1721220*ep^9-316920
         *ep^8+154830*ep^7-5850*ep^6-3480*ep^5+360*ep^4)
         +Master(t145)*cf^4*rat(-812218752*ep^15-305987328*ep^14+
         2269374264*ep^13-23883336*ep^12+1088728632*ep^11-8625228148*
         ep^10+10436325776*ep^9-4174613124*ep^8-605168288*ep^7+
         941992036*ep^6-177610920*ep^5-45763076*ep^4+18314248*ep^3-
         454560*ep^2-439360*ep+43136,9720000*ep^13-22518000*ep^12+
         15905700*ep^11-1021905*ep^10-3058155*ep^9+933030*ep^8+108630*
         ep^7-74745*ep^6+4005*ep^5+1620*ep^4-180*ep^3)
         +Master(t145)*nf*[d4FF/nr]*rat(45402624*ep^12-111286272*ep^11+
         135989344*ep^10-196409312*ep^9+241843680*ep^8-149843136*ep^7+
         29045792*ep^6+10942752*ep^5-5999648*ep^4+709568*ep^3+92864*
         ep^2-29760*ep+2304,1080000*ep^12-1782000*ep^11+579300*ep^10+
         272655*ep^9-158025*ep^8-1680*ep^7+10950*ep^6-1005*ep^5-225*
         ep^4+30*ep^3)
         +Master(t145)*tf*nf*cf*ca^2*rat(182476800*ep^18-725687424*
         ep^17-4799044512*ep^16+5730053784*ep^15+25445683034*ep^14-
         37215558397*ep^13-21608143272*ep^12+64221604931*ep^11-
         27484905675*ep^10-15057373031*ep^9+13540753683*ep^8-460558225*
         ep^7-1839064407*ep^6+280331932*ep^5+111696885*ep^4-23333050*
         ep^3-2709032*ep^2+757880*ep-25104,311040000*ep^17-1187136000*
         ep^16+1045526400*ep^15+1048033440*ep^14-1940688720*ep^13+
         377569080*ep^12+641238300*ep^11-280133640*ep^10-56479140*ep^9+
         44152200*ep^8-881820*ep^7-2532600*ep^6+251460*ep^5+47520*ep^4-
         6480*ep^3)
         +Master(t145)*tf*nf*cf^2*ca*rat(-88560*ep^13-62532*ep^12+
         2239302*ep^11+1343010*ep^10-13590626*ep^9+14259198*ep^8+
         2570804*ep^7-12228094*ep^6+5841974*ep^5+1181654*ep^4-1864246*
         ep^3+611484*ep^2-80488*ep+3440,81000*ep^12-244350*ep^11+158805
         *ep^10+160665*ep^9-245310*ep^8+94380*ep^7+3045*ep^6-10515*ep^5
         +2460*ep^4-180*ep^3)
         +Master(t145)*tf*nf*cf^3*rat(-4320*ep^9+332736*ep^8-1151408*
         ep^7+1236592*ep^6+169088*ep^5-1382624*ep^4+1173008*ep^3-449552
         *ep^2+82432*ep-5952,27000*ep^8-90450*ep^7+110085*ep^6-64590*
         ep^5+19695*ep^4-3000*ep^3+180*ep^2)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(288*ep^7-336*ep^6+1176*ep^5-
         2776*ep^4+2416*ep^3-800*ep^2-40*ep+72,432*ep^8-972*ep^7-156*
         ep^6+1161*ep^5-231*ep^4-117*ep^3+27*ep^2)
         +Master(t145)*xi*[d4FA/nr]*rat(3159000*ep^12+34852986*ep^11-
         294021831*ep^10+496732602*ep^9-297305367*ep^8+25280604*ep^7+
         44785451*ep^6-17249346*ep^5+262917*ep^4+1005942*ep^3-140172*
         ep^2-15684*ep+3298,1296000*ep^11-1296000*ep^10-276840*ep^9+
         276840*ep^8+18000*ep^7-18000*ep^6-360*ep^5+360*ep^4)
         +Master(t145)*xi*cf*ca^3*rat(-402570000*ep^16-1904344020*ep^15
         +16584523128*ep^14-21277000137*ep^13-19285613562*ep^12+
         42788349597*ep^11-3081343533*ep^10-21780316987*ep^9+6311900061
         *ep^8+3431019403*ep^7-1370509989*ep^6-22453770*ep^5+54453477*
         ep^4-13093040*ep^3+1221414*ep^2+398954*ep-60996,746496000*
         ep^15-1244160000*ep^14-968163840*ep^13+1883174400*ep^12+
         245324160*ep^11-736024320*ep^10-24727680*ep^9+102539520*ep^8+
         1088640*ep^7-5633280*ep^6-17280*ep^5+103680*ep^4)
         +Master(t145)*xi*cf^2*ca^2*rat(523500*ep^13-2001862*ep^12-
         34446*ep^11+5544092*ep^10-2628307*ep^9-2792919*ep^8-1219135*
         ep^7+4301809*ep^6-2326989*ep^5+665821*ep^4-126719*ep^3-2361*
         ep^2+6016*ep-660,216000*ep^12-378000*ep^11-167640*ep^10+435120
         *ep^9-59640*ep^8-58800*ep^7+11640*ep^6+1680*ep^5-360*ep^4)
         +Master(t145)*xi*cf^3*ca*rat(-201*ep^6+1071*ep^5-2214*ep^4+
         2206*ep^3-1141*ep^2+299*ep-36,72*ep^5-114*ep^4+48*ep^3-6*ep^2)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(1944*ep^10-5469*ep^9-2897*
         ep^8+16496*ep^7-9738*ep^6-4711*ep^5+3563*ep^4+782*ep^3-280*
         ep^2-90*ep+16,1728*ep^10-2160*ep^9-2784*ep^8+2724*ep^7+1152*
         ep^6-600*ep^5-96*ep^4+36*ep^3)
         +Master(t145)*xi*tf*nf*cf^2*ca*rat(-228*ep^6+922*ep^5-1514*
         ep^4+1294*ep^3-610*ep^2+152*ep-16,72*ep^6-150*ep^5+69*ep^4-9*
         ep^3)
         +Master(t145)*xi^2*[d4FA/nr]*rat(-3159000*ep^12+5291190*ep^11+
         12718323*ep^10-25193682*ep^9+7617323*ep^8+8848030*ep^7-6354549
         *ep^6+492258*ep^5+605619*ep^4-141060*ep^3-8354*ep^2+4064*ep-
         162,1296000*ep^11-1296000*ep^10-276840*ep^9+276840*ep^8+18000*
         ep^7-18000*ep^6-360*ep^5+360*ep^4)
         +Master(t145)*xi^2*cf*ca^3*rat(60750000*ep^15-34162020*ep^14-
         338461704*ep^13+331172103*ep^12+230358272*ep^11-217427729*
         ep^10-73517393*ep^9+38872499*ep^8+22632531*ep^7-7887213*ep^6-
         5274671*ep^5+1145870*ep^4+544457*ep^3-88058*ep^2-20292*ep+3348
         ,248832000*ep^14-248832000*ep^13-488609280*ep^12+301985280*
         ep^11+283098240*ep^10-56609280*ep^9-45982080*ep^8+3525120*ep^7
         +2712960*ep^6-69120*ep^5-51840*ep^4)
         +Master(t145)*xi^2*cf^2*ca^2*rat(-378*ep^9+657*ep^8-597*ep^7-
         58*ep^6+688*ep^5-248*ep^4-236*ep^3+241*ep^2-77*ep+8,864*ep^8+
         648*ep^7-312*ep^6-72*ep^5+24*ep^4)
         +Master(t145)*xi^2*tf*nf*cf*ca^2*rat(-126*ep^7+183*ep^6+36*
         ep^5-112*ep^4-4*ep^3+45*ep^2-26*ep+4,288*ep^7-120*ep^6-468*
         ep^5-24*ep^4+36*ep^3)
         +Master(t145)*xi^3*[d4FA/nr]*rat(78*ep^6-177*ep^5+109*ep^4+24*
         ep^3-50*ep^2+18*ep-2,96*ep^5-24*ep^4)
         +Master(t145)*xi^3*cf*ca^3*rat(-117*ep^8+636*ep^7-105*ep^6-875
         *ep^5+298*ep^4+373*ep^3-254*ep^2+46*ep-2,13824*ep^7+14976*ep^6
         -1152*ep^4)
         );


==> anc/ququglTgB.h <==
* Unrenormalized quark-quark-gluon vertex with gluon=0 transversal

L ququglTgB =
     +a*(
         +ca*rat(-ep+1,2)
         +xi*ca*rat(ep-1,2)
         +xi*cf*rat(-2*ep+2,1)
         )
      +a^2*(
         +ca^2*rat(-20*ep^4+36*ep^3-10*ep^2-11*ep+5,8*ep^4-12*ep^3)
         +ca^2*G10*rat(-24*ep^8+68*ep^7+102*ep^6-301*ep^5+132*ep^4+25*
         ep^3+52*ep^2-74*ep+20,48*ep^7+56*ep^6-144*ep^5-104*ep^4+48*
         ep^3)
         +cf*ca*rat(-8*ep^5+16*ep^4+6*ep^3-22*ep^2+10*ep-2,2*ep^4-3*
         ep^3)
         +cf*ca*G10*rat(24*ep^8-28*ep^7-58*ep^6-17*ep^5+293*ep^4-382*
         ep^3+228*ep^2-68*ep+8,36*ep^7-54*ep^6-28*ep^5+50*ep^4-12*ep^3)
         +cf^2*rat(4*ep^2-4,ep)
         +cf^2*G10*rat(8*ep^4-48*ep^3+74*ep^2-42*ep+8,9*ep^3-9*ep^2+2*
         ep)
         +tf*nf*ca*G10*rat(8*ep^3-20*ep^2+16*ep-4,6*ep^5+7*ep^4-18*ep^3
         -13*ep^2+6*ep)
         +tf*nf*cf*G10*rat(16*ep^3-40*ep^2+32*ep-8,9*ep^3-7*ep+2)
         +xi*ca^2*rat(8*ep^4-24*ep^3+24*ep^2-9*ep+1,8*ep^4-12*ep^3)
         +xi*ca^2*G10*rat(24*ep^8-52*ep^7-58*ep^6+245*ep^5-227*ep^4+44*
         ep^3+43*ep^2-21*ep+2,24*ep^7+28*ep^6-72*ep^5-52*ep^4+24*ep^3)
         +xi*cf*ca*rat(ep^3-6*ep^2+7*ep-2,ep^2)
         +xi*cf*ca*G10*rat(-8*ep^5+24*ep^4-22*ep^3+2*ep^2+6*ep-2,3*ep^4
         +2*ep^3-ep^2)
         +xi^2*ca^2*G10*rat(-12*ep^4+16*ep^3+3*ep^2-10*ep+3,24*ep^3+16*
         ep^2-8*ep)
         +xi^2*cf*ca*rat(-ep^2+2*ep-1,ep)
         +xi^2*cf*ca*G10*rat(12*ep^4-12*ep^3-11*ep^2+15*ep-4,6*ep^3+4*
         ep^2-2*ep)
         +xi^2*cf^2*rat(4*ep^2-8*ep+4,ep)
         +xi^2*cf^2*G10*rat(-8*ep^3+16*ep^2-10*ep+2,3*ep^2-ep)
         )
      +a^3*(
         +tf^-1*[d4FA/na]*G20*rat(-96*ep^11+1248*ep^10-8272*ep^9+16288*
         ep^8+1110*ep^7-17068*ep^6+9438*ep^5-1189*ep^4+904*ep^3-641*
         ep^2-60*ep+66,192*ep^10+144*ep^9-384*ep^8-396*ep^7-24*ep^6+36*
         ep^5)
         +tf^-1*[d4FA/na]*G10*rat(-1280*ep^11+8864*ep^10-19912*ep^9+
         11512*ep^8+9574*ep^7-17032*ep^6+11559*ep^5-6942*ep^4+3845*ep^3
         -1163*ep^2+102*ep+9,384*ep^11+160*ep^10-864*ep^9-536*ep^8+216*
         ep^7+88*ep^6-24*ep^5)
         +tf^-1*[d4FA/na]*G10*G20*rat(576*ep^12-3840*ep^11+25680*ep^10-
         53432*ep^9-12832*ep^8+81294*ep^7-42728*ep^6-8031*ep^5+13024*
         ep^4-5881*ep^3+2567*ep^2-822*ep+105,1152*ep^11+480*ep^10-2592*
         ep^9-1608*ep^8+648*ep^7+264*ep^6-72*ep^5)
         +ca^3*rat(-24*ep^6-102*ep^5+207*ep^4-ep^3-133*ep^2+65*ep-12,16
         *ep^6-24*ep^5)
         +ca^3*G20*rat(960*ep^12+26496*ep^11+387568*ep^10-557656*ep^9-
         1120788*ep^8+1278694*ep^7+1054887*ep^6-999620*ep^5-356995*ep^4
         +185300*ep^3+160440*ep^2-52446*ep-3384,18432*ep^11-13824*ep^10
         -57600*ep^9+17280*ep^8+54720*ep^7+6912*ep^6-5184*ep^5)
         +ca^3*G10*rat(-76160*ep^13-159200*ep^12+434928*ep^11+798704*
         ep^10-927624*ep^9-1398242*ep^8+1036765*ep^7+865161*ep^6-379789
         *ep^5-123166*ep^4-205111*ep^3+140997*ep^2-5265*ep-4590,18432*
         ep^13+16896*ep^12-92928*ep^11-69504*ep^10+121920*ep^9+86592*
         ep^8-30144*ep^7-13248*ep^6+3456*ep^5)
         +ca^3*G10*G20*rat(-207360*ep^16+915840*ep^15-3643200*ep^14-
         3478512*ep^13+24898296*ep^12-9132292*ep^11-29656714*ep^10+
         2680610*ep^9+43193438*ep^8-25059890*ep^7-10606717*ep^6+
         13845446*ep^5-3599700*ep^4-532678*ep^3+425601*ep^2-71724*ep+
         3636,497664*ep^15-41472*ep^14-2854656*ep^13+733824*ep^12+
         4610880*ep^11-1370880*ep^10-2420352*ep^9+975744*ep^8+270144*
         ep^7-172800*ep^6+20736*ep^5)
         +cf*ca^2*rat(-10*ep^7-28*ep^6+114*ep^5+17*ep^4-185*ep^3+112*
         ep^2-22*ep+2,2*ep^6-3*ep^5)
         +cf*ca^2*G20*rat(15072*ep^11-24256*ep^10-87384*ep^9+121164*
         ep^8+192784*ep^7-290343*ep^6-26232*ep^5+123155*ep^4-4459*ep^3-
         21868*ep^2+1227*ep+1140,768*ep^10-1344*ep^9-1056*ep^8+1776*
         ep^7+504*ep^6-216*ep^5)
         +cf*ca^2*G10*rat(-79104*ep^13+325568*ep^12-76096*ep^11-1180688
         *ep^10+1299424*ep^9+935860*ep^8-2258764*ep^7+1175309*ep^6-
         74237*ep^5-90626*ep^4+46483*ep^3-35587*ep^2+14354*ep-1896,4608
         *ep^12-12672*ep^11+2752*ep^10+15200*ep^9-9040*ep^8-1952*ep^7+
         1968*ep^6-288*ep^5)
         +cf*ca^2*G10*G20*rat(-154944*ep^15+418944*ep^14-162480*ep^13+
         1852656*ep^12-5593084*ep^11-200944*ep^10+13304523*ep^9-
         12529913*ep^8-416843*ep^7+6236439*ep^6-3041161*ep^5-55427*ep^4
         +480523*ep^3-156403*ep^2+18666*ep-552,41472*ep^14-86400*ep^13-
         65088*ep^12+191328*ep^11+1584*ep^10-117408*ep^9+33120*ep^8+
         15072*ep^7-7632*ep^6+864*ep^5)
         +cf^2*ca*rat(22*ep^5+49*ep^4-157*ep^3-79*ep^2+227*ep-62,2*ep^4
         -3*ep^3)
         +cf^2*ca*G20*rat(-5496*ep^10+668*ep^9+19470*ep^8+8813*ep^7-
         32042*ep^6-7404*ep^5+18134*ep^4+843*ep^3-3138*ep^2+80*ep+72,96
         *ep^9-24*ep^8-168*ep^7-30*ep^6+18*ep^5)
         +cf^2*ca*G10*rat(6736*ep^11-16272*ep^10-12712*ep^9+52624*ep^8-
         12187*ep^7-47745*ep^6+34294*ep^5-1961*ep^4-2983*ep^3-98*ep^2+
         352*ep-48,144*ep^10-252*ep^9-58*ep^8+228*ep^7-98*ep^6+12*ep^5)
         +cf^2*ca*G10*G20*rat(73440*ep^12-201456*ep^11+304560*ep^10-
         736848*ep^9+977222*ep^8-99201*ep^7-809854*ep^6+632506*ep^5-
         82674*ep^4-100309*ep^3+51306*ep^2-9252*ep+560,5184*ep^11-8208*
         ep^10-4464*ep^9+9372*ep^8-1812*ep^7-1524*ep^6+660*ep^5-72*ep^4
         )
         +cf^3*rat(-6*ep^3-18*ep^2+24,ep^2)
         +cf^3*G20*rat(154*ep^5-22*ep^4-190*ep^3-142*ep^2+288*ep-88,4*
         ep^4-ep^3)
         +cf^3*G10*rat(-1128*ep^7+1944*ep^6+1194*ep^5-3132*ep^4+126*
         ep^3+1728*ep^2-852*ep+120,36*ep^6-45*ep^5+17*ep^4-2*ep^3)
         +cf^3*G10*G20*rat(-1104*ep^8+2884*ep^7-4956*ep^6+8426*ep^5-
         10068*ep^4+7174*ep^3-2936*ep^2+636*ep-56,108*ep^7-171*ep^6+96*
         ep^5-23*ep^4+2*ep^3)
         +tf*nf*ca^2*G20*rat(-48*ep^10-4*ep^9+1048*ep^8-2987*ep^7+2853*
         ep^6-771*ep^5-259*ep^4+340*ep^3-346*ep^2+166*ep-24,192*ep^11-
         144*ep^10-600*ep^9+180*ep^8+570*ep^7+72*ep^6-54*ep^5)
         +tf*nf*ca^2*G10*rat(64*ep^11+144*ep^10-296*ep^9-496*ep^8+990*
         ep^7-85*ep^6-234*ep^5-356*ep^4+266*ep^3+133*ep^2-130*ep+24,48*
         ep^12+56*ep^11-228*ep^10-238*ep^9+258*ep^8+290*ep^7-6*ep^6-36*
         ep^5)
         +tf*nf*ca^2*G10*G20*rat(6624*ep^14-8592*ep^13-79200*ep^12+
         283536*ep^11-320386*ep^10-26059*ep^9+365037*ep^8-294193*ep^7+
         47349*ep^6+41030*ep^5-9040*ep^4-11210*ep^3+6536*ep^2-1336*ep+
         96,10368*ep^15-864*ep^14-59472*ep^13+15288*ep^12+96060*ep^11-
         28560*ep^10-50424*ep^9+20328*ep^8+5628*ep^7-3600*ep^6+432*ep^5
         )
         +tf*nf*cf*ca*G20*rat(-96*ep^9+1008*ep^8-3064*ep^7+3084*ep^6+
         748*ep^5-3106*ep^4+1912*ep^3-622*ep^2+200*ep-16,96*ep^9-168*
         ep^8-132*ep^7+222*ep^6+63*ep^5-27*ep^4)
         +tf*nf*cf*ca*G10*rat(544*ep^10-1760*ep^9+656*ep^8+3288*ep^7-
         4206*ep^6+1504*ep^5-782*ep^4+1638*ep^3-1170*ep^2+292*ep-16,72*
         ep^10-180*ep^9-2*ep^8+237*ep^7-82*ep^6-51*ep^5+18*ep^4)
         +tf*nf*cf*ca*G10*G20*rat(3744*ep^13-34512*ep^12+113856*ep^11-
         160824*ep^10+66474*ep^9+58171*ep^8-51029*ep^7-5206*ep^6-666*
         ep^5+22281*ep^4-16671*ep^3+4826*ep^2-556*ep+16,2592*ep^13-5400
         *ep^12-4068*ep^11+11958*ep^10+99*ep^9-7338*ep^8+2070*ep^7+942*
         ep^6-477*ep^5+54*ep^4)
         +tf*nf*cf^2*G20*rat(32*ep^5-64*ep^4+24*ep^3+112*ep^2-200*ep+96
         ,16*ep^5-20*ep^4-8*ep^3+3*ep^2)
         +tf*nf*cf^2*G10*rat(-192*ep^4+576*ep^3-624*ep^2+288*ep-48,18*
         ep^4-45*ep^3+31*ep^2-6*ep)
         +tf*nf*cf^2*G10*G20*rat(-256*ep^7+1280*ep^6-1920*ep^5-64*ep^4+
         2928*ep^3-3040*ep^2+1264*ep-192,144*ep^7-324*ep^6+140*ep^5+59*
         ep^4-43*ep^3+6*ep^2)
         +tf^2*nf^2*ca*G20*rat(-16*ep^4+56*ep^3-72*ep^2+40*ep-8,32*ep^7
         -56*ep^6-44*ep^5+74*ep^4+21*ep^3-9*ep^2)
         +tf^2*nf^2*cf*G20*rat(-32*ep^3+96*ep^2-96*ep+32,16*ep^4-20*
         ep^3-8*ep^2+3*ep)
         +xi*tf^-1*[d4FA/na]*G20*rat(288*ep^11-2688*ep^10+6992*ep^9-
         2968*ep^8-10706*ep^7+10294*ep^6+319*ep^5-2750*ep^4+617*ep^3-4*
         ep^2+42*ep-12,192*ep^10+144*ep^9-384*ep^8-396*ep^7-24*ep^6+36*
         ep^5)
         +xi*tf^-1*[d4FA/na]*G10*rat(1280*ep^11-4544*ep^10+3640*ep^9+
         3284*ep^8-6262*ep^7+3971*ep^6-1488*ep^5-74*ep^4+643*ep^3-396*
         ep^2+99*ep-9,192*ep^11+80*ep^10-432*ep^9-268*ep^8+108*ep^7+44*
         ep^6-12*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*G20*rat(-864*ep^12+4512*ep^11-9648*
         ep^10+2672*ep^9+23234*ep^8-25586*ep^7-1712*ep^6+12937*ep^5-
         4379*ep^4-1300*ep^3+1058*ep^2-219*ep+15,576*ep^11+240*ep^10-
         1296*ep^9-804*ep^8+324*ep^7+132*ep^6-36*ep^5)
         +xi*ca^3*rat(18*ep^5-69*ep^4+99*ep^3-65*ep^2+19*ep-2,16*ep^6-
         24*ep^5)
         +xi*ca^3*G20*rat(-1440*ep^11+62976*ep^10-120736*ep^9-44500*
         ep^8+204022*ep^7-76709*ep^6-53042*ep^5+40561*ep^4-11584*ep^3+
         1052*ep^2+636*ep-84,9216*ep^10+6912*ep^9-18432*ep^8-19008*ep^7
         -1152*ep^6+1728*ep^5)
         +xi*ca^3*G10*rat(-6464*ep^12+4720*ep^11+48528*ep^10-9304*ep^9-
         95904*ep^8+18351*ep^7+58742*ep^6-6079*ep^5-16599*ep^4+1636*
         ep^3+2757*ep^2-900*ep+84,4608*ep^12+11136*ep^11-6528*ep^10-
         27168*ep^9-10272*ep^8+6240*ep^7+1824*ep^6-576*ep^5)
         +xi*ca^3*G10*G20*rat(622080*ep^16-3848256*ep^15+6379776*ep^14+
         7626000*ep^13-40554480*ep^12+52582316*ep^11-14041572*ep^10-
         34005643*ep^9+39739878*ep^8-14752584*ep^7-3015696*ep^6+4596073
         *ep^5-1317762*ep^4-128666*ep^3+158592*ep^2-33720*ep+2304,
         497664*ep^15-41472*ep^14-2854656*ep^13+733824*ep^12+4610880*
         ep^11-1370880*ep^10-2420352*ep^9+975744*ep^8+270144*ep^7-
         172800*ep^6+20736*ep^5)
         +xi*cf*ca^2*rat(-4*ep^6+34*ep^5-90*ep^4+121*ep^3-92*ep^2+35*ep
         -4,4*ep^5-6*ep^4)
         +xi*cf*ca^2*G20*rat(1008*ep^10-9096*ep^9+20560*ep^8-14086*ep^7
         -8979*ep^6+16824*ep^5-7359*ep^4+892*ep^3+406*ep^2-174*ep+4,384
         *ep^9-96*ep^8-672*ep^7-120*ep^6+72*ep^5)
         +xi*cf*ca^2*G10*rat(432*ep^12+192*ep^11-3080*ep^10-2836*ep^9+
         8791*ep^8+9225*ep^7-22404*ep^6+10438*ep^5-791*ep^4+83*ep^3+34*
         ep^2-92*ep+8,288*ep^11+288*ep^10-1016*ep^9-592*ep^8+680*ep^7+
         160*ep^6-96*ep^5)
         +xi*cf*ca^2*G10*G20*rat(-67392*ep^15+273888*ep^14-193104*ep^13
         -867936*ep^12+2206644*ep^11-1540046*ep^10-856543*ep^9+1800056*
         ep^8-815174*ep^7-65400*ep^6+181507*ep^5-63374*ep^4+5222*ep^3+
         2028*ep^2-360*ep-16,20736*ep^14+29376*ep^13-74880*ep^12-81744*
         ep^11+69504*ep^10+47136*ep^9-30144*ep^8-4560*ep^7+4416*ep^6-
         576*ep^5)
         +xi*cf^2*ca*rat(26*ep^6-73*ep^5+21*ep^4+95*ep^3-95*ep^2+30*ep-
         4,2*ep^5-3*ep^4)
         +xi*cf^2*ca*G20*rat(-360*ep^8+1044*ep^7-930*ep^6+479*ep^5-325*
         ep^4+71*ep^3+41*ep^2-28*ep+8,32*ep^7-40*ep^6-16*ep^5+6*ep^4)
         +xi*cf^2*ca*G10*rat(-64*ep^9-144*ep^8+1180*ep^7-1320*ep^6-1323
         *ep^5+3969*ep^4-3631*ep^3+1733*ep^2-452*ep+52,36*ep^8-54*ep^7-
         28*ep^6+50*ep^5-12*ep^4)
         +xi*cf^2*ca*G10*G20*rat(576*ep^11+288*ep^10-2768*ep^9-4704*
         ep^8+18612*ep^7-19706*ep^6+9395*ep^5-256*ep^4-2843*ep^3+1838*
         ep^2-472*ep+40,576*ep^10-720*ep^9-736*ep^8+796*ep^7+64*ep^6-
         148*ep^5+24*ep^4)
         +xi*cf^3*rat(-12*ep^3+12*ep^2+12*ep-12,ep^2)
         +xi*cf^3*G20*rat(36*ep^4-30*ep^3-30*ep^2+30*ep-6,4*ep^3-ep^2)
         +xi*cf^3*G10*rat(-24*ep^5+168*ep^4-366*ep^3+348*ep^2-150*ep+24
         ,9*ep^4-9*ep^3+2*ep^2)
         +xi*cf^3*G10*G20*rat(24*ep^5-156*ep^4+294*ep^3-237*ep^2+87*ep-
         12,12*ep^4-11*ep^3+2*ep^2)
         +xi*tf*nf*ca^2*G20*rat(2*ep^3-5*ep^2+4*ep-1,32*ep^5-8*ep^4-56*
         ep^3-10*ep^2+6*ep)
         +xi*tf*nf*ca^2*G10*G20*rat(-480*ep^10-272*ep^9+6064*ep^8-10400
         *ep^7+3418*ep^6+6401*ep^5-7652*ep^4+4171*ep^3-1716*ep^2+550*ep
         -84,1152*ep^11+288*ep^10-6512*ep^9-472*ep^8+10516*ep^7+332*
         ep^6-5492*ep^5+428*ep^4+768*ep^3-144*ep^2)
         +xi*tf*nf*cf*ca*G10*rat(8*ep^7-24*ep^6-50*ep^5+282*ep^4-442*
         ep^3+326*ep^2-116*ep+16,18*ep^7+9*ep^6-68*ep^5-3*ep^4+44*ep^3-
         12*ep^2)
         +xi*tf*nf*cf*ca*G10*G20*rat(-144*ep^9+528*ep^8+440*ep^7-3256*
         ep^6+4151*ep^5-2087*ep^4+461*ep^3-197*ep^2+132*ep-28,144*ep^9+
         108*ep^8-544*ep^7-169*ep^6+414*ep^5-5*ep^4-68*ep^3+12*ep^2)
         +xi*tf*nf*cf^2*G10*rat(-48*ep^4+168*ep^3-216*ep^2+120*ep-24,9*
         ep^4-7*ep^2+2*ep)
         +xi*tf*nf*cf^2*G10*G20*rat(48*ep^4-144*ep^3+156*ep^2-72*ep+12,
         12*ep^4+ep^3-9*ep^2+2*ep)
         +xi^2*tf^-1*[d4FA/na]*G20*rat(-288*ep^10+1920*ep^9-4048*ep^8+
         3296*ep^7-58*ep^6-1616*ep^5+914*ep^4-11*ep^3-159*ep^2+56*ep-6,
         192*ep^9-48*ep^8-336*ep^7-60*ep^6+36*ep^5)
         +xi^2*tf^-1*[d4FA/na]*G10*rat(-320*ep^9+1032*ep^8-1248*ep^7+
         514*ep^6+232*ep^5-269*ep^4+27*ep^3+52*ep^2-23*ep+3,96*ep^9-32*
         ep^8-168*ep^7-16*ep^6+24*ep^5)
         +xi^2*tf^-1*[d4FA/na]*G10*G20*rat(1728*ep^12-6528*ep^11+5328*
         ep^10+7672*ep^9-14800*ep^8+5930*ep^7+3534*ep^6-4041*ep^5+1152*
         ep^4+167*ep^3-179*ep^2+40*ep-3,1152*ep^11+480*ep^10-2592*ep^9-
         1608*ep^8+648*ep^7+264*ep^6-72*ep^5)
         +xi^2*ca^3*G20*rat(1440*ep^10-25296*ep^9+55904*ep^8-18316*ep^7
         -42544*ep^6+33277*ep^5+581*ep^4-6866*ep^3+1986*ep^2-178*ep+12,
         9216*ep^9-2304*ep^8-16128*ep^7-2880*ep^6+1728*ep^5)
         +xi^2*ca^3*G10*rat(1040*ep^9-2160*ep^8+312*ep^7+1724*ep^6-739*
         ep^5-616*ep^4+627*ep^3-223*ep^2+38*ep-3,2304*ep^9-768*ep^8-
         4032*ep^7-384*ep^6+576*ep^5)
         +xi^2*ca^3*G10*G20*rat(-103680*ep^14+287424*ep^13+259392*ep^12
         -1510008*ep^11+1171400*ep^10+964082*ep^9-1713414*ep^8+470366*
         ep^7+405444*ep^6-259437*ep^5+8569*ep^4+25177*ep^3-5559*ep^2+
         256*ep-12,82944*ep^13+145152*ep^12-251136*ep^11-410688*ep^10+
         141120*ep^9+235584*ep^8-42048*ep^7-32256*ep^6+6912*ep^5)
         +xi^2*cf*ca^2*rat(-12*ep^5+48*ep^4-71*ep^3+47*ep^2-13*ep+1,4*
         ep^5-6*ep^4)
         +xi^2*cf*ca^2*G20*rat(-48*ep^8+1240*ep^7-3792*ep^6+3918*ep^5-
         901*ep^4-907*ep^3+602*ep^2-117*ep+5,128*ep^7-160*ep^6-64*ep^5+
         24*ep^4)
         +xi^2*cf*ca^2*G10*rat(-480*ep^10+1072*ep^9+960*ep^8-5080*ep^7+
         5490*ep^6-749*ep^5-2445*ep^4+1312*ep^3-7*ep^2-71*ep-2,192*ep^9
         +320*ep^8-464*ep^7-704*ep^6-16*ep^5+96*ep^4)
         +xi^2*cf*ca^2*G10*G20*rat(10080*ep^13-27408*ep^12-28944*ep^11+
         149720*ep^10-96266*ep^9-127761*ep^8+175430*ep^7-22569*ep^6-
         58516*ep^5+26831*ep^4+2420*ep^3-3609*ep^2+596*ep-4,2304*ep^12+
         4032*ep^11-6976*ep^10-11408*ep^9+3920*ep^8+6544*ep^7-1168*ep^6
         -896*ep^5+192*ep^4)
         +xi^2*cf^2*ca*rat(-3*ep^4+33*ep^3-69*ep^2+51*ep-12,2*ep^3)
         +xi^2*cf^2*ca*G20*rat(-36*ep^4+84*ep^3-69*ep^2+24*ep-3,4*ep^4-
         ep^3)
         +xi^2*cf^2*ca*G10*rat(44*ep^6-176*ep^5+247*ep^4-115*ep^3-39*
         ep^2+51*ep-12,6*ep^5+4*ep^4-2*ep^3)
         +xi^2*cf^2*ca*G10*G20*rat(-72*ep^6+284*ep^5-366*ep^4+137*ep^3+
         66*ep^2-61*ep+12,16*ep^5+12*ep^4-4*ep^3)
         +xi^3*tf^-1*[d4FA/na]*G20*rat(16*ep^6-24*ep^5-4*ep^4+26*ep^3-
         20*ep^2+7*ep-1,32*ep^5+40*ep^4+4*ep^3-4*ep^2)
         +xi^3*tf^-1*[d4FA/na]*G10*G20*rat(-16*ep^6+24*ep^5+4*ep^4-26*
         ep^3+20*ep^2-7*ep+1,32*ep^5+40*ep^4+4*ep^3-4*ep^2)
         +xi^3*ca^3*G20*rat(-80*ep^6+72*ep^5+92*ep^4-88*ep^3-17*ep^2+25
         *ep-4,1536*ep^5+1920*ep^4+192*ep^3-192*ep^2)
         +xi^3*ca^3*G10*G20*rat(1920*ep^8-1424*ep^7-3488*ep^6+3080*ep^5
         +1300*ep^4-1665*ep^3+101*ep^2+225*ep-49,4608*ep^7+8832*ep^6+
         2880*ep^5-2112*ep^4-576*ep^3+192*ep^2)
         +xi^3*cf*ca^2*G20*rat(8*ep^4-16*ep^3+8*ep^2+ep-1,64*ep^3+16*
         ep^2-8*ep)
         +xi^3*cf*ca^2*G10*rat(28*ep^5-64*ep^4+25*ep^3+38*ep^2-35*ep+8,
         24*ep^4+16*ep^3-8*ep^2)
         +xi^3*cf*ca^2*G10*G20*rat(-704*ep^6+1792*ep^5-1448*ep^4+164*
         ep^3+338*ep^2-165*ep+23,384*ep^5-32*ep^4-80*ep^3+16*ep^2)
         +xi^3*cf^2*ca*rat(3*ep^3-9*ep^2+9*ep-3,2*ep^2)
         +xi^3*cf^2*ca*G10*rat(-32*ep^5+64*ep^4-2*ep^3-71*ep^2+52*ep-11
         ,6*ep^4+4*ep^3-2*ep^2)
         +xi^3*cf^2*ca*G10*G20*rat(48*ep^5-72*ep^4-24*ep^3+90*ep^2-51*
         ep+9,16*ep^4+12*ep^3-4*ep^2)
         +xi^3*cf^3*rat(-6*ep^3+18*ep^2-18*ep+6,ep^2)
         +xi^3*cf^3*G10*rat(24*ep^4-72*ep^3+78*ep^2-36*ep+6,3*ep^3-ep^2
         )
         +xi^3*cf^3*G10*G20*rat(-8*ep^4+20*ep^3-18*ep^2+7*ep-1,4*ep^3-
         ep^2)
         +Master(no)*tf^-1*[d4FA/na]*rat(-18*ep^4+57*ep^3-27*ep^2-6*ep+
         3,16*ep^2-28*ep+6)
         +Master(no)*ca^3*rat(32*ep^5-10*ep^4+61*ep^3-119*ep^2+18*ep+15
         ,128*ep^2-224*ep+48)
         +Master(no)*cf*ca^2*rat(6*ep^6-9*ep^5-6*ep^4-27*ep^3+42*ep^2-3
         *ep-3,8*ep^2-14*ep+3)
         +Master(no)*cf^2*ca*rat(-18*ep^6+13*ep^5+25*ep^4+46*ep^3-70*
         ep^2+2*ep+2,8*ep^2-14*ep+3)
         +Master(no)*cf^3*rat(6*ep^5+6*ep^4-12*ep^2,4*ep-1)
         +Master(no)*xi*tf^-1*[d4FA/na]*rat(6*ep^4-15*ep^3+3*ep^2+4*ep-
         1,16*ep^2-28*ep+6)
         +Master(no)*xi*ca^3*rat(-6*ep^4+15*ep^3-3*ep^2-4*ep+1,384*ep^2
         -672*ep+144)
         +Master(t105)*tf^-1*[d4FA/na]*rat(-592*ep^7+1548*ep^6-140*ep^5
         -1087*ep^4+838*ep^3-523*ep^2+182*ep-10,64*ep^6-16*ep^5-112*
         ep^4-20*ep^3+12*ep^2)
         +Master(t105)*ca^3*rat(-18432*ep^10-5952*ep^9+111424*ep^8-
         37176*ep^7-112324*ep^6-6314*ep^5+53453*ep^4+62497*ep^3-54977*
         ep^2+7321*ep+912,9216*ep^8-19200*ep^7-7296*ep^6+25536*ep^5-
         1056*ep^4-4608*ep^3+864*ep^2)
         +Master(t105)*cf*ca^2*rat(-4224*ep^9+2496*ep^8+24880*ep^7-
         32100*ep^6+5060*ep^5+1193*ep^4+3355*ep^3+235*ep^2-1131*ep+236,
         384*ep^6-608*ep^5-32*ep^4+136*ep^3-24*ep^2)
         +Master(t105)*cf^2*ca*rat(792*ep^8-504*ep^7-3554*ep^6+4128*
         ep^5+59*ep^4-1104*ep^3+83*ep^2+120*ep-20,24*ep^5-50*ep^4+23*
         ep^3-3*ep^2)
         +Master(t105)*cf^3*rat(-264*ep^5-276*ep^4+672*ep^3+84*ep^2-288
         *ep+72,12*ep^2-7*ep+1)
         +Master(t105)*tf*nf*ca^2*rat(-12*ep^8-18*ep^7+40*ep^6-45*ep^5+
         114*ep^4-96*ep^3-24*ep^2+49*ep-12,24*ep^7-44*ep^6-30*ep^5+59*
         ep^4+12*ep^3-9*ep^2)
         +Master(t105)*tf*nf*cf*ca*rat(-24*ep^4-12*ep^3-24*ep^2+108*ep-
         60,12*ep^3-16*ep^2-5*ep+3)
         +Master(t105)*xi*tf^-1*[d4FA/na]*rat(208*ep^7-512*ep^6-178*
         ep^5+741*ep^4-217*ep^3-147*ep^2+79*ep-10,32*ep^6-8*ep^5-56*
         ep^4-10*ep^3+6*ep^2)
         +Master(t105)*xi*ca^3*rat(-3456*ep^10+2496*ep^9+18944*ep^8-
         18604*ep^7-23408*ep^6+31017*ep^5-2801*ep^4-7050*ep^3+3428*ep^2
         -695*ep+57,4608*ep^8-9600*ep^7-3648*ep^6+12768*ep^5-528*ep^4-
         2304*ep^3+432*ep^2)
         +Master(t105)*xi*cf*ca^2*rat(216*ep^7-252*ep^6-178*ep^5-183*
         ep^4+478*ep^3-53*ep^2-30*ep+2,48*ep^5-64*ep^4-20*ep^3+12*ep^2)
         +Master(t105)*xi*cf^2*ca*rat(-6*ep^3+9*ep^2-9*ep+6,ep)
         +Master(t105)*xi*tf*nf*ca^2*rat(6*ep^4-20*ep^3+23*ep^2-10*ep+1
         ,4*ep^3-12*ep^2+9*ep)
         +Master(t105)*xi*tf*nf*cf*ca*rat(-12*ep^2+24*ep-12,2*ep-3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*rat(-4*ep^5+7*ep^3+ep^2-6*
         ep+2,16*ep^4-16*ep^3-12*ep^2)
         +Master(t105)*xi^2*ca^3*rat(-32*ep^5+72*ep^4+2*ep^3-73*ep^2+33
         *ep-2,384*ep^4-384*ep^3-288*ep^2)
         +Master(t105)*xi^2*cf*ca^2*rat(6*ep^3-3*ep^2-6*ep+3,16*ep^2+8*
         ep)
         )
      +a^4*(
         +tf^-1*[d4FA/na]*ca*G30*rat(9216*ep^16-12208128*ep^15-23596032
         *ep^14+59380800*ep^13+122558880*ep^12-24627328*ep^11-361896144
         *ep^10+115530668*ep^9+149703130*ep^8+4661308*ep^7-57093145*
         ep^6+1084636*ep^5+14290234*ep^4-5543460*ep^3-837547*ep^2+
         1102908*ep-154188,92160*ep^15-202752*ep^14-173056*ep^13+441344
         *ep^12+189568*ep^11-272768*ep^10-146304*ep^9+3456*ep^8+6912*
         ep^7)
         +tf^-1*[d4FA/na]*ca*G20*rat(63021735936*ep^21+263073263616*
         ep^20-5496373248*ep^19-1133645483904*ep^18-1465927454272*ep^17
         +936024604272*ep^16+4160262584248*ep^15+667935280476*ep^14-
         3399048459510*ep^13-1034310985808*ep^12+920686439847*ep^11+
         659053519190*ep^10-179907441732*ep^9-206482424568*ep^8+
         83384401074*ep^7+19486537928*ep^6-20896225778*ep^5+1877890912*
         ep^4+1751919479*ep^3-300195690*ep^2-41052444*ep+7987176,
         248832000*ep^21+165888000*ep^20-1670561280*ep^19-1113707520*
         ep^18+3537112320*ep^17+2917946880*ep^16-2429831520*ep^15-
         2828122560*ep^14-146391840*ep^13+515975040*ep^12+94733280*
         ep^11-31849920*ep^10-7296480*ep^9+622080*ep^8+155520*ep^7)
         +tf^-1*[d4FA/na]*ca*G20*G30*rat(-343985356800*ep^29+
         21992353431552*ep^28-79831755472896*ep^27+12183488163840*ep^26
         -39672154371072*ep^25+352014116873472*ep^24+1849541200714368*
         ep^23-4761157626845088*ep^22-570482321582608*ep^21+
         8018051714702960*ep^20-5979765351155328*ep^19-3966939645636882
         *ep^18+11088567285631043*ep^17-838035435639105*ep^16-
         9630553088386002*ep^15+2657226887312939*ep^14+4223672153654814
         *ep^13-1715594609874969*ep^12-867080429843611*ep^11+
         501108461286435*ep^10+61678730344440*ep^9-72338175001180*ep^8+
         2144409167001*ep^7+5712357484416*ep^6-398650863997*ep^5-
         325264756134*ep^4+31566386968*ep^3+8399529840*ep^2-863770320*
         ep-32736096,286654464000*ep^28-1098842112000*ep^27-
         1926477250560*ep^26+9463074324480*ep^25+4596730490880*ep^24-
         29784225945600*ep^23-9431120977920*ep^22+46369752652800*ep^21+
         18690815543040*ep^20-36043546216320*ep^19-20631104196480*ep^18
         +11324161537920*ep^17+9287179459200*ep^16-805516064640*ep^15-
         1678766567040*ep^14-114849740160*ep^13+139532664960*ep^12+
         19055888640*ep^11-5367168000*ep^10-925655040*ep^9+77137920*
         ep^8+14929920*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*rat(-61126656*ep^17-225715072*ep^16-
         102357888*ep^15-77975592*ep^14+281210784*ep^13+268675810*ep^12
         -141357508*ep^11-24297504*ep^10-96934415*ep^9+25717446*ep^8+
         52568695*ep^7-27600956*ep^6-536228*ep^5+4092811*ep^4-1087024*
         ep^3-27423*ep^2+43940*ep-4220,1152000*ep^17+1536000*ep^16-
         2006080*ep^15-3965440*ep^14-1179600*ep^13+746160*ep^12+328320*
         ep^11-45600*ep^10-23120*ep^9+880*ep^8+480*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G30*rat(496756404633600*ep^28-
         1458574038319104*ep^27-6898751014606848*ep^26+
         25904733813061632*ep^25+3762773520423360*ep^24-
         81677233289669312*ep^23+50981851812909600*ep^22+
         8851958226660480*ep^21+111610558880566572*ep^20-
         69901187668706436*ep^19-289914925181359836*ep^18+
         311328338298927044*ep^17+116909046145007736*ep^16-
         278444197069900510*ep^15+39465466496824181*ep^14+
         107484305007385163*ep^13-41284554306816016*ep^12-
         19505853026643674*ep^11+12341918480100368*ep^10+
         1039721218777792*ep^9-1627208764198838*ep^8+94540954922356*
         ep^7+101386675898503*ep^6-12531357666991*ep^5-3416467783790*
         ep^4+766298350680*ep^3+5953432032*ep^2-19475979120*ep+
         2257769376,1146617856000*ep^28-6115295232000*ep^27-
         252892938240*ep^26+45684652769280*ep^25-42307701719040*ep^24-
         116369974886400*ep^23+139597407313920*ep^22+153404790865920*
         ep^21-187418143872000*ep^20-125228375101440*ep^19+
         124263955630080*ep^18+65689085122560*ep^17-40992470876160*
         ep^16-19874546657280*ep^15+6444271319040*ep^14+3033531648000*
         ep^13-499236203520*ep^12-232289003520*ep^11+18452275200*ep^10+
         8539914240*ep^9-258785280*ep^8-119439360*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G20*rat(-195056657694720*ep^29+
         739109697122304*ep^28+2088378057277440*ep^27-11588456887098624
         *ep^26+5140740761694720*ep^25+34973365190598240*ep^24-
         46502079623782960*ep^23+1643865426874448*ep^22+
         4181735164024216*ep^21+4577498170432862*ep^20+
         76057989655631713*ep^19-108983587813449865*ep^18-
         21673400122494451*ep^17+115497184397337309*ep^16-
         42886377592683578*ep^15-41494959130166836*ep^14+
         32812824722576788*ep^13+1867927770210548*ep^12-
         8801866130530459*ep^11+2280330850957863*ep^10+786005641150837*
         ep^9-529159947240067*ep^8+49708629826660*ep^7+37553123415446*
         ep^6-11508448848894*ep^5-204043880924*ep^4+521011139184*ep^3-
         45322794432*ep^2-7961750496*ep+1085617728,644972544000*ep^29-
         3493601280000*ep^28+50343690240*ep^27+26234631475200*ep^26-
         26050095175680*ep^25-67194870312960*ep^24+88378921082880*ep^23
         +88192406672640*ep^22-126176365388160*ep^21-70849019779200*
         ep^20+93441020808960*ep^19+36979761185280*ep^18-37794599274240
         *ep^17-11732178551040*ep^16+8537752650240*ep^15+2039312574720*
         ep^14-1110405352320*ep^13-184258212480*ep^12+81470257920*ep^11
         +7943132160*ep^10-3060633600*ep^9-126904320*ep^8+44789760*ep^7
         )
         +tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(22703033548800*ep^31-
         1624628101349376*ep^30+6592879162441728*ep^29+7978502885289984
         *ep^28-56409577955813376*ep^27-1137711477315456*ep^26+
         166526349951064128*ep^25+48361703164363328*ep^24-
         365181732632541728*ep^23-340155142465001784*ep^22+
         941848344222991428*ep^21+389067917564031672*ep^20-
         1444983165955567560*ep^19+66559878749203408*ep^18+
         1140042951902457392*ep^17-337561288115858996*ep^16-
         480148121197896675*ep^15+219841230834271398*ep^14+
         111903963123410037*ep^13-67775928746711546*ep^12-
         15560775656071870*ep^11+12638746816517884*ep^10+
         1323635733826074*ep^9-1755015229708440*ep^8+51675095904801*
         ep^7+161307250924694*ep^6-31132080433331*ep^5-4074713261714*
         ep^4+1891897657608*ep^3-101096610768*ep^2-29688177456*ep+
         3367295712,20639121408000*ep^30-106635460608000*ep^29-
         26337812152320*ep^28+839910956728320*ep^27-623725993820160*
         ep^26-2358636611420160*ep^25+2290566512148480*ep^24+
         3529188382187520*ep^23-3332104439040000*ep^22-3276579556039680
         *ep^21+2423320507653120*ep^20+1930880524400640*ep^19-
         913589087293440*ep^18-677786507827200*ep^17+179350656399360*
         ep^16+133560023592960*ep^15-19218470676480*ep^14-
         14779505617920*ep^13+1132982553600*ep^12+905942292480*ep^11-
         34395217920*ep^10-28546007040*ep^9+418037760*ep^8+358318080*
         ep^7)
         +tf^-1*[d4FA/na]*ca*G10^2*rat(-18951220297728*ep^28-
         9913478823936*ep^27+275312643932160*ep^26+287055297220608*
         ep^25-1249562050329600*ep^24-2090973540352256*ep^23+
         2253613044070752*ep^22+6099912979772416*ep^21-1923371409662128
         *ep^20-7578805895473904*ep^19+917690436962094*ep^18+
         4211902144865284*ep^17-446250993259470*ep^16-1134056971911345*
         ep^15+216551837390465*ep^14+221518763252158*ep^13-
         73647313165614*ep^12-84614411055806*ep^11+21908507518236*ep^10
         +29636628623052*ep^9-6115862245630*ep^8-5328571301441*ep^7+
         1108431704637*ep^6+458518708458*ep^5-101636061582*ep^4-
         17212420312*ep^3+4084060656*ep^2+210849024*ep-54409248,
         95551488000*ep^28-286654464000*ep^27-838570475520*ep^26+
         2358228418560*ep^25+3060445040640*ep^24-6646878105600*ep^23-
         6857539676160*ep^22+8127710576640*ep^21+9041169818880*ep^20-
         3707859098880*ep^19-5855788108800*ep^18-40420116480*ep^17+
         1538632081920*ep^16+236222461440*ep^15-196489635840*ep^14-
         43616563200*ep^13+13012680960*ep^12+3387068160*ep^11-428743680
         *ep^10-121835520*ep^9+5529600*ep^8+1658880*ep^7)
         +tf^-1*[d4FA/na]*cf*G30*rat(-2352000*ep^14-2676224*ep^13+
         14089216*ep^12+11171792*ep^11-15221672*ep^10-43406180*ep^9+
         23817654*ep^8+38780457*ep^7-27639779*ep^6-3084811*ep^5+5376411
         *ep^4-575846*ep^3-241718*ep^2+38892*ep+768,4800*ep^13-10880*
         ep^12-1616*ep^11+13040*ep^10-2704*ep^9-1392*ep^8+288*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*rat(23060643840*ep^19+27864078336*
         ep^18-134422925952*ep^17-101171133408*ep^16+59488188144*ep^15+
         471248136424*ep^14-14274900212*ep^13-585587640300*ep^12+
         137286128074*ep^11+234025709011*ep^10-75457835486*ep^9-
         39728953975*ep^8+14581258878*ep^7+3365179687*ep^6-1329071202*
         ep^5-142874649*ep^4+58886952*ep^3+2352730*ep^2-956460*ep-10080
         ,25920000*ep^18-49248000*ep^17-35344800*ep^16+77263920*ep^15+
         16447320*ep^14-26605260*ep^13-2497500*ep^12+3432240*ep^11+
         143280*ep^10-180540*ep^9-2700*ep^8+3240*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*G30*rat(629730312192*ep^24-
         1723256340480*ep^23-6563129303040*ep^22+22403793207296*ep^21-
         19684973925376*ep^20+58573290171776*ep^19-113830001663968*
         ep^18-80070096681216*ep^17+285728417462128*ep^16-
         56104579193876*ep^15-179881298453702*ep^14+78839547672931*
         ep^13+39290828549634*ep^12-25652764295569*ep^11-1905596458662*
         ep^10+3193854619757*ep^9-288583269306*ep^8-140370995463*ep^7+
         27375419452*ep^6+3406900852*ep^5-2076292024*ep^4+102036712*
         ep^3+78425520*ep^2-7247520*ep-675648,4976640000*ep^23-
         31021056000*ep^22+47148134400*ep^21+40871946240*ep^20-
         120010896000*ep^19-8811380160*ep^18+96731068320*ep^17+
         2145187440*ep^16-30128159520*ep^15-423805680*ep^14+4392740160*
         ep^13+40136400*ep^12-321420960*ep^11-1694160*ep^10+11409120*
         ep^9+25920*ep^8-155520*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*rat(-82591744*ep^17-128323584*ep^16+
         312544512*ep^15+94397120*ep^14+483841216*ep^13-546431864*ep^12
         -782200692*ep^11+797970560*ep^10+143326420*ep^9-295348804*ep^8
         +38367924*ep^7+31483610*ep^6-6852743*ep^5-1458671*ep^4+405617*
         ep^3+18701*ep^2-7018*ep+24,480000*ep^16-352000*ep^15-825200*
         ep^14+292080*ep^13+232740*ep^12-75120*ep^11-17520*ep^10+5560*
         ep^9+380*ep^8-120*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G30*rat(23281629659136*ep^25-
         114580715028480*ep^24-28049989718016*ep^23+868039281878016*
         ep^22-1185519293496576*ep^21+316221131727616*ep^20-
         1438939368286240*ep^19+2062224681874784*ep^18+3819982529323232
         *ep^17-7016491495839984*ep^16+10326628525038*ep^15+
         4904923386116822*ep^14-1675855135768108*ep^13-1260668511648028
         *ep^12+708928148507981*ep^11+111404284506960*ep^10-
         115982046350013*ep^9+1450995888218*ep^8+9050393565989*ep^7-
         705213521602*ep^6-346393423039*ep^5+28859990334*ep^4+
         7092568248*ep^3-226370480*ep^2-84931632*ep-1750176,19906560000
         *ep^24-143990784000*ep^23+312676761600*ep^22-25104752640*ep^21
         -643531368960*ep^20+444798063360*ep^19+422169793920*ep^18-
         378343523520*ep^17-129093387840*ep^16+118817415360*ep^15+
         19266183360*ep^14-17410415040*ep^13-1446229440*ep^12+
         1278907200*ep^11+52413120*ep^10-45532800*ep^9-725760*ep^8+
         622080*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*rat(-8070257442816*ep^25+
         47215806308352*ep^24-32895745044480*ep^23-286090205165568*
         ep^22+748094380218624*ep^21-905502705960288*ep^20+
         1118381266844192*ep^19-774607885384960*ep^18-1712120706669436*
         ep^17+3652299513974462*ep^16-1489361333336543*ep^15-
         1614761647900936*ep^14+1631300804126057*ep^13-134379206274112*
         ep^12-388230675853786*ep^11+147947399775380*ep^10+
         18086727761722*ep^9-19880404885294*ep^8+2041424139713*ep^7+
         890633112308*ep^6-186986239015*ep^5-12646310416*ep^4+
         4990008904*ep^3+735776*ep^2-55169136*ep+1927296,11197440000*
         ep^24-87526656000*ep^23+224760614400*ep^22-128938469760*ep^21-
         325044636480*ep^20+452122201440*ep^19+41040321840*ep^18-
         302235148800*ep^17+73883167200*ep^16+72569014560*ep^15-
         29583290880*ep^14-6009945120*ep^13+3953435040*ep^12+2194560*
         ep^11-210861360*ep^10+17275680*ep^9+3810240*ep^8-466560*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-23563984306176*ep^26+
         125771454922752*ep^25-3040004321280*ep^24-1056845443986432*
         ep^23+2218921483074816*ep^22-2092307227822080*ep^21+
         2747145320433568*ep^20-2679277032055168*ep^19-4273779965362528
         *ep^18+10376811360720512*ep^17-3876276460851246*ep^16-
         5479587378418548*ep^15+4954199413425446*ep^14+55895203355840*
         ep^13-1523007776073373*ep^12+487985708705627*ep^11+
         125541617984745*ep^10-96817909707357*ep^9+8630204511725*ep^8+
         5665524046757*ep^7-1301495346475*ep^6-105540523831*ep^5+
         56552062458*ep^4-1856124936*ep^3-975420128*ep^2+88528464*ep+
         466848,179159040000*ep^25-1355636736000*ep^24+3246063206400*
         ep^23-1163973058560*ep^22-5716468062720*ep^21+5933776677120*
         ep^20+2465133955200*ep^19-4671601093440*ep^18-26809920000*
         ep^17+1456636901760*ep^16-183056595840*ep^15-214492285440*
         ep^14+39215180160*ep^13+15848853120*ep^12-3365003520*ep^11-
         567034560*ep^10+130066560*ep^9+7776000*ep^8-1866240*ep^7)
         +tf^-1*[d4FA/na]*cf*G10^2*rat(-1673370648576*ep^25+
         4811420086272*ep^24+14953680470016*ep^23-44937573752832*ep^22-
         16871723654144*ep^21+32220451487360*ep^20+154575806597680*
         ep^19-68891157690272*ep^18-291130758361772*ep^17+
         186396923835348*ep^16+166332306302880*ep^15-144678708954095*
         ep^14-31402409191141*ep^13+46982917442601*ep^12-659617744479*
         ep^11-7494326050849*ep^10+838656726851*ep^9+657495063783*ep^8-
         104854057577*ep^7-33528831124*ep^6+5991917090*ep^5+1016597752*
         ep^4-178615020*ep^3-15950328*ep^2+2354192*ep+60384,2488320000*
         ep^24-15095808000*ep^23+22440499200*ep^22+17494456320*ep^21-
         53153705280*ep^20+2683007040*ep^19+38262482160*ep^18-
         7489625280*ep^17-11606797920*ep^16+2820871200*ep^15+1688854080
         *ep^14-445778400*ep^13-124012320*ep^12+34104480*ep^11+4420560*
         ep^10-1244640*ep^9-60480*ep^8+17280*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G30*rat(7848*ep^11-4492*ep^10-1988*ep^9
         -29204*ep^8+49709*ep^7-22180*ep^6-5446*ep^5+6684*ep^4-467*ep^3
         -984*ep^2+352*ep-40,90*ep^13-63*ep^12-196*ep^11+56*ep^10+112*
         ep^9+7*ep^8-6*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*rat(-155824128*ep^15-59872896*ep^14
         +165752160*ep^13+558746528*ep^12-842659960*ep^11+190573544*
         ep^10+278068000*ep^9-167108600*ep^8-20792288*ep^7+43095624*
         ep^6-9809120*ep^5-2285096*ep^4+1261496*ep^3-79792*ep^2-37120*
         ep+5248,972000*ep^17-810000*ep^16-2151630*ep^15+983025*ep^14+
         1400760*ep^13-184275*ep^12-234900*ep^11+11475*ep^10+14040*ep^9
         -225*ep^8-270*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*G30*rat(1043292672*ep^20-
         12169578112*ep^19+56871789184*ep^18-146308216000*ep^17+
         239455564688*ep^16-256279373888*ep^15+136099496876*ep^14+
         39955831630*ep^13-101476197930*ep^12+42691728979*ep^11+
         9177889745*ep^10-11093361827*ep^9+1263434229*ep^8+878924819*
         ep^7-138989869*ep^6-68604471*ep^5+17061905*ep^4+668302*ep^3-
         467036*ep^2+55768*ep-5664,31104000*ep^22-165888000*ep^21+
         154707840*ep^20+354251520*ep^19-425264580*ep^18-325556640*
         ep^17+296241435*ep^16+167030955*ep^15-62094465*ep^14-32545845*
         ep^13+5522985*ep^12+2817405*ep^11-220455*ep^10-111015*ep^9+
         3240*ep^8+1620*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*rat(283008*ep^13+497360*ep^12-
         162524*ep^11-1726020*ep^10+1655323*ep^9-216064*ep^8-390029*
         ep^7+204902*ep^6+8913*ep^5-45140*ep^4+16413*ep^3-622*ep^2-864*
         ep+144,9000*ep^15-8250*ep^14-18485*ep^13+9955*ep^12+10600*
         ep^11-1760*ep^10-1145*ep^9+55*ep^8+30*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G30*rat(-121378904064*ep^20+
         649756492800*ep^19-765858534016*ep^18-233411502144*ep^17-
         1529682276960*ep^16+6248525500016*ep^15-5694687469256*ep^14+
         44923592420*ep^13+2498626192054*ep^12-1111556088375*ep^11-
         161378770179*ep^10+247324292377*ep^9-49491959975*ep^8-
         15486029353*ep^7+8391302595*ep^6-359657793*ep^5-542475747*ep^4
         +112251012*ep^3+4873756*ep^2-3711760*ep+338592,497664000*ep^22
         -2654208000*ep^21+2475325440*ep^20+5668024320*ep^19-6804233280
         *ep^18-5208906240*ep^17+4739862960*ep^16+2672495280*ep^15-
         993511440*ep^14-520733520*ep^13+88367760*ep^12+45078480*ep^11-
         3527280*ep^10-1776240*ep^9+51840*ep^8+25920*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*rat(9061756416*ep^20-
         47333737728*ep^19+31205865888*ep^18+168491039248*ep^17-
         223846216176*ep^16-200619818088*ep^15+532420834638*ep^14-
         302336602491*ep^13-37912081201*ep^12+103071186654*ep^11-
         33774702602*ep^10-3133171048*ep^9+5156418164*ep^8-1655375222*
         ep^7+126026968*ep^6+117357587*ep^5-42800371*ep^4+1883584*ep^3+
         1555108*ep^2-292096*ep+15168,69984000*ep^22-414072000*ep^21+
         576026640*ep^20+537028380*ep^19-1356791040*ep^18-74356245*
         ep^17+929299770*ep^16-78686370*ep^15-245314170*ep^14+34671240*
         ep^13+28168290*ep^12-4845150*ep^11-1397790*ep^10+265005*ep^9+
         24300*ep^8-4860*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*G30*rat(26268364800*ep^21+
         33009090048*ep^20-1393694979456*ep^19+5603877397952*ep^18-
         10036675895008*ep^17+9307558227024*ep^16-3265384536264*ep^15-
         2456211705756*ep^14+3208664513326*ep^13-719902563371*ep^12-
         570340870498*ep^11+145089791262*ep^10+184106815394*ep^9-
         62571460740*ep^8-33907302878*ep^7+21638564826*ep^6-2301809224*
         ep^5-949805553*ep^4+255744496*ep^3-4416684*ep^2-4367888*ep+
         372192,4478976000*ep^23-25380864000*ep^22+30240552960*ep^21+
         43586242560*ep^20-78242172480*ep^19-26467456320*ep^18+
         58285485360*ep^17+9832868640*ep^16-16959088800*ep^15-
         1706067360*ep^14+2357510400*ep^13+140603040*ep^12-166980960*
         ep^11-5404320*ep^10+5795280*ep^9+77760*ep^8-77760*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10^2*rat(14113460736*ep^20-52761734784
         *ep^19-47032628352*ep^18+294995001408*ep^17-105909650784*ep^16
         -317759010712*ep^15+186547663216*ep^14+132780474504*ep^13-
         94123436474*ep^12-39880417711*ep^11+36923601945*ep^10+
         1754895369*ep^9-7762514403*ep^8+1920707799*ep^7+439655015*ep^6
         -310197077*ep^5+29491929*ep^4+13521508*ep^3-2662924*ep^2-
         133104*ep+40896,124416000*ep^22-663552000*ep^21+618831360*
         ep^20+1417006080*ep^19-1701058320*ep^18-1302226560*ep^17+
         1184965740*ep^16+668123820*ep^15-248377860*ep^14-130183380*
         ep^13+22091940*ep^12+11269620*ep^11-881820*ep^10-444060*ep^9+
         12960*ep^8+6480*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G30*rat(22032*ep^8-9120*ep^7-79752*ep^6
         +101872*ep^5-23808*ep^4-25936*ep^3+18392*ep^2-4256*ep+320,75*
         ep^9-95*ep^8+11*ep^7+11*ep^6-2*ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G20*rat(-559844352*ep^12+80795904*ep^11
         +1937731328*ep^10-2050360064*ep^9+87130944*ep^8+896984576*ep^7
         -486306368*ep^6+34951424*ep^5+46791360*ep^4-14224640*ep^3+
         107840*ep^2+491520*ep-54272,810000*ep^13-1134000*ep^12+150975*
         ep^11+242235*ep^10-57960*ep^9-15750*ep^8+4275*ep^7+315*ep^6-90
         *ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G20*G30*rat(-1002060288*ep^14+
         4082924160*ep^13-12132711168*ep^12+22176092416*ep^11-
         21971851328*ep^10+11067148064*ep^9-1955115208*ep^8-444522328*
         ep^7+138108800*ep^6+49497200*ep^5-17827672*ep^4-680648*ep^3+
         686176*ep^2-57584*ep+1408,12960000*ep^15-18144000*ep^14+
         1605600*ep^13+5009760*ep^12-1078335*ep^11-494235*ep^10+126360*
         ep^9+20790*ep^8-5715*ep^7-315*ep^6+90*ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G10*rat(1359616*ep^10+472448*ep^9-
         4892512*ep^8+4251064*ep^7-384360*ep^6-1316064*ep^5+883008*ep^4
         -226968*ep^3-4472*ep^2+13632*ep-1792,7500*ep^11-11125*ep^10+
         2950*ep^9+1070*ep^8-380*ep^7-25*ep^6+10*ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G10*G30*rat(-6312144384*ep^14+
         6686903040*ep^13+16200850432*ep^12-30672353640*ep^11+
         13205952060*ep^10+5265333562*ep^9-5447042671*ep^8+535203658*
         ep^7+636814431*ep^6-185946014*ep^5-8533481*ep^4+8720742*ep^3-
         665107*ep^2-76068*ep+7440,8640000*ep^15-12096000*ep^14+1070400
         *ep^13+3339840*ep^12-718890*ep^11-329490*ep^10+84240*ep^9+
         13860*ep^8-3810*ep^7-210*ep^6+60*ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*rat(4606663680*ep^14-9745338624
         *ep^13-226992384*ep^12+13706895520*ep^11-8102513632*ep^10-
         5131661800*ep^9+7441808904*ep^8-2768846488*ep^7-23489992*ep^6+
         298614184*ep^5-77816712*ep^4+2535288*ep^3+2043944*ep^2-352320*
         ep+18432,9720000*ep^15-19278000*ep^14+10559700*ep^13+715995*
         ep^12-2240190*ep^11+458955*ep^10+103590*ep^9-41895*ep^8+990*
         ep^7+945*ep^6-90*ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*G30*rat(4621121280*ep^15-
         14669924544*ep^14+22555604640*ep^13-29578758472*ep^12+
         37304831812*ep^11-35395305886*ep^10+21933992105*ep^9-
         8408754859*ep^8+1767804707*ep^7-48196177*ep^6-96790029*ep^5+
         34291523*ep^4-4838839*ep^3-247633*ep^2+159764*ep-13392,
         77760000*ep^16-134784000*ep^15+45921600*ep^14+26847360*ep^13-
         16489530*ep^12-808740*ep^11+1746630*ep^10-127980*ep^9-75870*
         ep^8+9540*ep^7+1170*ep^6-180*ep^5)
         +tf^-1*nf*[d4FF/na]*cf*G10^2*rat(2080008576*ep^14-822576672*
         ep^13-5723731184*ep^12+6091544264*ep^11+455481724*ep^10-
         3445254456*ep^9+1594661822*ep^8+80020276*ep^7-250927010*ep^6+
         54984112*ep^5+6929954*ep^4-3957660*ep^3+262390*ep^2+66056*ep-
         8192,4320000*ep^15-6048000*ep^14+535200*ep^13+1669920*ep^12-
         359445*ep^11-164745*ep^10+42120*ep^9+6930*ep^8-1905*ep^7-105*
         ep^6+30*ep^5)
         +ca^4*rat(-48*ep^8-312*ep^7-332*ep^6+1242*ep^5-156*ep^4-1055*
         ep^3+785*ep^2-207*ep+23,32*ep^8-48*ep^7)
         +ca^4*G30*rat(11520*ep^16+178901504*ep^15+73340672*ep^14-
         668745728*ep^13-493846992*ep^12-1706253792*ep^11+7071541736*
         ep^10-2164305936*ep^9-5491156286*ep^8+2928815180*ep^7+
         1332986034*ep^6-853916879*ep^5-164723275*ep^4+98887848*ep^3+
         10507511*ep^2-3813867*ep-576414,3317760*ep^15-7299072*ep^14-
         6230016*ep^13+15888384*ep^12+6824448*ep^11-9819648*ep^10-
         5266944*ep^9+124416*ep^8+248832*ep^7)
         +ca^4*G20*rat(-879030973440*ep^21-1445653395072*ep^20+
         3464581749408*ep^19+4918934403264*ep^18+5172067987008*ep^17-
         815977916032*ep^16-44267487656174*ep^15-1858954859558*ep^14+
         68041721070713*ep^13-4287161772489*ep^12-43905254933681*ep^11+
         3916201497907*ep^10+14145455102641*ep^9-806123831689*ep^8-
         2469386823521*ep^7+23176049001*ep^6+238698256274*ep^5+
         11511132990*ep^4-12388664252*ep^3-1332545034*ep^2+274389984*ep
         +42069672,8957952000*ep^21+5971968000*ep^20-60140206080*ep^19-
         40093470720*ep^18+127336043520*ep^17+105046087680*ep^16-
         87473934720*ep^15-101812412160*ep^14-5270106240*ep^13+
         18575101440*ep^12+3410398080*ep^11-1146597120*ep^10-262673280*
         ep^9+22394880*ep^8+5598720*ep^7)
         +ca^4*G20*G30*rat(2137964544000*ep^29-516017728880640*ep^28+
         1966824753537024*ep^27+2024465738582016*ep^26-
         14092459970380800*ep^25+12304810913517312*ep^24+
         10509143387023296*ep^23-73802548770723200*ep^22+
         117800243720241968*ep^21+131269775929535488*ep^20-
         346205770420909612*ep^19-105244311351757408*ep^18+
         424087710961694693*ep^17+43207879528627289*ep^16-
         291062244074835572*ep^15-11561868039787793*ep^14+
         123551197518837608*ep^13+4028426652216209*ep^12-
         34319433206899417*ep^11-1224482858983273*ep^10+
         6191165449767028*ep^9+236290063389784*ep^8-684297109675051*
         ep^7-34740123652714*ep^6+44325175147883*ep^5+3528705370642*
         ep^4-1660834504168*ep^3-160319926128*ep^2+27520179120*ep+
         2541040416,20639121408000*ep^28-79116632064000*ep^27-
         138706362040320*ep^26+681341351362560*ep^25+330964595343360*
         ep^24-2144464268083200*ep^23-679040710410240*ep^22+
         3338622191001600*ep^21+1345738719098880*ep^20-2595135327575040
         *ep^19-1485439502146560*ep^18+815339630730240*ep^17+
         668676921062400*ep^16-57997156654080*ep^15-120871192826880*
         ep^14-8269181291520*ep^13+10046351877120*ep^12+1372023982080*
         ep^11-386436096000*ep^10-66647162880*ep^9+5553930240*ep^8+
         1074954240*ep^7)
         +ca^4*G10*rat(4270694400*ep^19-11389592064*ep^18-55811342080*
         ep^17+51676070688*ep^16+141417790128*ep^15-105490915336*ep^14-
         8291657092*ep^13+178073195968*ep^12-132796425122*ep^11-
         125762868034*ep^10+96994721657*ep^9+38177932416*ep^8-
         25606991902*ep^7-4355833585*ep^6+3103111965*ep^5+99572350*ep^4
         -162853634*ep^3+2637889*ep^2+3395120*ep+54348,331776000*ep^19+
         608256000*ep^18-1351895040*ep^17-2758026240*ep^16+822504960*
         ep^15+3471171840*ep^14+1221177600*ep^13-610536960*ep^12-
         296893440*ep^11+36322560*ep^10+20240640*ep^9-691200*ep^8-
         414720*ep^7)
         +ca^4*G10*G30*rat(-16076325725061120*ep^28+78168455157841920*
         ep^27+118550197516879872*ep^26-1322176803643689984*ep^25+
         2166883069838621760*ep^24+2489988163010232768*ep^23-
         12462427661081133216*ep^22+12339460189262064832*ep^21+
         9786720790728792052*ep^20-29757466540382366044*ep^19+
         12812540205107808324*ep^18+20804889653085946516*ep^17-
         21651996052111369680*ep^16-3476047761551643873*ep^15+
         12277683788607298976*ep^14-2184362560544177820*ep^13-
         3510036666810798332*ep^12+1241721224508697778*ep^11+
         539447447139894508*ep^10-263274527900962796*ep^9-
         47585424714426024*ep^8+28975465424494579*ep^7+2809726234503008
         *ep^6-1777384422150468*ep^5-135763222641616*ep^4+
         56998656185872*ep^3+5325896454528*ep^2-747523673280*ep-
         102261623040,82556485632000*ep^28-440301256704000*ep^27-
         18208291553280*ep^26+3289294999388160*ep^25-3046154523770880*
         ep^24-8378638191820800*ep^23+10051013326602240*ep^22+
         11045144942346240*ep^21-13494106358784000*ep^20-
         9016443007303680*ep^19+8947004805365760*ep^18+4729614128824320
         *ep^17-2951457903083520*ep^16-1430967359324160*ep^15+
         463987534970880*ep^14+218414278656000*ep^13-35945006653440*
         ep^12-16724808253440*ep^11+1328563814400*ep^10+614873825280*
         ep^9-18632540160*ep^8-8599633920*ep^7)
         +ca^4*G10*G20*rat(6123179424153600*ep^29-34123478153785344*
         ep^28-31897553708325888*ep^27+571686769137224448*ep^26-
         1101324813900655680*ep^25-1027613467024536384*ep^24+
         6098546571618934800*ep^23-5847934655773454880*ep^22-
         5693004413812671436*ep^21+14734434725016614332*ep^20-
         4723425314842156733*ep^19-11515728391225216523*ep^18+
         10243452169390203535*ep^17+2759261115726799167*ep^16-
         6576370101181539144*ep^15+951941813656004686*ep^14+
         2098830135861326194*ep^13-766822002437549414*ep^12-
         349874640375362765*ep^11+205045966184437665*ep^10+
         26112647408645403*ep^9-28207028604795941*ep^8-18599566205678*
         ep^7+2147100140711116*ep^6-102136561674368*ep^5-93394558737792
         *ep^4+4517742085408*ep^3+2374864183488*ep^2-48222517248*ep-
         30851898624,46438023168000*ep^29-251539292160000*ep^28+
         3624745697280*ep^27+1888893466214400*ep^26-1875606852648960*
         ep^25-4838030662533120*ep^24+6363282317967360*ep^23+
         6349853280430080*ep^22-9084698307947520*ep^21-5101129424102400
         *ep^20+6727753498245120*ep^19+2662542805340160*ep^18-
         2721211147745280*ep^17-844716855674880*ep^16+614718190817280*
         ep^15+146830505379840*ep^14-79949185367040*ep^13-
         13266591298560*ep^12+5865858570240*ep^11+571905515520*ep^10-
         220365619200*ep^9-9137111040*ep^8+3224862720*ep^7)
         +ca^4*G10*G20*G30*rat(-1503559994572800*ep^32+
         145692314428538880*ep^31-801758400840548352*ep^30-
         593172680412819456*ep^29+12757688522761347072*ep^28-
         25012620053866039680*ep^27-22739816247972500160*ep^26+
         135054008643574172736*ep^25-124671460775689042848*ep^24-
         134629047337188861144*ep^23+336570478028758525748*ep^22-
         119270022673631281032*ep^21-260842479569806994416*ep^20+
         270656414372925553256*ep^19+36555583165619678930*ep^18-
         179410995095749421363*ep^17+53868317226388644153*ep^16+
         56915716003374021586*ep^15-35166178371477539140*ep^14-
         8034234265683821398*ep^13+10077430134614320778*ep^12-
         136371336166665284*ep^11-1603383849378865998*ep^10+
         209089310241159553*ep^9+145702376585711141*ep^8-
         28143214484217574*ep^7-7525377254150620*ep^6+1551500631297976*
         ep^5+268206994456336*ep^4-41793014875040*ep^3-6932818425408*
         ep^2+533776857984*ep+79245955584,4458050224128000*ep^31-
         26005292974080000*ep^30+9666538902650880*ep^29+
         185213411603251200*ep^28-255671992434032640*ep^27-
         419648964956651520*ep^26+834406038668574720*ep^25+
         432463112803123200*ep^24-1227937685867642880*ep^23-
         227918144882810880*ep^22+995264685722787840*ep^21+
         68112040168488960*ep^20-475382038369075200*ep^19-
         14845057120419840*ep^18+136340998909378560*ep^17+
         3022470574571520*ep^16-23383833063505920*ep^15-424913436057600
         *ep^14+2372973040558080*ep^13+32534047457280*ep^12-
         137885057187840*ep^11-1213026140160*ep^10+4200921169920*ep^9+
         17199267840*ep^8-51597803520*ep^7)
         +ca^4*G10^2*rat(589522980372480*ep^29-1714325026922496*ep^28-
         5456816849793024*ep^27+16238363966383104*ep^26+
         7963006246255104*ep^25-20652744920939808*ep^24+
         8417804377919632*ep^23-146886392533659168*ep^22+
         102174859774462056*ep^21+412775613414692566*ep^20-
         349904150359285807*ep^19-441450698747007559*ep^18+
         427982286603818969*ep^17+253174919047878279*ep^16-
         274614995245564297*ep^15-88218542560688504*ep^14+
         104239441567541699*ep^13+20020211679357359*ep^12-
         24468708888580027*ep^11-3197981039172189*ep^10+
         3598358303026889*ep^9+394772798973775*ep^8-330627296075593*
         ep^7-37872952397908*ep^6+18533295528235*ep^5+2457301220997*
         ep^4-579118655884*ep^3-90317287776*ep^2+7718309568*ep+
         1386689328,6879707136000*ep^29-30958682112000*ep^28-
         29418392125440*ep^27+260358057492480*ep^26-34336626278400*
         ep^25-809103287992320*ep^24+224119978721280*ep^23+
         1325809446543360*ep^22-226828515317760*ep^21-1243412195558400*
         ep^20-21167961154560*ep^19+629514867363840*ep^18+
         115146882478080*ep^17-149164247623680*ep^16-39659279616000*
         ep^15+18080488120320*ep^14+5647501854720*ep^13-1161500636160*
         ep^12-396672906240*ep^11+37532160000*ep^10+13556367360*ep^9-
         477757440*ep^8-179159040*ep^7)
         +cf*ca^3*rat(-56*ep^9-260*ep^8+62*ep^7+2003*ep^6-716*ep^5-2799
         *ep^4+2893*ep^3-994*ep^2+126*ep-6,8*ep^8-12*ep^7)
         +cf*ca^3*G30*rat(92967168*ep^16-129242368*ep^15-616885632*
         ep^14+530916704*ep^13+1774984384*ep^12+690928464*ep^11-
         7950652880*ep^10+6598998810*ep^9+1348118141*ep^8-3460278640*
         ep^7+778081730*ep^6+508568846*ep^5-227343723*ep^4-6950972*ep^3
         +15070500*ep^2-1550076*ep-90792,460800*ep^15-1505280*ep^14+
         543744*ep^13+2190336*ep^12-1395072*ep^11-812928*ep^10+355968*
         ep^9+72576*ep^8-20736*ep^7)
         +cf*ca^3*G20*rat(-1114960992768*ep^21+3347197084800*ep^20+
         1857942086976*ep^19-9024701714016*ep^18-4643684949024*ep^17-
         11581748919432*ep^16+103813722426388*ep^15-130792247167010*
         ep^14+8447897336466*ep^13+85834555363942*ep^12-47766600435650*
         ep^11-10856793736907*ep^10+15980479253462*ep^9-2296485906105*
         ep^8-1729509170588*ep^7+538681282353*ep^6+60466962564*ep^5-
         37046289813*ep^4+289308694*ep^3+1093190700*ep^2-53029080*ep-
         8919072,3732480000*ep^20-15178752000*ep^19+14008204800*ep^18+
         15061870080*ep^17-26827580160*ep^16+2163283200*ep^15+
         10309615200*ep^14-2557694880*ep^13-1409866560*ep^12+423541440*
         ep^11+76572000*ep^10-24688800*ep^9-1399680*ep^8+466560*ep^7)
         +cf*ca^3*G20*G30*rat(-43859882115072*ep^27+208976197017600*
         ep^26+225022668355584*ep^25-2363949120821760*ep^24+
         2650434850136576*ep^23+947476152115392*ep^22+1121763451718496*
         ep^21+9014975611676784*ep^20-59836876356979280*ep^19+
         68815652391577132*ep^18+35573661175822650*ep^17-
         106172009224450443*ep^16+33268401645073329*ep^15+
         46734567275753330*ep^14-32715660097436572*ep^13-
         5302399295338553*ep^12+10215038659647770*ep^11-
         1395073837640165*ep^10-1355391966344112*ep^9+406891669983724*
         ep^8+74278914800265*ep^7-37135282418153*ep^6-1965996612274*
         ep^5+1842032828168*ep^4+9024436512*ep^3-48917227536*ep^2+
         596831328*ep+500359680,716636160000*ep^26-4586471424000*ep^25+
         5145049497600*ep^24+21077384232960*ep^23-49827664373760*ep^22-
         4428448727040*ep^21+83517097559040*ep^20-32346314219520*ep^19-
         53358529749120*ep^18+27490905515520*ep^17+15722056471680*ep^16
         -8573129337600*ep^15-2277819204480*ep^14+1253313838080*ep^13+
         167524917120*ep^12-92026126080*ep^11-5987312640*ep^10+
         3277117440*ep^9+82114560*ep^8-44789760*ep^7)
         +cf*ca^3*G10*rat(976533504*ep^20-6980402176*ep^19+18007349248*
         ep^18+35033854176*ep^17-169396032976*ep^16+119236367480*ep^15+
         292182369132*ep^14-638751038332*ep^13+302422225562*ep^12+
         327461206766*ep^11-409021802279*ep^10+90093311635*ep^9+
         73219782590*ep^8-44509065013*ep^7+4554168060*ep^6+2600215162*
         ep^5-754807137*ep^4+5265738*ep^3+22280284*ep^2-2634696*ep+
         37152,69120000*ep^19-62208000*ep^18-340780800*ep^17+369064320*
         ep^16+321224640*ep^15-394259040*ep^14-28316160*ep^13+104307840
         *ep^12-13303680*ep^11-7740960*ep^10+1421760*ep^9+167040*ep^8-
         34560*ep^7)
         +cf*ca^3*G10*G30*rat(-1269057532723200*ep^29+8258965749891072*
         ep^28-6599096628203520*ep^27-68855108761645056*ep^26+
         225115521321803520*ep^25-272897878434281856*ep^24-
         131640954103923392*ep^23+1538719668238440512*ep^22-
         3338607842295910352*ep^21+1883727911561198376*ep^20+
         3910596917319003436*ep^19-6560765574484765640*ep^18+
         1226023464450134186*ep^17+4292477135036407928*ep^16-
         3009292371343955610*ep^15-680322098742900465*ep^14+
         1372775810574379843*ep^13-237448181622033371*ep^12-
         256943812566624961*ep^11+102965946278282915*ep^10+
         17960993170194495*ep^9-14811677746532097*ep^8+312070728895963*
         ep^7+1019380453929826*ep^6-106113228547448*ep^5-34249584338928
         *ep^4+4918239681584*ep^3+506388837408*ep^2-71792204544*ep-
         2450490624,2866544640000*ep^28-18345885696000*ep^27+
         17713653350400*ep^26+102655422627840*ep^25-219890855485440*
         ep^24-102023331840000*ep^23+533379047731200*ep^22-
         111671461969920*ep^21-547502509232640*ep^20+239348878940160*
         ep^19+276322344883200*ep^18-144256139412480*ep^17-
         71999502704640*ep^16+39305772702720*ep^15+9781376486400*ep^14-
         5381359856640*ep^13-694048919040*ep^12+381212974080*ep^11+
         24277708800*ep^10-13287628800*ep^9-328458240*ep^8+179159040*
         ep^7)
         +cf*ca^3*G10*G20*rat(420934228180992*ep^29-3248812426420224*
         ep^28+5858887710108672*ep^27+19712839085438976*ep^26-
         114485941737812160*ep^25+222885477391156320*ep^24-
         43289914363464720*ep^23-829813585807563424*ep^22+
         1952360663548330100*ep^21-1457692459975748742*ep^20-
         1373779503051171045*ep^19+3465255537380062130*ep^18-
         1858567999052430576*ep^17-1220115540201092528*ep^16+
         1915888143304707243*ep^15-489832763108725848*ep^14-
         490553230477978920*ep^13+353626588601600642*ep^12-
         10390395499253223*ep^11-64699302750313910*ep^10+
         19556268083718960*ep^9+2985608227815492*ep^8-2415772640819295*
         ep^7+208656028976348*ep^6+99686336966100*ep^5-20341208918800*
         ep^4-925534215632*ep^3+482734993728*ep^2-17999954496*ep-
         1954748160,1612431360000*ep^28-11260145664000*ep^27+
         16218819993600*ep^26+50367660226560*ep^25-155528413009920*
         ep^24+22723514496000*ep^23+313474210444800*ep^22-
         241192321418880*ep^21-226733681969280*ep^20+293973885377280*
         ep^19+37059932851200*ep^18-142219501297920*ep^17+
         22103181192960*ep^16+30083608604160*ep^15-9388710259200*ep^14-
         2513845445760*ep^13+1247063817600*ep^12+32800515840*ep^11-
         66021350400*ep^10+4478976000*ep^9+1186928640*ep^8-134369280*
         ep^7)
         +cf*ca^3*G10*G20*G30*rat(3585319242301440*ep^31-
         28391080072347648*ep^30+44776057135288320*ep^29+
         268548715751620608*ep^28-1428426032780798208*ep^27+
         2619061157658381696*ep^26+232123294359269184*ep^25-
         11412877624551717504*ep^24+24016028102695474864*ep^23-
         16355696949918288616*ep^22-18950809339753525748*ep^21+
         46266033584334784788*ep^20-27433242495424044590*ep^19-
         15414195108755451494*ep^18+29911971120967965638*ep^17-
         10506168815085834787*ep^16-7476257610602974308*ep^15+
         7353674987509847928*ep^14-881667823900851560*ep^13-
         1436368704683809850*ep^12+637118473449476114*ep^11+
         43717660284289898*ep^10-90484642562887098*ep^9+
         14953005081178929*ep^8+4271805403580704*ep^7-1515951773123564*
         ep^6-15170577750080*ep^5+53948856539568*ep^4-3704763606016*
         ep^3-711839323200*ep^2+66115321344*ep+2013493248,
         77396705280000*ep^30-572735619072000*ep^29+990806822092800*
         ep^28+2183352456314880*ep^27-8602467588956160*ep^26+
         3798355674193920*ep^25+15836519115509760*ep^24-
         18028503752970240*ep^23-8567163989706240*ep^22+
         20574958708846080*ep^21-2286731474933760*ep^20-
         9919525802342400*ep^19+3608863260410880*ep^18+2139705599523840
         *ep^17-1229155714068480*ep^16-173559245045760*ep^15+
         185245654233600*ep^14-3256088025600*ep^13-13801545676800*ep^12
         +1273013729280*ep^11+495563857920*ep^10-66020106240*ep^9-
         6808043520*ep^8+1074954240*ep^7)
         +cf*ca^3*G10^2*rat(199636727169024*ep^30-1090196128309248*
         ep^29-437754455156736*ep^28+10588074372403200*ep^27-
         8366989149593088*ep^26-30219974574806272*ep^25+
         8987243509787488*ep^24+91240809506290272*ep^23+
         66731017632086080*ep^22-411569909211164832*ep^21+
         137122426506847342*ep^20+585248510668980370*ep^19-
         514896027423530341*ep^18-240403859803397789*ep^17+
         453755427172366108*ep^16-57992820254596213*ep^15-
         164905602066301394*ep^14+70698399264005938*ep^13+
         22868959784521880*ep^12-20034844005831446*ep^11+
         461989761115429*ep^10+2518059110336273*ep^9-421816631121182*
         ep^8-155568153516559*ep^7+43090194952498*ep^6+4479464665474*
         ep^5-1975284597444*ep^4-38654218624*ep^3+43453833792*ep^2-
         434120544*ep-354459456,716636160000*ep^29-4825350144000*ep^28+
         5957237145600*ep^27+24187717877760*ep^26-63527332423680*ep^25-
         7181595002880*ep^24+141846706252800*ep^23-72366119470080*ep^22
         -127569672144000*ep^21+105462428837760*ep^20+49134846309120*
         ep^19-59090896926720*ep^18-5978530725120*ep^17+15826401734400*
         ep^16-830136936960*ep^15-2160454671360*ep^14+274934424960*
         ep^13+153140653440*ep^12-25698320640*ep^11-5345049600*ep^10+
         1025187840*ep^9+72161280*ep^8-14929920*ep^7)
         +cf^2*ca^2*rat(120*ep^8+382*ep^7-60*ep^6-2079*ep^5+12*ep^4+
         2674*ep^3-1683*ep^2+259*ep+4,4*ep^7-6*ep^6)
         +cf^2*ca^2*G30*rat(-3439104*ep^14+256640*ep^13+20088832*ep^12+
         3885412*ep^11-42897310*ep^10-33174710*ep^9+98383193*ep^8-
         33960050*ep^7-28628662*ep^6+21156452*ep^5-2247117*ep^4-1467664
         *ep^3+417352*ep^2-24640*ep-1104,4800*ep^13-10880*ep^12-1616*
         ep^11+13040*ep^10-2704*ep^9-1392*ep^8+288*ep^7)
         +cf^2*ca^2*G20*rat(81311845248*ep^20-92879717472*ep^19-
         406380904272*ep^18+303081314032*ep^17+835580655084*ep^16+
         240048676654*ep^15-2372173446470*ep^14+725660213242*ep^13+
         1906022726971*ep^12-1271530955639*ep^11-305457431465*ep^10+
         446781334133*ep^9-50218972135*ep^8-52875033875*ep^7+
         13534021891*ep^6+2230403325*ep^5-949709012*ep^4-14243440*ep^3+
         26035664*ep^2-1001904*ep-158208,77760000*ep^19-199584000*ep^18
         -7538400*ep^17+302481360*ep^16-105185880*ep^15-112710420*ep^14
         +45718020*ep^13+15291720*ep^12-6434640*ep^11-828180*ep^10+
         352980*ep^9+15120*ep^8-6480*ep^7)
         +cf^2*ca^2*G20*G30*rat(1060610015232*ep^25-3337185153024*ep^24
         -12709864375296*ep^23+53123327270912*ep^22-20221824575488*
         ep^21-75000194003712*ep^20+72818425656304*ep^19-
         290356209924200*ep^18+742659375201052*ep^17-359015560669278*
         ep^16-674872109320500*ep^15+791669946557845*ep^14-
         78476582149810*ep^13-260833488776378*ep^12+113733721405026*
         ep^11+18423226676326*ep^10-21081011965950*ep^9+1905610902690*
         ep^8+1552913497866*ep^7-300051928283*ep^6-64868394916*ep^5+
         17982449694*ep^4+1443871120*ep^3-511055680*ep^2-11241600*ep+
         4904928,4976640000*ep^24-27703296000*ep^23+17620070400*ep^22+
         133350819840*ep^21-217279693440*ep^20-78468707520*ep^19+
         297309561120*ep^18-55337922000*ep^17-119350719360*ep^16+
         36112211280*ep^15+19923737760*ep^14-6820294320*ep^13-
         1578029760*ep^12+568249200*ep^11+58878720*ep^10-21755520*ep^9-
         829440*ep^8+311040*ep^7)
         +cf^2*ca^2*G10*rat(-102092544*ep^20+960533056*ep^19-305468864*
         ep^18-6286442032*ep^17+7955130360*ep^16+5515228236*ep^15-
         21839127994*ep^14+25324181597*ep^13+1189331784*ep^12-
         32051531554*ep^11+24796454853*ep^10-456309913*ep^9-6741518395*
         ep^8+2482676896*ep^7+92415725*ep^6-205859686*ep^5+27364347*
         ep^4+4263808*ep^3-1233328*ep^2+63776*ep+2640,2880000*ep^19-
         2592000*ep^18-14199200*ep^17+15377680*ep^16+13384360*ep^15-
         16427460*ep^14-1179840*ep^13+4346160*ep^12-554320*ep^11-322540
         *ep^10+59240*ep^9+6960*ep^8-1440*ep^7)
         +cf^2*ca^2*G10*G30*rat(62479557328896*ep^25-496945033334784*
         ep^24+1217922335668224*ep^23+208962528198912*ep^22-
         7125736027570432*ep^21+19738313352329120*ep^20-
         37124858351143856*ep^19+51206753267313336*ep^18-
         38817696496824220*ep^17-2979743588637600*ep^16+
         32750246373679614*ep^15-23182518807782715*ep^14+86192889475234
         *ep^13+7399650540399204*ep^12-2965548214029634*ep^11-
         421779092986194*ep^10+542002488703320*ep^9-72149214659760*ep^8
         -33883287712310*ep^7+10024850501889*ep^6+408658511882*ep^5-
         418347933228*ep^4+27908885962*ep^3+5440083772*ep^2-685084680*
         ep+9420048,39813120000*ep^24-341065728000*ep^23+1044718387200*
         ep^22-1163590778880*ep^21-477862548480*ep^20+2066212984320*
         ep^19-1126199819520*ep^18-568780225920*ep^17+625458072960*
         ep^16-7212700800*ep^15-115082386560*ep^14+16212516480*ep^13+
         9513083520*ep^12-1855935360*ep^11-363093120*ep^10+81112320*
         ep^9+5184000*ep^8-1244160*ep^7)
         +cf^2*ca^2*G10*G20*rat(-5163590965248*ep^25+46520475475968*
         ep^24-147057711249024*ep^23+100875119834880*ep^22+
         674801009697312*ep^21-2769554306633048*ep^20+6021839596733976*
         ep^19-8559015018535486*ep^18+7257013937969938*ep^17-
         1728688819194399*ep^16-3416949162075756*ep^15+3992787246860025
         *ep^14-1447164923215932*ep^13-440466206044234*ep^12+
         598300373347444*ep^11-175880791405752*ep^10-24499566255210*
         ep^9+27749608322673*ep^8-5150117265384*ep^7-700823268067*ep^6+
         389031721012*ep^5-35853897456*ep^4-5583551256*ep^3+1332677600*
         ep^2-76843872*ep+69696,5598720000*ep^24-51228288000*ep^23+
         175708051200*ep^22-256528140480*ep^21+51475932000*ep^20+
         300092024880*ep^19-330248589480*ep^18+55368044640*ep^17+
         100774603440*ep^16-55526284080*ep^15-1963794240*ep^14+
         8165320560*ep^13-1463514480*ep^12-341038080*ep^11+121196520*
         ep^10-1872720*ep^9-2604960*ep^8+233280*ep^7)
         +cf^2*ca^2*G10*G20*G30*rat(-53762840985600*ep^28+
         276446712803328*ep^27+244593564475392*ep^26-4003965640887552*
         ep^25+8512065089061120*ep^24-1782390217882528*ep^23-
         24245082846813136*ep^22+59804985479843816*ep^21-
         67149497519896916*ep^20-678909604153208*ep^19+
         102642436431753558*ep^18-111105373884830849*ep^17+
         11340256140956952*ep^16+61702988893684399*ep^15-
         42522981521569146*ep^14-857112077651294*ep^13+
         12280953317917026*ep^12-4336465613885258*ep^11-695044409993694
         *ep^10+743793901804627*ep^9-96187324242084*ep^8-38830276371197
         *ep^7+11370749801202*ep^6+336402130436*ep^5-407727476978*ep^4+
         24539352464*ep^3+4882323824*ep^2-449861184*ep-6815520,
         358318080000*ep^27-2114076672000*ep^26+1575206092800*ep^25+
         11292454010880*ep^24-20778081776640*ep^23-9613411637760*ep^22+
         42134094984960*ep^21-10684725552000*ep^20-30554679047040*ep^19
         +16584256327680*ep^18+7832957713920*ep^17-6433727374080*ep^16-
         517747127040*ep^15+1048017553920*ep^14-59467633920*ep^13-
         81766143360*ep^12+9861125760*ep^11+3021788160*ep^10-469877760*
         ep^9-42301440*ep^8+7464960*ep^7)
         +cf^2*ca^2*G10^2*rat(-10033132732416*ep^28+42919870482432*
         ep^27+65943577772544*ep^26-441186380721408*ep^25-5926469944064
         *ep^24+1520754076473728*ep^23-124431736393408*ep^22-
         3126011132999424*ep^21-1114673737308864*ep^20+7446265232429024
         *ep^19-790854256919242*ep^18-9114366202665879*ep^17+
         5121957037972712*ep^16+3856801424753647*ep^15-4220836608372734
         *ep^14+137999247335544*ep^13+1160039871403110*ep^12-
         362817245788190*ep^11-105951905403666*ep^10+69334834475597*
         ep^9-1233961681576*ep^8-5394162617489*ep^7+735681073578*ep^6+
         187706577858*ep^5-42517472710*ep^4-2284375152*ep^3+922634928*
         ep^2-7872288*ep-5460192,9953280000*ep^27-58724352000*ep^26+
         43755724800*ep^25+313679278080*ep^24-577168938240*ep^23-
         267039212160*ep^22+1170391527360*ep^21-296797932000*ep^20-
         848741084640*ep^19+460673786880*ep^18+217582158720*ep^17-
         178714649280*ep^16-14381864640*ep^15+29111598720*ep^14-
         1651878720*ep^13-2271281760*ep^12+273920160*ep^11+83938560*
         ep^10-13052160*ep^9-1175040*ep^8+207360*ep^7)
         +cf^3*ca*rat(-78*ep^7-171*ep^6+50*ep^5+749*ep^4+228*ep^3-856*
         ep^2+272*ep+4,2*ep^6-3*ep^5)
         +cf^3*ca*G30*rat(566016*ep^12+817328*ep^11-2020248*ep^10-
         3632780*ep^9+2131544*ep^8+5535961*ep^7-3169281*ep^6-2126279*
         ep^5+1757717*ep^4-131706*ep^3-142064*ep^2+31360*ep-1184,600*
         ep^11-460*ep^10-892*ep^9+292*ep^8+100*ep^7-24*ep^6)
         +cf^3*ca*G20*rat(-14046292944*ep^19-7171165908*ep^18+
         64144535988*ep^17+55845917759*ep^16-121753508075*ep^15-
         121702554372*ep^14+157380778084*ep^13+87171309181*ep^12-
         121691532444*ep^11-5329068215*ep^10+36300602428*ep^9-
         6027960900*ep^8-4212141197*ep^7+1162895231*ep^6+187718760*ep^5
         -74809560*ep^4-2002808*ep^3+1773936*ep^2-50528*ep-4608,9720000
         *ep^18-10368000*ep^17-16494300*ep^16+13068720*ep^15+6454845*
         ep^14-4406535*ep^13-895050*ep^12+568890*ep^11+49005*ep^10-
         30015*ep^9-900*ep^8+540*ep^7)
         +cf^3*ca*G20*G30*rat(-169870970880*ep^21-281836265472*ep^20+
         1147024065792*ep^19-342244478208*ep^18+1204746650496*ep^17-
         2550568406880*ep^16-1385430483728*ep^15+4276824384736*ep^14-
         1311136965488*ep^13-1286692030830*ep^12+775039786772*ep^11+
         62400127959*ep^10-124530404007*ep^9+14093193550*ep^8+
         8350811850*ep^7-1867589901*ep^6-281459543*ep^5+101019378*ep^4+
         4137584*ep^3-2369516*ep^2-19408*ep+12624,622080000*ep^20-
         663552000*ep^19-1094515200*ep^18+877870080*ep^17+479087280*
         ep^16-334293120*ep^15-83102580*ep^14+54035100*ep^13+6716520*
         ep^12-4196520*ep^11-253620*ep^10+154620*ep^9+3600*ep^8-2160*
         ep^7)
         +cf^3*ca*G10*rat(14157280*ep^17-66413752*ep^16+17836316*ep^15+
         92287686*ep^14-1422273*ep^13+59138094*ep^12-168548962*ep^11-
         141534525*ep^10+428510998*ep^9-292494443*ep^8+59736334*ep^7+
         16421123*ep^6-8770653*ep^5+531109*ep^4+285264*ep^3-48172*ep^2+
         1280*ep+64,180000*ep^16-342000*ep^15-50450*ep^14+341055*ep^13-
         156270*ep^12-8220*ep^11+16320*ep^10-1695*ep^9-400*ep^8+60*ep^7
         )
         +cf^3*ca*G10*G30*rat(-5211961528320*ep^22+5884624032768*ep^21+
         21104784910080*ep^20-33335579608896*ep^19+24206827741792*ep^18
         -64881705235984*ep^17+69173089663000*ep^16+39418919364992*
         ep^15-96761708958428*ep^14+29837689802610*ep^13+26836150350421
         *ep^12-17677276370788*ep^11-904989983414*ep^10+2942279069120*
         ep^9-402966803576*ep^8-197638484016*ep^7+48297120634*ep^6+
         4457830646*ep^5-1902810221*ep^4+44110508*ep^3+21346336*ep^2-
         2075760*ep+116496,2488320000*ep^21-5142528000*ep^20-1723852800
         *ep^19+7889541120*ep^18-1595131200*ep^17-3253521600*ep^16+
         1004762160*ep^15+548550720*ep^14-189274320*ep^13-43652160*
         ep^12+15771600*ep^11+1632960*ep^10-604080*ep^9-23040*ep^8+8640
         *ep^7)
         +cf^3*ca*G10*G20*rat(875751865344*ep^22-1763559813888*ep^21-
         2412361287360*ep^20+10055146964976*ep^19-16802467797744*ep^18+
         24197786709820*ep^17-19140580949516*ep^16-7382492227968*ep^15+
         26323584843428*ep^14-16390953167659*ep^13-1172902712282*ep^12+
         5638523963460*ep^11-2062078399180*ep^10-220465021834*ep^9+
         311511202344*ep^8-53517627656*ep^7-10084425484*ep^6+4256692529
         *ep^5-253429794*ep^4-69414212*ep^3+11674036*ep^2-699168*ep+
         27408,699840000*ep^21-1854576000*ep^20+460922400*ep^19+
         2265314040*ep^18-1754603640*ep^17-326858490*ep^16+669321630*
         ep^15-107246970*ep^14-77848290*ep^13+24929370*ep^12+2295810*
         ep^11-1593270*ep^10+75330*ep^9+31320*ep^8-3240*ep^7)
         +cf^3*ca*G10*G20*G30*rat(4088377110528*ep^23-4480851225600*
         ep^22-30029886293760*ep^21+86328709784640*ep^20-
         122577168555552*ep^19+130090041067312*ep^18-55719594545608*
         ep^17-98427078461720*ep^16+161943879225788*ep^15-
         70370280942350*ep^14-25978118017287*ep^13+34502978463535*ep^12
         -7825731513358*ep^11-3230275622642*ep^10+1814612703008*ep^9-
         85262739080*ep^8-110989413090*ep^7+19702992136*ep^6+2026722767
         *ep^5-730811375*ep^4+19424084*ep^3+7121944*ep^2-498720*ep+8400
         ,22394880000*ep^22-53747712000*ep^21-87091200*ep^20+
         76177428480*ep^19-38024804160*ep^18-24496300800*ep^17+
         18803424240*ep^16+1922670000*ep^15-3349121040*ep^14+174953520*
         ep^13+272900880*ep^12-32618160*ep^11-10335600*ep^10+1604880*
         ep^9+146880*ep^8-25920*ep^7)
         +cf^3*ca*G10^2*rat(847237662720*ep^23-608379440640*ep^22-
         4360740635904*ep^21+2415848042496*ep^20+8918029343936*ep^19-
         1795677970944*ep^18-16225800201968*ep^17+7762724918760*ep^16+
         11938712654508*ep^15-10475559956530*ep^14-995249583927*ep^13+
         3643032160159*ep^12-838661469908*ep^11-423625628256*ep^10+
         197526005706*ep^9+8709925088*ep^8-16639478412*ep^7+1504096888*
         ep^6+599547781*ep^5-100977903*ep^4-7285044*ep^3+2014682*ep^2-
         25088*ep-6200,622080000*ep^22-1492992000*ep^21-2419200*ep^20+
         2116039680*ep^19-1056244560*ep^18-680452800*ep^17+522317340*
         ep^16+53407500*ep^15-93031140*ep^14+4859820*ep^13+7580580*
         ep^12-906060*ep^11-287100*ep^10+44580*ep^9+4080*ep^8-720*ep^7)
         +cf^4*rat(16*ep^4+48*ep^3+64*ep^2-56,ep^3)
         +cf^4*G30*rat(-11664*ep^8-20600*ep^7+16248*ep^6+42904*ep^5-
         21936*ep^4-31500*ep^3+30020*ep^2-9224*ep+976,25*ep^7-15*ep^6+2
         *ep^5)
         +cf^4*G20*rat(643406400*ep^13+392453136*ep^12-1686060704*ep^11
         -1664907840*ep^10+3721387312*ep^9+91513920*ep^8-3062572640*
         ep^7+1975618656*ep^6-306798064*ep^5-132407600*ep^4+52732672*
         ep^3-1520448*ep^2-1703040*ep+204032,810000*ep^12-1134000*ep^11
         +420975*ep^10+44235*ep^9-49635*ep^8+4545*ep^7+1260*ep^6-180*
         ep^5)
         +cf^4*G20*G30*rat(5392203264*ep^16+10940470272*ep^15-
         23776676448*ep^14+18156493504*ep^13-56797374688*ep^12+
         90555537748*ep^11-50330854204*ep^10-1040401356*ep^9+
         10952604584*ep^8-2990508216*ep^7-476605488*ep^6+316042788*ep^5
         -17813176*ep^4-13414244*ep^3+2240780*ep^2+198864*ep-54064,
         38880000*ep^15-41472000*ep^14-367200*ep^13+11450880*ep^12-
         1803645*ep^11-1129680*ep^10+237870*ep^9+47520*ep^8-11205*ep^7-
         720*ep^6+180*ep^5)
         +cf^4*G10*rat(-7645952*ep^13-321088*ep^12+12844768*ep^11+
         32336624*ep^10-65421512*ep^9+12465944*ep^8+45000744*ep^7-
         38214024*ep^6+8510488*ep^5+2460088*ep^4-1297736*ep^3+49096*
         ep^2+47152*ep-5888,90000*ep^12-126000*ep^11+46775*ep^10+4915*
         ep^9-5515*ep^8+505*ep^7+140*ep^6-20*ep^5)
         +cf^4*G10*G30*rat(83068436736*ep^17-46485201024*ep^16-
         222505525296*ep^15+178963438176*ep^14-105092566560*ep^13+
         677783035724*ep^12-1057290473937*ep^11+554169206421*ep^10+
         40191924966*ep^9-143236754691*ep^8+36820822032*ep^7+8643003695
         *ep^6-4815568716*ep^5+118154511*ep^4+210720621*ep^3-21625752*
         ep^2-3048246*ep+421340,77760000*ep^16-160704000*ep^15+82209600
         *ep^14+23636160*ep^13-26509050*ep^12+1347930*ep^11+2735100*
         ep^10-380700*ep^9-117450*ep^8+20970*ep^7+1800*ep^6-360*ep^5)
         +cf^4*G10*G20*rat(-58069343232*ep^17+70920057600*ep^16+
         130565211264*ep^15-317218769856*ep^14+534372927264*ep^13-
         1130850293016*ep^12+1555311195776*ep^11-1128712661984*ep^10+
         340095236072*ep^9+66795825592*ep^8-84622904392*ep^7+
         21162083368*ep^6+1602465064*ep^5-1744304704*ep^4+246736552*
         ep^3+21683672*ep^2-8455568*ep+600128,87480000*ep^16-231822000*
         ep^15+210705300*ep^14-56914245*ep^13-24457680*ep^12+17571735*
         ep^11-1821420*ep^10-998595*ep^9+260280*ep^8+2565*ep^7-6480*
         ep^6+540*ep^5)
         +cf^4*G10*G20*G30*rat(-60991854336*ep^18+21944162304*ep^17+
         345382321392*ep^16-766408978224*ep^15+1213234207392*ep^14-
         1885370272644*ep^13+2081040307145*ep^12-1272600768240*ep^11+
         259951384275*ep^10+147707483385*ep^9-102089225271*ep^8+
         14334990357*ep^7+5431309463*ep^6-1936443159*ep^5+23555874*ep^4
         +64495347*ep^3-6549714*ep^2-505926*ep+76580,699840000*ep^17-
         1679616000*ep^16+1221998400*ep^15-33903360*ep^14-309489930*
         ep^13+91658520*ep^12+20572110*ep^11-11631600*ep^10+85050*ep^9+
         541080*ep^8-46710*ep^7-8640*ep^6+1080*ep^5)
         +cf^4*G10^2*rat(-27121261824*ep^18+11888571072*ep^17+
         88126866720*ep^16-18823409952*ep^15-181356020160*ep^14+
         87162383676*ep^13+189966371394*ep^12-221877832360*ep^11+
         61167161948*ep^10+28298760058*ep^9-20550680152*ep^8+1838445586
         *ep^7+1639082760*ep^6-432584522*ep^5-28847978*ep^4+21633446*
         ep^3-1280684*ep^2-341404*ep+38376,38880000*ep^17-93312000*
         ep^16+67888800*ep^15-1883520*ep^14-17193885*ep^13+5092140*
         ep^12+1142895*ep^11-646200*ep^10+4725*ep^9+30060*ep^8-2595*
         ep^7-480*ep^6+60*ep^5)
         +[d4AA/na]*G30*rat(-2304*ep^14+13568*ep^13+700864*ep^12+
         1141568*ep^11-6449848*ep^10+4377776*ep^9+4195390*ep^8-8977490*
         ep^7+4296503*ep^6+2540788*ep^5-2071970*ep^4-56482*ep^3+98071*
         ep^2+63082*ep-14016,69120*ep^13-82944*ep^12-160896*ep^11+
         107904*ep^10+129408*ep^9+5760*ep^8-6912*ep^7)
         +[d4AA/na]*G20*rat(-93312000*ep^19-8212955904*ep^18-
         29257326720*ep^17+46745023488*ep^16+114704138352*ep^15-
         162802844072*ep^14-44477816492*ep^13+220964318842*ep^12-
         101889913638*ep^11-112663726671*ep^10+70461382925*ep^9+
         23694497877*ep^8-13087796857*ep^7-3170764825*ep^6+458504919*
         ep^5+449249169*ep^4+36378883*ep^3-35084608*ep^2-1234092*ep+
         792144,373248000*ep^19+435456000*ep^18-1728241920*ep^17-
         1881498240*ep^16+1772556480*ep^15+2440951200*ep^14+234563040*
         ep^13-463475520*ep^12-99480960*ep^11+29008800*ep^10+7382880*
         ep^9-570240*ep^8-155520*ep^7)
         +[d4AA/na]*G20*G30*rat(265420800*ep^24-5249802240*ep^23+
         9719024640*ep^22+12394394880*ep^21-46679674944*ep^20+
         462562431440*ep^19-1223975277160*ep^18-457160579504*ep^17+
         4127347210690*ep^16-3549647957545*ep^15-2061048203519*ep^14+
         6201951880816*ep^13-2263108923027*ep^12-3404018558114*ep^11+
         2174539148973*ep^10+647498714907*ep^9-612486281228*ep^8-
         20255621157*ep^7+70735433116*ep^6-3024596381*ep^5-4516145713*
         ep^4+359379466*ep^3+144430300*ep^2-10009368*ep-1765728,
         2985984000*ep^23-7713792000*ep^22-26889615360*ep^21+
         55457671680*ep^20+96877175040*ep^19-114835708800*ep^18-
         186165846720*ep^17+55305149760*ep^16+156426655680*ep^15+
         44236065600*ep^14-21170220480*ep^13-10761802560*ep^12+
         272531520*ep^11+721915200*ep^10+60082560*ep^9-14618880*ep^8-
         1866240*ep^7)
         +[d4AA/na]*G10*rat(4329600*ep^13+9709024*ep^12-31800400*ep^11+
         16027576*ep^10+25285636*ep^9-39133398*ep^8+8973521*ep^7+
         10872101*ep^6-5845161*ep^5+573552*ep^4+24259*ep^3+11003*ep^2+
         6605*ep-1798,864000*ep^14+72000*ep^13-1702560*ep^12-746880*
         ep^11+270720*ep^10+101760*ep^9-8160*ep^8-2880*ep^7)
         +[d4AA/na]*G10*G30*rat(38162534400*ep^24-2277311956992*ep^23+
         4733854781184*ep^22+38430940241664*ep^21-115385715796128*ep^20
         -75654872346736*ep^19+482815580302072*ep^18-126392107328164*
         ep^17-844151221101880*ep^16+593323708333240*ep^15+
         652298764655062*ep^14-738398567523305*ep^13-168747783026815*
         ep^12+401885607300305*ep^11-22062585933512*ep^10-
         107167478796772*ep^9+17599736822476*ep^8+14191761235464*ep^7-
         2716348814760*ep^6-967437772315*ep^5+168813813363*ep^4+
         34278781719*ep^3-4872052046*ep^2-499464108*ep+61912584,
         47775744000*ep^24-171196416000*ep^23-306813173760*ep^22+
         1317556592640*ep^21+662712053760*ep^20-3387406141440*ep^19-
         1141282206720*ep^18+3863535943680*ep^17+1617944094720*ep^16-
         1795049441280*ep^15-1046500577280*ep^14+166534686720*ep^13+
         176549345280*ep^12+7190138880*ep^11-10589322240*ep^10-
         1195223040*ep^9+204042240*ep^8+29859840*ep^7)
         +[d4AA/na]*G10*G20*rat(200587940352*ep^23-540608557248*ep^22-
         3546339374448*ep^21+13684899211032*ep^20+443059369824*ep^19-
         51757143566990*ep^18+40823067708607*ep^17+76178773691823*ep^16
         -112763374127609*ep^15-20559494039243*ep^14+111491169670246*
         ep^13-41347705720229*ep^12-39620121091383*ep^11+31202445693106
         *ep^10+1551026439379*ep^9-7426160075319*ep^8+1652314369517*
         ep^7+489328012117*ep^6-216631170004*ep^5+2527824773*ep^4+
         8199062299*ep^3-760061542*ep^2-97356780*ep+13146120,6718464000
         *ep^24-27993600000*ep^23-28122370560*ep^22+206693856000*ep^21-
         20240046720*ep^20-502358604480*ep^19+123881503680*ep^18+
         565836969600*ep^17-95039101440*ep^16-304510181760*ep^15+
         13106344320*ep^14+69197068800*ep^13-278328960*ep^12-7195055040
         *ep^11-27397440*ep^10+335145600*ep^9+933120*ep^8-5598720*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-23887872000*ep^26+268199424000*
         ep^25+993030838272*ep^24-5048358061824*ep^23-25320081678336*
         ep^22+93270552832032*ep^21+79849169620560*ep^20-
         489727426838440*ep^19+82799860350748*ep^18+1154688726171548*
         ep^17-963333355003576*ep^16-853700101841030*ep^15+
         1368500769015319*ep^14-53508826458884*ep^13-699668043689998*
         ep^12+254059478101871*ep^11+138897299895244*ep^10-
         85010922354760*ep^9-10654045440476*ep^8+12848549466288*ep^7-
         73839954417*ep^6-1157503691020*ep^5+118524503058*ep^4+
         47661283335*ep^3-7822410758*ep^2-648922716*ep+140187960,
         429981696000*ep^25-1684094976000*ep^24-2247729315840*ep^23+
         12778448855040*ep^22+2011738705920*ep^21-32474791434240*ep^20-
         109321436160*ep^19+38195670113280*ep^18+2970889021440*ep^17-
         21009277255680*ep^16-4033356871680*ep^15+4638313912320*ep^14+
         1089340047360*ep^13-464936785920*ep^12-116874316800*ep^11+
         21010959360*ep^10+5422049280*ep^9-343388160*ep^8-89579520*ep^7
         )
         +[d4AA/na]*G10^2*rat(2455142400*ep^24+99696227328*ep^23-
         89320511232*ep^22-1658345777472*ep^21+1256079045936*ep^20+
         8626868709952*ep^19-9974870191612*ep^18-12087030111912*ep^17+
         24032289345602*ep^16+482776235472*ep^15-23883115867491*ep^14+
         9321738479324*ep^13+10712980928734*ep^12-5895152868745*ep^11-
         2317784728244*ep^10+1336921542920*ep^9+317614097330*ep^8-
         122395948550*ep^7-42108810255*ep^6+4470175720*ep^5+4055425326*
         ep^4-84510857*ep^3-183445766*ep^2+2154020*ep+2766072,
         5971968000*ep^24-14432256000*ep^23-52866846720*ep^22+
         98178186240*ep^21+175208094720*ep^20-188226627840*ep^19-
         283858295040*ep^18+104707975680*ep^17+198324311040*ep^16+
         5690949120*ep^15-47482421760*ep^14-6802606080*ep^13+4925813760
         *ep^12+931265280*ep^11-226356480*ep^10-47715840*ep^9+3732480*
         ep^8+829440*ep^7)
         +nf*[d4FA/na]*G30*rat(-1536*ep^11+12592*ep^10-43576*ep^9+83112
         *ep^8-94970*ep^7+67619*ep^6-31716*ep^5+9617*ep^4-603*ep^3-757*
         ep^2+130*ep+24,1440*ep^13-6768*ep^12+9896*ep^11-1860*ep^10-
         6092*ep^9+2844*ep^8+756*ep^7-216*ep^6)
         +nf*[d4FA/na]*G20*rat(91872*ep^15-544320*ep^14-7472*ep^13+
         6766676*ep^12-18359030*ep^11+17651279*ep^10-2296493*ep^9-
         5316091*ep^8+2704402*ep^7-1557674*ep^6+1283438*ep^5-124406*
         ep^4-323809*ep^3+148600*ep^2-22988*ep+1056,129600*ep^17-187920
         *ep^16-748800*ep^15+1144440*ep^14+1137060*ep^13-1701765*ep^12-
         782910*ep^11+846900*ep^10+284490*ep^9-106515*ep^8-19440*ep^7+
         4860*ep^6)
         +nf*[d4FA/na]*G20*G30*rat(55578624*ep^22-539683008*ep^21+
         1366361888*ep^20+859953096*ep^19-5701856124*ep^18+14339596322*
         ep^17-18537413019*ep^16-18024753686*ep^15+3122872234*ep^14+
         101698560909*ep^13-53338289084*ep^12-92699306599*ep^11+
         81178513587*ep^10+8909370052*ep^9-29140433607*ep^8+7876841391*
         ep^7+2381309789*ep^6-1648414645*ep^5+243955056*ep^4+31223128*
         ep^3-15503280*ep^2+2545200*ep-203904,9331200*ep^24-55520640*
         ep^23+32374080*ep^22+350904960*ep^21-561381120*ep^20-593196120
         *ep^19+1499721300*ep^18+299566260*ep^17-1699868700*ep^16+
         70875540*ep^15+953767260*ep^14-97503300*ep^13-265613940*ep^12+
         28877940*ep^11+33147360*ep^10-4237920*ep^9-1477440*ep^8+233280
         *ep^7)
         +nf*[d4FA/na]*G10*G30*rat(19036800*ep^23-282908088*ep^22+
         1785850308*ep^21-2277358086*ep^20-18626363349*ep^19+
         84694025537*ep^18-244230252447*ep^17+473147926394*ep^16-
         321290294892*ep^15-351260041633*ep^14+577227861262*ep^13+
         109761550924*ep^12-675627577687*ep^11+283159606125*ep^10+
         321886946279*ep^9-328891480028*ep^8+56978333816*ep^7+
         50947116411*ep^6-28896380426*ep^5+4370683708*ep^4+878395312*
         ep^3-466178352*ep^2+75405024*ep-4542912,18662400*ep^24-
         139034880*ep^23+245306880*ep^22+514408320*ep^21-2081776320*
         ep^20+977258160*ep^19+3697205760*ep^18-4248912960*ep^17-
         1874413440*ep^16+4478695200*ep^15-473564160*ep^14-1865759040*
         ep^13+596658240*ep^12+290654640*ep^11-136788480*ep^10-6376320*
         ep^9+8709120*ep^8-933120*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(-351540864*ep^24+3179116800*ep^23-
         14337816480*ep^22+55679480952*ep^21-233016290460*ep^20+
         765724742826*ep^19-1361537729989*ep^18+710957010618*ep^17+
         1477990337924*ep^16-2689443058328*ep^15+701953420589*ep^14+
         2095699331308*ep^13-1709674890244*ep^12-464221281214*ep^11+
         953820713445*ep^10-175870974854*ep^9-185011517084*ep^8+
         86420893388*ep^7+3436348979*ep^6-10331632568*ep^5+2150358568*
         ep^4+205913728*ep^3-157819344*ep^2+26031744*ep-1520640,
         83980800*ep^26-611660160*ep^25+985608000*ep^24+2603093760*
         ep^23-9166167360*ep^22+2450523240*ep^21+18931701780*ep^20-
         17080147620*ep^19-14394449520*ep^18+21935003040*ep^17+
         2633792760*ep^16-12110110200*ep^15+1640815920*ep^14+3154758840
         *ep^13-845050860*ep^12-349275780*ep^11+137000160*ep^10+7115040
         *ep^9-7231680*ep^8+699840*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(-314461440*ep^25+2234810736*
         ep^24+929452320*ep^23-70445197800*ep^22+315009518040*ep^21-
         492283601781*ep^20+86683485168*ep^19+253743975334*ep^18+
         106782458931*ep^17+726326353912*ep^16-2538428505241*ep^15+
         1064924734375*ep^14+2473544576072*ep^13-2142800358557*ep^12-
         695669929370*ep^11+1233154479096*ep^10-105993218197*ep^9-
         334836563866*ep^8+126900915571*ep^7+20680477027*ep^6-
         23300393326*ep^5+4641686324*ep^4+402892352*ep^3-304421232*ep^2
         +45810720*ep-2299968,335923200*ep^26-2446640640*ep^25+
         3942432000*ep^24+10412375040*ep^23-36664669440*ep^22+
         9802092960*ep^21+75726807120*ep^20-68320590480*ep^19-
         57577798080*ep^18+87740012160*ep^17+10535171040*ep^16-
         48440440800*ep^15+6563263680*ep^14+12619035360*ep^13-
         3380203440*ep^12-1397103120*ep^11+548000640*ep^10+28460160*
         ep^9-28926720*ep^8+2799360*ep^7)
         +nf*[d4FA/na]*G10^2*rat(19144512*ep^21-169125840*ep^20+
         393194016*ep^19-222102072*ep^18+814108908*ep^17+2073204683*
         ep^16-1029549318*ep^15-6893590654*ep^14-2857963090*ep^13+
         5098219886*ep^12-5173802710*ep^11+28087324*ep^10+5375306954*
         ep^9-1809674021*ep^8-1297960340*ep^7+711450682*ep^6+27767020*
         ep^5-87652068*ep^4+16903552*ep^3+2061120*ep^2-967104*ep+77760,
         3110400*ep^23-14878080*ep^22-6048000*ep^21+107951040*ep^20-
         64153440*ep^19-257555160*ep^18+203756400*ep^17+298975680*ep^16
         -222454080*ep^15-190711440*ep^14+103543200*ep^13+64631520*
         ep^12-19545120*ep^11-8815320*ep^10+1868400*ep^9+401760*ep^8-
         77760*ep^7)
         +tf*nf*ca^3*G30*rat(2304*ep^14+208800*ep^13-750024*ep^12+
         867944*ep^11-1644054*ep^10+5529276*ep^9-8379590*ep^8+4983098*
         ep^7+101929*ep^6-1320699*ep^5+400885*ep^4+109079*ep^3-115692*
         ep^2+33156*ep-2880,34560*ep^15-127872*ep^14+75072*ep^13+192864
         *ep^12-190848*ep^11-77952*ep^10+86400*ep^9+12960*ep^8-5184*
         ep^7)
         +tf*nf*ca^3*G20*rat(551162880*ep^21-5074142400*ep^20-
         13151437488*ep^19+8366963232*ep^18+71785790524*ep^17+
         17059529676*ep^16-232703315944*ep^15+58698512084*ep^14+
         318471674022*ep^13-161800011152*ep^12-167450719903*ep^11+
         105693970817*ep^10+35069425639*ep^9-28375542565*ep^8-
         1108436745*ep^7+3148778351*ep^6-446051265*ep^5-91216583*ep^4+
         42645480*ep^3-4295284*ep^2-1062000*ep+201024,186624000*ep^22-
         62208000*ep^21-1377336960*ep^20+417640320*ep^19+3488114880*
         ep^18-464374080*ep^17-4010833800*ep^16-298718280*ep^15+
         2011298040*ep^14+496775160*ep^13-315931320*ep^12-94937400*
         ep^11+18415080*ep^10+5938920*ep^9-349920*ep^8-116640*ep^7)
         +tf*nf*ca^3*G20*G30*rat(44511068160*ep^28+1401863380992*ep^27-
         9716779364352*ep^26+1601087771136*ep^25+115617736939520*ep^24-
         269827945334720*ep^23-87027060071104*ep^22+983211488865792*
         ep^21-824622225099456*ep^20-827300315051668*ep^19+
         1359882292171880*ep^18+36719723829938*ep^17-820204462391635*
         ep^16+227226634940722*ep^15+207436067066865*ep^14-
         82297409782867*ep^13-25053750960925*ep^12+4877415658487*ep^11+
         5386257358295*ep^10+1310619113563*ep^9-1578493112640*ep^8-
         112476595945*ep^7+198933320052*ep^6-2205068678*ep^5-
         11300134740*ep^4-122130368*ep^3+424920864*ep^2+13523616*ep-
         8990784,214990848000*ep^29-1039122432000*ep^28-620726353920*
         ep^27+8542163681280*ep^26-3649757875200*ep^25-25785717327360*
         ep^24+15264828725760*ep^23+41850655223040*ep^22-20759202832320
         *ep^21-41050771319520*ep^20+11559331514880*ep^19+
         23966449300800*ep^18-1527736559040*ep^17-7569521642880*ep^16-
         654937876800*ep^15+1172937620160*ep^14+190786803840*ep^13-
         90357582240*ep^12-18317292480*ep^11+3331134720*ep^10+752094720
         *ep^9-46656000*ep^8-11197440*ep^7)
         +tf*nf*ca^3*G10*rat(1296000*ep^18+17999520*ep^17+46183072*
         ep^16+21928120*ep^15-106141728*ep^14-102248864*ep^13+269401510
         *ep^12+164662133*ep^11-318308613*ep^10-66942125*ep^9+148277001
         *ep^8-1733431*ep^7-26301835*ep^6+4566517*ep^5+927965*ep^4-
         456902*ep^3+61956*ep^2+12072*ep-3168,864000*ep^19+936000*ep^18
         -4870560*ep^17-4879440*ep^16+8104440*ep^15+8923680*ep^14-
         3628440*ep^13-5677200*ep^12-602520*ep^11+717120*ep^10+137400*
         ep^9-20160*ep^8-4320*ep^7)
         +tf*nf*ca^3*G10*G30*rat(5738618880*ep^28-16224461213184*ep^27+
         103156316673408*ep^26-89531015773536*ep^25-625604923516248*
         ep^24+1213058076639764*ep^23+1243949113014314*ep^22-
         4497364905765095*ep^21+1089295779004761*ep^20+4869690905782622
         *ep^19-2249483339551150*ep^18-3508925122892110*ep^17+
         1612296033796634*ep^16+2594185398847618*ep^15-1208862234964528
         *ep^14-1573549548987851*ep^13+1083543903919597*ep^12+
         300332499904294*ep^11-400780450990406*ep^10+34789970761068*
         ep^9+59315006371240*ep^8-16248030806946*ep^7-3112829984622*
         ep^6+1743085192348*ep^5-33781918184*ep^4-79357187168*ep^3+
         8496621984*ep^2+1326298176*ep-207895680,429981696000*ep^29-
         2723217408000*ep^28+2198400860160*ep^27+17226579640320*ep^26-
         32997132933120*ep^25-27773352437760*ep^24+95987768325120*ep^23
         +5177768832000*ep^22-127808600526720*ep^21+23321163288960*
         ep^20+93559624024320*ep^19-21965576440320*ep^18-40005583499520
         *ep^17+7919221582080*ep^16+9869556741120*ep^15-1279027376640*
         ep^14-1324787944320*ep^13+100105200000*ep^12+94027979520*ep^11
         -3717135360*ep^10-3299512320*ep^9+52254720*ep^8+44789760*ep^7)
         +tf*nf*ca^3*G10*G20*rat(737956085760*ep^29+2361086558208*ep^28
         -42439445932032*ep^27+72935495382528*ep^26+204135999515712*
         ep^25-455580517134624*ep^24-647863738835680*ep^23+
         1571639845113008*ep^22+1065493880953036*ep^21-3009275917583022
         *ep^20-1043025671883362*ep^19+3857448198666699*ep^18+
         263860112891777*ep^17-3274766209010449*ep^16+457612409246063*
         ep^15+1892755644333804*ep^14-687282953896838*ep^13-
         590566616854584*ep^12+364481738874068*ep^11+63471191752139*
         ep^10-87489033657043*ep^9+9212456536503*ep^8+8814998101615*
         ep^7-2669705736594*ep^6-128471263380*ep^5+172287947040*ep^4-
         23092670672*ep^3-2128831584*ep^2+831830976*ep-63459072,
         483729408000*ep^30-3103930368000*ep^29+2657958727680*ep^28+
         19638215838720*ep^27-39213544988160*ep^26-30858581352960*ep^25
         +116680343546880*ep^24-139885807680*ep^23-160776579045600*
         ep^22+41495509206720*ep^21+123217530441120*ep^20-
         42345944717760*ep^19-56080770344640*ep^18+19546815542400*ep^17
         +15202448400960*ep^16-4873830056640*ep^15-2362288445280*ep^14+
         694610354880*ep^13+199296352800*ep^12-55145344320*ep^11-
         8252824320*ep^10+2200296960*ep^9+128770560*ep^8-33592320*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(41671138590720*ep^31-
         275132778236928*ep^30+513228163841280*ep^29+484734877744320*
         ep^28-6898912849614096*ep^27+31840312172595840*ep^26-
         74866284700955976*ep^25+60095119584314644*ep^24+
         83510756238187019*ep^23-200440433311291332*ep^22+
         66152482609891697*ep^21+167210239598618396*ep^20-
         158184350891648446*ep^19-39515656312462508*ep^18+
         110829936178518596*ep^17-20293515129666592*ep^16-
         40718391697250051*ep^15+18440394908221712*ep^14+
         8014181519523221*ep^13-6570407706848192*ep^12-438577379304316*
         ep^11+1300353467548520*ep^10-156706976529074*ep^9-
         143091449985712*ep^8+38160213631010*ep^7+7157580614472*ep^6-
         3601648081488*ep^5+54856600784*ep^4+134052688160*ep^3-
         13079179776*ep^2-1472288256*ep+203012352,23219011584000*ep^32-
         158663245824000*ep^31+185790791024640*ep^30+914306628648960*
         ep^29-2296278146027520*ep^28-854046731888640*ep^27+
         6531536477214720*ep^26-2093452738882560*ep^25-8647920826410240
         *ep^24+5208435109296000*ep^23+6370743909404160*ep^22-
         4828920028928640*ep^21-2830698325716480*ep^20+2398630110670080
         *ep^19+787427375155200*ep^18-694367335077120*ep^17-
         137532831448320*ep^16+119577706392960*ep^15+14572325399040*
         ep^14-12189786422400*ep^13-887599503360*ep^12+711833495040*
         ep^11+28197642240*ep^10-21790218240*ep^9-358318080*ep^8+
         268738560*ep^7)
         +tf*nf*ca^3*G10^2*rat(-1198215659520*ep^29+13914563014656*
         ep^28-31756928366592*ep^27-60198263023104*ep^26+
         172553484515328*ep^25+244506766830864*ep^24-387012428026128*
         ep^23-1417316503660392*ep^22+2012124574089200*ep^21+
         2258825662794069*ep^20-4454589449186687*ep^19-930389194761601*
         ep^18+4408079304882987*ep^17-644755040073374*ep^16-
         2293881632687722*ep^15+820183786407384*ep^14+625203356590252*
         ep^13-350608861521859*ep^12-71007359618127*ep^11+
         74260522542859*ep^10-3446633254753*ep^9-7785265675380*ep^8+
         1718347078360*ep^7+304512040118*ep^6-164822069526*ep^5+
         7159203712*ep^4+6643816896*ep^3-879315264*ep^2-98743968*ep+
         18237312,429981696000*ep^30-2364899328000*ep^29+96268124160*
         ep^28+18111028101120*ep^27-18418417735680*ep^26-48422916357120
         *ep^25+64576454169600*ep^24+68855591738880*ep^23-
         97039872616320*ep^22-63536480015040*ep^21+76390264650240*ep^20
         +40667676782400*ep^19-32147999055360*ep^18-16519445631360*
         ep^17+6844060500480*ep^16+3608735483520*ep^15-777061641600*
         ep^14-425562655680*ep^13+47801733120*ep^12+27137816640*ep^11-
         1498487040*ep^10-877132800*ep^9+18662400*ep^8+11197440*ep^7)
         +tf*nf*cf*ca^2*G30*rat(-76032*ep^15+1512576*ep^14-4303536*
         ep^13-2576616*ep^12+22246248*ep^11-17441812*ep^10-23975548*
         ep^9+37202473*ep^8-1873243*ep^7-19582203*ep^6+8408457*ep^5+
         1756078*ep^4-1724838*ep^3+387156*ep^2-69336*ep+9936,43200*
         ep^15-177120*ep^14+157776*ep^13+203544*ep^12-334992*ep^11-2016
         *ep^10+146976*ep^9-27000*ep^8-12960*ep^7+2592*ep^6)
         +tf*nf*cf*ca^2*G20*rat(5133093120*ep^22-106252409664*ep^21+
         249577506720*ep^20+147118976352*ep^19-488119395624*ep^18-
         1340533473700*ep^17+3726870191668*ep^16-2110033821116*ep^15-
         1997983772630*ep^14+2801458905967*ep^13-463796817270*ep^12-
         835349554201*ep^11+433544681240*ep^10+24431787131*ep^9-
         66279154474*ep^8+13480011677*ep^7+1678403826*ep^6-1023114478*
         ep^5+134915616*ep^4+7008288*ep^3-4542432*ep^2+608544*ep-34560,
         699840000*ep^22-3079296000*ep^21+3108650400*ep^20+3845931840*
         ep^19-7722563760*ep^18+199605600*ep^17+5151295170*ep^16-
         1394329140*ep^15-1393195950*ep^14+487242540*ep^13+164119230*
         ep^12-62357580*ep^11-8290890*ep^10+3261060*ep^9+145800*ep^8-
         58320*ep^7)
         +tf*nf*cf*ca^2*G20*G30*rat(493563248640*ep^25-1662233591808*
         ep^24-4051173574656*ep^23+21636062438400*ep^22-10234591479168*
         ep^21-66955524365664*ep^20+106822892819488*ep^19-3941956486584
         *ep^18-92879557025784*ep^17+37708197621444*ep^16+
         27730092258386*ep^15+816608030196*ep^14-26640863898534*ep^13+
         7074339915417*ep^12+8004509948309*ep^11-4433716577454*ep^10-
         173411375864*ep^9+584179834485*ep^8-94930992553*ep^7-
         22773709104*ep^6+7565607496*ep^5-43125744*ep^4-213975024*ep^3+
         20997696*ep^2+2427264*ep-449280,44789760000*ep^25-107495424000
         *ep^24-197995622400*ep^23+650765352960*ep^22+10234961280*ep^21
         -1015966333440*ep^20+355355208000*ep^19+631110804480*ep^18-
         289840696200*ep^17-182778603840*ep^16+89598092760*ep^15+
         26212973760*ep^14-13066804440*ep^13-1916049600*ep^12+958771080
         *ep^11+68212800*ep^10-34136640*ep^9-933120*ep^8+466560*ep^7)
         +tf*nf*cf*ca^2*G10*rat(18720000*ep^18+55692288*ep^17-156435920
         *ep^16-217772768*ep^15+326691296*ep^14+524076514*ep^13-
         459846676*ep^12-1473766217*ep^11+2307754636*ep^10-746493771*
         ep^9-640464518*ep^8+581873273*ep^7-129713900*ep^6-27486307*
         ep^5+17234314*ep^4-1667428*ep^3-424992*ep^2+87936*ep-3360,
         1080000*ep^18-1782000*ep^17-4798200*ep^16+9891780*ep^15+
         1725450*ep^14-10748070*ep^13+3030840*ep^12+2829960*ep^11-
         1130190*ep^10-195630*ep^9+94260*ep^8+3960*ep^7-2160*ep^6)
         +tf*nf*cf*ca^2*G10*G30*rat(-449091993600*ep^26-1918416199680*
         ep^25+8229216835584*ep^24+18096056713728*ep^23-55433395121664*
         ep^22-52959873895904*ep^21+166163217568032*ep^20+
         45165881025728*ep^19-219356878269808*ep^18-26457071860198*
         ep^17+194950360831930*ep^16-2031985014781*ep^15-
         124090422530340*ep^14+31825281338230*ep^13+37098679027842*
         ep^12-17331870296152*ep^11-3702147822846*ep^10+3248902701540*
         ep^9-152587620972*ep^8-224613508515*ep^7+38668365394*ep^6+
         2958514532*ep^5-1453690096*ep^4+255081792*ep^3-13273536*ep^2-
         7240320*ep+1054080,29859840000*ep^26-41803776000*ep^25-
         203660697600*ep^24+301846487040*ep^23+440666876160*ep^22-
         670487581440*ep^21-440407416960*ep^20+657644008320*ep^19+
         227513405520*ep^18-315079533360*ep^17-62120340720*ep^16+
         77207377680*ep^15+8764112880*ep^14-9988569360*ep^13-638185680*
         ep^12+684655920*ep^11+22717440*ep^10-23379840*ep^9-311040*ep^8
         +311040*ep^7)
         +tf*nf*cf*ca^2*G10*G20*rat(111188090880*ep^26+359308929024*
         ep^25-1907887350528*ep^24-4744710262656*ep^23+15260213422032*
         ep^22+17914036110192*ep^21-58884384416380*ep^20-13211598547232
         *ep^19+94172484837062*ep^18-8251270439867*ep^17-87489838487071
         *ep^16+26260019984447*ep^15+50114705411731*ep^14-
         28894210302104*ep^13-10537075201954*ep^12+11867585907614*ep^11
         -1185192053052*ep^10-1626460372043*ep^9+572754365301*ep^8-
         5049800861*ep^7-30263267197*ep^6+6123136302*ep^5-457565528*
         ep^4-39309312*ep^3+28442544*ep^2-5625504*ep+380160,16796160000
         *ep^26-33312384000*ep^25-98392838400*ep^24+232573239360*ep^23+
         133135591680*ep^22-493058201760*ep^21+1251799920*ep^20+
         452188195380*ep^19-108379009800*ep^18-192796248600*ep^17+
         72333783000*ep^16+36993268080*ep^15-18794886840*ep^14-
         2563119720*ep^13+2154657240*ep^12-33885540*ep^11-107123040*
         ep^10+9370080*ep^9+1866240*ep^8-233280*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(5993944842240*ep^28-
         22631615778816*ep^27+29199710850048*ep^26-98127399435264*ep^25
         +160275174817536*ep^24+651670176417696*ep^23-2186304843693888*
         ep^22+1562088481071392*ep^21+1567737990108400*ep^20-
         2473653710044774*ep^19-191743035373148*ep^18+1798828791849521*
         ep^17-486047826421061*ep^16-770954622967014*ep^15+
         461923916848510*ep^14+118705764770548*ep^13-157330644755812*
         ep^12+12734493871976*ep^11+24504944362878*ep^10-6568867721765*
         ep^9-1459576481543*ep^8+761790334212*ep^7-16552161072*ep^6-
         30499650784*ep^5+3394221200*ep^4+288721920*ep^3-51356928*ep^2+
         2161152*ep-207360,806215680000*ep^28-1934917632000*ep^27-
         4190977843200*ep^26+13397871329280*ep^25+2526186320640*ep^24-
         28190091432960*ep^23+8856165697920*ep^22+25624462993920*ep^21-
         14255970777360*ep^20-10704145299840*ep^19+8194978634400*ep^18+
         1871371196640*ep^17-2220690193920*ep^16-43078154400*ep^15+
         305045036640*ep^14-24214692960*ep^13-21701453040*ep^12+
         2863308960*ep^11+759162240*ep^10-123482880*ep^9-10264320*ep^8+
         1866240*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(-608503726080*ep^27+4501498116096*
         ep^26+2062944529920*ep^25-32752645873920*ep^24-684979378560*
         ep^23+103200022544256*ep^22+4271245859552*ep^21-
         249463422508064*ep^20+100221996524800*ep^19+282713285122444*
         ep^18-222257623749838*ep^17-120051876705408*ep^16+
         172551602906318*ep^15-9217686839945*ep^14-54398696128709*ep^13
         +18967577490523*ep^12+5154174397691*ep^11-4064834948199*ep^10+
         378815537495*ep^9+248731851349*ep^8-70233546941*ep^7+
         1608332056*ep^6+2127888944*ep^5-477509700*ep^4+47410272*ep^3+
         4329792*ep^2-2124864*ep+198720,44789760000*ep^27-77635584000*
         ep^26-284589158400*ep^25+554600079360*ep^24+510077070720*ep^23
         -1226064810240*ep^22-325367334720*ep^21+1206669720960*ep^20+
         12448104120*ep^19-586376002800*ep^18+64359255600*ep^17+
         146871236880*ep^16-25457519520*ep^15-19364910480*ep^14+
         4037006160*ep^13+1346076720*ep^12-308251800*ep^11-46428480*
         ep^10+11223360*ep^9+622080*ep^8-155520*ep^7)
         +tf*nf*cf^2*ca*G30*rat(6336*ep^13-34080*ep^12+78728*ep^11-
         107076*ep^10+94832*ep^9-47474*ep^8-13930*ep^7+48962*ep^6-29952
         *ep^5-13518*ep^4+20060*ep^3-4672*ep^2-656*ep+160,900*ep^13-
         3240*ep^12+3017*ep^11+889*ep^10-2009*ep^9+287*ep^8+192*ep^7-36
         *ep^6)
         +tf*nf*cf^2*ca*G20*rat(-23817888*ep^17+179681328*ep^16-
         275524200*ep^15+82268556*ep^14-412840600*ep^13+1217701032*
         ep^12-676435624*ep^11-1052704648*ep^10+1521958520*ep^9-
         469420872*ep^8-278538752*ep^7+217951148*ep^6-28453088*ep^5-
         11331104*ep^4+1991536*ep^3+726624*ep^2-206784*ep+13696,972000*
         ep^17-3904200*ep^16+4108860*ep^15+2221470*ep^14-6300945*ep^13+
         2630295*ep^12+1111770*ep^11-1012140*ep^10+128295*ep^9+62955*
         ep^8-19980*ep^7+1620*ep^6)
         +tf*nf*cf^2*ca*G20*G30*rat(-382952448*ep^20+134417664*ep^19+
         2734312896*ep^18-687581472*ep^17-9780326376*ep^16+5559637684*
         ep^15+19003002660*ep^14-23839933466*ep^13-5316578928*ep^12+
         24948588542*ep^11-12249822590*ep^10-5280997968*ep^9+7355616634
         *ep^8-2174154792*ep^7-467589824*ep^6+490805392*ep^5-138634840*
         ep^4+18006752*ep^3-1134592*ep^2+97664*ep-11392,11664000*ep^20-
         18662400*ep^19-56139480*ep^18+110692980*ep^17+37298970*ep^16-
         149827545*ep^15+30326355*ep^14+66341790*ep^13-29439540*ep^12-
         8068185*ep^11+6660855*ep^10-569520*ep^9-364680*ep^8+92880*ep^7
         -6480*ep^6)
         +tf*nf*cf^2*ca*G10*rat(-1856*ep^13+96*ep^12+11000*ep^11-8932*
         ep^10-13028*ep^9+22444*ep^8-13632*ep^7+9932*ep^6-1580*ep^5-
         9948*ep^4+7488*ep^3-912*ep^2-416*ep+64,36*ep^13-72*ep^12-127*
         ep^11+361*ep^10-101*ep^9-253*ep^8+192*ep^7-36*ep^6)
         +tf*nf*cf^2*ca*G10*G30*rat(33868800*ep^18-38648232*ep^17-
         298791516*ep^16+399129738*ep^15+899136295*ep^14-1819340384*
         ep^13+5157970*ep^12+1955627501*ep^11-1021802541*ep^10-
         693383772*ep^9+736052658*ep^8-51745921*ep^7-150888028*ep^6+
         52559294*ep^5+2997058*ep^4-4680368*ep^3+909624*ep^2-59456*ep-
         320,972000*ep^18-3256200*ep^17+1506060*ep^16+4960710*ep^15-
         4819965*ep^14-1570335*ep^13+2865300*ep^12-270960*ep^11-546465*
         ep^10+148485*ep^9+21990*ep^8-11700*ep^7+1080*ep^6)
         +tf*nf*cf^2*ca*G10*G20*rat(-14494464*ep^18+116638272*ep^17-
         113921568*ep^16-107933592*ep^15-722540716*ep^14+2705686936*
         ep^13-2631348314*ep^12-139919940*ep^11+1575794028*ep^10-
         359819236*ep^9-744854584*ep^8+523895716*ep^7-30834432*ep^6-
         102037364*ep^5+53244802*ep^4-12991624*ep^3+1724304*ep^2-115648
         *ep+2784,2916000*ep^18-12684600*ep^17+16230780*ep^16+2555550*
         ep^15-21124305*ep^14+14191830*ep^13+705015*ep^12-4148190*ep^11
         +1397025*ep^10+60570*ep^9-122895*ep^8+24840*ep^7-1620*ep^6)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-2412923904*ep^23+6707388384*
         ep^22+3374925912*ep^21-20280459996*ep^20+16256398362*ep^19-
         33128642979*ep^18+49638816956*ep^17+59409527989*ep^16-
         169079185607*ep^15+40309866283*ep^14+159720006725*ep^13-
         135550180973*ep^12-17891416621*ep^11+70310176470*ep^10-
         26114813781*ep^9-7428568540*ep^8+7768130130*ep^7-1462714598*
         ep^6-393337852*ep^5+215498168*ep^4-32820160*ep^3+899040*ep^2+
         197440*ep-11648,104976000*ep^23-167961600*ep^22-586903320*
         ep^21+1150201620*ep^20+691342290*ep^19-2235577725*ep^18+
         233230365*ep^17+1720466865*ep^16-776895435*ep^15-476353485*
         ep^14+398708055*ep^13-7527465*ep^12-66044475*ep^11+18144270*
         ep^10+1355400*ep^9-1379520*ep^8+231120*ep^7-12960*ep^6)
         +tf*nf*cf^2*ca*G10^2*rat(11112192*ep^19-20188992*ep^18-
         63973728*ep^17+66031944*ep^16+172391640*ep^15+8949658*ep^14-
         518072024*ep^13+172662404*ep^12+595654386*ep^11-428789790*
         ep^10-226000732*ep^9+339364376*ep^8-92256890*ep^7-30629736*
         ep^6+22488288*ep^5-5042880*ep^4+1023412*ep^3-341400*ep^2+61936
         *ep-3104,243000*ep^19-267300*ep^18-1399410*ep^17+1806705*ep^16
         +2035335*ep^15-3163665*ep^14-704925*ep^13+2019645*ep^12-298215
         *ep^11-411615*ep^10+134835*ep^9+15150*ep^8-10620*ep^7+1080*
         ep^6)
         +tf*nf*cf^3*G30*rat(-1056*ep^8+3984*ep^7-7496*ep^6+9200*ep^5-
         6904*ep^4+1392*ep^3+2800*ep^2-2624*ep+704,150*ep^8-265*ep^7+42
         *ep^6+31*ep^5-6*ep^4)
         +tf*nf*cf^3*G20*rat(1593216*ep^10-7824192*ep^9+14031808*ep^8-
         11598848*ep^7+5556992*ep^6-4241728*ep^5+4434880*ep^4-2657152*
         ep^3+824832*ep^2-128000*ep+8192,81000*ep^10-271350*ep^9+330255
         *ep^8-193770*ep^7+59085*ep^6-9000*ep^5+540*ep^4)
         +tf*nf*cf^3*G20*G30*rat(22951296*ep^12-29821248*ep^11-37905024
         *ep^10-31261888*ep^9+411603592*ep^8-776276488*ep^7+760651280*
         ep^6-466018400*ep^5+189423896*ep^4-51546424*ep^3+9105424*ep^2-
         950752*ep+44736,972000*ep^12-3175200*ep^11+3610710*ep^10-
         1723635*ep^9+184995*ep^8+144855*ep^7-61605*ep^6+9540*ep^5-540*
         ep^4)
         +tf*nf*cf^3*G10*rat(640*ep^7-1088*ep^6+464*ep^5-1104*ep^4+2352
         *ep^3-1712*ep^2+512*ep-64,18*ep^7-45*ep^6+31*ep^5-6*ep^4)
         +tf*nf*cf^3*G10*G30*rat(-1140480*ep^11-2249856*ep^10+15792864*
         ep^9-12222784*ep^8-30481544*ep^7+70130664*ep^6-64705704*ep^5+
         34088136*ep^4-11451936*ep^3+2595472*ep^2-382000*ep+27168,81000
         *ep^11-244350*ep^10+239805*ep^9-83685*ep^8-5505*ep^7+10695*
         ep^6-2460*ep^5+180*ep^4)
         +tf*nf*cf^3*G10*G20*rat(-1930752*ep^11+5255808*ep^10-14545344*
         ep^9+33389408*ep^8-30349536*ep^7-11004736*ep^6+44611968*ep^5-
         39218976*ep^4+17725728*ep^3-4514432*ep^2+615936*ep-35072,
         243000*ep^11-895050*ep^10+1262115*ep^9-911565*ep^8+371025*ep^7
         -86085*ep^6+10620*ep^5-540*ep^4)
         +tf*nf*cf^3*G10*G20*G30*rat(141585408*ep^15-530592768*ep^14+
         711058176*ep^13-243113856*ep^12-598876800*ep^11+1449883888*
         ep^10-1997140424*ep^9+1799430832*ep^8-991763344*ep^7+275527648
         *ep^6+5570040*ep^5-28944016*ep^4+8047136*ep^3-603568*ep^2-
         80192*ep+11840,8748000*ep^15-28576800*ep^14+25692390*ep^13+
         8657685*ep^12-29960415*ep^11+20590560*ep^10-5296680*ep^9-
         558135*ep^8+716085*ep^7-189990*ep^6+22860*ep^5-1080*ep^4)
         +tf*nf*cf^3*G10^2*rat(-643584*ep^11+1359936*ep^10+84192*ep^9-
         2198624*ep^8+2284368*ep^7-1936032*ep^6+2372416*ep^5-2243552*
         ep^4+1271056*ep^3-419424*ep^2+74752*ep-5504,20250*ep^11-49275*
         ep^10+18270*ep^9+33780*ep^8-36600*ep^7+14595*ep^6-2640*ep^5+
         180*ep^4)
         +tf^2*nf^2*ca^2*G30*rat(96*ep^10-104*ep^9-616*ep^8+1994*ep^7-
         2000*ep^6-72*ep^5+1121*ep^4-163*ep^3-343*ep^2+77*ep+18,360*
         ep^12-972*ep^11-190*ep^10+1819*ep^9-169*ep^8-981*ep^7-81*ep^6+
         54*ep^5)
         +tf^2*nf^2*ca^2*G20*rat(-22464*ep^13+37440*ep^12+63408*ep^11-
         191600*ep^10+105904*ep^9+90680*ep^8-107168*ep^7+9468*ep^6+
         10224*ep^5+11048*ep^4-6376*ep^3-1772*ep^2+1400*ep-192,15552*
         ep^15-40176*ep^14-15984*ep^13+85464*ep^12+3204*ep^11-57843*
         ep^10-6741*ep^9+9801*ep^8+729*ep^7-486*ep^6)
         +tf^2*nf^2*ca^2*G20*G30*rat(-69120*ep^14+314208*ep^13-407808*
         ep^12-348632*ep^11+1465080*ep^10-1369064*ep^9+170766*ep^8+
         492856*ep^7-274134*ep^6+1361*ep^5+28005*ep^4-607*ep^3-3165*
         ep^2+734*ep-48,103680*ep^16-279936*ep^15-74160*ep^14+579600*
         ep^13-47160*ep^12-382464*ep^11+2169*ep^10+67005*ep^9-4455*ep^8
         -3645*ep^7+486*ep^6)
         +tf^2*nf^2*ca^2*G10*G30*rat(18576*ep^14-101424*ep^13+125496*
         ep^12+241116*ep^11-908143*ep^10+1265562*ep^9-1193569*ep^8+
         1050718*ep^7-811083*ep^6+374850*ep^5-23321*ep^4-65958*ep^3+
         31828*ep^2-5896*ep+384,77760*ep^16-151632*ep^15-356184*ep^14+
         856980*ep^13+146130*ep^12-1049148*ep^11+251412*ep^10+352116*
         ep^9-140070*ep^8-15660*ep^7+12312*ep^6-1296*ep^5)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(38880*ep^17-684144*ep^16+
         1396416*ep^15+3354720*ep^14-18911118*ep^13+31338343*ep^12-
         16848480*ep^11-12767274*ep^10+20829860*ep^9-5535292*ep^8-
         6033758*ep^7+5096090*ep^6-1281822*ep^5-64503*ep^4+76030*ep^3-
         3188*ep^2-2872*ep+384,1399680*ep^19-1096416*ep^18-9595584*
         ep^17+7712496*ep^16+21081816*ep^15-14747382*ep^14-20077632*
         ep^13+11179350*ep^12+8020620*ep^11-3977586*ep^10-1163592*ep^9+
         655434*ep^8+19764*ep^7-36936*ep^6+3888*ep^5)
         +tf^2*nf^2*ca^2*G10^2*rat(-9504*ep^13-35712*ep^12+270624*ep^11
         -485092*ep^10+262566*ep^9+182931*ep^8-310980*ep^7+147878*ep^6-
         15838*ep^5-11673*ep^4+6548*ep^3-2188*ep^2+488*ep-48,19440*
         ep^16-55728*ep^15-5832*ep^14+112680*ep^13-26133*ep^12-73851*
         ep^11+11940*ep^10+14910*ep^9-2457*ep^8-891*ep^7+162*ep^6)
         +tf^2*nf^2*cf*ca*G30*rat(2304*ep^12-11136*ep^11+20384*ep^10-
         1296*ep^9-54256*ep^8+64072*ep^7+9464*ep^6-46592*ep^5+5136*ep^4
         +18768*ep^3-7408*ep^2+256*ep+64,1800*ep^13-5580*ep^12+994*
         ep^11+9475*ep^10-4483*ep^9-4567*ep^8+1557*ep^7+432*ep^6-108*
         ep^5)
         +tf^2*nf^2*cf*ca*G20*rat(-53568*ep^12+221184*ep^11-254160*
         ep^10-100336*ep^9+399792*ep^8-226864*ep^7-25200*ep^6+35504*
         ep^5+3216*ep^4+10992*ep^3-14592*ep^2+4224*ep-192,5184*ep^13-
         16848*ep^12+5904*ep^11+24552*ep^10-15300*ep^9-9081*ep^8+3807*
         ep^7+729*ep^6-243*ep^5)
         +tf^2*nf^2*cf*ca*G20*G30*rat(-294912*ep^14+2847744*ep^13-
         10806784*ep^12+20523264*ep^11-19623808*ep^10+6198464*ep^9+
         4498464*ep^8-4264704*ep^7+643360*ep^6+326352*ep^5+28000*ep^4-
         106640*ep^3+31728*ep^2-3216*ep+96,172800*ep^15-650880*ep^14+
         496944*ep^13+684144*ep^12-921096*ep^11+8064*ep^10+253215*ep^9-
         58581*ep^8-13041*ep^7+5589*ep^6-486*ep^5)
         +tf^2*nf^2*cf*ca*G10*G30*rat(55296*ep^13-491904*ep^12+1450176*
         ep^11-1740672*ep^10+106992*ep^9+1933608*ep^8-1931680*ep^7+
         301872*ep^6+830400*ep^5-806280*ep^4+377088*ep^3-104832*ep^2+
         16768*ep-1152,97200*ep^14-277020*ep^13+60696*ep^12+387909*
         ep^11-257694*ep^10-91926*ep^9+111720*ep^8-17199*ep^7-7386*ep^6
         +2556*ep^5-216*ep^4)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-10699776*ep^19+55157760*
         ep^18-65477376*ep^17-126145728*ep^16+204788352*ep^15+703323888
         *ep^14-2127464208*ep^13+1920367704*ep^12+121881392*ep^11-
         1431186440*ep^10+863663488*ep^9+76557440*ep^8-274137528*ep^7+
         85954800*ep^6+14909368*ep^5-13967440*ep^4+2512640*ep^3+28672*
         ep^2-43392*ep+2304,10497600*ep^20-19420560*ep^19-60396192*
         ep^18+132415560*ep^17+77222484*ep^16-263834901*ep^15+9560448*
         ep^14+214971417*ep^13-69435414*ep^12-71638155*ep^11+39134988*
         ep^10+6269319*ep^9-7422426*ep^8+875736*ep^7+364176*ep^6-104976
         *ep^5+7776*ep^4)
         +tf^2*nf^2*cf*ca*G10^2*rat(-193536*ep^16-958464*ep^15+5636544*
         ep^14-1971456*ep^13-20718576*ep^12+25475120*ep^11+18108488*
         ep^10-51870360*ep^9+24308376*ep^8+17224488*ep^7-22068408*ep^6+
         6687064*ep^5+1627000*ep^4-1756344*ep^3+551376*ep^2-87648*ep+
         6336,97200*ep^17-155520*ep^16-554904*ep^15+1007424*ep^14+
         737535*ep^13-1749132*ep^12-132903*ep^11+1097910*ep^10-233163*
         ep^9-218880*ep^8+82023*ep^7+7182*ep^6-6156*ep^5+648*ep^4)
         +tf^2*nf^2*cf^2*G30*rat(-768*ep^7+1920*ep^6-128*ep^5-7104*ep^4
         +16064*ep^3-16960*ep^2+8640*ep-1664,300*ep^8-980*ep^7+879*ep^6
         -64*ep^5-105*ep^4+18*ep^3)
         +tf^2*nf^2*cf^2*G20*rat(768*ep^5-2816*ep^4+4096*ep^3-3072*ep^2
         +1280*ep-256,48*ep^6-156*ep^5+144*ep^4-27*ep^3)
         +tf^2*nf^2*cf^2*G20*G30*rat(3072*ep^7-20608*ep^6+57152*ep^5-
         84992*ep^4+73088*ep^3-36224*ep^2+9536*ep-1024,1200*ep^8-4620*
         ep^7+6036*ep^6-3147*ep^5+693*ep^4-54*ep^3)
         +tf^2*nf^2*cf^2*G10*G30*rat(-3072*ep^8+19968*ep^7-59136*ep^6+
         102528*ep^5-111744*ep^4+77184*ep^3-32640*ep^2+7680*ep-768,1350
         *ep^9-3735*ep^8+3063*ep^7-629*ep^6-249*ep^5+116*ep^4-12*ep^3)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(110592*ep^14-220416*ep^13-
         1226752*ep^12+6100096*ep^11-11921920*ep^10+12412912*ep^9-
         6162304*ep^8-637168*ep^7+2816160*ep^6-1613808*ep^5+309312*ep^4
         +75888*ep^3-52320*ep^2+10496*ep-768,97200*ep^15-341820*ep^14+
         212976*ep^13+482985*ep^12-688452*ep^11+78823*ep^10+345802*ep^9
         -233501*ep^8+40960*ep^7+13453*ep^6-7262*ep^5+1212*ep^4-72*ep^3
         )
         +tf^2*nf^2*cf^2*G10^2*rat(10752*ep^11-48640*ep^10+103424*ep^9-
         165888*ep^8+236512*ep^7-251232*ep^6+156864*ep^5-34112*ep^4-
         19616*ep^3+15648*ep^2-4096*ep+384,2700*ep^12-7920*ep^11+1671*
         ep^10+13141*ep^9-10786*ep^8-2370*ep^7+5995*ep^6-2719*ep^5+516*
         ep^4-36*ep^3)
         +tf^3*nf^3*ca*G30*rat(128*ep^5-576*ep^4+1024*ep^3-896*ep^2+384
         *ep-64,360*ep^9-1332*ep^8+1142*ep^7+677*ep^6-846*ep^5-135*ep^4
         +54*ep^3)
         +tf^3*nf^3*cf*G30*rat(768*ep^5-3456*ep^4+6144*ep^3-5376*ep^2+
         2304*ep-384,300*ep^7-980*ep^6+879*ep^5-64*ep^4-105*ep^3+18*
         ep^2)
         +xi*tf^-1*[d4FA/na]*ca*G30*rat(-9216*ep^14+61440*ep^13+579392*
         ep^12-317264*ep^11-1845424*ep^10-1557540*ep^9+5291992*ep^8+
         127312*ep^7-3131751*ep^6+627986*ep^5+632978*ep^4-221504*ep^3-
         35259*ep^2+22106*ep-2376,23040*ep^13-27648*ep^12-53632*ep^11+
         35968*ep^10+43136*ep^9+1920*ep^8-2304*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*rat(-373248000*ep^20-9007041024*
         ep^19-17680483584*ep^18+14351098656*ep^17+82096711072*ep^16+
         82247005112*ep^15-134107821592*ep^14-181754142036*ep^13+
         83523973420*ep^12+107475862433*ep^11-24414501172*ep^10-
         28599419566*ep^9+2823490868*ep^8+4553939448*ep^7-80015620*ep^6
         -481221170*ep^5+14407680*ep^4+28179791*ep^3-2825872*ep^2-
         486924*ep+71520,124416000*ep^20+269568000*ep^19-430928640*
         ep^18-1203246720*ep^17-36313920*ep^16+1404502560*ep^15+
         891838080*ep^14-76304160*ep^13-187652160*ep^12-23490720*ep^11+
         12130560*ep^10+2270880*ep^9-241920*ep^8-51840*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*G30*rat(1375941427200*ep^28-
         22998765404160*ep^27+110056094023680*ep^26-140540684587008*
         ep^25-448798493156352*ep^24+1523653544250624*ep^23-
         623178860099712*ep^22-2685845397294112*ep^21+2986189173213552*
         ep^20+967387463667488*ep^19-3008412135815424*ep^18+
         1344991483501942*ep^17+1018824693316615*ep^16-1567327442013000
         *ep^15+171413253158738*ep^14+708267108965684*ep^13-
         227736216809913*ep^12-174015603572528*ep^11+70445302517395*
         ep^10+26616538719396*ep^9-11168311010686*ep^8-2780705494156*
         ep^7+1071520793547*ep^6+186227139046*ep^5-63546179072*ep^4-
         6221342768*ep^3+1954449776*ep^2+74547552*ep-22345344,
         286654464000*ep^27-238878720000*ep^26-2643113410560*ep^25+
         1533734092800*ep^24+9197932769280*ep^23-2190427637760*ep^22-
         16002403891200*ep^21-1637459020800*ep^20+13778438480640*ep^19+
         5291769225600*ep^18-4755796519680*ep^17-2943228021120*ep^16+
         457495395840*ep^15+566970122880*ep^14+22143801600*ep^13-
         48418335360*ep^12-5722341120*ep^11+1888865280*ep^10+299427840*
         ep^9-27371520*ep^8-4976640*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*rat(87828480*ep^16+72324864*ep^15-
         41377664*ep^14-491334256*ep^13-110681024*ep^12+573193244*ep^11
         -112500000*ep^10-184251776*ep^9+116387058*ep^8-10865163*ep^7-
         21150226*ep^6+9685697*ep^5-176012*ep^4-604065*ep^3+64770*ep^2+
         11615*ep-1622,4608000*ep^17+6144000*ep^16-8024320*ep^15-
         15861760*ep^14-4718400*ep^13+2984640*ep^12+1313280*ep^11-
         182400*ep^10-92480*ep^9+3520*ep^8+1920*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G30*rat(4590796953600*ep^25-
         35464067688960*ep^24+11255599221120*ep^23+220586427308448*
         ep^22+22366544708208*ep^21-794190808597288*ep^20-
         782890345183716*ep^19+2567731990813208*ep^18+1394275797836596*
         ep^17-4220730355062320*ep^16-416883904377372*ep^15+
         3370143221675060*ep^14-473881867324469*ep^13-1417455990846156*
         ep^12+403297810184842*ep^11+315638169982302*ep^10-
         121614616584824*ep^9-35522241723922*ep^8+17090327033646*ep^7+
         1878019132894*ep^6-1196890761719*ep^5-29885478658*ep^4+
         41084663480*ep^3-1325544912*ep^2-547313392*ep+48974304,
         143327232000*ep^25-83607552000*ep^24-1234963169280*ep^23+
         476042158080*ep^22+3825346867200*ep^21-442919946240*ep^20-
         5636222530560*ep^19-801518238720*ep^18+3970987176960*ep^17+
         1376431948800*ep^16-1167464678400*ep^15-609390720000*ep^14+
         96809978880*ep^13+89954104320*ep^12+2695219200*ep^11-
         5086863360*ep^10-529367040*ep^9+95109120*ep^8+13271040*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*rat(-100776960000*ep^26+
         1334838652416*ep^25+19381054087296*ep^24-40299196023936*ep^23-
         197306286114960*ep^22+390838827251424*ep^21+575471218138240*
         ep^20-1326629097297416*ep^19-534744370818645*ep^18+
         2001430734448168*ep^17-123997495490761*ep^16-1513863774904012*
         ep^15+483306835287956*ep^14+605449894027052*ep^13-
         318216523903810*ep^12-119691385184688*ep^11+99491712945187*
         ep^10+6204771968656*ep^9-16295887925669*ep^8+1658124089956*
         ep^7+1317391962238*ep^6-292339599556*ep^5-38146904064*ep^4+
         16255056096*ep^3-435695776*ep^2-304644160*ep+29088768,
         80621568000*ep^26-53747712000*ep^25-702504990720*ep^24+
         335460372480*ep^23+2228299269120*ep^22-492219970560*ep^21-
         3447470194560*ep^20-75858577920*ep^19+2705898458880*ep^18+
         545190739200*ep^17-1036236119040*ep^16-322213559040*ep^15+
         187328436480*ep^14+69973390080*ep^13-16620024960*ep^12-
         6886874880*ep^11+694379520*ep^10+307169280*ep^9-10782720*ep^8-
         4976640*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-90812134195200*ep^30+
         885313321205760*ep^29-3743734818668544*ep^28+7142880927965184*
         ep^27+5643021361204224*ep^26-60803390686170240*ep^25+
         104945934060181824*ep^24+29059083077416064*ep^23-
         287788770209532832*ep^22+221966538963319384*ep^21+
         231209046350097876*ep^20-382749784575587804*ep^19-
         4178967969466780*ep^18+265710558536493852*ep^17-
         92809554124567632*ep^16-92646413727084144*ep^15+
         58690733946927095*ep^14+14937184439853787*ep^13-
         17548791188067802*ep^12-4939119526944*ep^11+2915214168731430*
         ep^10-393149734609698*ep^9-274288055201248*ep^8+64925956808812
         *ep^7+13557108774791*ep^6-5097123598373*ep^5-143620463186*ep^4
         +183765445832*ep^3-10555001728*ep^2-2295851472*ep+232847712,
         20639121408000*ep^29-44718096384000*ep^28-160492101304320*
         ep^27+358434652815360*ep^26+451577964625920*ep^25-
         1003902717542400*ep^24-721141640478720*ep^23+1365763460751360*
         ep^22+765185943214080*ep^21-981021726397440*ep^20-
         519744671539200*ep^19+371646509783040*ep^18+201350442055680*
         ep^17-73735181660160*ep^16-41854888581120*ep^15+7995357849600*
         ep^14+4767602872320*ep^13-476697000960*ep^12-297108449280*
         ep^11+14616944640*ep^10+9455616000*ep^9-179159040*ep^8-
         119439360*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10^2*rat(317708697600*ep^26+
         335536680960*ep^25-964145396736*ep^24-4544332233984*ep^23-
         13227540787776*ep^22+21987106900832*ep^21+85984256878144*ep^20
         -50583107300448*ep^19-176383615748324*ep^18+51160984957710*
         ep^17+157360084975038*ep^16-31672801445086*ep^15-
         74755979451309*ep^14+13429862926813*ep^13+20958058909697*ep^12
         -3626645858132*ep^11-3651304267706*ep^10+577391276868*ep^9+
         409130014804*ep^8-51847268626*ep^7-30758791125*ep^6+2596378505
         *ep^5+1568547005*ep^4-83619124*ep^3-45068960*ep^2+1566912*ep+
         446448,23887872000*ep^26+5971968000*ep^25-208149626880*ep^24-
         91408158720*ep^23+624146964480*ep^22+435314227200*ep^21-
         767723904000*ep^20-789660714240*ep^19+269688061440*ep^18+
         541766960640*ep^17+94529548800*ep^16-109209216000*ep^15-
         41169093120*ep^14+7162974720*ep^13+5034078720*ep^12+84384000*
         ep^11-248140800*ep^10-22978560*ep^9+4239360*ep^8+552960*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G30*rat(1536*ep^11-11776*ep^10-113280*
         ep^9+477760*ep^8-817584*ep^7+1344052*ep^6-1769144*ep^5+1023177
         *ep^4-27494*ep^3-189943*ep^2+64548*ep-6172,960*ep^10-2752*ep^9
         +1712*ep^8+480*ep^7-144*ep^6)
         +xi*tf^-1*[d4FA/na]*cf*G20*rat(5184000*ep^19-16848000*ep^18+
         1870790976*ep^17-2980128192*ep^16-356088976*ep^15-2341267624*
         ep^14-1891200432*ep^13+13944356480*ep^12+551174380*ep^11-
         10660017391*ep^10+356572187*ep^9+3555636015*ep^8-361695297*
         ep^7-539711155*ep^6+80708385*ep^5+34669781*ep^4-6127863*ep^3-
         734986*ep^2+141328*ep-240,5184000*ep^18-2592000*ep^17-17955360
         *ep^16+1201680*ep^15+19222920*ep^14+5657580*ep^13-3557520*
         ep^12-1236060*ep^11+220680*ep^10+80820*ep^9-4320*ep^8-1620*
         ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*G30*rat(-3185049600*ep^23+
         63130337280*ep^22-325573263360*ep^21+883685093376*ep^20-
         1276152324096*ep^19-6195476352*ep^18+2674673870400*ep^17-
         2651386000320*ep^16-374148886800*ep^15+2055391819984*ep^14-
         1275381487896*ep^13-394250478190*ep^12+763037664626*ep^11-
         66013147793*ep^10-178681733674*ep^9+30495761421*ep^8+
         20646953932*ep^7-3192171683*ep^6-1482174914*ep^5+170142953*
         ep^4+53865838*ep^3-3582436*ep^2-735256*ep+960,995328000*ep^22-
         1824768000*ep^21-4173189120*ep^20+5604894720*ep^19+8236679040*
         ep^18-4485620160*ep^17-7551185760*ep^16-516036240*ep^15+
         1710305280*ep^14+323888400*ep^13-157358880*ep^12-37110960*
         ep^11+6396480*ep^10+1658160*ep^9-95040*ep^8-25920*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*rat(640000*ep^15-9422720*ep^14+
         3815680*ep^13-1722424*ep^12+27465144*ep^11+14952214*ep^10-
         35834990*ep^9+795980*ep^8+6484904*ep^7+2837806*ep^6-1968759*
         ep^5-347125*ep^4+270070*ep^3-10782*ep^2-8913*ep+987,96000*
         ep^15+64000*ep^14-209840*ep^13-190560*ep^12+28740*ep^11+43020*
         ep^10-1320*ep^9-2920*ep^8+20*ep^7+60*ep^6)
         +xi*tf^-1*[d4FA/na]*cf*G10*G30*rat(-11609395200*ep^22+
         122069491200*ep^21-100831097088*ep^20-653835565728*ep^19+
         234476336784*ep^18+2634671753896*ep^17-1164051850380*ep^16-
         4308653141172*ep^15+2114619333086*ep^14+3115617783955*ep^13-
         1441872192274*ep^12-1130170648952*ep^11+456801634945*ep^10+
         229762629875*ep^9-76481737150*ep^8-27228279793*ep^7+6941829016
         *ep^6+1901262226*ep^5-339401068*ep^4-68394155*ep^3+6703469*
         ep^2+948648*ep-4140,248832000*ep^22-642816000*ep^21-747809280*
         ep^20+2257568640*ep^19+1222338240*ep^18-2874990240*ep^17-
         1485138960*ep^16+1387502640*ep^15+903461040*ep^14-120738960*
         ep^13-150496560*ep^12-7562160*ep^11+8986320*ep^10+1062000*ep^9
         -172800*ep^8-25920*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*rat(-93312000*ep^22+1485216000*
         ep^21-16085741184*ep^20-21504142080*ep^19+262262925792*ep^18-
         193873046592*ep^17-739149934984*ep^16+806453190808*ep^15+
         771562167158*ep^14-1028346249439*ep^13-292624399629*ep^12+
         538502372230*ep^11+13972611964*ep^10-123210742058*ep^9+
         10149453858*ep^8+11947507576*ep^7-1218063990*ep^6-476785399*
         ep^5+15002667*ep^4+10213666*ep^3+657676*ep^2-91512*ep+5472,
         93312000*ep^21-264384000*ep^20-214332480*ep^19+900171360*ep^18
         +233334000*ep^17-1136454840*ep^16-272813400*ep^15+588516840*
         ep^14+191668680*ep^13-93194280*ep^12-33137640*ep^11+5448600*
         ep^10+2007720*ep^9-103680*ep^8-38880*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(4777574400*ep^24-
         27610398720*ep^23+163573696512*ep^22-1283624962560*ep^21+
         3777950583936*ep^20-1810637082528*ep^19-8211502867408*ep^18+
         10215877479448*ep^17+3696388890612*ep^16-10166047628624*ep^15+
         1413077768722*ep^14+3851757181211*ep^13-1356396284417*ep^12-
         608240522109*ep^11+333473371640*ep^10+53674107558*ep^9-
         50745139179*ep^8-2752230788*ep^7+6455110251*ep^6-627290101*
         ep^5-333056444*ep^4+55844669*ep^3+5473283*ep^2-1137456*ep-1908
         ,2985984000*ep^23-8460288000*ep^22-7045263360*ep^21+
         29334251520*ep^20+7895352960*ep^19-38166897600*ep^18-
         9196696800*ep^17+21105448560*ep^16+6679024560*ep^15-4159250640
         *ep^14-1443741840*ep^13+360743760*ep^12+130522320*ep^11-
         14214960*ep^10-5259600*ep^9+207360*ep^8+77760*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10^2*rat(-2040422400*ep^21-14527503360
         *ep^20+45390018816*ep^19+1994681280*ep^18+40745226960*ep^17-
         162283192944*ep^16-162509234460*ep^15+363688270012*ep^14+
         82584190272*ep^13-257779100042*ep^12+2194898243*ep^11+
         82683296427*ep^10-9806460933*ep^9-13231251525*ep^8+2369593305*
         ep^7+1064086285*ep^6-231476375*ep^5-39199533*ep^4+9708396*ep^3
         +492296*ep^2-141024*ep+304,124416000*ep^21-300672000*ep^20-
         230480640*ep^19+687170880*ep^18+232772160*ep^17-494075760*
         ep^16-161284080*ep^15+119518800*ep^14+38313360*ep^13-12511440*
         ep^12-3910800*ep^11+579120*ep^10+176880*ep^9-9600*ep^8-2880*
         ep^7)
         +xi*ca^4*rat(32*ep^6-152*ep^5+288*ep^4-275*ep^3+137*ep^2-33*ep
         +3,32*ep^8-48*ep^7)
         +xi*ca^4*G30*rat(-11520*ep^14+1619712*ep^13+11831232*ep^12-
         49614864*ep^11+28884908*ep^10+53329268*ep^9-50168781*ep^8-
         12268455*ep^7+22274060*ep^6-1341583*ep^5-4709435*ep^4+1188300*
         ep^3+224510*ep^2-85200*ep+5244,829440*ep^13-995328*ep^12-
         1930752*ep^11+1294848*ep^10+1552896*ep^9+69120*ep^8-82944*ep^7
         )
         +xi*ca^4*G20*rat(-3903552000*ep^20-82290748608*ep^19-
         1670332752*ep^18+622457217888*ep^17+177795462820*ep^16-
         1503666163164*ep^15-488550589490*ep^14+1538284610449*ep^13+
         285777672465*ep^12-865700065031*ep^11-34509807096*ep^10+
         275078369466*ep^9-16718592130*ep^8-47300144712*ep^7+5280996672
         *ep^6+4221528461*ep^5-535536223*ep^4-182259105*ep^3+23868846*
         ep^2+2810516*ep-338952,4478976000*ep^20+9704448000*ep^19-
         15513431040*ep^18-43316881920*ep^17-1307301120*ep^16+
         50562092160*ep^15+32106170880*ep^14-2746949760*ep^13-
         6755477760*ep^12-845665920*ep^11+436700160*ep^10+81751680*ep^9
         -8709120*ep^8-1866240*ep^7)
         +xi*ca^4*G20*G30*rat(-8551858176000*ep^28+237242798899200*
         ep^27-1780488085487616*ep^26+2232742192975872*ep^25+
         10343039602013184*ep^24-23174683810159104*ep^23-
         11813527530323712*ep^22+51075655323923776*ep^21+
         162598407554576*ep^20-48091728510597520*ep^19+476451678765504*
         ep^18+22904212676732472*ep^17+7906248132839455*ep^16-
         6054446715193544*ep^15-8554416774464062*ep^14+1167835604850965
         *ep^13+3851067061548480*ep^12-233528190763803*ep^11-
         913393423675898*ep^10+29373757575163*ep^9+122806956810065*ep^8
         +388313127863*ep^7-9658690864128*ep^6-367847264796*ep^5+
         431796192376*ep^4+22801131408*ep^3-9440945088*ep^2-396101952*
         ep+68148864,20639121408000*ep^27-17199267840000*ep^26-
         190304165560320*ep^25+110428854681600*ep^24+662251159388160*
         ep^23-157710789918720*ep^22-1152173080166400*ep^21-
         117897049497600*ep^20+992047570606080*ep^19+381007384243200*
         ep^18-342417349416960*ep^17-211912417520640*ep^16+
         32939668500480*ep^15+40821848847360*ep^14+1594353715200*ep^13-
         3486120145920*ep^12-412008560640*ep^11+135998300160*ep^10+
         21558804480*ep^9-1970749440*ep^8-358318080*ep^7)
         +xi*ca^4*G10*rat(554105856*ep^17+1437734144*ep^16-1213459008*
         ep^15-5267505648*ep^14-1895821680*ep^13+4751340868*ep^12+
         2469662212*ep^11-1949201658*ep^10-1260027429*ep^9+279342779*
         ep^8+352518903*ep^7-10400467*ep^6-61822963*ep^5+6666325*ep^4+
         3734313*ep^3-580307*ep^2-77964*ep+14604,165888000*ep^18+
         552960000*ep^17+153492480*ep^16-1148774400*ep^15-1311909120*
         ep^14-232277760*ep^13+262172160*ep^12+87989760*ep^11-16462080*
         ep^10-6531840*ep^9+322560*ep^8+138240*ep^7)
         +xi*ca^4*G10*G30*rat(-3751173504000*ep^25+29951662387968*ep^24
         +9877002725952*ep^23-257749365155184*ep^22-91868591603304*
         ep^21+1387648490724636*ep^20+8415381461230*ep^19-
         3426455182301828*ep^18-105643381018314*ep^17+5738933547553694*
         ep^16-594700412689140*ep^15-5474574692290118*ep^14+
         1125571129194867*ep^13+2868536702796138*ep^12-734164635580055*
         ep^11-806742094491148*ep^10+211988216100233*ep^9+
         120362507058692*ep^8-28058386951275*ep^7-9453488475718*ep^6+
         1670645043134*ep^5+345251077988*ep^4-38678623712*ep^3-
         1703349504*ep^2+217772384*ep-117863616,5159780352000*ep^25-
         3009871872000*ep^24-44458674094080*ep^23+17137517690880*ep^22+
         137712487219200*ep^21-15945118064640*ep^20-202904011100160*
         ep^19-28854656593920*ep^18+142955538370560*ep^17+
         49551550156800*ep^16-42028728422400*ep^15-21938065920000*ep^14
         +3485159239680*ep^13+3238347755520*ep^12+97027891200*ep^11-
         183127080960*ep^10-19057213440*ep^9+3423928320*ep^8+477757440*
         ep^7)
         +xi*ca^4*G10*G20*rat(705438720000*ep^26+77925880244736*ep^25-
         198323666075520*ep^24-572883346075392*ep^23+1747966500043488*
         ep^22+924899183283096*ep^21-5118720112780716*ep^20+
         682983286066690*ep^19+6922445360884103*ep^18-3371943334822944*
         ep^17-4585783236091819*ep^16+3780037405535846*ep^15+
         1371565227292868*ep^14-2103112920415926*ep^13-11258392994058*
         ep^12+648613139311522*ep^11-109797738396597*ep^10-
         110289441752568*ep^9+30973484850453*ep^8+9173247722758*ep^7-
         3649944363302*ep^6-208235002666*ep^5+175798155004*ep^4-
         9569022224*ep^3-2330653760*ep^2+389637472*ep-31700544,
         5804752896000*ep^26-3869835264000*ep^25-50580359331840*ep^24+
         24153146818560*ep^23+160437547376640*ep^22-35439837880320*
         ep^21-248217854008320*ep^20-5461817610240*ep^19+
         194824689039360*ep^18+39253733222400*ep^17-74609000570880*
         ep^16-23199376250880*ep^15+13487647426560*ep^14+5038084085760*
         ep^13-1196641797120*ep^12-495854991360*ep^11+49995325440*ep^10
         +22116188160*ep^9-776355840*ep^8-358318080*ep^7)
         +xi*ca^4*G10*G20*G30*rat(1002373329715200*ep^30-
         10515288192860160*ep^29+44096277321179136*ep^28-
         58770989295298560*ep^27-132491458427258880*ep^26+
         535925939910890688*ep^25-567564669064979424*ep^24-
         95759494662624384*ep^23+712655614383845008*ep^22-
         669562334719198948*ep^21+130576973362321586*ep^20+
         505970380273702086*ep^19-560966797702306750*ep^18-
         43780306838422056*ep^17+353571404233080502*ep^16-
         87934012437277676*ep^15-111226220533042931*ep^14+
         46358983990769901*ep^13+20638008796144823*ep^12-
         11947161289176243*ep^11-2278526336958647*ep^10+
         1919987344919473*ep^9+114686155299073*ep^8-199902161526075*
         ep^7+4278172796852*ep^6+12971871746082*ep^5-1040243280636*ep^4
         -434363899648*ep^3+50667023648*ep^2+5383535520*ep-724858560,
         743008370688000*ep^29-1609851469824000*ep^28-5777715646955520*
         ep^27+12903647501352960*ep^26+16256806726533120*ep^25-
         36140497831526400*ep^24-25961099057233920*ep^23+
         49167484587048960*ep^22+27546693955706880*ep^21-
         35316782150307840*ep^20-18710808175411200*ep^19+
         13379274352189440*ep^18+7248615914004480*ep^17-
         2654466539765760*ep^16-1506775988920320*ep^15+287832882585600*
         ep^14+171633703403520*ep^13-17161092034560*ep^12-
         10695904174080*ep^11+526210007040*ep^10+340402176000*ep^9-
         6449725440*ep^8-4299816960*ep^7)
         +xi*ca^4*G10^2*rat(-101523456000*ep^26+32721687189504*ep^25-
         62943054912000*ep^24-245051041392000*ep^23+482085819124128*
         ep^22+608851492841280*ep^21-1250383370701200*ep^20-
         708305523300760*ep^19+1586851606264090*ep^18+362762676297496*
         ep^17-1161952135679342*ep^16-2606170036370*ep^15+
         566422344189573*ep^14-60752444627102*ep^13-185063543683050*
         ep^12+20669289248586*ep^11+38134202033850*ep^10-2787116642094*
         ep^9-4656187239244*ep^8+150047496888*ep^7+316200974471*ep^6+
         189399596*ep^5-10799623804*ep^4-225875344*ep^3+129691888*ep^2+
         3688320*ep+728640,1719926784000*ep^26+429981696000*ep^25-
         14986773135360*ep^24-6581387427840*ep^23+44938581442560*ep^22+
         31342624358400*ep^21-55276121088000*ep^20-56855571425280*ep^19
         +19417540423680*ep^18+39007221166080*ep^17+6806127513600*ep^16
         -7863063552000*ep^15-2964174704640*ep^14+515734179840*ep^13+
         362453667840*ep^12+6075648000*ep^11-17866137600*ep^10-
         1654456320*ep^9+305233920*ep^8+39813120*ep^7)
         +xi*cf*ca^3*rat(-8*ep^8-4*ep^7+256*ep^6-562*ep^5+360*ep^4+27*
         ep^3-92*ep^2+29*ep-6,8*ep^7-12*ep^6)
         +xi*cf*ca^3*G30*rat(74496*ep^13-109568*ep^12-2046848*ep^11+
         5884136*ep^10-2132104*ep^9-7634854*ep^8+7057504*ep^7+2134286*
         ep^6-5278009*ep^5+2024847*ep^4+138409*ep^3-214235*ep^2+32488*
         ep-756,23040*ep^12-43008*ep^11-24960*ep^10+52608*ep^9+8064*
         ep^8-3456*ep^7)
         +xi*cf*ca^3*G20*rat(432864000*ep^19+177336000*ep^18+1693347264
         *ep^17-5074671600*ep^16-27626787656*ep^15+42549986428*ep^14+
         47721148998*ep^13-83310588695*ep^12-13040443867*ep^11+
         62834946427*ep^10-15096636104*ep^9-15031603560*ep^8+5981513928
         *ep^7+1408297492*ep^6-782570688*ep^5-48713297*ep^4+43024131*
         ep^3-8411*ep^2-836134*ep+20688,124416000*ep^18-62208000*ep^17-
         430928640*ep^16+28840320*ep^15+461350080*ep^14+135781920*ep^13
         -85380480*ep^12-29665440*ep^11+5296320*ep^10+1939680*ep^9-
         103680*ep^8-38880*ep^7)
         +xi*cf*ca^3*G20*G30*rat(-521950003200*ep^25-2428480880640*
         ep^24+25044836235264*ep^23-13047515555328*ep^22-
         142783144427136*ep^21+153157623237984*ep^20+251630840579424*
         ep^19-294213364937280*ep^18-249515211936792*ep^17+
         246608753829954*ep^16+192117881612642*ep^15-130056577178876*
         ep^14-106256772261188*ep^13+54756045104376*ep^12+
         33014960504173*ep^11-15805089881224*ep^10-5077248575971*ep^9+
         2392888531406*ep^8+421942412037*ep^7-180349414764*ep^6-
         21755247421*ep^5+6467507464*ep^4+668419160*ep^3-78563328*ep^2-
         9072592*ep-361344,71663616000*ep^24-35831808000*ep^23-
         571198832640*ep^22+178103992320*ep^21+1531736939520*ep^20-
         70313356800*ep^19-1765026097920*ep^18-331448906880*ep^17+
         798516334080*ep^16+237048750720*ep^15-144425859840*ep^14-
         48871728000*ep^13+12004346880*ep^12+4296101760*ep^11-461721600
         *ep^10-170173440*ep^9+6635520*ep^8+2488320*ep^7)
         +xi*cf*ca^3*G10*rat(-66816000*ep^20+268224000*ep^19+157406464*
         ep^18-2102695488*ep^17+1664321760*ep^16+5078383384*ep^15-
         6649929908*ep^14-4981983182*ep^13+10810898643*ep^12-1842487853
         *ep^11-5540163495*ep^10+4320209549*ep^9-1133661280*ep^8-
         281034658*ep^7+318773477*ep^6-53943025*ep^5-21432993*ep^4+
         6163221*ep^3+360756*ep^2-162060*ep+4464,13824000*ep^19+6912000
         *ep^18-77832960*ep^17-25476480*ep^16+127867200*ep^15+36540000*
         ep^14-69899040*ep^13-12761280*ep^12+13096320*ep^11+1029600*
         ep^10-852000*ep^9-23040*ep^8+17280*ep^7)
         +xi*cf*ca^3*G10*G30*rat(324875059200*ep^25-675472296960*ep^24-
         3457331195904*ep^23+8417444040000*ep^22+8177333157216*ep^21-
         29487242413008*ep^20+7572932862696*ep^19+18597380315560*ep^18-
         25935848782276*ep^17+70017089407794*ep^16-48613060923283*ep^15
         -93534713438434*ep^14+110729198619460*ep^13+26538426538700*
         ep^12-65449552088982*ep^11+4446854283352*ep^10+16406360608836*
         ep^9-2661818485074*ep^8-2057245657351*ep^7+361548702258*ep^6+
         141774282772*ep^5-20125304428*ep^4-5178768176*ep^3+409699264*
         ep^2+74985792*ep-1209024,35831808000*ep^24-44789760000*ep^23-
         278880952320*ep^22+304931174400*ep^21+753049267200*ep^20-
         612762831360*ep^19-1000547078400*ep^18+466651825920*ep^17+
         681645576960*ep^16-110322397440*ep^15-218317904640*ep^14-
         6802410240*ep^13+28737434880*ep^12+3330236160*ep^11-1546352640
         *ep^10-240814080*ep^9+28200960*ep^8+4976640*ep^7)
         +xi*cf*ca^3*G10*G20*rat(6345216000*ep^25-133653888000*ep^24-
         439541888832*ep^23+2721213555696*ep^22+3599320597776*ep^21-
         21302277771672*ep^20-3269319469560*ep^19+72889381685631*ep^18-
         41882851268410*ep^17-91232725586452*ep^16+94128079393720*ep^15
         +41952502559217*ep^14-83078795554538*ep^13+7372337984476*ep^12
         +32186218768164*ep^11-11603567175483*ep^10-4845037066402*ep^9+
         3165196451968*ep^8+67201049372*ep^7-325022024629*ep^6+
         34748876038*ep^5+14129262064*ep^4-2505009264*ep^3-194822032*
         ep^2+50903136*ep-1113984,20155392000*ep^24-36951552000*ep^23-
         139234567680*ep^22+258622606080*ep^21+301759966080*ep^20-
         561315821760*ep^19-307585745280*ep^18+526990665600*ep^17+
         164180753280*ep^16-230910082560*ep^15-44390851200*ep^14+
         48205964160*ep^13+5388768000*ep^12-4862203200*ep^11-278691840*
         ep^10+224156160*ep^9+4976640*ep^8-3732480*ep^7)
         +xi*cf*ca^3*G10*G20*G30*rat(-1543156531200*ep^27+
         30196206120960*ep^26-151432558746624*ep^25+168063225677568*
         ep^24+478012195433664*ep^23-1145846679044256*ep^22+
         517369136051088*ep^21-537890067217656*ep^20+2444264989806904*
         ep^19-1711092480193904*ep^18-2249413686029738*ep^17+
         3125875818521555*ep^16-224465404315281*ep^15-1358964087326944*
         ep^14+588650194631242*ep^13+164425447946770*ep^12-
         159612436317806*ep^11+11963859626276*ep^10+15223616851662*ep^9
         -3149560169485*ep^8-495319176881*ep^7+128137274116*ep^6+
         11035556506*ep^5+1283212712*ep^4-938870400*ep^3-109565248*ep^2
         +28296864*ep+337536,1289945088000*ep^26-2364899328000*ep^25-
         8991633899520*ep^24+16699652997120*ep^23+19869576099840*ep^22-
         36958703016960*ep^21-20892527562240*ep^20+35972665885440*ep^19
         +11737911191040*ep^18-16886207946240*ep^17-3497737489920*ep^16
         +4008822036480*ep^15+522444556800*ep^14-504004861440*ep^13-
         39391349760*ep^12+33794807040*ep^11+1433272320*ep^10-
         1135503360*ep^9-19906560*ep^8+14929920*ep^7)
         +xi*cf*ca^3*G10^2*rat(5971968000*ep^26-45785088000*ep^25-
         546633598464*ep^24+1916730919296*ep^23+3031974485280*ep^22-
         13487557388088*ep^21-1878728179212*ep^20+36727963847898*ep^19-
         18106187531175*ep^18-39692418882577*ep^17+34985602000806*ep^16
         +19119520161921*ep^15-28879835046962*ep^14-1533524328734*ep^13
         +12155698867844*ep^12-2072809189791*ep^11-2620576978794*ep^10+
         767045058644*ep^9+281872368947*ep^8-107279270528*ep^7-
         15147575801*ep^6+7258856287*ep^5+349557219*ep^4-236130296*ep^3
         -735048*ep^2+2921968*ep-50640,8957952000*ep^25-14183424000*
         ep^24-65987758080*ep^23+99472872960*ep^22+162851385600*ep^21-
         215944813440*ep^20-199073200320*ep^19+200041879680*ep^18+
         131523742080*ep^17-84384397440*ep^16-45385943040*ep^15+
         16492556160*ep^14+7751226240*ep^13-1562227200*ep^12-664107840*
         ep^11+68659200*ep^10+27118080*ep^9-1105920*ep^8-414720*ep^7)
         +xi*cf^2*ca^2*rat(60*ep^8+190*ep^7-1044*ep^6+609*ep^5+1462*
         ep^4-2020*ep^3+890*ep^2-159*ep+12,4*ep^7-6*ep^6)
         +xi*cf^2*ca^2*G30*rat(-4608*ep^10-4864*ep^9+47792*ep^8-36064*
         ep^7-46874*ep^6+82597*ep^5-49234*ep^4+7699*ep^3+4476*ep^2-1992
         *ep+208,240*ep^9-328*ep^8-64*ep^7+24*ep^6)
         +xi*cf^2*ca^2*G20*rat(-40338000*ep^16+91593000*ep^15+131705160
         *ep^14-354922190*ep^13-163693565*ep^12+596586537*ep^11-
         114580226*ep^10-161663244*ep^9-109582875*ep^8+130991933*ep^7+
         30418223*ep^6-43557777*ep^5+1851554*ep^4+4639386*ep^3-630741*
         ep^2-140733*ep+24102,648000*ep^15-1134000*ep^14-988920*ep^13+
         1669860*ep^12+562770*ep^11-413730*ep^10-68220*ep^9+34200*ep^8+
         1890*ep^7-810*ep^6)
         +xi*cf^2*ca^2*G20*G30*rat(4055961600*ep^21-8461255680*ep^20-
         44205633792*ep^19+114393146688*ep^18+114769685968*ep^17-
         484675828368*ep^16+113592934236*ep^15+693963593332*ep^14-
         566821297868*ep^13-216250710043*ep^12+398095058348*ep^11-
         63208634531*ep^10-97497581194*ep^9+43528545607*ep^8+3394292038
         *ep^7-5523975185*ep^6+880675398*ep^5+95301392*ep^4-30761222*
         ep^3+664804*ep^2+155704*ep+1200,62208000*ep^20-165888000*ep^19
         -233608320*ep^18+892739520*ep^17-169639200*ep^16-979274160*
         ep^15+473841360*ep^14+252763200*ep^13-159373440*ep^12-10364400
         *ep^11+15780240*ep^10-1225440*ep^9-406080*ep^8+51840*ep^7)
         +xi*cf^2*ca^2*G10*rat(18336000*ep^17-57828000*ep^16-73640528*
         ep^15+408230224*ep^14-169254128*ep^13-807326686*ep^12+
         936634213*ep^11+248411925*ep^10-1026717194*ep^9+697720092*ep^8
         -171595463*ep^7-42084195*ep^6+62473692*ep^5-29626648*ep^4+
         5270360*ep^3+612328*ep^2-337288*ep+31824,288000*ep^16-216000*
         ep^15-1423520*ep^14+1302640*ep^13+1391480*ep^12-1303760*ep^11-
         174400*ep^10+278080*ep^9-31160*ep^8-9120*ep^7+1440*ep^6)
         +xi*cf^2*ca^2*G10*G30*rat(-2543616000*ep^20+16276665600*ep^19-
         24821974944*ep^18-56247185648*ep^17+238040823448*ep^16-
         277118966500*ep^15+7946415496*ep^14+288208471304*ep^13-
         330138721717*ep^12+220103857905*ep^11-102954828015*ep^10+
         4804367837*ep^9+37689491645*ep^8-23757431145*ep^7+3536070213*
         ep^6+1548414391*ep^5-584867276*ep^4+17425840*ep^3+15717350*
         ep^2-1699584*ep+1800,41472000*ep^19-224640000*ep^18+368709120*
         ep^17-6662400*ep^16-512238720*ep^15+353329920*ep^14+94296960*
         ep^13-135740160*ep^12+9936000*ep^11+14081280*ep^10-2244480*
         ep^9-368640*ep^8+69120*ep^7)
         +xi*cf^2*ca^2*G10*G20*rat(285552000*ep^22-1728144000*ep^21+
         3824370912*ep^20-5124827928*ep^19+8197134160*ep^18-3560806082*
         ep^17-32579420016*ep^16+67742523882*ep^15-31242224179*ep^14-
         36241956265*ep^13+33898314584*ep^12+14004847236*ep^11-
         25845326174*ep^10+6045433728*ep^9+4930517068*ep^8-3037185850*
         ep^7+264857981*ep^6+218847283*ep^5-58925708*ep^4-1350100*ep^3+
         2071052*ep^2-203024*ep+1200,23328000*ep^21-110808000*ep^20+
         115382880*ep^19+176638320*ep^18-359765640*ep^17+7907760*ep^16+
         281585520*ep^15-107241840*ep^14-62994240*ep^13+37098000*ep^12+
         2154960*ep^11-3689280*ep^10+321480*ep^9+95040*ep^8-12960*ep^7)
         +xi*cf^2*ca^2*G10*G20*G30*rat(-22781952000*ep^24+105792076800*
         ep^23-129641635968*ep^22+118030887456*ep^21-275475288400*ep^20
         -1624660934456*ep^19+7144917401932*ep^18-7000358641344*ep^17-
         6873838340600*ep^16+19042406036547*ep^15-11849947864779*ep^14-
         3824656803644*ep^13+8800238933012*ep^12-3828171566120*ep^11-
         509845306002*ep^10+1041321862892*ep^9-329608960452*ep^8-
         5233903025*ep^7+27044685645*ep^6-6011590624*ep^5+219441440*
         ep^4+86210614*ep^3-10820468*ep^2+267624*ep+9360,1492992000*
         ep^23-4478976000*ep^22-5772487680*ep^21+27773591040*ep^20-
         6933761280*ep^19-45440081280*ep^18+30419642880*ep^17+
         24421052160*ep^16-25053454080*ep^15-1249344000*ep^14+
         6308709120*ep^13-1181894400*ep^12-461583360*ep^11+160145280*
         ep^10-472320*ep^9-4492800*ep^8+414720*ep^7)
         +xi*cf^2*ca^2*G10^2*rat(-13824000*ep^22-57686400*ep^21+
         617644704*ep^20+311059824*ep^19-6915210768*ep^18+7850691968*
         ep^17+15935692398*ep^16-38101864513*ep^15+13796077723*ep^14+
         28927754396*ep^13-26874214524*ep^12-7172276524*ep^11+
         18300927542*ep^10-5258197556*ep^9-3092793694*ep^8+2029624899*
         ep^7-141991293*ep^6-149775880*ep^5+34813396*ep^4+972834*ep^3-
         954684*ep^2+71992*ep+240,15552000*ep^21-19440000*ep^20-
         99982080*ep^19+121629600*ep^18+178118400*ep^17-207238080*ep^16
         -112589760*ep^15+135068160*ep^14+17616960*ep^13-32834880*ep^12
         +1648320*ep^11+2886240*ep^10-375360*ep^9-71040*ep^8+11520*ep^7
         )
         +xi*cf^3*ca*rat(-60*ep^6-110*ep^5+658*ep^4-253*ep^3-912*ep^2+
         861*ep-184,2*ep^5-3*ep^4)
         +xi*cf^3*ca*G30*rat(864*ep^8+1056*ep^7-6064*ep^6-280*ep^5+9038
         *ep^4-4676*ep^3-290*ep^2+528*ep-80,30*ep^7-41*ep^6-8*ep^5+3*
         ep^4)
         +xi*cf^3*ca*G20*rat(22908*ep^11-23952*ep^10-75897*ep^9+38207*
         ep^8+160960*ep^7-87028*ep^6-108791*ep^5+66209*ep^4+17968*ep^3-
         12516*ep^2-12*ep+216,144*ep^10-36*ep^9-252*ep^8-45*ep^7+27*
         ep^6)
         +xi*cf^3*ca*G20*G30*rat(-2680128*ep^15+3382128*ep^14+9254952*
         ep^13-7944060*ep^12-21330538*ep^11+22414780*ep^10+9717909*ep^9
         -18202709*ep^8+3029438*ep^7+3910374*ep^6-1593929*ep^5-100417*
         ep^4+135858*ep^3-15772*ep^2-1082*ep+156,19440*ep^14-21708*
         ep^13-29376*ep^12+25173*ep^11+7398*ep^10-6498*ep^9+441*ep^7-54
         *ep^6)
         +xi*cf^3*ca*G10*rat(-19856*ep^12+68944*ep^11-16824*ep^10-
         184192*ep^9+199469*ep^8+74630*ep^7-215816*ep^6+101294*ep^5-225
         *ep^4-7500*ep^3-652*ep^2+824*ep-96,144*ep^11-252*ep^10-58*ep^9
         +228*ep^8-98*ep^7+12*ep^6)
         +xi*cf^3*ca*G10*G30*rat(3032064*ep^15-10785072*ep^14+790464*
         ep^13+40804872*ep^12-51943056*ep^11-8342595*ep^10+57816680*
         ep^9-38579111*ep^8+4039312*ep^7+4269965*ep^6-839522*ep^5-
         363389*ep^4+70836*ep^3+31374*ep^2-9978*ep+756,25920*ep^14-
         67824*ep^13+23688*ep^12+60888*ep^11-54144*ep^10+8544*ep^9+4392
         *ep^8-1608*ep^7+144*ep^6)
         +xi*cf^3*ca*G10*G20*rat(-153504*ep^15+711672*ep^14-1439328*
         ep^13+2309394*ep^12-3721128*ep^11+3788277*ep^10-403377*ep^9-
         3248756*ep^8+3114814*ep^7-805525*ep^6-412149*ep^5+333168*ep^4-
         74876*ep^3-438*ep^2+2380*ep-240,3888*ep^14-10044*ep^13+2808*
         ep^12+10377*ep^11-8388*ep^10+216*ep^9+1638*ep^8-549*ep^7+54*
         ep^6)
         +xi*cf^3*ca*G10*G20*G30*rat(17141760*ep^17-75866400*ep^16+
         170908368*ep^15-344602080*ep^14+527602344*ep^13-347457098*
         ep^12-205548299*ep^11+505373873*ep^10-294029943*ep^9-3945531*
         ep^8+81736697*ep^7-35084685*ep^6+1866197*ep^5+2592165*ep^4-
         732098*ep^3+51600*ep^2+4350*ep-468,466560*ep^16-1143072*ep^15+
         145152*ep^14+1370520*ep^13-862992*ep^12-191304*ep^11+267120*
         ep^10-41400*ep^9-15408*ep^8+5256*ep^7-432*ep^6)
         +xi*cf^3*ca*G10^2*rat(-5760*ep^14+80472*ep^13-253428*ep^12+
         344274*ep^11-370471*ep^10+502162*ep^9-523467*ep^8+290474*ep^7-
         46715*ep^6-40128*ep^5+31059*ep^4-10800*ep^3+2178*ep^2-246*ep+
         12,3240*ep^13-5778*ep^12+666*ep^11+4512*ep^10-3708*ep^9+1254*
         ep^8-198*ep^7+12*ep^6)
         +xi*cf^4*rat(16*ep^4+32*ep^3-48*ep^2-64*ep+64,ep^3)
         +xi*cf^4*G30*rat(-64*ep^5-144*ep^4+136*ep^3+232*ep^2-192*ep+32
         ,5*ep^4-ep^3)
         +xi*cf^4*G20*rat(-1232*ep^6+1408*ep^5+1344*ep^4-384*ep^3-3440*
         ep^2+3008*ep-704,12*ep^5-3*ep^4)
         +xi*cf^4*G20*G30*rat(1232*ep^6-792*ep^5-1432*ep^4-376*ep^3+
         2872*ep^2-1856*ep+352,15*ep^5-3*ep^4)
         +xi*cf^4*G10*rat(3008*ep^8-8192*ep^7+2000*ep^6+11536*ep^5-8688
         *ep^4-4272*ep^3+6880*ep^2-2592*ep+320,36*ep^7-45*ep^6+17*ep^5-
         2*ep^4)
         +xi*cf^4*G10*G30*rat(-3008*ep^8+6688*ep^7+592*ep^6-9944*ep^5+
         4512*ep^4+4440*ep^3-4576*ep^2+1456*ep-160,45*ep^7-54*ep^6+19*
         ep^5-2*ep^4)
         +xi*cf^4*G10*G20*rat(8832*ep^9-31904*ep^8+62720*ep^7-107056*
         ep^6+147952*ep^5-137936*ep^4+80880*ep^3-28576*ep^2+5536*ep-448
         ,324*ep^8-513*ep^7+288*ep^6-69*ep^5+6*ep^4)
         +xi*cf^4*G10*G20*G30*rat(-8832*ep^9+27488*ep^8-51184*ep^7+
         87232*ep^6-114248*ep^5+97664*ep^4-52184*ep^3+16832*ep^2-2992*
         ep+224,405*ep^8-621*ep^7+333*ep^6-75*ep^5+6*ep^4)
         +xi*[d4AA/na]*G30*rat(9216*ep^14-50688*ep^13+4416*ep^12+49392*
         ep^11-1095040*ep^10+3609788*ep^9-3782316*ep^8+1550304*ep^7+
         91997*ep^6-876916*ep^5+595714*ep^4-34344*ep^3-73585*ep^2+18906
         *ep-1200,69120*ep^13-82944*ep^12-160896*ep^11+107904*ep^10+
         129408*ep^9+5760*ep^8-6912*ep^7)
         +xi*[d4AA/na]*G20*rat(279936000*ep^19+480307968*ep^18+
         489362688*ep^17+11891774976*ep^16-13379425568*ep^15-
         47002254976*ep^14+58012674776*ep^13-3078110584*ep^12-
         20747360708*ep^11+20364682701*ep^10-5153900775*ep^9-6918039477
         *ep^8+3289908293*ep^7+789865015*ep^6-512935237*ep^5-18751527*
         ep^4+29813423*ep^3-1174688*ep^2-590812*ep+46032,373248000*
         ep^19+435456000*ep^18-1728241920*ep^17-1881498240*ep^16+
         1772556480*ep^15+2440951200*ep^14+234563040*ep^13-463475520*
         ep^12-99480960*ep^11+29008800*ep^10+7382880*ep^9-570240*ep^8-
         155520*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(-2123366400*ep^23+28262891520*ep^22-
         82284656640*ep^21+6042167808*ep^20+473584321152*ep^19-
         499140176288*ep^18-850960811792*ep^17-1268315136*ep^16+
         1918044808244*ep^15+1027986239866*ep^14-2148522557006*ep^13-
         544777102312*ep^12+865496076317*ep^11+204856024291*ep^10-
         197803176639*ep^9-46372201357*ep^8+26934373721*ep^7+6499795467
         *ep^6-2263578891*ep^5-517077151*ep^4+98010166*ep^3+24458844*
         ep^2-1769832*ep-505152,5971968000*ep^22+2488320000*ep^21-
         46314270720*ep^20-28027468800*ep^19+109671943680*ep^18+
         99344413440*ep^17-74298453120*ep^16-112285059840*ep^15-
         24001868160*ep^14+16466526720*ep^13+7059139200*ep^12-346187520
         *ep^11-493499520*ep^10-36668160*ep^9+10160640*ep^8+1244160*
         ep^7)
         +xi*[d4AA/na]*G10*rat(-324480*ep^13-2870912*ep^12-9163672*
         ep^11+27450580*ep^10-24296628*ep^9+6064676*ep^8+7488066*ep^7-
         6810809*ep^6+1299343*ep^5+480830*ep^4-178054*ep^3-2591*ep^2+
         5505*ep-414,1728000*ep^14+144000*ep^13-3405120*ep^12-1493760*
         ep^11+541440*ep^10+203520*ep^9-16320*ep^8-5760*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(-114487603200*ep^23+605177349120*
         ep^22-1735706983680*ep^21+5057221182912*ep^20-7119271566976*
         ep^19-24613045226944*ep^18+82557964945824*ep^17-27823247352044
         *ep^16-109546382355420*ep^15+85212868865180*ep^14+
         32578549951380*ep^13-50511771586476*ep^12+5017138108685*ep^11+
         13346756803780*ep^10-4787838527360*ep^9-1496627492402*ep^8+
         895364407734*ep^7+76711614586*ep^6-73079732576*ep^5-2437558142
         *ep^4+2720435177*ep^3+112042278*ep^2-37847588*ep-3073848,
         47775744000*ep^23-27869184000*ep^22-390420725760*ep^21+
         146294415360*ep^20+1101595299840*ep^19-82620241920*ep^18-
         1389142932480*ep^17-303892853760*ep^16+706265533440*ep^15+
         323747159040*ep^14-75259100160*ep^13-59242613760*ep^12-
         1178496000*ep^11+3654650880*ep^10+374630400*ep^9-71331840*ep^8
         -9953280*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(-4558574592*ep^21+80872327872*ep^20-
         817756506864*ep^19+2584155367944*ep^18-1008083017976*ep^17-
         8495297030086*ep^16+15058716783553*ep^15-6507554329712*ep^14-
         5502107959806*ep^13+6755095283568*ep^12-1574841400380*ep^11-
         1322429575617*ep^10+988042098487*ep^9-137368690365*ep^8-
         90544649372*ep^7+34460204403*ep^6+400229759*ep^5-1826565161*
         ep^4+175088323*ep^3+28669322*ep^2-4159612*ep+25512,6718464000*
         ep^22-14556672000*ep^21-37080322560*ep^20+88863194880*ep^19+
         46245375360*ep^18-143278269120*ep^17-23938908480*ep^16+
         88124345280*ep^15+9392863680*ep^14-21351418560*ep^13-
         1417901760*ep^12+2307009600*ep^11+81984960*ep^10-110056320*
         ep^9-1555200*ep^8+1866240*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(95551488000*ep^25-693519667200*
         ep^24+2593260997632*ep^23-1463246159616*ep^22-20171604641472*
         ep^21+44754694094016*ep^20+20641797089600*ep^19-
         132336635405728*ep^18+60416575438476*ep^17+110663182815256*
         ep^16-88313537935848*ep^15-27220199799280*ep^14+44068926855696
         *ep^13-8139493480629*ep^12-7410316556545*ep^11+4823230231132*
         ep^10-591596565158*ep^9-537812007260*ep^8+218325611184*ep^7-
         2690960042*ep^6-11406854306*ep^5+1473145393*ep^4+164415977*
         ep^3-46016466*ep^2-111236*ep+650424,429981696000*ep^24-
         394149888000*ep^23-3430178979840*ep^22+2487911915520*ep^21+
         9475474452480*ep^20-4048368076800*ep^19-12254425666560*ep^18+
         1432393113600*ep^17+7268068362240*ep^16+794927831040*ep^15-
         1648573378560*ep^14-307406223360*ep^13+167121377280*ep^12+
         36427345920*ep^11-7592279040*ep^10-1765877760*ep^9+124416000*
         ep^8+29859840*ep^7)
         +xi*[d4AA/na]*G10^2*rat(-7365427200*ep^23+4026931200*ep^22+
         76889295360*ep^21-200019567744*ep^20+85393541088*ep^19+
         1176206117808*ep^18-1695666567904*ep^17-1519635691212*ep^16+
         2280937404406*ep^15+296852952884*ep^14-931361623920*ep^13+
         224957189985*ep^12+76094599477*ep^11-110755619624*ep^10+
         38893970554*ep^9+16826176036*ep^8-10211757050*ep^7-817822110*
         ep^6+935052642*ep^5-13462033*ep^4-36094721*ep^3+1849842*ep^2+
         487268*ep-31032,5971968000*ep^23+3483648000*ep^22-42415902720*
         ep^21-29069521920*ep^20+87999528960*ep^19+75771959040*ep^18-
         56542417920*ep^17-64919278080*ep^16+3566476800*ep^15+
         16390379520*ep^14+1688716800*ep^13-1736455680*ep^12-283553280*
         ep^11+80605440*ep^10+15459840*ep^9-1336320*ep^8-276480*ep^7)
         +xi*nf*[d4FA/na]*G30*rat(256*ep^8-1408*ep^7+3172*ep^6-3752*
         ep^5+2577*ep^4-1097*ep^3+293*ep^2-43*ep+2,720*ep^10-1584*ep^9-
         92*ep^8+1216*ep^7+132*ep^6-72*ep^5)
         +xi*nf*[d4FA/na]*G20*rat(468*ep^9-1536*ep^8+1113*ep^7+749*ep^6
         -822*ep^5-228*ep^4+303*ep^3-57*ep^2+18*ep-8,648*ep^12-324*
         ep^11-1962*ep^10-135*ep^9+1692*ep^8+999*ep^7+162*ep^6)
         +xi*nf*[d4FA/na]*G20*G30*rat(-2011008*ep^17+21301728*ep^16-
         55654368*ep^15+133292388*ep^14-300280272*ep^13+108397113*ep^12
         +624774442*ep^11-738105207*ep^10-56980751*ep^9+501849589*ep^8-
         248490095*ep^7-26188955*ep^6+59701935*ep^5-18501194*ep^4+
         774441*ep^3+737394*ep^2-160884*ep+10584,4665600*ep^19-2099520*
         ep^18-32685120*ep^17+14813280*ep^16+75210480*ep^15-24087780*
         ep^14-74954700*ep^13+12279600*ep^12+30828600*ep^11-2982420*
         ep^10-4872780*ep^9+560520*ep^8+252720*ep^7-38880*ep^6)
         +xi*nf*[d4FA/na]*G10*G30*rat(-19036800*ep^17+25218972*ep^16+
         31921236*ep^15-128353689*ep^14+686595192*ep^13-1031277644*
         ep^12-152089083*ep^11+1088697155*ep^10-398114202*ep^9-
         212584154*ep^8+60061073*ep^7+51232292*ep^6+11606428*ep^5-
         26870668*ep^4+6874924*ep^3+582792*ep^2-406768*ep+38944,9331200
         *ep^18+9797760*ep^17-50673600*ep^16-46383840*ep^15+80845200*
         ep^14+73092240*ep^13-40271040*ep^12-35847360*ep^11+7886160*
         ep^10+5864400*ep^9-948960*ep^8-302400*ep^7+51840*ep^6)
         +xi*nf*[d4FA/na]*G10*G20*rat(91296*ep^16+1920384*ep^15+1548144
         *ep^14-63912390*ep^13+117983153*ep^12+29538126*ep^11-156146456
         *ep^10+45183864*ep^9+56193494*ep^8-26686040*ep^7-6303500*ep^6+
         3472982*ep^5+1182865*ep^4-636214*ep^3+17724*ep^2+22648*ep-2560
         ,1399680*ep^18+1469664*ep^17-7601040*ep^16-6957576*ep^15+
         12126780*ep^14+10963836*ep^13-6040656*ep^12-5377104*ep^11+
         1182924*ep^10+879660*ep^9-142344*ep^8-45360*ep^7+7776*ep^6)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(104820480*ep^18-206917416*
         ep^17-508901724*ep^16+2104852554*ep^15-4738626129*ep^14+
         7292174296*ep^13-1662340164*ep^12-10330862251*ep^11+
         10997295591*ep^10-373741442*ep^9-4754496862*ep^8+2117554775*
         ep^7+240343840*ep^6-340030180*ep^5+47416792*ep^4+8905632*ep^3-
         597232*ep^2-667328*ep+90048,55987200*ep^19-25194240*ep^18-
         392221440*ep^17+177759360*ep^16+902525760*ep^15-289053360*
         ep^14-899456400*ep^13+147355200*ep^12+369943200*ep^11-35789040
         *ep^10-58473360*ep^9+6726240*ep^8+3032640*ep^7-466560*ep^6)
         +xi*nf*[d4FA/na]*G10^2*rat(-19224*ep^13+31428*ep^12-8646*ep^11
         +44799*ep^10-91197*ep^9+15836*ep^8+51022*ep^7-16243*ep^6-15825
         *ep^5+9294*ep^4-1434*ep^3+382*ep^2-232*ep+40,25920*ep^15-864*
         ep^14-96624*ep^13-34248*ep^12+100920*ep^11+68832*ep^10-6816*
         ep^9-11112*ep^8-360*ep^7+432*ep^6)
         +xi*tf*nf*ca^3*G30*rat(-320*ep^8+1370*ep^7-2153*ep^6+580*ep^5+
         1797*ep^4-1808*ep^3+557*ep^2-43*ep+2,8640*ep^10-19008*ep^9-
         1104*ep^8+14592*ep^7+1584*ep^6-864*ep^5)
         +xi*tf*nf*ca^3*G20*rat(5076*ep^11-10386*ep^10-1884*ep^9+17226*
         ep^8-8317*ep^7-3500*ep^6+711*ep^5+2196*ep^4-786*ep^3+6*ep^2-38
         *ep+20,31104*ep^13-23328*ep^12-90288*ep^11+17064*ep^10+82836*
         ep^9+27648*ep^8-4212*ep^7-1944*ep^6)
         +xi*tf*nf*ca^3*G20*G30*rat(674334720*ep^21-2152174848*ep^20-
         3361049472*ep^19+22617104160*ep^18-30277799520*ep^17-
         7239823584*ep^16+64988350440*ep^15-85288971826*ep^14+
         55500370370*ep^13-4619981873*ep^12-33822603434*ep^11+
         38137203216*ep^10-16862412324*ep^9-1667647580*ep^8+5384284666*
         ep^7-2357598634*ep^6+297823358*ep^5+92664225*ep^4-41079780*
         ep^3+6241704*ep^2-397584*ep+6480,447897600*ep^22-761425920*
         ep^21-2773854720*ep^20+5293900800*ep^19+4658169600*ep^18-
         10982165760*ep^17-2500066080*ep^16+9595298880*ep^15-312919200*
         ep^14-3691033920*ep^13+629989920*ep^12+566965440*ep^11-
         159948000*ep^10-20606400*ep^9+10730880*ep^8-933120*ep^7)
         +xi*tf*nf*ca^3*G10*G30*rat(-693521280*ep^18+1219141188*ep^17+
         3548822436*ep^16-8448414795*ep^15-4854904026*ep^14+24770185151
         *ep^13-16413363116*ep^12-8462815193*ep^11+13357368362*ep^10-
         3536821633*ep^9-419073262*ep^8-172183824*ep^7-287095436*ep^6+
         631043186*ep^5-255605162*ep^4-6194048*ep^3+26029420*ep^2-
         5927552*ep+426544,223948800*ep^19+11197440*ep^18-1451312640*
         ep^17+102954240*ep^16+3053496960*ep^15-186071040*ep^14-
         2720718720*ep^13+106168320*ep^12+1049604480*ep^11-48522240*
         ep^10-163520640*ep^9+15517440*ep^8+8501760*ep^7-1244160*ep^6)
         +xi*tf*nf*ca^3*G10*G20*rat(26127360*ep^20-417795840*ep^19+
         480700368*ep^18+2079663120*ep^17-3339781092*ep^16-3093681936*
         ep^15+8127088484*ep^14-1221479825*ep^13-6669876902*ep^12+
         4287375308*ep^11+1245485168*ep^10-2156267086*ep^9+586318200*
         ep^8+189696388*ep^7-151392844*ep^6+31661671*ep^5+826066*ep^4-
         1672520*ep^3+359464*ep^2-37520*ep+1728,100776960*ep^21-
         28553472*ep^20-654770304*ep^19+264026304*ep^18+1358630496*
         ep^17-541756512*ep^16-1196412768*ep^15+455883552*ep^14+
         456396768*ep^13-179275680*ep^12-66305952*ep^11+31510944*ep^10+
         1498176*ep^9-1835136*ep^8+186624*ep^7)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(-4752380160*ep^21+21867117048*
         ep^20-1086505812*ep^19-217328769522*ep^18+673503696297*ep^17-
         927185495883*ep^16+433136817145*ep^15+479999205731*ep^14-
         830740397413*ep^13+407542650121*ep^12+69794899957*ep^11-
         161358374201*ep^10+65890641582*ep^9-11400907450*ep^8+
         4368138934*ep^7-2868268948*ep^6+474615962*ep^5+237337424*ep^4-
         119196844*ep^3+20864720*ep^2-1520688*ep+25920,4031078400*ep^22
         -7188756480*ep^21-24477603840*ep^20+49847270400*ep^19+
         38503641600*ep^18-103188090240*ep^17-15351120000*ep^16+
         90020108160*ep^15-9097142400*ep^14-34554833280*ep^13+
         8104302720*ep^12+5238794880*ep^11-1830729600*ep^10-163296000*
         ep^9+117573120*ep^8-11197440*ep^7)
         +xi*tf*nf*ca^3*G10^2*rat(256284*ep^15+716904*ep^14-2009601*
         ep^13-1299399*ep^12+3699663*ep^11+658629*ep^10-3024607*ep^9+
         204983*ep^8+1292893*ep^7-582197*ep^6+73212*ep^5-16836*ep^4+
         12076*ep^3-3380*ep^2+752*ep-112,1866240*ep^17+3048192*ep^16-
         8304768*ep^15-14019264*ep^14+7794432*ep^13+18710208*ep^12+
         2924928*ep^11-4921920*ep^10-1032192*ep^9+521280*ep^8+69120*
         ep^7-20736*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(80*ep^7-302*ep^6+381*ep^5-63*ep^4-
         265*ep^3+229*ep^2-64*ep+4,360*ep^9-792*ep^8-46*ep^7+608*ep^6+
         66*ep^5-36*ep^4)
         +xi*tf*nf*cf*ca^2*G20*rat(-16*ep^12+216*ep^11-608*ep^10-550*
         ep^9+4673*ep^8-7146*ep^7+4062*ep^6-74*ep^5-1049*ep^4+884*ep^3-
         558*ep^2+190*ep-24,96*ep^12-72*ep^11-300*ep^10+90*ep^9+285*
         ep^8+36*ep^7-27*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(248832*ep^20-5614272*ep^19+
         10308816*ep^18+28044720*ep^17-84159720*ep^16+26815506*ep^15+
         102875168*ep^14-123890082*ep^13+54101216*ep^12-1920931*ep^11-
         30907109*ep^10+44257213*ep^9-22486173*ep^8-3640755*ep^7+
         8639583*ep^6-3281327*ep^5+176501*ep^4+200552*ep^3-59378*ep^2+
         6816*ep-296,466560*ep^20-93312*ep^19-3029400*ep^18+970380*
         ep^17+6307830*ep^16-1978011*ep^15-5571252*ep^14+1638225*ep^13+
         2131380*ep^12-647757*ep^11-315396*ep^10+117495*ep^9+9630*ep^8-
         7020*ep^7+648*ep^6)
         +xi*tf*nf*cf*ca^2*G10*rat(96*ep^14-240*ep^13-880*ep^12+2088*
         ep^11+2330*ep^10-9023*ep^9+6203*ep^8+1773*ep^7-1849*ep^6-2152*
         ep^5+1670*ep^4+694*ep^3-1042*ep^2+380*ep-48,72*ep^14+36*ep^13-
         398*ep^12-129*ep^11+625*ep^10+177*ep^9-299*ep^8-48*ep^7+36*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(-1327104*ep^19+5425920*ep^18+
         2493600*ep^17-33049884*ep^16+31008348*ep^15+48484033*ep^14-
         105510730*ep^13+42355778*ep^12+48002868*ep^11-55241340*ep^10+
         16839198*ep^9+3375312*ep^8-5250860*ep^7+3835543*ep^6-1969328*
         ep^5+402958*ep^4+106168*ep^3-75456*ep^2+15520*ep-1184,311040*
         ep^19+15552*ep^18-2015712*ep^17+142992*ep^16+4240968*ep^15-
         258432*ep^14-3778776*ep^13+147456*ep^12+1457784*ep^11-67392*
         ep^10-227112*ep^9+21552*ep^8+11808*ep^7-1728*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(3456*ep^18-190944*ep^17+1154352*
         ep^16-628656*ep^15-8335200*ep^14+18186076*ep^13-4870768*ep^12-
         20992285*ep^11+20641106*ep^10+1030249*ep^9-10057486*ep^8+
         3628539*ep^7+1591298*ep^6-1470865*ep^5+321350*ep^4+38142*ep^3-
         30220*ep^2+5184*ep-288,46656*ep^18-34992*ep^17-280584*ep^16+
         248508*ep^15+475614*ep^14-439632*ep^13-285318*ep^12+285588*
         ep^11+39978*ep^10-63576*ep^9+4302*ep^8+4104*ep^7-648*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(-5142528*ep^20+43082496*
         ep^19-92331936*ep^18-96281700*ep^17+699565728*ep^16-1115049765
         *ep^15+555540857*ep^14+481680844*ep^13-810965694*ep^12+
         368618224*ep^11+40242894*ep^10-102947374*ep^9+45304988*ep^8-
         18016315*ep^7+9941673*ep^6-3479778*ep^5+221890*ep^4+262040*
         ep^3-100848*ep^2+16768*ep-1184,2799360*ep^20-793152*ep^19-
         18188064*ep^18+7334064*ep^17+37739736*ep^16-15048792*ep^15-
         33233688*ep^14+12663432*ep^13+12677688*ep^12-4979880*ep^11-
         1841832*ep^10+875304*ep^9+41616*ep^8-50976*ep^7+5184*ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(1920*ep^14-11264*ep^13+16560*ep^12
         +34076*ep^11-161084*ep^10+251715*ep^9-177777*ep^8+8999*ep^7+
         78519*ep^6-51605*ep^5+4709*ep^4+9045*ep^3-4695*ep^2+954*ep-72,
         2160*ep^14-72*ep^13-12372*ep^12+2570*ep^11+20018*ep^10-4948*
         ep^9-10552*ep^8+3698*ep^7+1250*ep^6-672*ep^5+72*ep^4)
         +xi*tf*nf*cf^2*ca*G20*rat(288*ep^10-3056*ep^9+11032*ep^8-16516
         *ep^7+6128*ep^6+10612*ep^5-13764*ep^4+7064*ep^3-2356*ep^2+600*
         ep-32,96*ep^10-168*ep^9-132*ep^8+222*ep^7+63*ep^6-27*ep^5)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-124416*ep^14+1375488*ep^13-
         5383296*ep^12+9637440*ep^11-7232960*ep^10-971568*ep^9+5583360*
         ep^8-3992260*ep^7+1309152*ep^6-169608*ep^5-81760*ep^4+79932*
         ep^3-29184*ep^2+4480*ep-192,38880*ep^14-101736*ep^13+6372*
         ep^12+138474*ep^11-60723*ep^10-35190*ep^9+19494*ep^8+882*ep^7-
         1431*ep^6+162*ep^5)
         +xi*tf*nf*cf^2*ca*G10*rat(-1568*ep^11+5984*ep^10-3296*ep^9-
         15992*ep^8+31306*ep^7-21528*ep^6+6188*ep^5-4912*ep^4+6858*ep^3
         -3792*ep^2+784*ep-32,72*ep^11-180*ep^10-2*ep^9+237*ep^8-82*
         ep^7-51*ep^6+18*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(294912*ep^14-1204032*ep^13+
         1353696*ep^12+727776*ep^11-2764784*ep^10+2210316*ep^9-820338*
         ep^8+591020*ep^7-695340*ep^6+368712*ep^5-40966*ep^4-35688*ep^3
         +15060*ep^2-2168*ep+96,12960*ep^14-33912*ep^13+2124*ep^12+
         46158*ep^11-20241*ep^10-11730*ep^9+6498*ep^8+294*ep^7-477*ep^6
         +54*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(-10752*ep^14+108800*ep^13-410112
         *ep^12+700192*ep^11-439136*ep^10-200360*ep^9+356264*ep^8-26960
         *ep^7-88672*ep^6-58888*ep^5+117736*ep^4-60672*ep^3+13840*ep^2-
         1312*ep+32,2592*ep^14-5400*ep^13-4068*ep^12+11958*ep^11+99*
         ep^10-7338*ep^9+2070*ep^8+942*ep^7-477*ep^6+54*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(718848*ep^16-6111936*ep^15+
         20101152*ep^14-31045920*ep^13+19057680*ep^12+4882420*ep^11-
         11027966*ep^10+2379936*ep^9+189806*ep^8+2989784*ep^7-3134406*
         ep^6+1070168*ep^5-9142*ep^4-84540*ep^3+21628*ep^2-2216*ep+96,
         116640*ep^16-227448*ep^15-223236*ep^14+529902*ep^13+88407*
         ep^12-365490*ep^11+48825*ep^10+76824*ep^9-22023*ep^8-3258*ep^7
         +1755*ep^6-162*ep^5)
         +xi*tf*nf*cf^2*ca*G10^2*rat(-96*ep^8+560*ep^7-1288*ep^6+1428*
         ep^5-648*ep^4-144*ep^3+288*ep^2-116*ep+16,27*ep^8+18*ep^7-30*
         ep^6-8*ep^5+11*ep^4-2*ep^3)
         +xi*tf*nf*cf^3*G20*rat(-256*ep^6+768*ep^5-704*ep^4-704*ep^3+
         2496*ep^2-2368*ep+768,48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +xi*tf*nf*cf^3*G20*G30*rat(256*ep^6-640*ep^5+448*ep^4+800*ep^3
         -2048*ep^2+1568*ep-384,60*ep^6-72*ep^5-33*ep^4+9*ep^3)
         +xi*tf*nf*cf^3*G10*rat(512*ep^5-2048*ep^4+3200*ep^3-2432*ep^2+
         896*ep-128,18*ep^5-45*ep^4+31*ep^3-6*ep^2)
         +xi*tf*nf*cf^3*G10*G30*rat(-2048*ep^6+7680*ep^5-11520*ep^4+
         8832*ep^3-3648*ep^2+768*ep-64,90*ep^6-243*ep^5+200*ep^4-61*
         ep^3+6*ep^2)
         +xi*tf*nf*cf^3*G10*G20*rat(2048*ep^8-12288*ep^7+25600*ep^6-
         14848*ep^5-23936*ep^4+47744*ep^3-34432*ep^2+11648*ep-1536,432*
         ep^8-972*ep^7+420*ep^6+177*ep^5-129*ep^4+18*ep^3)
         +xi*tf*nf*cf^3*G10*G20*G30*rat(-2048*ep^8+11264*ep^7-20480*
         ep^6+7168*ep^5+23680*ep^4-36032*ep^3+22272*ep^2-6592*ep+768,
         540*ep^8-1188*ep^7+471*ep^6+234*ep^5-147*ep^4+18*ep^3)
         +xi*tf^2*nf^2*ca^2*G30*rat(-8*ep^4+28*ep^3-36*ep^2+20*ep-4,180
         *ep^7-396*ep^6-23*ep^5+304*ep^4+33*ep^3-18*ep^2)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(672*ep^10-1296*ep^9-2872*ep^8+
         9940*ep^7-8732*ep^6+380*ep^5+3352*ep^4-1732*ep^3+356*ep^2-92*
         ep+24,2880*ep^12-7056*ep^11-3824*ep^10+15144*ep^9+2476*ep^8-
         10005*ep^7-2441*ep^6+1251*ep^5+189*ep^4-54*ep^3)
         +xi*tf^2*nf^2*cf*ca*G20*rat(-32*ep^7+144*ep^6-112*ep^5-400*
         ep^4+960*ep^3-848*ep^2+336*ep-48,96*ep^8-168*ep^7-132*ep^6+222
         *ep^5+63*ep^4-27*ep^3)
         +xi*tf^2*nf^2*cf*ca*G20*G30*rat(1536*ep^9-7168*ep^8+8192*ep^7+
         6208*ep^6-18976*ep^5+12880*ep^4-2272*ep^3-448*ep^2+48,1440*
         ep^10-2328*ep^9-2412*ep^8+3234*ep^7+1521*ep^6-501*ep^5-117*
         ep^4+27*ep^3)
         +xi*tf^2*nf^2*cf^2*G20*rat(256*ep^4-1024*ep^3+1536*ep^2-1024*
         ep+256,48*ep^5-60*ep^4-24*ep^3+9*ep^2)
         +xi*tf^2*nf^2*cf^2*G20*G30*rat(-256*ep^4+896*ep^3-1152*ep^2+
         640*ep-128,60*ep^5-72*ep^4-33*ep^3+9*ep^2)
         +xi^2*tf^-1*[d4FA/na]*ca*G30*rat(13824*ep^14-78336*ep^13+
         339264*ep^12-953600*ep^11+1237992*ep^10-215824*ep^9-1033946*
         ep^8+788544*ep^7+142027*ep^6-308804*ep^5+56026*ep^4+27340*ep^3
         -7687*ep^2-576*ep+204,23040*ep^13-27648*ep^12-53632*ep^11+
         35968*ep^10+43136*ep^9+1920*ep^8-2304*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*rat(373248000*ep^19-1560764160*
         ep^18+216047808*ep^17+7347244896*ep^16-10276865728*ep^15-
         4174307200*ep^14+15463725124*ep^13-2031755590*ep^12-9507154772
         *ep^11+2377307611*ep^10+3202872309*ep^9-984178357*ep^8-
         606049813*ep^7+218616247*ep^6+56410307*ep^5-22913461*ep^4-
         2380127*ep^3+1038662*ep^2+43212*ep-17928,124416000*ep^19+
         145152000*ep^18-576080640*ep^17-627166080*ep^16+590852160*
         ep^15+813650400*ep^14+78187680*ep^13-154491840*ep^12-33160320*
         ep^11+9669600*ep^10+2460960*ep^9-190080*ep^8-51840*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*G30*rat(-42998169600*ep^24+
         497673953280*ep^23-1426241049600*ep^22-635570078208*ep^21+
         8379148644672*ep^20-9237044438240*ep^19-7310681444728*ep^18+
         17070636918636*ep^17-2671756160966*ep^16-9078516286829*ep^15+
         3868780688064*ep^14+1570594003676*ep^13-989054138313*ep^12+
         31906987305*ep^11-5053547526*ep^10+1766000219*ep^9+10670564898
         *ep^8+264010552*ep^7-1419563138*ep^6-102134655*ep^5+122908037*
         ep^4+8219832*ep^3-8157672*ep^2-118768*ep+222672,5971968000*
         ep^23-1492992000*ep^22-47973150720*ep^21+2848711680*ep^20+
         128356922880*ep^19+26229784320*ep^18-140528062080*ep^17-
         62752757760*ep^16+50854838400*ep^15+32467772160*ep^14-
         3918545280*ep^13-5052280320*ep^12-262707840*ep^11+292331520*
         ep^10+34606080*ep^9-5529600*ep^8-829440*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*rat(-224000*ep^13+1416000*ep^12-
         3987776*ep^11+5771472*ep^10-2065088*ep^9-2175264*ep^8+1493596*
         ep^7+268762*ep^6-388299*ep^5+49705*ep^4+25722*ep^3-5552*ep^2-
         571*ep+141,384000*ep^14-32000*ep^13-719360*ep^12-230720*ep^11+
         108160*ep^10+33280*ep^9-3200*ep^8-960*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G30*rat(-688127616000*ep^24+
         3722408121600*ep^23-2088202075200*ep^22-18757597333008*ep^21+
         27713917361000*ep^20+20368847596212*ep^19-44318768354798*ep^18
         -16458066492072*ep^17+30930475867902*ep^16+26504280697936*
         ep^15-24057305419252*ep^14-18348686915464*ep^13+14084727949133
         *ep^12+6280220622180*ep^11-5073901798606*ep^10-859052979376*
         ep^9+872776441544*ep^8+71410463584*ep^7-84350948640*ep^6-
         4555985328*ep^5+4728455005*ep^4+227890488*ep^3-147084504*ep^2-
         5206752*ep+1942416,23887872000*ep^24-29859840000*ep^23-
         185920634880*ep^22+203287449600*ep^21+502032844800*ep^20-
         408508554240*ep^19-667031385600*ep^18+311101217280*ep^17+
         454430384640*ep^16-73548264960*ep^15-145545269760*ep^14-
         4534940160*ep^13+19158289920*ep^12+2220157440*ep^11-1030901760
         *ep^10-160542720*ep^9+18800640*ep^8+3317760*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*rat(1119744000*ep^23+
         35095530240*ep^22-251267020992*ep^21+265571461248*ep^20+
         1271975343992*ep^19-2880552831428*ep^18-241412375190*ep^17+
         4702005991557*ep^16-1847911222803*ep^15-3349055628092*ep^14+
         1914140176798*ep^13+1504447661950*ep^12-959060590946*ep^11-
         564889063804*ep^10+411154327818*ep^9+86561942105*ep^8-
         97240855467*ep^7+3936479956*ep^6+8502557270*ep^5-1045831508*
         ep^4-299057376*ep^3+43276128*ep^2+4214496*ep-562752,4478976000
         *ep^23-6718464000*ep^22-33180503040*ep^21+46411522560*ep^20+
         82528277760*ep^19-97227423360*ep^18-100761528960*ep^17+
         83521860480*ep^16+64325232000*ep^15-29871607680*ep^14-
         19821836160*ep^13+4105157760*ep^12+2565889920*ep^11-225192960*
         ep^10-136995840*ep^9+4147200*ep^8+2488320*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(472979865600*ep^25-
         3553374458880*ep^24+8630031479040*ep^23+1476507273408*ep^22-
         48049366908624*ep^21+88084795474504*ep^20-14851645617276*ep^19
         -142047813108550*ep^18+153337698861888*ep^17+27212355102018*
         ep^16-127818282952960*ep^15+41219249505568*ep^14+
         40905075322042*ep^13-25153445774735*ep^12-5280678703134*ep^11+
         6180146377636*ep^10-117938578334*ep^9-691785428738*ep^8+
         63508521962*ep^7+36992274954*ep^6-1939648500*ep^5-1288828201*
         ep^4-81289032*ep^3+26384184*ep^2+3311328*ep+86832,71663616000*
         ep^24-89579520000*ep^23-557761904640*ep^22+609862348800*ep^21+
         1506098534400*ep^20-1225525662720*ep^19-2001094156800*ep^18+
         933303651840*ep^17+1363291153920*ep^16-220644794880*ep^15-
         436635809280*ep^14-13604820480*ep^13+57474869760*ep^12+
         6660472320*ep^11-3092705280*ep^10-481628160*ep^9+56401920*ep^8
         +9953280*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10^2*rat(-6071500800*ep^22+
         9817735680*ep^21+21164830848*ep^20-45116990112*ep^19+
         47555920920*ep^18+10764372072*ep^17-171946939922*ep^16+
         75818942622*ep^15+159698940848*ep^14-88702850723*ep^13-
         67341012139*ep^12+37237005035*ep^11+17062789922*ep^10-
         8130013574*ep^9-3000249320*ep^8+1072834112*ep^7+375248652*ep^6
         -87269411*ep^5-29545035*ep^4+3492263*ep^3+1259538*ep^2-38124*
         ep-19352,497664000*ep^22+414720000*ep^21-3430978560*ep^20-
         3280204800*ep^19+6513242880*ep^18+7942640640*ep^17-2726208000*
         ep^16-6091491840*ep^15-1225666560*ep^14+1059448320*ep^13+
         405588480*ep^12-43307520*ep^11-34456320*ep^10-1896960*ep^9+
         814080*ep^8+92160*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-576*ep^10+3168*ep^9-7528*
         ep^8+10696*ep^7-9894*ep^6+4044*ep^5+2719*ep^4-4104*ep^3+1922*
         ep^2-396*ep+29,240*ep^9-328*ep^8-64*ep^7+24*ep^6)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*rat(-3888000*ep^17+23652000*ep^16
         -80488800*ep^15+96131376*ep^14+72146648*ep^13-193080262*ep^12+
         82240782*ep^11+9130572*ep^10-28137308*ep^9+30439162*ep^8-
         10137479*ep^7-5717429*ep^6+3843213*ep^5+8481*ep^4-339931*ep^3+
         35453*ep^2+8619*ep-1209,1296000*ep^16+1296000*ep^15-2544840*
         ep^14-3516840*ep^13-469530*ep^12+710100*ep^11+175770*ep^10-
         45360*ep^9-12870*ep^8+900*ep^7+270*ep^6)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*G30*rat(265420800*ep^19-
         2614947840*ep^18+3768744960*ep^17+3465553152*ep^16-7194937536*
         ep^15-1186623648*ep^14+3201690288*ep^13+1224826724*ep^12-
         1137302740*ep^11-270075645*ep^10+204062830*ep^9-19478704*ep^8+
         2856258*ep^7+3375204*ep^6-1266884*ep^5-299712*ep^4+74558*ep^3+
         3469*ep^2-1254*ep+280,41472000*ep^18+51840000*ep^17-71066880*
         ep^16-132897600*ep^15-43159680*ep^14+18966960*ep^13+11305440*
         ep^12-45360*ep^11-774720*ep^10-74160*ep^9+15840*ep^8+2160*ep^7
         )
         +xi^2*tf^-1*[d4FA/na]*cf*G10*rat(-1280000*ep^15+4832000*ep^14-
         5252800*ep^13-1092544*ep^12+6517040*ep^11-6946768*ep^10+
         5072856*ep^9-1164056*ep^8-1741460*ep^7+1407544*ep^6-219461*
         ep^5-118412*ep^4+43502*ep^3-444*ep^2-1413*ep+144,96000*ep^15+
         64000*ep^14-209840*ep^13-190560*ep^12+28740*ep^11+43020*ep^10-
         1320*ep^9-2920*ep^8+20*ep^7+60*ep^6)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G30*rat(6677452800*ep^19-
         21933204480*ep^18+1565661312*ep^17+36173418240*ep^16+
         4388631728*ep^15-32752257176*ep^14-24149703836*ep^13+
         36867751438*ep^12+7535910502*ep^11-16064847140*ep^10+268235370
         *ep^9+3002223119*ep^8-250831558*ep^7-287859247*ep^6+26348960*
         ep^5+14093483*ep^4-676172*ep^3-345357*ep^2-5106*ep+3120,
         165888000*ep^19+41472000*ep^18-491627520*ep^17-247322880*ep^16
         +358951680*ep^15+248506560*ep^14-30646080*ep^13-45403200*ep^12
         -2917440*ep^11+2802240*ep^10+360000*ep^9-54720*ep^8-8640*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*rat(93312000*ep^19-650592000*
         ep^18+1576765440*ep^17-569232576*ep^16-2704675392*ep^15+
         3101070272*ep^14-608261572*ep^13-12502792*ep^12-367752313*
         ep^11-391326991*ep^10+610215866*ep^9-23045516*ep^8-171523106*
         ep^7+38205358*ep^6+14932816*ep^5-4421156*ep^4-429869*ep^3+
         137961*ep^2+4290*ep-720,31104000*ep^18-92180160*ep^16-23328000
         *ep^15+73135440*ep^14+28311120*ep^13-12823920*ep^12-5307120*
         ep^11+779760*ep^10+330480*ep^9-15120*ep^8-6480*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-1990656000*ep^20+
         8754739200*ep^19-14508426240*ep^18+3652039296*ep^17+
         38390841600*ep^16-62396869904*ep^15+7875369608*ep^14+
         46709649716*ep^13-24480179674*ep^12-12670598722*ep^11+
         11789667992*ep^10+301131462*ep^9-2131553597*ep^8+288616366*
         ep^7+137648917*ep^6-18562076*ep^5-5547089*ep^4+126920*ep^3+
         153843*ep^2+9342*ep-960,497664000*ep^19+124416000*ep^18-
         1474882560*ep^17-741968640*ep^16+1076855040*ep^15+745519680*
         ep^14-91938240*ep^13-136209600*ep^12-8752320*ep^11+8406720*
         ep^10+1080000*ep^9-164160*ep^8-25920*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10^2*rat(53913600*ep^17-74741760*
         ep^16-84141696*ep^15+133115328*ep^14-53777968*ep^13+59026968*
         ep^12+15705468*ep^11-106327516*ep^10+32738539*ep^9+33591444*
         ep^8-14671978*ep^7-3743567*ep^6+2025751*ep^5+198398*ep^4-
         105024*ep^3-7355*ep^2+1308*ep+60,3456000*ep^17-1728000*ep^16-
         8082240*ep^15+477120*ep^14+5099760*ep^13+1471680*ep^12-467280*
         ep^11-227520*ep^10-6960*ep^9+6720*ep^8+720*ep^7)
         +xi^2*ca^4*G30*rat(17280*ep^14-94080*ep^13-1911264*ep^12+
         8806272*ep^11-11176772*ep^10-1736904*ep^9+13023591*ep^8-
         6610885*ep^7-2393041*ep^6+2614809*ep^5-484961*ep^4-57037*ep^3+
         13491*ep^2+1839*ep-270,829440*ep^13-995328*ep^12-1930752*ep^11
         +1294848*ep^10+1552896*ep^9+69120*ep^8-82944*ep^7)
         +xi^2*ca^4*G20*rat(419904000*ep^19+1023624000*ep^18-2388740400
         *ep^17-6902405448*ep^16+3914886060*ep^15+14558383038*ep^14+
         574347810*ep^13-10586654789*ep^12-10183969200*ep^11+9106009431
         *ep^10+5611343430*ep^9-4828152776*ep^8-327704143*ep^7+
         843225581*ep^6-105271578*ep^5-48548697*ep^4+11625513*ep^3+
         395180*ep^2-321332*ep+27840,4478976000*ep^19+5225472000*ep^18-
         20738903040*ep^17-22577978880*ep^16+21270677760*ep^15+
         29291414400*ep^14+2814756480*ep^13-5561706240*ep^12-1193771520
         *ep^11+348105600*ep^10+88594560*ep^9-6842880*ep^8-1866240*ep^7
         )
         +xi^2*ca^4*G20*G30*rat(1068982272000*ep^25-25246892851200*
         ep^24+95647501209600*ep^23-2099629710336*ep^22-524356840428288
         *ep^21+717017264506560*ep^20+399134600939728*ep^19-
         1362820353652464*ep^18+432351329391112*ep^17+804814974899240*
         ep^16-583598319843123*ep^15-121251898995650*ep^14+
         225020021034766*ep^13-33528614073963*ep^12-37110138610183*
         ep^11+13935074382610*ep^10+2497935711561*ep^9-1982507735410*
         ep^8+12318698778*ep^7+137453963196*ep^6-9554713023*ep^5-
         4664512671*ep^4+464203200*ep^3+43647144*ep^2-7530128*ep+868944
         ,1719926784000*ep^24-859963392000*ep^23-13708771983360*ep^22+
         4274495815680*ep^21+36761686548480*ep^20-1687520563200*ep^19-
         42360626350080*ep^18-7954773765120*ep^17+19164392017920*ep^16+
         5689170017280*ep^15-3466220636160*ep^14-1172921472000*ep^13+
         288104325120*ep^12+103106442240*ep^11-11081318400*ep^10-
         4084162560*ep^9+159252480*ep^8+59719680*ep^7)
         +xi^2*ca^4*G10*rat(6552000*ep^13-19634000*ep^12+14514112*ep^11
         +13512860*ep^10-16460500*ep^9-4869662*ep^8+11029772*ep^7-
         4264302*ep^6+56349*ep^5+396640*ep^4-100068*ep^3-1752*ep^2+3727
         *ep-392,13824000*ep^14-1152000*ep^13-25896960*ep^12-8305920*
         ep^11+3893760*ep^10+1198080*ep^9-115200*ep^8-34560*ep^7)
         +xi^2*ca^4*G10*G30*rat(13089280665600*ep^24-71996422095360*
         ep^23+22777748993664*ep^22+449605924832160*ep^21-
         569056396017936*ep^20-843170868564936*ep^19+1642355900182316*
         ep^18+390713319718640*ep^17-1752765008187116*ep^16+
         160216958871660*ep^15+918586575039774*ep^14-181269508922485*
         ep^13-275468988928823*ep^12+71129182844581*ep^11+
         37062492119637*ep^10-9080174760985*ep^9-1762400345185*ep^8-
         28558584173*ep^7-2343244755*ep^6+72818509890*ep^5+212362808*
         ep^4-4596030272*ep^3+207694864*ep^2+87701280*ep-7054848,
         3439853568000*ep^24-4299816960000*ep^23-26772571422720*ep^22+
         29273392742400*ep^21+72292729651200*ep^20-58825231810560*ep^19
         -96052519526400*ep^18+44798575288320*ep^17+65437975388160*
         ep^16-10590950154240*ep^15-20958518845440*ep^14-653031383040*
         ep^13+2758793748480*ep^12+319702671360*ep^11-148449853440*
         ep^10-23118151680*ep^9+2707292160*ep^8+477757440*ep^7)
         +xi^2*ca^4*G10*G20*rat(-131010048000*ep^24+132563692800*ep^23+
         3373808336640*ep^22-8261185951440*ep^21-11889351233856*ep^20+
         54451412764272*ep^19-32298550721664*ep^18-60522104395447*ep^17
         +75697729724820*ep^16+5809230118615*ep^15-42811782595984*ep^14
         +12613456214674*ep^13+7924030496464*ep^12-5102356162902*ep^11+
         1399384300996*ep^10-535787571895*ep^9-38600563032*ep^8+
         170892234911*ep^7-39374343844*ep^6-11118480404*ep^5+4457790212
         *ep^4+49755504*ep^3-154854944*ep^2+13355712*ep+182592,
         967458816000*ep^24-1773674496000*ep^23-6683259248640*ep^22+
         12413885091840*ep^21+14484478371840*ep^20-26943159444480*ep^19
         -14764115773440*ep^18+25295551948800*ep^17+7880676157440*ep^16
         -11083683962880*ep^15-2130760857600*ep^14+2313886279680*ep^13+
         258660864000*ep^12-233385753600*ep^11-13377208320*ep^10+
         10759495680*ep^9+238878720*ep^8-179159040*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(-250593332428800*ep^27+
         2251397029847040*ep^26-7036379551641600*ep^25+4483223399420928
         *ep^24+26453117949723648*ep^23-73041435003216672*ep^22+
         64137787153420464*ep^21+29543075984836152*ep^20-
         105506817960657532*ep^19+64915938435890868*ep^18+
         26050076541062708*ep^17-50286150224413024*ep^16+
         14055736087643238*ep^15+10796166820168049*ep^14-
         7431838922575528*ep^13-102510480108726*ep^12+1275432646189238*
         ep^11-248248337497960*ep^10-93780539696814*ep^9+33162225175022
         *ep^8+2728868162648*ep^7-1781938048029*ep^6-48938590390*ep^5+
         52096876352*ep^4+1747660560*ep^3-878633296*ep^2-13743840*ep+
         1351296,123834728448000*ep^26-227030335488000*ep^25-
         863196854353920*ep^24+1603166687723520*ep^23+1907479305584640*
         ep^22-3548035489628160*ep^21-2005682645975040*ep^20+
         3453375925002240*ep^19+1126839474339840*ep^18-1621075962839040
         *ep^17-335782799032320*ep^16+384846915502080*ep^15+
         50154677452800*ep^14-48384466698240*ep^13-3781569576960*ep^12+
         3244301475840*ep^11+137594142720*ep^10-109008322560*ep^9-
         1911029760*ep^8+1433272320*ep^7)
         +xi^2*ca^4*G10^2*rat(47526912000*ep^23-194653497600*ep^22+
         138462747840*ep^21+944653500432*ep^20-2424110463036*ep^19-
         179695005880*ep^18+5355824069637*ep^17-2379908352474*ep^16-
         4495605857003*ep^15+2856527842552*ep^14+1634019763422*ep^13-
         1266234561145*ep^12-214899353093*ep^11+225428476267*ep^10+
         10291759004*ep^9-16920087793*ep^8-1176720566*ep^7+512837085*
         ep^6+188568173*ep^5-3466288*ep^4-11896002*ep^3+3276*ep^2+
         255224*ep-2032,71663616000*ep^23+41803776000*ep^22-
         508990832640*ep^21-348834263040*ep^20+1055994347520*ep^19+
         909263508480*ep^18-678509015040*ep^17-779031336960*ep^16+
         42797721600*ep^15+196684554240*ep^14+20264601600*ep^13-
         20837468160*ep^12-3402639360*ep^11+967265280*ep^10+185518080*
         ep^9-16035840*ep^8-3317760*ep^7)
         +xi^2*cf*ca^3*rat(-40*ep^6+188*ep^5-350*ep^4+326*ep^3-157*ep^2
         +36*ep-3,8*ep^7-12*ep^6)
         +xi^2*cf*ca^3*G30*rat(-576*ep^11+4032*ep^10+89600*ep^9-564848*
         ep^8+1314744*ep^7-1507008*ep^6+866533*ep^5-196137*ep^4-20248*
         ep^3+15450*ep^2-1558*ep-36,11520*ep^10-33024*ep^9+20544*ep^8+
         5760*ep^7-1728*ep^6)
         +xi^2*cf*ca^3*G20*rat(54432000*ep^18-2154600000*ep^17+
         8420940000*ep^16-8364783744*ep^15-9124246136*ep^14+21824207608
         *ep^13-7475384040*ep^12-10334527077*ep^11+8579443859*ep^10+
         69633149*ep^9-2121141145*ep^8+569170763*ep^7+188953113*ep^6-
         108446013*ep^5-613595*ep^4+7323022*ep^3-574872*ep^2-166380*ep+
         18144,124416000*ep^17-62208000*ep^16-430928640*ep^15+28840320*
         ep^14+461350080*ep^13+135781920*ep^12-85380480*ep^11-29665440*
         ep^10+5296320*ep^9+1939680*ep^8-103680*ep^7-38880*ep^6)
         +xi^2*cf*ca^3*G20*G30*rat(-77436518400*ep^23+1159646699520*
         ep^22-2745239040000*ep^21-3323164981248*ep^20+17053675517568*
         ep^19-11175166996704*ep^18-18722689737120*ep^17+26393550098136
         *ep^16-790742390956*ep^15-14750517150356*ep^14+6825966324211*
         ep^13+1902491355987*ep^12-2169706881942*ep^11+235570566162*
         ep^10+265350749546*ep^9-77029528070*ep^8-13725445490*ep^7+
         7066869270*ep^6+202867335*ep^5-293498145*ep^4+6918080*ep^3+
         4718968*ep^2-208112*ep+1200,23887872000*ep^22+19906560000*
         ep^21-132007034880*ep^20-90099302400*ep^19+214437196800*ep^18+
         142346073600*ep^17-112631005440*ep^16-70862878080*ep^15+
         21513600000*ep^14+13217212800*ep^13-1834202880*ep^12-
         1113229440*ep^11+71539200*ep^10+43113600*ep^9-1036800*ep^8-
         622080*ep^7)
         +xi^2*cf*ca^3*G10*rat(2304000*ep^17+2144000*ep^16-14700160*
         ep^15-34211760*ep^14+21926736*ep^13+149674392*ep^12-88054032*
         ep^11-150959623*ep^10+96864317*ep^9+52764396*ep^8-35131701*
         ep^7-6340953*ep^6+5270925*ep^5-17530*ep^4-290563*ep^3+24930*
         ep^2+4566*ep-564,2304000*ep^16+6144000*ep^15-1964160*ep^14-
         14645760*ep^13-8457120*ep^12+2412000*ep^11+2033280*ep^10-
         133440*ep^9-139680*ep^8+2400*ep^7+2880*ep^6)
         +xi^2*cf*ca^3*G10*G30*rat(-380777932800*ep^22+1476517985280*
         ep^21+1036139649408*ep^20-9364674445056*ep^19+5208984373440*
         ep^18+16752002329760*ep^17-17646006349720*ep^16-8506035194616*
         ep^15+15939691853076*ep^14-1292419423188*ep^13-4824563646666*
         ep^12+1359611291918*ep^11+436206188165*ep^10-232968131670*ep^9
         +44914758615*ep^8+4182027396*ep^7-9440353053*ep^6+1458344414*
         ep^5+525537203*ep^4-101519142*ep^3-9261828*ep^2+1934904*ep-
         15840,23887872000*ep^22+1990656000*ep^21-151415930880*ep^20+
         4053749760*ep^19+305549936640*ep^18+4296360960*ep^17-
         253902988800*ep^16-21707619840*ep^15+86949573120*ep^14+
         13441006080*ep^13-11691164160*ep^12-2201817600*ep^11+634314240
         *ep^10+130152960*ep^9-11612160*ep^8-2488320*ep^7)
         +xi^2*cf*ca^3*G10*G20*rat(-38071296000*ep^23+301491072000*
         ep^22-748550574720*ep^21-68978176992*ep^20+3643816414176*ep^19
         -6697112848488*ep^18+3500574334836*ep^17+3734129657404*ep^16-
         6361959458661*ep^15+2612421447591*ep^14+1202517696441*ep^13-
         1411286568345*ep^12+122794187880*ep^11+340060025086*ep^10-
         122183802990*ep^9-33724418562*ep^8+27559623471*ep^7-2617741161
         *ep^6-1718357895*ep^5+422464015*ep^4+12837534*ep^3-12204228*
         ep^2+971928*ep-4320,13436928000*ep^22-6718464000*ep^21-
         83865093120*ep^20+51636994560*ep^19+158202512640*ep^18-
         94424538240*ep^17-120019864320*ep^16+65401240320*ep^15+
         36629003520*ep^14-17899729920*ep^13-4621536000*ep^12+
         2108954880*ep^11+242403840*ep^10-106323840*ep^9-4354560*ep^8+
         1866240*ep^7)
         +xi^2*cf*ca^3*G10*G20*G30*rat(5747422003200*ep^25-
         42467828981760*ep^24+103471768258560*ep^23-6904323297792*ep^22
         -457883080336512*ep^21+938922205468032*ep^20-634796807037888*
         ep^19-384625256933248*ep^18+933013347883656*ep^17-
         485466117551552*ep^16-132169425103092*ep^15+237391391508924*
         ep^14-60822908145918*ep^13-30594056164528*ep^12+19186442179107
         *ep^11-408790220861*ep^10-2029391873199*ep^9+364927229199*ep^8
         +94045508079*ep^7-27521314423*ep^6-2469905967*ep^5+952457629*
         ep^4+47205534*ep^3-15802500*ep^2-235560*ep+2880,859963392000*
         ep^24-429981696000*ep^23-5421113671680*ep^22+3331641507840*
         ep^21+10460421181440*ep^20-6249718425600*ep^19-8314081367040*
         ep^18+4563377533440*ep^17+2824335682560*ep^16-1407187676160*
         ep^15-442294318080*ep^14+206572032000*ep^13+33999989760*ep^12-
         15240545280*ep^11-1248307200*ep^10+544734720*ep^9+17418240*
         ep^8-7464960*ep^7)
         +xi^2*cf*ca^3*G10^2*rat(-746496000*ep^22+2996352000*ep^21-
         1142691840*ep^20-14595898176*ep^19+18615778560*ep^18+
         5812177992*ep^17+14801327652*ep^16-52735830418*ep^15-
         2999029215*ep^14+56382348112*ep^13-17289723544*ep^12-
         16851248843*ep^11+6338073307*ep^10+2459815819*ep^9-720204053*
         ep^8-301491481*ep^7+39591826*ep^6+25973153*ep^5-1308595*ep^4-
         1166382*ep^3+29222*ep^2+21024*ep-120,746496000*ep^21+
         1119744000*ep^20-3072867840*ep^19-4093493760*ep^18+3494920320*
         ep^17+4602620160*ep^16-1235232000*ep^15-1921178880*ep^14+
         44444160*ep^13+312526080*ep^12+24894720*ep^11-20655360*ep^10-
         2724480*ep^9+437760*ep^8+69120*ep^7)
         +xi^2*cf^2*ca^2*rat(24*ep^7-168*ep^6+568*ep^5-1190*ep^4+1531*
         ep^3-1125*ep^2+417*ep-57,8*ep^6-12*ep^5)
         +xi^2*cf^2*ca^2*G30*rat(-48*ep^5+148*ep^4-170*ep^3+90*ep^2-22*
         ep+2,5*ep^6-ep^5)
         +xi^2*cf^2*ca^2*G20*rat(-336*ep^11+3140*ep^10-9224*ep^9+10903*
         ep^8-1401*ep^7-8836*ep^6+8207*ep^5-2639*ep^4-2*ep^3+251*ep^2-
         64*ep+1,48*ep^10-12*ep^9-84*ep^8-15*ep^7+9*ep^6)
         +xi^2*cf^2*ca^2*G20*G30*rat(508032*ep^14-3755808*ep^13+
         10861632*ep^12-13697424*ep^11+2620592*ep^10+10753398*ep^9-
         10285674*ep^8+2528218*ep^7+1182579*ep^6-882315*ep^5+140152*
         ep^4+44556*ep^3-20373*ep^2+2495*ep-60,51840*ep^13-23328*ep^12-
         93888*ep^11+4536*ep^10+22752*ep^9-2160*ep^8-1440*ep^7+216*ep^6
         )
         +xi^2*cf^2*ca^2*G10*rat(-2688*ep^13+3952*ep^12+8832*ep^11-3032
         *ep^10-21308*ep^9-38805*ep^8+129309*ep^7-93611*ep^6+8029*ep^5+
         9912*ep^4+974*ep^3-1732*ep^2+152*ep+16,288*ep^12+288*ep^11-
         1016*ep^10-592*ep^9+680*ep^8+160*ep^7-96*ep^6)
         +xi^2*cf^2*ca^2*G10*G30*rat(455904*ep^13-1923216*ep^12+1928880
         *ep^11+1505720*ep^10-3521874*ep^9+1621191*ep^8+215606*ep^7-
         407883*ep^6+141792*ep^5-4904*ep^4-17106*ep^3+6888*ep^2-1052*ep
         +54,17280*ep^13-7776*ep^12-31296*ep^11+1512*ep^10+7584*ep^9-
         720*ep^8-480*ep^7+72*ep^6)
         +xi^2*cf^2*ca^2*G10*G20*rat(738720*ep^17-3650832*ep^16+4319136
         *ep^15+9728568*ep^14-33972774*ep^13+30444087*ep^12+11279649*
         ep^11-36546651*ep^10+17953443*ep^9+4708219*ep^8-6497431*ep^7+
         1099827*ep^6+664383*ep^5-280278*ep^4-9774*ep^3+26516*ep^2-4952
         *ep+144,93312*ep^16+163296*ep^15-292896*ep^14-480168*ep^13+
         190152*ep^12+316368*ep^11-64944*ep^10-65736*ep^9+13032*ep^8+
         4032*ep^7-864*ep^6)
         +xi^2*cf^2*ca^2*G10*G20*G30*rat(-3048192*ep^18+14331168*ep^17-
         20020176*ep^16-28211904*ep^15+135714120*ep^14-156845910*ep^13+
         3825779*ep^12+132464709*ep^11-100791935*ep^10+11389910*ep^9+
         20935068*ep^8-12204353*ep^7+2257387*ep^6+506514*ep^5-374749*
         ep^4+78298*ep^3-6030*ep^2+368*ep-72,466560*ep^17+723168*ep^16-
         1627776*ep^15-2107944*ep^14+1430928*ep^13+1391688*ep^12-641088
         *ep^11-263736*ep^10+130896*ep^9+7128*ep^8-8352*ep^7+864*ep^6)
         +xi^2*cf^2*ca^2*G10^2*rat(60480*ep^16-309312*ep^15+457968*
         ep^14+418872*ep^13-2331000*ep^12+3545442*ep^11-2748066*ep^10+
         236061*ep^9+2067666*ep^8-2163791*ep^7+845258*ep^6-21085*ep^5-
         72106*ep^4+11777*ep^3+2552*ep^2-764*ep+48,19440*ep^15+25272*
         ep^14-71712*ep^13-66744*ep^12+67344*ep^11+32808*ep^10-26496*
         ep^9-264*ep^8+2208*ep^7-288*ep^6)
         +xi^2*cf^3*ca*rat(-54*ep^7+201*ep^6-180*ep^5-168*ep^4+390*ep^3
         -243*ep^2+60*ep-6,2*ep^6-3*ep^5)
         +xi^2*cf^3*ca*G20*rat(1440*ep^9-5488*ep^8+7512*ep^7-5252*ep^6+
         3120*ep^5-1624*ep^4+80*ep^3+352*ep^2-176*ep+36,48*ep^8-60*ep^7
         -24*ep^6+9*ep^5)
         +xi^2*cf^3*ca*G20*G30*rat(-1008*ep^9+3616*ep^8-5296*ep^7+5260*
         ep^6-3933*ep^5+1339*ep^4+318*ep^3-420*ep^2+145*ep-21,60*ep^8-
         72*ep^7-33*ep^6+9*ep^5)
         +xi^2*cf^3*ca*G10*rat(696*ep^10-1548*ep^9-2638*ep^8+9731*ep^7-
         4660*ep^6-12170*ep^5+20566*ep^4-14549*ep^3+5708*ep^2-1264*ep+
         128,36*ep^9-54*ep^8-28*ep^7+50*ep^6-12*ep^5)
         +xi^2*cf^3*ca*G10*G30*rat(-256*ep^7+1024*ep^6-1680*ep^5+1496*
         ep^4-804*ep^3+266*ep^2-50*ep+4,15*ep^7-8*ep^6+ep^5)
         +xi^2*cf^3*ca*G10*G20*rat(-1152*ep^12+1248*ep^11+1488*ep^10+
         15896*ep^9-61684*ep^8+85012*ep^7-57902*ep^6+16706*ep^5+5854*
         ep^4-8850*ep^3+4244*ep^2-932*ep+72,432*ep^11-540*ep^10-552*
         ep^9+597*ep^8+48*ep^7-111*ep^6+18*ep^5)
         +xi^2*cf^3*ca*G10*G20*G30*rat(4032*ep^11-10320*ep^10-3008*ep^9
         +32784*ep^8-41544*ep^7+24361*ep^6-5465*ep^5-3554*ep^4+4272*
         ep^3-1931*ep^2+403*ep-30,540*ep^11-648*ep^10-717*ep^9+705*ep^8
         +87*ep^7-129*ep^6+18*ep^5)
         +xi^2*cf^3*ca*G10^2*rat(-32*ep^11-144*ep^10+736*ep^9+216*ep^8-
         4842*ep^7+9767*ep^6-9823*ep^5+5859*ep^4-2173*ep^3+498*ep^2-66*
         ep+4,54*ep^10-99*ep^9-15*ep^8+89*ep^7-43*ep^6+6*ep^5)
         +xi^2*cf^4*rat(24*ep^4-48*ep^3+48*ep-24,ep^3)
         +xi^2*cf^4*G20*rat(-96*ep^5+176*ep^4-160*ep^2+96*ep-16,4*ep^4-
         ep^3)
         +xi^2*cf^4*G20*G30*rat(48*ep^5-64*ep^4-20*ep^3+60*ep^2-28*ep+4
         ,5*ep^4-ep^3)
         +xi^2*cf^4*G10*rat(-48*ep^6-128*ep^5+916*ep^4-1580*ep^3+1228*
         ep^2-452*ep+64,9*ep^5-9*ep^4+2*ep^3)
         +xi^2*cf^4*G10*G20*rat(-64*ep^6+480*ep^5-1200*ep^4+1416*ep^3-
         864*ep^2+264*ep-32,12*ep^5-11*ep^4+2*ep^3)
         +xi^2*cf^4*G10*G20*G30*rat(32*ep^6-224*ep^5+496*ep^4-512*ep^3+
         274*ep^2-74*ep+8,15*ep^5-13*ep^4+2*ep^3)
         +xi^2*cf^4*G10^2*rat(-64*ep^7+512*ep^6-1440*ep^5+2016*ep^4-
         1572*ep^3+696*ep^2-164*ep+16,27*ep^6-36*ep^5+15*ep^4-2*ep^3)
         +xi^2*[d4AA/na]*G30*rat(-6912*ep^13+24960*ep^12-45408*ep^11+
         73752*ep^10-70384*ep^9-8430*ep^8+51792*ep^7-3737*ep^6-22802*
         ep^5+3606*ep^4+5480*ep^3-1943*ep^2+66*ep+24,34560*ep^12+10368*
         ep^11-64896*ep^10-43392*ep^9-384*ep^8+2304*ep^7)
         +xi^2*[d4AA/na]*G20*rat(-139968000*ep^17+518538240*ep^16-
         683302752*ep^15+149213040*ep^14+676638768*ep^13-597041652*
         ep^12-262091046*ep^11+381107240*ep^10+50690603*ep^9-125724175*
         ep^8+1599617*ep^7+21546745*ep^6-1991341*ep^5-1750329*ep^4+
         231681*ep^3+53835*ep^2-7530*ep-224,186624000*ep^17+124416000*
         ep^16-366456960*ep^15-384272640*ep^14-20956320*ep^13+78135840*
         ep^12+15344640*ep^11-5002560*ep^10-1205280*ep^9+99360*ep^8+
         25920*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(1592524800*ep^22-18858147840*ep^21
         +67931105280*ep^20-76036081152*ep^19-77791357440*ep^18+
         213142115296*ep^17-13184135992*ep^16-213183104756*ep^15+
         50721274358*ep^14+130757685723*ep^13-51695203894*ep^12-
         30444854911*ep^11+13707678590*ep^10+3850232464*ep^9-1740786977
         *ep^8-255948797*ep^7+121024206*ep^6+2484779*ep^5-3400931*ep^4+
         42066*ep^3+124736*ep^2+2728*ep-5136,2985984000*ep^21-
         4727808000*ep^20-13701519360*ep^19+13389304320*ep^18+
         28057363200*ep^17-6442519680*ep^16-24264187200*ep^15-
         7614155520*ep^14+3227376960*ep^13+1778509440*ep^12-27449280*
         ep^11-118195200*ep^10-10359360*ep^9+2384640*ep^8+311040*ep^7)
         +xi^2*[d4AA/na]*G10*rat(-56000*ep^11+230000*ep^10-411032*ep^9+
         335688*ep^8-88544*ep^7-2484*ep^6-18132*ep^5+15855*ep^4-1904*
         ep^3-1034*ep^2+196*ep-1,192000*ep^12-48000*ep^11-319680*ep^10-
         70080*ep^9+12480*ep^8+2880*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(57243801600*ep^21-270196531200*
         ep^20+289824552576*ep^19+416321468352*ep^18-428994163344*ep^17
         -888578038672*ep^16+420303860980*ep^15+1097600175596*ep^14-
         526833808252*ep^13-487577699500*ep^12+195242632069*ep^11+
         168805611245*ep^10-60300476805*ep^9-27960809493*ep^8+
         8732163893*ep^7+2806901509*ep^6-632382043*ep^5-181293811*ep^4+
         24672782*ep^3+5824798*ep^2-402256*ep-60024,23887872000*ep^21-
         25878528000*ep^20-110607482880*ep^19+50815365120*ep^18+
         193567518720*ep^17+14352215040*ep^16-121045017600*ep^15-
         48367272960*ep^14+14181350400*ep^13+9681085440*ep^12+73958400*
         ep^11-615029760*ep^10-59857920*ep^9+12165120*ep^8+1658880*ep^7
         )
         +xi^2*[d4AA/na]*G10*G20*rat(-624159360*ep^19+3703948128*ep^18-
         4638295536*ep^17-11701106556*ep^16+25124142308*ep^15+
         3868770047*ep^14-29713840431*ep^13+8360553110*ep^12+
         14116591824*ep^11-6929159945*ep^10-3433451843*ep^9+2642570045*
         ep^8+32292523*ep^7-292110638*ep^6+17276538*ep^5+17160629*ep^4-
         1181115*ep^3-538372*ep^2+38852*ep+3792,1119744000*ep^20-
         1492992000*ep^19-4811477760*ep^18+3584839680*ep^17+8177267520*
         ep^16-1371556800*ep^15-5331096000*ep^14-934441920*ep^13+
         898361280*ep^12+229210560*ep^11-53835840*ep^10-15370560*ep^9+
         1036800*ep^8+311040*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-47775744000*ep^23+
         380074291200*ep^22-1212497233920*ep^21+1589280788736*ep^20+
         843024898560*ep^19-5596617189984*ep^18+5720277930512*ep^17+
         1976835470296*ep^16-6634134457060*ep^15+1409922640964*ep^14+
         3292287492740*ep^13-1362548544866*ep^12-923462305285*ep^11+
         538269213447*ep^10+107178842493*ep^9-93175789063*ep^8-
         4675395725*ep^7+8702648795*ep^6-214192309*ep^5-387728395*ep^4+
         8010010*ep^3+9948878*ep^2+259584*ep-175608,143327232000*ep^22-
         370262016000*ep^21-430738145280*ep^20+1300359536640*ep^19+
         704066826240*ep^18-1655994378240*ep^17-855440040960*ep^16+
         799201520640*ep^15+520393559040*ep^14-69545640960*ep^13-
         86686018560*ep^12-4355804160*ep^11+5176120320*ep^10+611712000*
         ep^9-99532800*ep^8-14929920*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(2455142400*ep^21-9108218880*ep^20+
         4765010688*ep^19+14588134464*ep^18-27565038320*ep^17+
         14803029472*ep^16+29201092204*ep^15-36871201728*ep^14-
         7289406970*ep^13+22789040912*ep^12-1338632139*ep^11-7132602691
         *ep^10+1195837951*ep^9+1239928901*ep^8-259070691*ep^7-
         133586605*ep^6+27231863*ep^5+8765319*ep^4-1431362*ep^3-297740*
         ep^2+29176*ep+3776,1990656000*ep^21-2156544000*ep^20-
         9217290240*ep^19+4234613760*ep^18+16130626560*ep^17+1196017920
         *ep^16-10087084800*ep^15-4030606080*ep^14+1181779200*ep^13+
         806757120*ep^12+6163200*ep^11-51252480*ep^10-4988160*ep^9+
         1013760*ep^8+138240*ep^7)
         +xi^2*nf*[d4FA/na]*G30*rat(-8*ep^6+28*ep^5-42*ep^4+37*ep^3-21*
         ep^2+7*ep-1,90*ep^8-63*ep^7-106*ep^6-7*ep^5+6*ep^4)
         +xi^2*nf*[d4FA/na]*G20*G30*rat(-10368*ep^13+17856*ep^12+47424*
         ep^11-167168*ep^10+189240*ep^9-86236*ep^8-2516*ep^7+16304*ep^6
         -4719*ep^5+62*ep^4+162*ep^3-56*ep^2+17*ep-2,77760*ep^15-99792*
         ep^14-189432*ep^13+159156*ep^12+169290*ep^11-38484*ep^10-33588
         *ep^9+5364*ep^8+1890*ep^7-324*ep^6)
         +xi^2*nf*[d4FA/na]*G10*G30*rat(317280*ep^16-787104*ep^15-
         973512*ep^14+5676660*ep^13-7972908*ep^12+4216237*ep^11+868064*
         ep^10-2238739*ep^9+1018178*ep^8-41291*ep^7-116720*ep^6+33767*
         ep^5+1846*ep^4-1682*ep^3-212*ep^2+152*ep-16,311040*ep^17+15552
         *ep^16-1704672*ep^15+158544*ep^14+2536296*ep^13-99888*ep^12-
         1242480*ep^11+47568*ep^10+215304*ep^9-19824*ep^8-11808*ep^7+
         1728*ep^6)
         +xi^2*nf*[d4FA/na]*G10*G20*G30*rat(-873504*ep^16+2306016*ep^15
         +3449304*ep^14-20024604*ep^13+28427844*ep^12-12877879*ep^11-
         8548592*ep^10+13398625*ep^9-6129566*ep^8+439397*ep^7+673112*
         ep^6-283349*ep^5+45590*ep^4-2614*ep^3+356*ep^2-152*ep+16,
         933120*ep^17+46656*ep^16-5114016*ep^15+475632*ep^14+7608888*
         ep^13-299664*ep^12-3727440*ep^11+142704*ep^10+645912*ep^9-
         59472*ep^8-35424*ep^7+5184*ep^6)
         +xi^2*tf*nf*ca^3*G30*rat(-8*ep^6+40*ep^5-78*ep^4+76*ep^3-39*
         ep^2+10*ep-1,4320*ep^8-9504*ep^7-552*ep^6+7296*ep^5+792*ep^4-
         432*ep^3)
         +xi^2*tf*nf*ca^3*G20*G30*rat(-119232*ep^13+414576*ep^12-399864
         *ep^11-28636*ep^10+120534*ep^9+110884*ep^8-98131*ep^7-33917*
         ep^6+42231*ep^5-6380*ep^4-3117*ep^3+1175*ep^2-125*ep+2,1866240
         *ep^15-2395008*ep^14-4546368*ep^13+3819744*ep^12+4062960*ep^11
         -923616*ep^10-806112*ep^9+128736*ep^8+45360*ep^7-7776*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(-820704*ep^16+1632888*ep^15+
         3745620*ep^14-14810742*ep^13+16095273*ep^12-2804578*ep^11-
         7333850*ep^10+4888405*ep^9+103513*ep^8-728218*ep^7-137728*ep^6
         +183403*ep^5+16232*ep^4-39262*ep^3+10748*ep^2-1016*ep+16,
         7464960*ep^17+373248*ep^16-40912128*ep^15+3805056*ep^14+
         60871104*ep^13-2397312*ep^12-29819520*ep^11+1141632*ep^10+
         5167296*ep^9-475776*ep^8-283392*ep^7+41472*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(46383840*ep^18-51486840*ep^17
         -340921764*ep^16+777067830*ep^15-265278465*ep^14-705984582*
         ep^13+796536305*ep^12-211560195*ep^11-129915265*ep^10+
         134020907*ep^9-69630525*ep^8+23983399*ep^7-1589742*ep^6-
         2438697*ep^5+949348*ep^4-147974*ep^3+13452*ep^2-1048*ep+16,
         67184640*ep^19+48148992*ep^18-388364544*ep^17-212347008*ep^16+
         693406656*ep^15+332235648*ep^14-465372864*ep^13-161450496*
         ep^12+142814016*ep^11+23296896*ep^10-20907072*ep^9+100224*ep^8
         +1099008*ep^7-124416*ep^6)
         +xi^2*tf*nf*cf*ca^2*G20*rat(-2*ep^4+7*ep^3-9*ep^2+5*ep-1,16*
         ep^6-4*ep^5-28*ep^4-5*ep^3+3*ep^2)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(336*ep^9-816*ep^8+580*ep^7-130
         *ep^6+153*ep^5-162*ep^4+21*ep^3+27*ep^2-10*ep+1,2160*ep^11-252
         *ep^10-3996*ep^9-1143*ep^8+567*ep^7+99*ep^6-27*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(4392*ep^11-19740*ep^10+38382*
         ep^9-42669*ep^8+30252*ep^7-14996*ep^6+6468*ep^5-3165*ep^4+1440
         *ep^3-426*ep^2+66*ep-4,12960*ep^12-20952*ep^11-9108*ep^10+
         21336*ep^9-5736*ep^8-1464*ep^7+732*ep^6-72*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(1824*ep^11-1616*ep^10-19824*
         ep^9+53912*ep^8-44970*ep^7-10545*ep^6+45123*ep^5-36541*ep^4+
         18225*ep^3-7586*ep^2+2322*ep-324,1728*ep^12+432*ep^11-9768*
         ep^10-708*ep^9+15774*ep^8+498*ep^7-8238*ep^6+642*ep^5+1152*
         ep^4-216*ep^3)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(373248*ep^17-2625696*ep^16
         +2195856*ep^15+13806576*ep^14-33535416*ep^13+21516534*ep^12+
         13555065*ep^11-28165466*ep^10+18028001*ep^9-7147360*ep^8+
         2789209*ep^7-808452*ep^6-112473*ep^5+177218*ep^4-53090*ep^3+
         6622*ep^2-400*ep+24,466560*ep^17+23328*ep^16-2712528*ep^15+
         333720*ep^14+4592844*ep^13-754704*ep^12-2728620*ep^11+697896*
         ep^10+526500*ep^9-189216*ep^8-19044*ep^7+13392*ep^6-1296*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(-48*ep^9+208*ep^8-168*ep^7-624*
         ep^6+1769*ep^5-2069*ep^4+1337*ep^3-495*ep^2+98*ep-8,108*ep^9+
         18*ep^8-426*ep^7+118*ep^6+270*ep^5-160*ep^4+24*ep^3)
         +xi^2*tf*nf*cf^2*ca*G10*rat(-24*ep^8+96*ep^7+6*ep^6-624*ep^5+
         1380*ep^4-1416*ep^3+774*ep^2-216*ep+24,18*ep^8+9*ep^7-68*ep^6-
         3*ep^5+44*ep^4-12*ep^3)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(1152*ep^10-5376*ep^9+1472*ep^8
         +26032*ep^7-52584*ep^6+43260*ep^5-16608*ep^4+3984*ep^3-2336*
         ep^2+1220*ep-216,432*ep^10+324*ep^9-1632*ep^8-507*ep^7+1242*
         ep^6-15*ep^5-204*ep^4+36*ep^3)
         +xi^2*tf*nf*cf^2*ca*G10*G20*G30*rat(-1728*ep^11+4704*ep^10+
         6880*ep^9-27616*ep^8+15532*ep^7+17802*ep^6-22206*ep^5+6390*
         ep^4+14*ep^3+760*ep^2-652*ep+120,540*ep^11+972*ep^10-1581*ep^9
         -2742*ep^8+768*ep^7+1542*ep^6-195*ep^5-204*ep^4+36*ep^3)
         +xi^2*tf*nf*cf^2*ca*G10^2*rat(128*ep^10-384*ep^9-256*ep^8+2144
         *ep^7-2520*ep^6-128*ep^5+2508*ep^4-2204*ep^3+852*ep^2-148*ep+8
         ,54*ep^10+63*ep^9-204*ep^8-154*ep^7+194*ep^6+55*ep^5-68*ep^4+
         12*ep^3)
         +xi^2*tf*nf*cf^3*G10*rat(96*ep^5-432*ep^4+768*ep^3-672*ep^2+
         288*ep-48,9*ep^5-7*ep^3+2*ep^2)
         +xi^2*tf*nf*cf^3*G10*G20*rat(-128*ep^5+512*ep^4-800*ep^3+608*
         ep^2-224*ep+32,12*ep^5+ep^4-9*ep^3+2*ep^2)
         +xi^2*tf*nf*cf^3*G10*G20*G30*rat(64*ep^5-224*ep^4+304*ep^3-200
         *ep^2+64*ep-8,15*ep^5+2*ep^4-11*ep^3+2*ep^2)
         +xi^2*tf*nf*cf^3*G10^2*rat(-128*ep^6+576*ep^5-1056*ep^4+1008*
         ep^3-528*ep^2+144*ep-16,27*ep^6-9*ep^5-21*ep^4+13*ep^3-2*ep^2)
         +xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-4608*ep^11+19200*ep^10-24960
         *ep^9+7264*ep^8+7576*ep^7-6884*ep^6+4846*ep^5-3741*ep^4+1411*
         ep^3-125*ep^2-17*ep-2,11520*ep^10-8064*ep^9-13568*ep^8-896*
         ep^7+768*ep^6)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*rat(-41472*ep^12+97632*ep^11-
         14928*ep^10-112680*ep^9+71628*ep^8+35472*ep^7-55322*ep^6+24325
         *ep^5-4373*ep^4-134*ep^3+124*ep^2+25*ep-9,41472*ep^12-10368*
         ep^11-77184*ep^10-11808*ep^9+15840*ep^8+1440*ep^7-864*ep^6)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*G30*rat(47775744*ep^19-366142464*
         ep^18+814158720*ep^17-131422560*ep^16-1547696432*ep^15+
         1386193804*ep^14+629631856*ep^13-1216973941*ep^12+172928211*
         ep^11+366290927*ep^10-147879523*ep^9-30025352*ep^8+25002876*
         ep^7-1556853*ep^6-1336395*ep^5+232387*ep^4+8595*ep^3-4700*ep^2
         +716*ep-80,9953280*ep^18-5308416*ep^17-45024768*ep^16-5216256*
         ep^15+59508864*ep^14+34372224*ep^13-7987968*ep^12-7822080*
         ep^11+130176*ep^10+577152*ep^9+9216*ep^8-13824*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G30*rat(511922880*ep^21-
         1773542880*ep^20-636337908*ep^19+8786724072*ep^18-8346032501*
         ep^17-7547664493*ep^16+14613055746*ep^15-964989212*ep^14-
         9017695338*ep^13+3377473091*ep^12+2588608869*ep^11-1587516314*
         ep^10-296823631*ep^9+324421224*ep^8-6694225*ep^7-27987200*ep^6
         +2312384*ep^5+1072920*ep^4-72932*ep^3-17896*ep^2-944*ep+288,
         59719680*ep^21-11943936*ep^20-440017920*ep^19+43213824*ep^18+
         1024549632*ep^17+48513024*ep^16-973055232*ep^15-136793088*
         ep^14+387922176*ep^13+64972800*ep^12-63449856*ep^11-8257536*
         ep^10+4442112*ep^9+294912*ep^8-110592*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*rat(373248*ep^17-1612512*
         ep^16+1102080*ep^15+4606636*ep^14-10387316*ep^13+8135955*ep^12
         +784395*ep^11-7481885*ep^10+5208625*ep^9+1173387*ep^8-2762049*
         ep^7+608667*ep^6+446799*ep^5-214762*ep^4+9002*ep^3+8762*ep^2-
         1408*ep+72,1492992*ep^17-2363904*ep^16-5764608*ep^15+6141312*
         ep^14+9113472*ep^13-3919104*ep^12-5702400*ep^11+114048*ep^10+
         902016*ep^9+27648*ep^8-41472*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-788299776*ep^22+
         3981306816*ep^21-3074817888*ep^20-16938288612*ep^19+
         38407521432*ep^18-9489112537*ep^17-52630102949*ep^16+
         56875373508*ep^15+3353809514*ep^14-38466724950*ep^13+
         19181369146*ep^12+5003966955*ep^11-7281331417*ep^10+1500725929
         *ep^9+668490501*ep^8-324387845*ep^7+1498457*ep^6+22800244*ep^5
         -3621060*ep^4-371236*ep^3+148360*ep^2-13552*ep+480,179159040*
         ep^21-35831808*ep^20-1320053760*ep^19+129641472*ep^18+
         3073648896*ep^17+145539072*ep^16-2919165696*ep^15-410379264*
         ep^14+1163766528*ep^13+194918400*ep^12-190349568*ep^11-
         24772608*ep^10+13326336*ep^9+884736*ep^8-331776*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10^2*rat(6137856*ep^17-24874560*
         ep^16+14350608*ep^15+56979768*ep^14-75002444*ep^13-21781410*
         ep^12+75070082*ep^11-20362096*ep^10-23589281*ep^9+14272250*
         ep^8+646637*ep^7-2376532*ep^6+451609*ep^5+104468*ep^4-26663*
         ep^3-4544*ep^2+124*ep+288,1658880*ep^17-2128896*ep^16-7151616*
         ep^15+4846848*ep^14+11999232*ep^13-1189632*ep^12-7357440*ep^11
         -1811712*ep^10+872448*ep^9+292608*ep^8-21504*ep^7-9216*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G30*rat(96*ep^8-320*ep^7+400*ep^6-248
         *ep^5+98*ep^4-30*ep^3+ep^2+4*ep-1,60*ep^7+8*ep^6-4*ep^5)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*rat(288*ep^11-1824*ep^10+4880*
         ep^9-6768*ep^8+4186*ep^7+494*ep^6-2166*ep^5+989*ep^4+46*ep^3-
         175*ep^2+56*ep-6,96*ep^10-24*ep^9-168*ep^8-30*ep^7+18*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*G30*rat(-15360*ep^12+102208*ep^11
         -216144*ep^10+153024*ep^9+53304*ep^8-123652*ep^7+41463*ep^6+
         15464*ep^5-12632*ep^4+2364*ep^3-29*ep^2-8*ep-2,2880*ep^11-336*
         ep^10-5328*ep^9-1524*ep^8+756*ep^7+132*ep^6-36*ep^5)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*rat(320*ep^10-1352*ep^9+2280*ep^8
         -1762*ep^7+282*ep^6+501*ep^5-296*ep^4-25*ep^3+75*ep^2-26*ep+3,
         48*ep^10-16*ep^9-84*ep^8-8*ep^7+12*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G30*rat(-194976*ep^13+702000*
         ep^12-820704*ep^11+136632*ep^10+347678*ep^9-97733*ep^8-151099*
         ep^7+76293*ep^6+14682*ep^5-13998*ep^4+133*ep^3+1385*ep^2-314*
         ep+21,17280*ep^13-7776*ep^12-31296*ep^11+1512*ep^10+7584*ep^9-
         720*ep^8-480*ep^7+72*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*rat(-5184*ep^13+23040*ep^12-
         31680*ep^11-8376*ep^10+64784*ep^9-55730*ep^8+179*ep^7+21645*
         ep^6-9183*ep^5-39*ep^4+559*ep^3+17*ep^2-35*ep+3,1728*ep^12+720
         *ep^11-3888*ep^10-2412*ep^9+972*ep^8+396*ep^7-108*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(193536*ep^15-723744*
         ep^14+665232*ep^13+658608*ep^12-1659336*ep^11+1016638*ep^10+
         160497*ep^9-565722*ep^8+305506*ep^7-19269*ep^6-52386*ep^5+
         23303*ep^4-2130*ep^3-993*ep^2+281*ep-21,51840*ep^14+28512*
         ep^13-117216*ep^12-89352*ep^11+27288*ep^10+20592*ep^9-3600*
         ep^8-1224*ep^7+216*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10^2*rat(-888*ep^8+2796*ep^7-3654*
         ep^6+2677*ep^5-1269*ep^4+425*ep^3-101*ep^2+15*ep-1,180*ep^8-96
         *ep^7+12*ep^6)
         +xi^3*ca^4*G30*rat(-11520*ep^12+54016*ep^11-75904*ep^10+3184*
         ep^9+68692*ep^8-42644*ep^7+3865*ep^6+3093*ep^5-9724*ep^4+10059
         *ep^3-2982*ep^2-102*ep+99,829440*ep^11-995328*ep^10-1930752*
         ep^9+1294848*ep^8+1552896*ep^7+69120*ep^6-82944*ep^5)
         +xi^3*ca^4*G20*rat(-279936*ep^14+975888*ep^13-749232*ep^12-
         784932*ep^11+1167804*ep^10-67278*ep^9-408919*ep^8+165390*ep^7-
         5568*ep^6-37017*ep^5+23676*ep^4+213*ep^3-2849*ep^2+348*ep+36,
         8957952*ep^14-9704448*ep^13-23763456*ep^12+13582080*ep^11+
         22218624*ep^10+10368*ep^9-3867264*ep^8-155520*ep^7+186624*ep^6
         )
         +xi^3*ca^4*G20*G30*rat(-593879040*ep^20+8004123648*ep^19-
         28746623232*ep^18+26434569984*ep^17+44808351648*ep^16-
         91819629488*ep^15+5268917820*ep^14+81999393192*ep^13-
         37716366165*ep^12-27420350869*ep^11+21501336311*ep^10+
         2104669474*ep^9-4670303638*ep^8+553908125*ep^7+385156761*ep^6-
         92137364*ep^5-6566171*ep^4+3324922*ep^3-251102*ep^2+7432*ep+
         264,1433272320*ep^19-2914320384*ep^18-5336948736*ep^17+
         8974209024*ep^16+9695987712*ep^15-7904314368*ep^14-8574667776*
         ep^13+599021568*ep^12+1708314624*ep^11+54991872*ep^10-
         123337728*ep^9-3981312*ep^8+2985984*ep^7)
         +xi^3*ca^4*G10*G30*rat(-7534733184*ep^22+32319193536*ep^21-
         5068486152*ep^20-158695712532*ep^19+210364985694*ep^18+
         133296530065*ep^17-395608273833*ep^16+64999180984*ep^15+
         318198800125*ep^14-184203564973*ep^13-101028958470*ep^12+
         121104614578*ep^11-10233595026*ep^10-30064461341*ep^9+
         12750974617*ep^8+765840278*ep^7-1720128681*ep^6+343688389*ep^5
         +34265406*ep^4-19440008*ep^3+1845472*ep^2+35024*ep-7968,
         8599633920*ep^22-14619377664*ep^21-60782690304*ep^20+
         101266661376*ep^19+138200961024*ep^18-214316845056*ep^17-
         150598766592*ep^16+190481725440*ep^15+85408100352*ep^14-
         74435106816*ep^13-23170904064*ep^12+12516083712*ep^11+
         2423291904*ep^10-917028864*ep^9-79626240*ep^8+23887872*ep^7)
         +xi^3*ca^4*G10*G20*rat(2239488*ep^19+4349376*ep^18-25088832*
         ep^17-119153808*ep^16+526970892*ep^15-531480016*ep^14-
         246861803*ep^13+706706772*ep^12-273278020*ep^11-126089100*
         ep^10+99710672*ep^9-41745238*ep^8+36662382*ep^7-8753250*ep^6-
         8191805*ep^5+4372218*ep^4-253646*ep^3-207874*ep^2+37424*ep-
         1128,644972544*ep^19-2203656192*ep^18-295612416*ep^17+
         6708013056*ep^16-2172054528*ep^15-7584399360*ep^14+2609003520*
         ep^13+3719043072*ep^12-932373504*ep^11-677818368*ep^10+
         155022336*ep^9+38817792*ep^8-8957952*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(104413888512*ep^24-763510727808*
         ep^23+1664840122560*ep^22+1017607146120*ep^21-10021535372628*
         ep^20+14322134858238*ep^19+850929995061*ep^18-21911049251678*
         ep^17+19143777162603*ep^16+3048351316951*ep^15-13536228689672*
         ep^14+5679767677520*ep^13+2399113749177*ep^12-2494694091449*
         ep^11+259135270506*ep^10+353522876839*ep^9-112015951820*ep^8-
         14106286300*ep^7+10420224537*ep^6-609958409*ep^5-305683428*
         ep^4+40068088*ep^3+225328*ep^2-17872*ep-2496,77396705280*ep^23
         -157373300736*ep^22-503186079744*ep^21+1093748023296*ep^20+
         940008665088*ep^19-2343454488576*ep^18-712438364160*ep^17+
         2166131828736*ep^16+197227726848*ep^15-926140262400*ep^14+
         14767183872*ep^13+182157465600*ep^12-15738624000*ep^11-
         15523135488*ep^10+2034450432*ep^9+453869568*ep^8-71663616*ep^7
         )
         +xi^3*ca^4*G10^2*rat(-25574400*ep^18+99099936*ep^17-32392536*
         ep^16-272147664*ep^15+249241730*ep^14+240523412*ep^13-
         321109292*ep^12-63584250*ep^11+162930627*ep^10-9801078*ep^9-
         35150191*ep^8+5573894*ep^7+3024865*ep^6-492678*ep^5-109641*
         ep^4+11796*ep^3+1742*ep^2-136*ep-56,119439360*ep^18-153280512*
         ep^17-514916352*ep^16+348973056*ep^15+863944704*ep^14-85653504
         *ep^13-529735680*ep^12-130443264*ep^11+62816256*ep^10+21067776
         *ep^9-1548288*ep^8-663552*ep^7)
         +xi^3*cf*ca^3*G30*rat(96*ep^8-320*ep^7+400*ep^6-248*ep^5+80*
         ep^4+9*ep^3-26*ep^2+10*ep-1,2880*ep^7+384*ep^6-192*ep^5)
         +xi^3*cf*ca^3*G20*rat(-5472*ep^12+92496*ep^11-248832*ep^10+
         150332*ep^9+187128*ep^8-238663*ep^7+18247*ep^6+68815*ep^5-
         22643*ep^4-3274*ep^3+2044*ep^2-190*ep+12,13824*ep^11+1152*
         ep^10-25344*ep^9-12384*ep^8+1152*ep^7+864*ep^6)
         +xi^3*cf*ca^3*G20*G30*rat(444672*ep^14-6837696*ep^13+18594296*
         ep^12-12579660*ep^11-12849642*ep^10+21354399*ep^9-6598753*ep^8
         -4293840*ep^7+3429448*ep^6-542908*ep^5-196716*ep^4+88100*ep^3-
         12398*ep^2+725*ep-27,414720*ep^13-186624*ep^12-751104*ep^11+
         36288*ep^10+182016*ep^9-17280*ep^8-11520*ep^7+1728*ep^6)
         +xi^3*cf*ca^3*G10*rat(256*ep^10-1744*ep^9+2856*ep^8+208*ep^7-
         4218*ep^6+3633*ep^5-1090*ep^4+169*ep^3-105*ep^2+38*ep-3,1152*
         ep^10-384*ep^9-2016*ep^8-192*ep^7+288*ep^6)
         +xi^3*cf*ca^3*G10*G30*rat(6623856*ep^14-23529312*ep^13+
         24037704*ep^12+5831592*ep^11-25000461*ep^10+9370472*ep^9+
         10971613*ep^8-12702451*ep^7+4954986*ep^6-174417*ep^5-580086*
         ep^4+235144*ep^3-42016*ep^2+3472*ep-96,2488320*ep^14-2778624*
         ep^13-3760128*ep^12+3222144*ep^11+946944*ep^10-831744*ep^9+
         56448*ep^7-6912*ep^6)
         +xi^3*cf*ca^3*G10*G20*rat(2032128*ep^16-6960384*ep^15-2235096*
         ep^14+34900668*ep^13-39665286*ep^12-15292335*ep^11+53687471*
         ep^10-23327428*ep^9-14475908*ep^8+13419217*ep^7-299415*ep^6-
         2339022*ep^5+464884*ep^4+129436*ep^3-40162*ep^2+1208*ep+24,
         746496*ep^15+1555200*ep^14-1824768*ep^13-4449600*ep^12+38016*
         ep^11+2543616*ep^10+328320*ep^9-416448*ep^8-34560*ep^7+20736*
         ep^6)
         +xi^3*cf*ca^3*G10*G20*G30*rat(-119688192*ep^18+442092816*ep^17
         +33712416*ep^16-2107735704*ep^15+2813080440*ep^14+488928141*
         ep^13-3636415284*ep^12+2355517142*ep^11+490751653*ep^10-
         1141707921*ep^9+339633386*ep^8+114945112*ep^7-86287719*ep^6+
         10230874*ep^5+4149920*ep^4-1309020*ep^3+100228*ep^2+1760*ep-48
         ,22394880*ep^17+34712064*ep^16-78133248*ep^15-101181312*ep^14+
         68684544*ep^13+66801024*ep^12-30772224*ep^11-12659328*ep^10+
         6283008*ep^9+342144*ep^8-400896*ep^7+41472*ep^6)
         +xi^3*cf*ca^3*G10^2*rat(103680*ep^15-320976*ep^14-27648*ep^13+
         1436448*ep^12-2244996*ep^11+301125*ep^10+2380657*ep^9-2169896*
         ep^8+213583*ep^7+540227*ep^6-206956*ep^5-30160*ep^4+30163*ep^3
         -5594*ep^2+349*ep-6,155520*ep^14+305856*ep^13-369792*ep^12-
         780480*ep^11+18432*ep^10+274752*ep^9-28800*ep^8-21312*ep^7+
         3456*ep^6)
         +xi^3*cf^2*ca^2*rat(48*ep^6-240*ep^5+474*ep^4-465*ep^3+231*
         ep^2-51*ep+3,8*ep^6-12*ep^5)
         +xi^3*cf^2*ca^2*G20*rat(96*ep^9-2432*ep^8+9432*ep^7-14364*ep^6
         +8844*ep^5+197*ep^4-2921*ep^3+1368*ep^2-229*ep+9,96*ep^8-120*
         ep^7-48*ep^6+18*ep^5)
         +xi^3*cf^2*ca^2*G20*G30*rat(-384*ep^10+9728*ep^9-25152*ep^8+
         10256*ep^7+26024*ep^6-28344*ep^5+4732*ep^4+5709*ep^3-3045*ep^2
         +491*ep-15,480*ep^9-96*ep^8-840*ep^7-192*ep^6+72*ep^5)
         +xi^3*cf^2*ca^2*G10*rat(432*ep^11-1952*ep^10+944*ep^9+7740*
         ep^8-14235*ep^7+5031*ep^6+7437*ep^5-6815*ep^4+846*ep^3+768*
         ep^2-188*ep-8,96*ep^10+160*ep^9-232*ep^8-352*ep^7-8*ep^6+48*
         ep^5)
         +xi^3*cf^2*ca^2*G10*G30*rat(-320*ep^9+528*ep^8-16*ep^7-376*
         ep^6+148*ep^5+141*ep^4-159*ep^3+66*ep^2-13*ep+1,120*ep^9+116*
         ep^8-28*ep^7-20*ep^6+4*ep^5)
         +xi^3*cf^2*ca^2*G10*G20*rat(-17568*ep^13+65616*ep^12+3408*
         ep^11-314416*ep^10+423578*ep^9+76159*ep^8-542369*ep^7+330682*
         ep^6+85920*ep^5-157613*ep^4+40543*ep^3+12908*ep^2-7912*ep+1064
         ,1728*ep^12+3024*ep^11-5232*ep^10-8556*ep^9+2940*ep^8+4908*
         ep^7-876*ep^6-672*ep^5+144*ep^4)
         +xi^3*cf^2*ca^2*G10*G20*G30*rat(33408*ep^14-115392*ep^13-41856
         *ep^12+582224*ep^11-613848*ep^10-333564*ep^9+926120*ep^8-
         393611*ep^7-222265*ep^6+230868*ep^5-37888*ep^4-23365*ep^3+
         10341*ep^2-1160*ep-12,4320*ep^13+7776*ep^12-12648*ep^11-21936*
         ep^10+6144*ep^9+12336*ep^8-1560*ep^7-1632*ep^6+288*ep^5)
         +xi^3*cf^2*ca^2*G10^2*rat(-256*ep^12+960*ep^11-4464*ep^9+6296*
         ep^8+392*ep^7-7342*ep^6+5634*ep^5-429*ep^4-1341*ep^3+649*ep^2-
         101*ep+2,72*ep^11+132*ep^10-184*ep^9-328*ep^8+40*ep^7+100*ep^6
         -24*ep^5)
         +xi^3*cf^3*ca*rat(2*ep^5-32*ep^4+96*ep^3-116*ep^2+62*ep-12,
         ep^4)
         +xi^3*cf^3*ca*G20*rat(96*ep^5-320*ep^4+408*ep^3-248*ep^2+72*ep
         -8,4*ep^5-ep^4)
         +xi^3*cf^3*ca*G20*G30*rat(-48*ep^5+136*ep^4-148*ep^3+78*ep^2-
         20*ep+2,5*ep^5-ep^4)
         +xi^3*cf^3*ca*G10*rat(-84*ep^7+484*ep^6-961*ep^5+746*ep^4-4*
         ep^3-334*ep^2+185*ep-32,6*ep^6+4*ep^5-2*ep^4)
         +xi^3*cf^3*ca*G10*G20*rat(136*ep^7-676*ep^6+1226*ep^5-919*ep^4
         +83*ep^3+275*ep^2-149*ep+24,12*ep^6+9*ep^5-3*ep^4)
         +xi^3*cf^3*ca*G10*G20*G30*rat(-64*ep^7+296*ep^6-476*ep^5+294*
         ep^4+11*ep^3-98*ep^2+43*ep-6,15*ep^6+12*ep^5-3*ep^4)
         +xi^3*cf^3*ca*G10^2*rat(48*ep^8-256*ep^7+528*ep^6-508*ep^5+173
         *ep^4+83*ep^3-97*ep^2+33*ep-4,9*ep^7+3*ep^6-5*ep^5+ep^4)
         +xi^3*[d4AA/na]*G30*rat(4608*ep^12-14848*ep^11+12160*ep^10+
         1472*ep^9-4696*ep^8+2780*ep^7-1762*ep^6+21*ep^5+658*ep^4-330*
         ep^3+114*ep^2-39*ep+6,34560*ep^11+10368*ep^10-64896*ep^9-43392
         *ep^8-384*ep^7+2304*ep^6)
         +xi^3*[d4AA/na]*G20*rat(93312*ep^13-241056*ep^12+140976*ep^11+
         163320*ep^10-260460*ep^9+84144*ep^8+50602*ep^7-44457*ep^6+
         13851*ep^5-3030*ep^4-534*ep^3+1077*ep^2-379*ep+42,373248*ep^13
         +155520*ep^12-756864*ep^11-569376*ep^10+71712*ep^9+108000*ep^8
         +864*ep^7-5184*ep^6)
         +xi^3*[d4AA/na]*G20*G30*rat(-3538944*ep^16+21196800*ep^15-
         34354176*ep^14+5659008*ep^13+31964864*ep^12-23945704*ep^11-
         5287896*ep^10+12246862*ep^9-3410200*ep^8-1403908*ep^7+873029*
         ep^6-5354*ep^5-81438*ep^4+13214*ep^3+1849*ep^2-638*ep+56,
         9953280*ep^15+7962624*ep^14-17819136*ep^13-22339584*ep^12-
         5284224*ep^11+1973376*ep^10+729216*ep^9-38016*ep^8-20736*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(-47703168*ep^17+189993024*ep^16-
         262140696*ep^15+79154268*ep^14+145473058*ep^13-120530335*ep^12
         -38866203*ep^11+82917238*ep^10-19848507*ep^9-18408389*ep^8+
         9982534*ep^7+1059033*ep^6-1711953*ep^5+260510*ep^4+63825*ep^3-
         19009*ep^2+670*ep+100,59719680*ep^17-31850496*ep^16-150709248*
         ep^15+24440832*ep^14+111373056*ep^13+9434880*ep^12-21980160*
         ep^11-2115072*ep^10+1638144*ep^9+89856*ep^8-41472*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(-82080*ep^14+121968*ep^13-35916*
         ep^12+342812*ep^11-864561*ep^10+859213*ep^9-304626*ep^8-259720
         *ep^7+350992*ep^6-117959*ep^5-25902*ep^4+25946*ep^3-5007*ep^2-
         44*ep+68,2239488*ep^15-1306368*ep^14-5474304*ep^13+1124928*
         ep^12+3846528*ep^11+217728*ep^10-642816*ep^9-36288*ep^8+31104*
         ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(39813120*ep^19-156705408*ep^18
         +140495040*ep^17+205093512*ep^16-443520780*ep^15+155673686*
         ep^14+219745983*ep^13-214434134*ep^12+29103737*ep^11+49788935*
         ep^10-31148092*ep^9+4276093*ep^8+3721559*ep^7-1855896*ep^6-
         62375*ep^5+250543*ep^4-50942*ep^3-5919*ep^2+3070*ep-292,
         179159040*ep^18+83607552*ep^17-547679232*ep^16-378805248*ep^15
         +407441664*ep^14+362423808*ep^13-37635840*ep^12-72285696*ep^11
         -1430784*ep^10+5184000*ep^9+145152*ep^8-124416*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(-1022976*ep^16+3476736*ep^15-2474016
         *ep^14-3701304*ep^13+6170204*ep^12-1684526*ep^11-1804269*ep^10
         +1239161*ep^9-181807*ep^8-3453*ep^7+14097*ep^6-31591*ep^5+
         12855*ep^4+295*ep^3-860*ep^2+90*ep+4,2488320*ep^16-705024*
         ep^15-6455808*ep^14-595584*ep^13+4491648*ep^12+1516032*ep^11-
         536832*ep^10-222336*ep^9+12672*ep^8+6912*ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G30*rat(144*ep^9-240*ep^8+40*ep^7+104
         *ep^6-59*ep^5-3*ep^4+44*ep^3-47*ep^2+20*ep-3,1440*ep^8+1152*
         ep^7+32*ep^6-64*ep^5)
         +xi^4*tf^-1*[d4FA/na]*ca*G20*G30*rat(-41472*ep^12+51840*ep^11+
         43008*ep^10-71456*ep^9-912*ep^8+23480*ep^7-1592*ep^6-1478*ep^5
         -2767*ep^4+1356*ep^3+116*ep^2-142*ep+19,34560*ep^11+70848*
         ep^10+39648*ep^9-1440*ep^8-5280*ep^7-288*ep^6+192*ep^5)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G30*rat(-192*ep^10-32*ep^9-1408*
         ep^8+2352*ep^7+900*ep^6-2098*ep^5-110*ep^4+766*ep^3-118*ep^2-
         79*ep+19,5760*ep^10+13248*ep^9+9920*ep^8+2240*ep^7-320*ep^6-
         128*ep^5)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(76032*ep^12-98496*
         ep^11-74592*ep^10+154624*ep^9-35712*ep^8-47404*ep^7+30106*ep^6
         -2738*ep^5-2410*ep^4+492*ep^3+140*ep^2-43*ep+1,69120*ep^11+
         141696*ep^10+79296*ep^9-2880*ep^8-10560*ep^7-576*ep^6+384*ep^5
         )
         +xi^4*tf^-1*[d4FA/na]*cf*G30*rat(-48*ep^8+128*ep^7-136*ep^6+80
         *ep^5-23*ep^4-12*ep^3+17*ep^2-7*ep+1,120*ep^7+16*ep^6-8*ep^5)
         +xi^4*tf^-1*[d4FA/na]*cf*G20*rat(-16*ep^7+40*ep^6-20*ep^5-30*
         ep^4+46*ep^3-27*ep^2+8*ep-1,16*ep^6+20*ep^5+2*ep^4-2*ep^3)
         +xi^4*tf^-1*[d4FA/na]*cf*G20*G30*rat(1152*ep^11-2016*ep^10-272
         *ep^9+2272*ep^8-1216*ep^7+106*ep^6-205*ep^5+227*ep^4-17*ep^3-
         47*ep^2+18*ep-2,720*ep^10+996*ep^9+162*ep^8-138*ep^7-18*ep^6+6
         *ep^5)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G30*rat(128*ep^6-256*ep^5+72*ep^4
         +172*ep^3-166*ep^2+57*ep-7,240*ep^7+32*ep^6-16*ep^5)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*rat(16*ep^7-40*ep^6+20*ep^5+
         30*ep^4-46*ep^3+27*ep^2-8*ep+1,16*ep^6+20*ep^5+2*ep^4-2*ep^3)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-6912*ep^11+12864*
         ep^10-1760*ep^9-12608*ep^8+13184*ep^7-5324*ep^6+2*ep^5+746*
         ep^4-194*ep^3+ep^2+1,5760*ep^10+7968*ep^9+1296*ep^8-1104*ep^7-
         144*ep^6+48*ep^5)
         +xi^4*ca^4*G30*rat(720*ep^9-1392*ep^8+648*ep^7+232*ep^6-353*
         ep^5+256*ep^4-95*ep^3-59*ep^2+52*ep-9,207360*ep^8+165888*ep^7+
         4608*ep^6-9216*ep^5)
         +xi^4*ca^4*G20*G30*rat(515520*ep^12-463872*ep^11-746640*ep^10+
         653848*ep^9+386912*ep^8-354794*ep^7-64234*ep^6+85575*ep^5-9456
         *ep^4-4333*ep^3+1825*ep^2-340*ep-11,4976640*ep^11+10202112*
         ep^10+5709312*ep^9-207360*ep^8-760320*ep^7-41472*ep^6+27648*
         ep^5)
         +xi^4*ca^4*G10*G30*rat(-69120*ep^10+100320*ep^9+21472*ep^8-
         66544*ep^7-2632*ep^6+13506*ep^5+8568*ep^4-5157*ep^3-1027*ep^2+
         643*ep-29,4976640*ep^11+9787392*ep^10+4755456*ep^9-921600*ep^8
         -921600*ep^7-18432*ep^6+36864*ep^5)
         +xi^4*ca^4*G10*G20*G30*rat(-60424704*ep^15+51705216*ep^14+
         142990272*ep^13-150796032*ep^12-87340896*ep^11+134889656*ep^10
         +2073996*ep^9-47794452*ep^8+11080242*ep^7+6130588*ep^6-2562375
         *ep^5-88733*ep^4+155472*ep^3-18234*ep^2-39*ep+23,179159040*
         ep^14+426995712*ep^13+228427776*ep^12-123088896*ep^11-
         103237632*ep^10+16367616*ep^9+14874624*ep^8-1880064*ep^7-
         718848*ep^6+110592*ep^5)
         +xi^4*cf*ca^3*G30*rat(-48*ep^8+128*ep^7-136*ep^6+80*ep^5-29*
         ep^4-3*ep^3+14*ep^2-7*ep+1,5760*ep^7+768*ep^6-384*ep^5)
         +xi^4*cf*ca^3*G20*rat(96*ep^7-184*ep^6-20*ep^5+214*ep^4-89*
         ep^3-44*ep^2+31*ep-4,768*ep^6+960*ep^5+96*ep^4-96*ep^3)
         +xi^4*cf*ca^3*G20*G30*rat(-20448*ep^11+28128*ep^10+17360*ep^9-
         37312*ep^8+5542*ep^7+10874*ep^6-4019*ep^5-506*ep^4+485*ep^3-
         109*ep^2+5,69120*ep^10+95616*ep^9+15552*ep^8-13248*ep^7-1728*
         ep^6+576*ep^5)
         +xi^4*cf*ca^3*G10*G30*rat(576*ep^8-1552*ep^7+1528*ep^6-760*
         ep^5+382*ep^4-267*ep^3+107*ep^2-13*ep-1,17280*ep^9+13824*ep^8-
         5376*ep^7-1536*ep^6+384*ep^5)
         +xi^4*cf*ca^3*G10*G20*rat(-2048*ep^9+3520*ep^8+2344*ep^7-7092*
         ep^6+1758*ep^5+3369*ep^4-1942*ep^3-172*ep^2+320*ep-57,2304*
         ep^8+4416*ep^7+1440*ep^6-1056*ep^5-288*ep^4+96*ep^3)
         +xi^4*cf*ca^3*G10*G20*G30*rat(1938816*ep^14-2694816*ep^13-
         3091056*ep^12+6381696*ep^11-606880*ep^10-3902858*ep^9+1989681*
         ep^8+419373*ep^7-544914*ep^6+92726*ep^5+28329*ep^4-11039*ep^3+
         908*ep^2+38*ep-4,1244160*ep^13+2135808*ep^12+162432*ep^11-
         963072*ep^10-74880*ep^9+163584*ep^8-5760*ep^7-9216*ep^6+1152*
         ep^5)
         +xi^4*cf*ca^3*G10^2*rat(-48*ep^8+112*ep^7+8*ep^6-216*ep^5+173*
         ep^4+27*ep^3-91*ep^2+41*ep-6,288*ep^7+384*ep^6-64*ep^5-128*
         ep^4+32*ep^3)
         +xi^4*cf^2*ca^2*G20*rat(-8*ep^5+24*ep^4-24*ep^3+7*ep^2+2*ep-1,
         24*ep^4+6*ep^3-3*ep^2)
         +xi^4*cf^2*ca^2*G20*G30*rat(16*ep^5-40*ep^4+32*ep^3-6*ep^2-3*
         ep+1,60*ep^4+18*ep^3-6*ep^2)
         +xi^4*cf^2*ca^2*G10*rat(-48*ep^6+156*ep^5-144*ep^4-39*ep^3+141
         *ep^2-81*ep+15,24*ep^5+16*ep^4-8*ep^3)
         +xi^4*cf^2*ca^2*G10*G20*rat(2384*ep^8-6016*ep^7+2280*ep^6+5912
         *ep^5-6319*ep^4+1130*ep^3+1140*ep^2-594*ep+83,576*ep^7+528*
         ep^6-168*ep^5-96*ep^4+24*ep^3)
         +xi^4*cf^2*ca^2*G10*G20*G30*rat(-4192*ep^9+4112*ep^8+8336*ep^7
         -10488*ep^6-2742*ep^5+7577*ep^4-2122*ep^3-1007*ep^2+612*ep-86,
         1440*ep^8+2832*ep^7+1056*ep^6-576*ep^5-192*ep^4+48*ep^3)
         +xi^4*cf^2*ca^2*G10^2*rat(96*ep^8-208*ep^7-40*ep^6+396*ep^5-
         248*ep^4-126*ep^3+199*ep^2-80*ep+11,72*ep^7+96*ep^6-16*ep^5-32
         *ep^4+8*ep^3)
         +xi^4*cf^3*ca*rat(-2*ep^4+8*ep^3-12*ep^2+8*ep-2,ep^3)
         +xi^4*cf^3*ca*G10*rat(60*ep^6-180*ep^5+123*ep^4+132*ep^3-234*
         ep^2+120*ep-21,6*ep^5+4*ep^4-2*ep^3)
         +xi^4*cf^3*ca*G10*G20*rat(-88*ep^6+220*ep^5-86*ep^4-215*ep^3+
         265*ep^2-113*ep+17,12*ep^5+9*ep^4-3*ep^3)
         +xi^4*cf^3*ca*G10*G20*G30*rat(80*ep^6-160*ep^5+16*ep^4+180*
         ep^3-169*ep^2+61*ep-8,30*ep^5+24*ep^4-6*ep^3)
         +xi^4*cf^3*ca*G10^2*rat(-32*ep^7+96*ep^6-72*ep^5-60*ep^4+132*
         ep^3-87*ep^2+26*ep-3,9*ep^6+3*ep^5-5*ep^4+ep^3)
         +xi^4*cf^4*rat(8*ep^4-32*ep^3+48*ep^2-32*ep+8,ep^3)
         +xi^4*cf^4*G10*rat(-48*ep^5+192*ep^4-300*ep^3+228*ep^2-84*ep+
         12,3*ep^4-ep^3)
         +xi^4*cf^4*G10*G20*rat(64*ep^5-224*ep^4+304*ep^3-200*ep^2+64*
         ep-8,12*ep^4-3*ep^3)
         +xi^4*cf^4*G10*G20*G30*rat(-16*ep^5+48*ep^4-56*ep^3+32*ep^2-9*
         ep+1,15*ep^4-3*ep^3)
         +xi^4*cf^4*G10^2*rat(32*ep^6-128*ep^5+208*ep^4-176*ep^3+82*
         ep^2-20*ep+2,9*ep^5-6*ep^4+ep^3)
         +xi^4*[d4AA/na]*G30*rat(-144*ep^8+336*ep^7-264*ep^6+40*ep^5+
         115*ep^4-155*ep^3+100*ep^2-32*ep+4,4320*ep^7+3456*ep^6+96*ep^5
         -192*ep^4)
         +xi^4*[d4AA/na]*G20*G30*rat(18432*ep^12-23424*ep^11-20448*
         ep^10+35024*ep^9-848*ep^8-10384*ep^7-518*ep^6+1413*ep^5+1974*
         ep^4-1544*ep^3+332*ep^2-5*ep-4,207360*ep^11+425088*ep^10+
         237888*ep^9-8640*ep^8-31680*ep^7-1728*ep^6+1152*ep^5)
         +xi^4*[d4AA/na]*G10*G30*rat(2112*ep^9+736*ep^8-6112*ep^7+896*
         ep^6+4500*ep^5-1794*ep^4-816*ep^3+545*ep^2-62*ep-5,69120*ep^10
         +158976*ep^9+119040*ep^8+26880*ep^7-3840*ep^6-1536*ep^5)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(-46080*ep^12+63744*ep^11+29952
         *ep^10-98432*ep^9+61664*ep^8+7312*ep^7-33040*ep^6+18000*ep^5-
         2694*ep^4-604*ep^3+187*ep^2-10*ep+1,829440*ep^11+1700352*ep^10
         +951552*ep^9-34560*ep^8-126720*ep^7-6912*ep^6+4608*ep^5)
         +Master(haha)*tf^-1*[d4FA/na]*ca*rat(82944*ep^10+465696*ep^9+
         965700*ep^8+419226*ep^7-286914*ep^6-325307*ep^5-62575*ep^4+
         4058*ep^3-39815*ep^2-5911*ep+2498,24000*ep^6-32000*ep^5-14960*
         ep^4+13280*ep^3+560*ep^2-480*ep)
         +Master(haha)*tf^-1*[d4FA/na]*cf*rat(67392*ep^11+234144*ep^10+
         42048*ep^9-568908*ep^8-719076*ep^7+323140*ep^6+318758*ep^5-
         29517*ep^4-30016*ep^3+795*ep^2+764*ep+44,5000*ep^6-12000*ep^5+
         7550*ep^4-1020*ep^3-310*ep^2+60*ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*ca*rat(-1944*ep^7-2916*ep^6-
         2160*ep^5+900*ep^4+456*ep^3-360*ep^2+24*ep+48,750*ep^5-625*
         ep^4-780*ep^3+25*ep^2+30*ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*cf*rat(-11664*ep^7-17280*ep^6
         +1440*ep^5+15648*ep^4-3792*ep^3-1632*ep^2+384*ep,1250*ep^4-
         1125*ep^3+200*ep^2+45*ep-10)
         +Master(haha)*ca^4*rat(-2488320*ep^10-10405152*ep^9-17914608*
         ep^8+31092*ep^7+14349024*ep^6+3604898*ep^5-3846159*ep^4-
         1282113*ep^3+323245*ep^2+189871*ep+24782,1728000*ep^6-2304000*
         ep^5-1077120*ep^4+956160*ep^3+40320*ep^2-34560*ep)
         +Master(haha)*cf*ca^3*rat(-673920*ep^11-1159488*ep^10+2553948*
         ep^9+7664112*ep^8-1335624*ep^7-6313342*ep^6+1621912*ep^5+
         1156971*ep^4-403703*ep^3-100527*ep^2+24319*ep+3742,120000*ep^6
         -288000*ep^5+181200*ep^4-24480*ep^3-7440*ep^2+1440*ep)
         +Master(haha)*cf^2*ca^2*rat(50544*ep^11+100008*ep^10-117576*
         ep^9-442182*ep^8+267*ep^7+361497*ep^6-40955*ep^5-64694*ep^4+
         11980*ep^3+4945*ep^2-650*ep-128,2500*ep^6-6000*ep^5+3775*ep^4-
         510*ep^3-155*ep^2+30*ep)
         +Master(haha)*cf^3*ca*rat(-67392*ep^11-132192*ep^10+138024*
         ep^9+534804*ep^8-11916*ep^7-423432*ep^6+27262*ep^5+76174*ep^4-
         7598*ep^3-5090*ep^2+316*ep+64,2500*ep^6-6000*ep^5+3775*ep^4-
         510*ep^3-155*ep^2+30*ep)
         +Master(haha)*cf^4*rat(16848*ep^9+60480*ep^8+61920*ep^7-36864*
         ep^6-61056*ep^5+6816*ep^4+10896*ep^3-768*ep^2-672*ep,1250*ep^4
         -1125*ep^3+200*ep^2+45*ep-10)
         +Master(haha)*[d4AA/na]*rat(-15984*ep^9-73764*ep^8+24618*ep^7-
         20520*ep^6-27167*ep^5+29937*ep^4+27822*ep^3+12335*ep^2+41*ep-
         758,72000*ep^6-96000*ep^5-44880*ep^4+39840*ep^3+1680*ep^2-1440
         *ep)
         +Master(haha)*tf*nf*ca^3*rat(-162*ep^7-243*ep^6-180*ep^5+75*
         ep^4+38*ep^3-30*ep^2+2*ep+4,750*ep^5-625*ep^4-780*ep^3+25*ep^2
         +30*ep)
         +Master(haha)*tf*nf*cf*ca^2*rat(-972*ep^7-1440*ep^6+120*ep^5+
         1304*ep^4-316*ep^3-136*ep^2+32*ep,1250*ep^4-1125*ep^3+200*ep^2
         +45*ep-10)
         +Master(haha)*xi*tf^-1*[d4FA/na]*ca*rat(-22464*ep^9-3492*ep^8+
         5850*ep^7+35058*ep^6+31128*ep^5-3516*ep^4-4987*ep^3+1138*ep^2+
         323*ep-78,24000*ep^6-32000*ep^5-14960*ep^4+13280*ep^3+560*ep^2
         -480*ep)
         +Master(haha)*xi*tf^-1*[d4FA/na]*cf*rat(864*ep^6+1062*ep^5+
         2064*ep^4+707*ep^3-448*ep^2-95*ep+22,250*ep^3-125*ep^2-10*ep+5
         )
         +Master(haha)*xi*ca^4*rat(-153792*ep^9+91584*ep^8+375162*ep^7-
         216336*ep^6-192827*ep^5+89370*ep^4+21915*ep^3-10668*ep^2-896*
         ep+248,864000*ep^6-1152000*ep^5-538560*ep^4+478080*ep^3+20160*
         ep^2-17280*ep)
         +Master(haha)*xi*cf*ca^3*rat(19872*ep^8-19800*ep^7-67584*ep^6+
         83776*ep^5+5410*ep^4-16399*ep^3+317*ep^2+771*ep-27,24000*ep^5-
         48000*ep^4+17040*ep^3+1920*ep^2-720*ep)
         +Master(haha)*xi*cf^2*ca^2*rat(-108*ep^6-18*ep^5+645*ep^4+42*
         ep^3-129*ep^2-6*ep+6,250*ep^3-125*ep^2-10*ep+5)
         +Master(haha)*xi*[d4AA/na]*rat(1728*ep^9+2916*ep^8+10266*ep^7+
         6252*ep^6-3236*ep^5-9729*ep^4-3876*ep^3+651*ep^2+256*ep-28,
         72000*ep^6-96000*ep^5-44880*ep^4+39840*ep^3+1680*ep^2-1440*ep)
         +Master(haha)*xi^2*tf^-1*[d4FA/na]*ca*rat(36*ep^5-183*ep^4+130
         *ep^3+71*ep^2-4*ep-2,2000*ep^4-3000*ep^3-80*ep^2+120*ep)
         +Master(haha)*xi^2*tf^-1*[d4FA/na]*cf*rat(-18*ep^3+57*ep^2+12*
         ep-3,250*ep^2-10)
         +Master(haha)*xi^2*ca^4*rat(468*ep^5-2160*ep^4+1931*ep^3+373*
         ep^2-143*ep+11,288000*ep^4-432000*ep^3-11520*ep^2+17280*ep)
         +Master(haha)*xi^2*cf*ca^3*rat(-6*ep^3+19*ep^2+4*ep-1,1000*
         ep^2-40)
         +Master(haha)*xi^2*[d4AA/na]*rat(-36*ep^5+234*ep^4-65*ep^3-43*
         ep^2+5*ep+1,12000*ep^4-18000*ep^3-480*ep^2+720*ep)
         +Master(no1)*tf^-1*[d4FA/na]*ca*rat(33408*ep^10-103200*ep^9-
         1098528*ep^8-892760*ep^7-528550*ep^6+443559*ep^5+284456*ep^4-
         98310*ep^3+58332*ep^2+20671*ep-5558,48000*ep^6-16000*ep^5-
         93920*ep^4-3360*ep^3+27680*ep^2+160*ep-960)
         +Master(no1)*tf^-1*[d4FA/na]*cf*rat(-2880*ep^11-56544*ep^10-
         118488*ep^9+189868*ep^8+199572*ep^7+17636*ep^6+17873*ep^5-
         85336*ep^4-2485*ep^3+7828*ep^2-124*ep-144,5000*ep^6-7000*ep^5-
         4450*ep^4+6530*ep^3-1330*ep^2-250*ep+60)
         +Master(no1)*tf^-1*nf*[d4FF/na]*ca*rat(-36*ep^6+26*ep^5+900*
         ep^4+106*ep^3-196*ep^2,750*ep^4-625*ep^3-780*ep^2+25*ep+30)
         +Master(no1)*tf^-1*nf*[d4FF/na]*cf*rat(432*ep^7+2064*ep^6+1968
         *ep^5-3504*ep^4+960*ep^3,1250*ep^4-1125*ep^3+200*ep^2+45*ep-10
         )
         +Master(no1)*ca^4*rat(-341280*ep^10+1185408*ep^9+10605864*ep^8
         -2556944*ep^7-3775516*ep^6+4365366*ep^5+724327*ep^4-1151374*
         ep^3-178567*ep^2+45592*ep+5324,864000*ep^6-288000*ep^5-1690560
         *ep^4-60480*ep^3+498240*ep^2+2880*ep-17280)
         +Master(no1)*cf*ca^3*rat(40896*ep^11+737808*ep^10+109416*ep^9-
         6741088*ep^8+5321148*ep^7-1557800*ep^6-1611305*ep^5+1362532*
         ep^4-16691*ep^3-100120*ep^2+15148*ep-1344,120000*ep^6-168000*
         ep^5-106800*ep^4+156720*ep^3-31920*ep^2-6000*ep+1440)
         +Master(no1)*cf^2*ca^2*rat(-6192*ep^11-88524*ep^10-76220*ep^9+
         553331*ep^8-159990*ep^7-78787*ep^6+113254*ep^5-53501*ep^4-7828
         *ep^3+2929*ep^2-604*ep+228,5000*ep^6-7000*ep^5-4450*ep^4+6530*
         ep^3-1330*ep^2-250*ep+60)
         +Master(no1)*cf^3*ca*rat(3744*ep^11+47160*ep^10+53088*ep^9-
         237974*ep^8-14830*ep^7+99844*ep^6-49608*ep^5+9130*ep^4+6686*
         ep^3-568*ep^2+80*ep-80,2500*ep^6-3500*ep^5-2225*ep^4+3265*ep^3
         -665*ep^2-125*ep+30)
         +Master(no1)*cf^4*rat(-720*ep^9-8448*ep^8-14784*ep^7+16720*
         ep^6-5568*ep^5+16*ep^4+1008*ep^3-128*ep^2,1250*ep^4-1125*ep^3+
         200*ep^2+45*ep-10)
         +Master(no1)*[d4AA/na]*rat(-5088*ep^8-6464*ep^7+56216*ep^6+
         18342*ep^5-59699*ep^4+35078*ep^3-8470*ep^2-5252*ep+1145,48000*
         ep^5-48000*ep^4-61920*ep^3+37920*ep^2+2400*ep-1440)
         +Master(no1)*tf*nf*ca^3*rat(18*ep^6-13*ep^5-450*ep^4-53*ep^3+
         98*ep^2,9000*ep^4-7500*ep^3-9360*ep^2+300*ep+360)
         +Master(no1)*tf*nf*cf*ca^2*rat(-18*ep^7-86*ep^6-82*ep^5+146*
         ep^4-40*ep^3,1250*ep^4-1125*ep^3+200*ep^2+45*ep-10)
         +Master(no1)*xi*tf^-1*[d4FA/na]*ca*rat(576*ep^9-51656*ep^8-
         24924*ep^7+227578*ep^6-41609*ep^5-116528*ep^4+27896*ep^3+10224
         *ep^2-2531*ep+94,48000*ep^6-16000*ep^5-93920*ep^4-3360*ep^3+
         27680*ep^2+160*ep-960)
         +Master(no1)*xi*tf^-1*[d4FA/na]*cf*rat(-48*ep^6+984*ep^5-680*
         ep^4-204*ep^3+92*ep^2,250*ep^3-125*ep^2-10*ep+5)
         +Master(no1)*xi*ca^4*rat(-1728*ep^9+85488*ep^8+7916*ep^7-
         320232*ep^6+76323*ep^5+158305*ep^4-43641*ep^3-13705*ep^2+3858*
         ep-184,1728000*ep^6-576000*ep^5-3381120*ep^4-120960*ep^3+
         996480*ep^2+5760*ep-34560)
         +Master(no1)*xi*cf*ca^3*rat(12*ep^6-246*ep^5+170*ep^4+51*ep^3-
         23*ep^2,1500*ep^3-750*ep^2-60*ep+30)
         +Master(no1)*xi*[d4AA/na]*rat(576*ep^8-5720*ep^7+23460*ep^6-
         29730*ep^5+10547*ep^4+3960*ep^3-1442*ep^2-126*ep+43,48000*ep^5
         -48000*ep^4-61920*ep^3+37920*ep^2+2400*ep-1440)
         +Master(no1)*xi^2*tf^-1*[d4FA/na]*ca*rat(-34*ep^4+71*ep^3-32*
         ep^2+8*ep-1,2000*ep^3-3000*ep^2-80*ep+120)
         +Master(no1)*xi^2*tf^-1*[d4FA/na]*cf*rat(17*ep^3-5*ep^2,250*
         ep^2-10)
         +Master(no1)*xi^2*ca^4*rat(170*ep^4-361*ep^3+236*ep^2-69*ep+8,
         288000*ep^3-432000*ep^2-11520*ep+17280)
         +Master(no1)*xi^2*cf*ca^3*rat(-17*ep^3+5*ep^2,6000*ep^2-240)
         +Master(no1)*xi^2*[d4AA/na]*rat(34*ep^4-65*ep^3-44*ep^2+21*ep-
         2,12000*ep^3-18000*ep^2-480*ep+720)
         +Master(no2)*tf^-1*[d4FA/na]*ca*rat(-31104*ep^10-513216*ep^9-
         1591776*ep^8-2791296*ep^7-1648684*ep^6-958308*ep^5-755553*ep^4
         +412223*ep^3+25275*ep^2-38675*ep+6154,768000*ep^6-640000*ep^5-
         846720*ep^4+65600*ep^3+80640*ep^2-1600*ep-1920)
         +Master(no2)*tf^-1*[d4FA/na]*cf*rat(-10368*ep^11-141696*ep^10-
         257760*ep^9+386256*ep^8+261556*ep^7+341126*ep^6+185218*ep^5-
         108589*ep^4-9656*ep^3+8237*ep^2-1056*ep+60,80000*ep^6-152000*
         ep^5+39800*ep^4+15580*ep^3-4720*ep^2-380*ep+120)
         +Master(no2)*tf^-1*nf*[d4FF/na]*ca*rat(-4860*ep^8+9936*ep^7-
         8640*ep^6+8976*ep^5+1176*ep^4-4848*ep^3+828*ep^2+408*ep-96,
         12000*ep^6-10000*ep^5-13230*ep^4+1025*ep^3+1260*ep^2-25*ep-30)
         +Master(no2)*tf^-1*nf*[d4FF/na]*cf*rat(-1944*ep^8+864*ep^7-
         5472*ep^6+14496*ep^5-4584*ep^4-1632*ep^3+576*ep^2,10000*ep^5-
         4000*ep^4-1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*ca^4*rat(349920*ep^10+2487024*ep^9+14604840*ep^8+
         938952*ep^7-191298*ep^6+11986427*ep^5+5183939*ep^4-1681605*
         ep^3-544289*ep^2+77506*ep+7944,13824000*ep^6-11520000*ep^5-
         15240960*ep^4+1180800*ep^3+1451520*ep^2-28800*ep-34560)
         +Master(no2)*cf*ca^3*rat(134784*ep^11+783216*ep^10+1046376*
         ep^9-10341624*ep^8+9554132*ep^7-8351342*ep^6-4088626*ep^5+
         3024805*ep^4+254240*ep^3-270389*ep^2+6744*ep+4980,1920000*ep^6
         -3648000*ep^5+955200*ep^4+373920*ep^3-113280*ep^2-9120*ep+2880
         )
         +Master(no2)*cf^2*ca^2*rat(-10368*ep^11-38070*ep^10-99675*ep^9
         +413799*ep^8-411564*ep^7+423989*ep^6+141829*ep^5-120481*ep^4-
         6116*ep^3+9563*ep^2-338*ep-168,40000*ep^6-76000*ep^5+19900*
         ep^4+7790*ep^3-2360*ep^2-190*ep+60)
         +Master(no2)*cf^3*ca*rat(6480*ep^11+3240*ep^10+53838*ep^9-
         138990*ep^8+200655*ep^7-232104*ep^6-61695*ep^5+55182*ep^4+2811
         *ep^3-3618*ep^2+111*ep+42,20000*ep^6-38000*ep^5+9950*ep^4+3895
         *ep^3-1180*ep^2-95*ep+30)
         +Master(no2)*cf^4*rat(-1296*ep^10+2376*ep^9-3816*ep^8+4032*
         ep^7-32544*ep^6-3048*ep^5+6696*ep^4+288*ep^3-336*ep^2,10000*
         ep^5-4000*ep^4-1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*[d4AA/na]*rat(5184*ep^8-141264*ep^7+148932*ep^6+
         194100*ep^5-36707*ep^4-63667*ep^3-22711*ep^2+2119*ep+1854,
         576000*ep^5-336000*ep^4-719040*ep^3-130560*ep^2+27840*ep+5760)
         +Master(no2)*tf*nf*ca^3*rat(405*ep^8-828*ep^7+720*ep^6-748*
         ep^5-98*ep^4+404*ep^3-69*ep^2-34*ep+8,24000*ep^6-20000*ep^5-
         26460*ep^4+2050*ep^3+2520*ep^2-50*ep-60)
         +Master(no2)*tf*nf*cf*ca^2*rat(81*ep^8-36*ep^7+228*ep^6-604*
         ep^5+191*ep^4+68*ep^3-24*ep^2,10000*ep^5-4000*ep^4-1025*ep^3+
         410*ep^2+25*ep-10)
         +Master(no2)*xi*tf^-1*[d4FA/na]*ca*rat(-70272*ep^7+91824*ep^6+
         46510*ep^5+11335*ep^4+9473*ep^3-8965*ep^2-2059*ep+554,192000*
         ep^5-112000*ep^4-239680*ep^3-43520*ep^2+9280*ep+1920)
         +Master(no2)*xi*tf^-1*[d4FA/na]*cf*rat(2292*ep^6-2914*ep^5-275
         *ep^4-343*ep^3+128*ep^2+107*ep-3,2000*ep^4-2500*ep^3-830*ep^2+
         100*ep+30)
         +Master(no2)*xi*ca^4*rat(48168*ep^7-66510*ep^6-18339*ep^5-
         10091*ep^4-13960*ep^3+6021*ep^2+1901*ep-390,3456000*ep^5-
         2016000*ep^4-4314240*ep^3-783360*ep^2+167040*ep+34560)
         +Master(no2)*xi*cf*ca^3*rat(-2292*ep^6+2914*ep^5+275*ep^4+343*
         ep^3-128*ep^2-107*ep+3,48000*ep^4-60000*ep^3-19920*ep^2+2400*
         ep+720)
         +Master(no2)*xi*[d4AA/na]*rat(18144*ep^7-9432*ep^6-66174*ep^5+
         6359*ep^4+27421*ep^3+2811*ep^2-1427*ep-102,576000*ep^5-336000*
         ep^4-719040*ep^3-130560*ep^2+27840*ep+5760)
         +Master(no2)*xi^2*tf^-1*[d4FA/na]*ca*rat(360*ep^5-945*ep^4+413
         *ep^3+43*ep^2-65*ep+2,32000*ep^4-40000*ep^3-13280*ep^2+1600*ep
         +480)
         +Master(no2)*xi^2*tf^-1*[d4FA/na]*cf*rat(-90*ep^4+51*ep^3-9*ep
         ,2000*ep^3+500*ep^2-80*ep-20)
         +Master(no2)*xi^2*ca^4*rat(-540*ep^5+1392*ep^4-706*ep^3-11*
         ep^2+112*ep-7,1152000*ep^4-1440000*ep^3-478080*ep^2+57600*ep+
         17280)
         +Master(no2)*xi^2*cf*ca^3*rat(30*ep^4-17*ep^3+3*ep,16000*ep^3+
         4000*ep^2-640*ep-160)
         +Master(no2)*xi^2*[d4AA/na]*rat(51*ep^4+173*ep^3-107*ep^2-29*
         ep+8,96000*ep^4-120000*ep^3-39840*ep^2+4800*ep+1440)
         +Master(no6)*tf^-1*[d4FA/na]*ca*rat(2170368*ep^13+72285312*
         ep^12+265730112*ep^11+39484064*ep^10-22598600*ep^9-104328632*
         ep^8-3402328*ep^7+6408419*ep^6-39412585*ep^5+7790706*ep^4+
         5885536*ep^3-1351343*ep^2-130503*ep+33474,3072000*ep^9-2560000
         *ep^8-5306880*ep^7+2726400*ep^6+1503360*ep^5-888960*ep^4+44160
         *ep^3+31360*ep^2-3840*ep)
         +Master(no6)*tf^-1*[d4FA/na]*cf*rat(4331520*ep^14+23945856*
         ep^13+7361536*ep^12-69791664*ep^11-40230944*ep^10+13717948*
         ep^9+25695048*ep^8+24630240*ep^7-15069497*ep^6-2741421*ep^5+
         1751081*ep^4+60725*ep^3-66000*ep^2-108*ep+832,320000*ep^9-
         608000*ep^8-40800*ep^7+532320*ep^6-311880*ep^5+52680*ep^4+6520
         *ep^3-2920*ep^2+240*ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*ca*rat(-53784*ep^9-64812*ep^8-
         35774*ep^7+116821*ep^6-98075*ep^5-6311*ep^4+19473*ep^3-2338*
         ep^2-560*ep+80,72000*ep^7-96000*ep^6-40380*ep^5+36090*ep^4-
         3000*ep^3-1290*ep^2+180*ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*cf*rat(-18432*ep^9-319752*ep^8
         +326036*ep^7-70112*ep^6-12592*ep^5+7864*ep^4-2692*ep^3+400*
         ep^2,20000*ep^6-28000*ep^5+13450*ep^4-2005*ep^3-320*ep^2+125*
         ep-10)
         +Master(no6)*ca^4*rat(-34283520*ep^13-2855726208*ep^12-
         10029684416*ep^11+6913629728*ep^10+5001362696*ep^9-3761572370*
         ep^8-333954513*ep^7+495159258*ep^6+21582056*ep^5+14418832*ep^4
         -4924319*ep^3-3125152*ep^2+229776*ep+68472,221184000*ep^9-
         184320000*ep^8-382095360*ep^7+196300800*ep^6+108241920*ep^5-
         64005120*ep^4+3179520*ep^3+2257920*ep^2-276480*ep)
         +Master(no6)*cf*ca^3*rat(-51139584*ep^14-296501088*ep^13+
         363897008*ep^12+1921710528*ep^11-1856311228*ep^10+147454274*
         ep^9+170564154*ep^8-44593392*ep^7+30744197*ep^6-24735009*ep^5+
         1817257*ep^4+3223351*ep^3-665196*ep^2-51024*ep+13832,7680000*
         ep^9-14592000*ep^8-979200*ep^7+12775680*ep^6-7485120*ep^5+
         1264320*ep^4+156480*ep^3-70080*ep^2+5760*ep)
         +Master(no6)*cf^2*ca^2*rat(14593536*ep^14+84774416*ep^13-
         42516552*ep^12-394270536*ep^11+175575902*ep^10+165316221*ep^9-
         45055529*ep^8-36367780*ep^7+7839578*ep^6+6062835*ep^5-1489265*
         ep^4-405498*ep^3+120830*ep^2+3494*ep-1748,640000*ep^9-1216000*
         ep^8-81600*ep^7+1064640*ep^6-623760*ep^5+105360*ep^4+13040*
         ep^3-5840*ep^2+480*ep)
         +Master(no6)*cf^3*ca*rat(-2059488*ep^14-11765912*ep^13+3026164
         *ep^12+47756348*ep^11-8933928*ep^10-30985045*ep^9+6792840*ep^8
         +5436939*ep^7-1288508*ep^6-554165*ep^5+140064*ep^4+27601*ep^3-
         8748*ep^2-70*ep+100,80000*ep^9-152000*ep^8-10200*ep^7+133080*
         ep^6-77970*ep^5+13170*ep^4+1630*ep^3-730*ep^2+60*ep)
         +Master(no6)*cf^4*rat(180720*ep^11+1094928*ep^10+659716*ep^9-
         1886244*ep^8+375724*ep^7+231584*ep^6-51812*ep^5-10228*ep^4+60*
         ep^3+584*ep^2-24*ep,20000*ep^6-28000*ep^5+13450*ep^4-2005*ep^3
         -320*ep^2+125*ep-10)
         +Master(no6)*[d4AA/na]*rat(123264*ep^11-540640*ep^10-4904808*
         ep^9-3659342*ep^8+2614659*ep^7-3629673*ep^6+2258037*ep^5+
         4683706*ep^4-276675*ep^3-491041*ep^2+15603*ep+11070,2304000*
         ep^8-1344000*ep^7-4316160*ep^6+965760*ep^5+1368960*ep^4-324480
         *ep^3-48000*ep^2+11520*ep)
         +Master(no6)*nf*[d4FA/na]*rat(72*ep^6-60*ep^5-145*ep^4-17*ep^3
         +68*ep^2+24*ep-8,144*ep^4-156*ep^3-114*ep^2+36*ep)
         +Master(no6)*tf*nf*ca^3*rat(8892*ep^9+51906*ep^8+51107*ep^7-
         64003*ep^6+29675*ep^5+1598*ep^4-5514*ep^3+739*ep^2+140*ep-20,
         864000*ep^7-1152000*ep^6-484560*ep^5+433080*ep^4-36000*ep^3-
         15480*ep^2+2160*ep)
         +Master(no6)*tf*nf*cf*ca^2*rat(4608*ep^9+79938*ep^8-81509*ep^7
         +17528*ep^6+3148*ep^5-1966*ep^4+673*ep^3-100*ep^2,120000*ep^6-
         168000*ep^5+80700*ep^4-12030*ep^3-1920*ep^2+750*ep-60)
         +Master(no6)*xi*tf^-1*[d4FA/na]*ca*rat(-480576*ep^11+4400928*
         ep^10-2628560*ep^9-12151284*ep^8+12422908*ep^7+5007059*ep^6-
         5748889*ep^5+403644*ep^4+615702*ep^3-115369*ep^2-14185*ep+3182
         ,768000*ep^8-448000*ep^7-1438720*ep^6+321920*ep^5+456320*ep^4-
         108160*ep^3-16000*ep^2+3840*ep)
         +Master(no6)*xi*tf^-1*[d4FA/na]*cf*rat(3012*ep^7-23710*ep^6+
         37086*ep^5-3366*ep^4-5165*ep^3+958*ep^2+119*ep-30,1000*ep^4-
         750*ep^3+85*ep^2+30*ep-5)
         +Master(no6)*xi*ca^4*rat(-2592000*ep^12-7654272*ep^11+10589376
         *ep^10+12191816*ep^9-2005632*ep^8-12648444*ep^7-3320345*ep^6+
         3227075*ep^5+245943*ep^4-121801*ep^3+59630*ep^2-2574*ep-1812,
         27648000*ep^8-16128000*ep^7-51793920*ep^6+11589120*ep^5+
         16427520*ep^4-3893760*ep^3-576000*ep^2+138240*ep)
         +Master(no6)*xi*cf*ca^3*rat(126000*ep^10+157404*ep^9-1109716*
         ep^8+1167657*ep^7-519570*ep^6+211558*ep^5+61396*ep^4-61441*
         ep^3+348*ep^2+2070*ep-90,192000*ep^6-432000*ep^5+232320*ep^4-
         18720*ep^3-9600*ep^2+1440*ep)
         +Master(no6)*xi*cf^2*ca^2*rat(-168*ep^7-314*ep^6+1657*ep^5-
         1576*ep^4+619*ep^3-58*ep^2-162*ep+2,128*ep^3-224*ep^2+48*ep)
         +Master(no6)*xi*cf^3*ca*rat(3*ep^5+10*ep^4-15*ep^3+6*ep^2-2*ep
         -2,4*ep-1)
         +Master(no6)*xi*[d4AA/na]*rat(-97728*ep^11+961824*ep^10-
         2540032*ep^9+2087676*ep^8+132804*ep^7-1609607*ep^6-8923*ep^5-
         42498*ep^4+32336*ep^3+7967*ep^2-1257*ep-162,2304000*ep^8-
         1344000*ep^7-4316160*ep^6+965760*ep^5+1368960*ep^4-324480*ep^3
         -48000*ep^2+11520*ep)
         +Master(no6)*xi^2*tf^-1*[d4FA/na]*ca*rat(-108*ep^5+51*ep^4-70*
         ep^3+78*ep^2+10*ep-9,16000*ep^4-24000*ep^3-640*ep^2+960*ep)
         +Master(no6)*xi^2*tf^-1*[d4FA/na]*cf*rat(27*ep^3-36*ep^2-15*ep
         ,1000*ep^2-40)
         +Master(no6)*xi^2*ca^4*rat(16480*ep^7-19699*ep^6-10629*ep^5+
         18251*ep^4+2189*ep^3-2008*ep^2+240*ep-24,27648000*ep^6-
         29952000*ep^5-22993920*ep^4+8110080*ep^3+875520*ep^2-276480*ep
         )
         +Master(no6)*xi^2*cf*ca^3*rat(-9*ep^3+12*ep^2+5*ep,8000*ep^2-
         320)
         +Master(no6)*xi^2*[d4AA/na]*rat(-8704*ep^7+19267*ep^6+12843*
         ep^5-21155*ep^4-6089*ep^3+3292*ep^2+150*ep-84,1152000*ep^6-
         1248000*ep^5-958080*ep^4+337920*ep^3+36480*ep^2-11520*ep)
         +Master(lala)*tf^-1*[d4FA/na]*ca*rat(1290240*ep^13-24676608*
         ep^12-71187040*ep^11+39497648*ep^10+87033658*ep^9-51292341*
         ep^8-30911101*ep^7+30313912*ep^6+4225348*ep^5-5835121*ep^4-
         333530*ep^3+500808*ep^2-19615*ep-7658,384000*ep^9-320000*ep^8-
         711360*ep^7+368800*ep^6+277840*ep^5-131240*ep^4-23000*ep^3+
         10680*ep^2+520*ep-240)
         +Master(lala)*tf^-1*[d4FA/na]*cf*rat(-2142208*ep^14-34686976*
         ep^13-8436224*ep^12+179614976*ep^11-74969712*ep^10-129532544*
         ep^9+108214686*ep^8-16234937*ep^7-11643222*ep^6+5341002*ep^5-
         401450*ep^4-190213*ep^3+41202*ep^2+796*ep-568,160000*ep^9-
         304000*ep^8-40400*ep^7+299160*ep^6-145140*ep^5-4230*ep^4+15110
         *ep^3-1790*ep^2-370*ep+60)
         +Master(lala)*tf^-1*nf*[d4FF/na]*ca*rat(-496896*ep^12-2977600*
         ep^11-1066496*ep^10+7832288*ep^9-2611112*ep^8-3490608*ep^7+
         2055504*ep^6+336000*ep^5-349064*ep^4-48*ep^3+20320*ep^2-832*ep
         -256,48000*ep^10-88000*ep^9-48920*ep^8+135020*ep^7-11370*ep^6-
         51135*ep^5+13530*ep^4+4210*ep^3-1270*ep^2-95*ep+30)
         +Master(lala)*tf^-1*nf*[d4FF/na]*cf*rat(-4443136*ep^11-2357248
         *ep^10+9534912*ep^9-20608*ep^8-5844864*ep^7+1873792*ep^6+
         607552*ep^5-273664*ep^4-4224*ep^3+5888*ep^2,40000*ep^8-96000*
         ep^7+77900*ep^6-20160*ep^5-4305*ep^4+2835*ep^3-205*ep^2-75*ep+
         10)
         +Master(lala)*ca^4*rat(-7464960*ep^14+4916593152*ep^13-
         4462972416*ep^12-3319996064*ep^11-13313097784*ep^10+
         19355671280*ep^9-113439434*ep^8-8504397868*ep^7+3569229773*
         ep^6-75182880*ep^5-223775540*ep^4+65399334*ep^3-4874175*ep^2-
         1967714*ep+278976,55296000*ep^10-129024000*ep^9-33315840*ep^8+
         206760960*ep^7-39651840*ep^6-78912000*ep^5+25035840*ep^4+
         6505920*ep^3-2232000*ep^2-146880*ep+51840)
         +Master(lala)*cf*ca^3*rat(187424768*ep^15+1047455744*ep^14-
         4944925184*ep^13+1144535744*ep^12+5281845744*ep^11+7748684296*
         ep^10-21668414172*ep^9+19746929098*ep^8-10457482638*ep^7+
         2935426275*ep^6+91236238*ep^5-356643250*ep^4+97324884*ep^3-
         2030399*ep^2-3182680*ep+373452,7680000*ep^10-26112000*ep^9+
         19948800*ep^8+17268480*ep^7-28506240*ep^6+10247040*ep^5+
         1029840*ep^4-1173840*ep^3+111120*ep^2+29520*ep-4320)
         +Master(lala)*cf^2*ca^2*rat(-12938240*ep^14-102402944*ep^13+
         74341856*ep^12+308477584*ep^11+84486780*ep^10-570122022*ep^9+
         429853691*ep^8-172852959*ep^7+54185820*ep^6-6151388*ep^5-
         5313381*ep^4+2469949*ep^3-228214*ep^2-74236*ep+12152,160000*
         ep^9-304000*ep^8-40400*ep^7+299160*ep^6-145140*ep^5-4230*ep^4+
         15110*ep^3-1790*ep^2-370*ep+60)
         +Master(lala)*cf^3*ca*rat(4562944*ep^14+57957888*ep^13-
         24103424*ep^12-130793824*ep^11-96460432*ep^10+252792076*ep^9-
         86544678*ep^8-37978236*ep^7+21034304*ep^6+2280312*ep^5-2160018
         *ep^4-101120*ep^3+152920*ep^2+1592*ep-3568,80000*ep^9-152000*
         ep^8-20200*ep^7+149580*ep^6-72570*ep^5-2115*ep^4+7555*ep^3-895
         *ep^2-185*ep+30)
         +Master(lala)*cf^4*rat(744448*ep^12-7653376*ep^11+1778752*
         ep^10-3596992*ep^9+18560288*ep^8-23163072*ep^7+9003296*ep^6+
         321664*ep^5-965504*ep^4+151680*ep^3+22784*ep^2-5120*ep,40000*
         ep^7-56000*ep^6+21900*ep^5+1740*ep^4-2565*ep^3+270*ep^2+65*ep-
         10)
         +Master(lala)*[d4AA/na]*rat(-1380096*ep^12-2070240*ep^11+
         14793616*ep^10-10607446*ep^9-3794443*ep^8+9002218*ep^7-3065836
         *ep^6-2341741*ep^5+1080012*ep^4+255664*ep^3-126231*ep^2+705*ep
         +2098,1152000*ep^9-960000*ep^8-2134080*ep^7+1106400*ep^6+
         833520*ep^5-393720*ep^4-69000*ep^3+32040*ep^2+1560*ep-720)
         +Master(lala)*tf*nf*ca^3*rat(864000*ep^14-7586304*ep^13-
         5740240*ep^12+4442104*ep^11+69233708*ep^10-136419566*ep^9+
         64742436*ep^8+41734707*ep^7-48387870*ep^6+11265235*ep^5+
         2764269*ep^4-1453238*ep^3+75353*ep^2+38462*ep-4656,576000*
         ep^11-1920000*ep^10+996960*ep^9+2500800*ep^8-2566800*ep^7-
         408960*ep^6+1082790*ep^5-193020*ep^4-91020*ep^3+21720*ep^2+
         2070*ep-540)
         +Master(lala)*tf*nf*cf*ca^2*rat(-22098688*ep^14+36131584*ep^13
         +17414576*ep^12+90146384*ep^11-464366080*ep^10+688804216*ep^9-
         477016597*ep^8+156063600*ep^7-12929632*ep^6-7954594*ep^5+
         3975593*ep^4-886830*ep^3-852*ep^2+36840*ep-4320,480000*ep^11-
         2112000*ep^10+2878800*ep^9-167520*ep^8-2860920*ep^7+2422080*
         ep^6-576075*ep^5-137730*ep^4+80310*ep^3-5100*ep^2-2115*ep+270)
         +Master(lala)*tf*nf*cf^2*ca*rat(320*ep^7-288*ep^6+1152*ep^5-
         3056*ep^4+3712*ep^3-1984*ep^2+384*ep,8*ep^4-28*ep^3+34*ep^2-17
         *ep+3)
         +Master(lala)*xi*tf^-1*[d4FA/na]*ca*rat(-621696*ep^12-6405152*
         ep^11+14966448*ep^10-6051876*ep^9-5757704*ep^8+4838582*ep^7-
         329169*ep^6-542797*ep^5+58102*ep^4+85385*ep^3-23749*ep^2-982*
         ep+488,384000*ep^9-320000*ep^8-711360*ep^7+368800*ep^6+277840*
         ep^5-131240*ep^4-23000*ep^3+10680*ep^2+520*ep-240)
         +Master(lala)*xi*tf^-1*[d4FA/na]*cf*rat(222208*ep^11+852992*
         ep^10-2248864*ep^9-448000*ep^8+2452578*ep^7-1258885*ep^6+42000
         *ep^5+123702*ep^4-31910*ep^3+467*ep^2+644*ep-20,32000*ep^8-
         48000*ep^7-27280*ep^6+48920*ep^5-9460*ep^4-4630*ep^3+1170*ep^2
         +110*ep-30)
         +Master(lala)*xi*ca^4*rat(-53553024*ep^12+83380704*ep^11+
         16985264*ep^10+1320632*ep^9-14562874*ep^8-12207589*ep^7+
         10736206*ep^6-1206597*ep^5-413899*ep^4+110865*ep^3+1645*ep^2-
         4135*ep+442,13824000*ep^9-11520000*ep^8-25608960*ep^7+13276800
         *ep^6+10002240*ep^5-4724640*ep^4-828000*ep^3+384480*ep^2+18720
         *ep-8640)
         +Master(lala)*xi*cf*ca^3*rat(14412800*ep^11-19622144*ep^10-
         13971968*ep^9+15632416*ep^8+5387784*ep^7-6455576*ep^6+428535*
         ep^5+562584*ep^4-87508*ep^3-14630*ep^2+3301*ep-106,768000*ep^8
         -1152000*ep^7-654720*ep^6+1174080*ep^5-227040*ep^4-111120*ep^3
         +28080*ep^2+2640*ep-720)
         +Master(lala)*xi*cf^2*ca^2*rat(-6568*ep^7+8316*ep^6+1796*ep^5-
         520*ep^4-356*ep^3+100*ep^2-8*ep,500*ep^4-500*ep^3+105*ep^2+20*
         ep-5)
         +Master(lala)*xi*[d4AA/na]*rat(-44928*ep^12+452640*ep^11+
         940112*ep^10-959740*ep^9+1463876*ep^8+73664*ep^7-1077899*ep^6+
         213579*ep^5+148052*ep^4-46713*ep^3-1541*ep^2+1730*ep-152,
         1152000*ep^9-960000*ep^8-2134080*ep^7+1106400*ep^6+833520*ep^5
         -393720*ep^4-69000*ep^3+32040*ep^2+1560*ep-720)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*ca*rat(32500*ep^8-78655*
         ep^7+21653*ep^6+5015*ep^5+1419*ep^4+1529*ep^3-301*ep^2-57*ep+1
         ,16000*ep^6-12000*ep^5-24640*ep^4+7480*ep^3+3960*ep^2-280*ep-
         120)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*cf*rat(160*ep^4+94*ep^3+24*
         ep^2-2*ep,500*ep^3+125*ep^2-20*ep-5)
         +Master(lala)*xi^2*ca^4*rat(270000*ep^9-923468*ep^8+416642*
         ep^7-55880*ep^6+281327*ep^5-94420*ep^4-24866*ep^3+8746*ep^2+
         489*ep-186,2304000*ep^7-2880000*ep^6-2684160*ep^5+2851200*ep^4
         +31680*ep^3-325440*ep^2+2880*ep+8640)
         +Master(lala)*xi^2*cf*ca^3*rat(-2888*ep^6+7650*ep^5-1140*ep^4-
         685*ep^3+62*ep^2+13*ep,24000*ep^5-18000*ep^4-960*ep^3+2220*
         ep^2-60)
         +Master(lala)*xi^2*[d4AA/na]*rat(-7500*ep^8+19765*ep^7-7754*
         ep^6-5631*ep^5+848*ep^4-378*ep^3+127*ep^2+36*ep-9,48000*ep^6-
         36000*ep^5-73920*ep^4+22440*ep^3+11880*ep^2-840*ep-360)
         +Master(nono)*tf^-1*[d4FA/na]*ca*rat(84393984*ep^15-89245696*
         ep^14-1912489024*ep^13-1204653552*ep^12+4017745784*ep^11+
         3482010704*ep^10+2039081730*ep^9-3805623599*ep^8-1359807426*
         ep^7+1051356231*ep^6-139335145*ep^5-99694478*ep^4+47712469*
         ep^3-2212482*ep^2-1558372*ep+180072,768000*ep^11+128000*ep^10-
         3982720*ep^9-45120*ep^8+5170080*ep^7+387600*ep^6-1650480*ep^5-
         39440*ep^4+130000*ep^3+960*ep^2-2880*ep)
         +Master(nono)*tf^-1*[d4FA/na]*cf*rat(-3554304*ep^14-118493440*
         ep^13-211536512*ep^12+448425520*ep^11+456746172*ep^10-
         276317154*ep^9-53425848*ep^8-102131168*ep^7+79683638*ep^6-
         10495261*ep^5-1947348*ep^4+476607*ep^3-25866*ep^2-204*ep+168,
         120000*ep^9-168000*ep^8-114300*ep^7+167220*ep^6-25245*ep^5-
         15795*ep^4+3435*ep^3+375*ep^2-90*ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*ca*rat(905472*ep^11-1269552*
         ep^10+542452*ep^9+5328072*ep^8-6307248*ep^7+1957340*ep^6+
         889728*ep^5-836236*ep^4+192252*ep^3+6072*ep^2-7456*ep+704,
         24000*ep^9-8000*ep^8-48460*ep^7-1180*ep^6+16775*ep^5+185*ep^4-
         1345*ep^3-5*ep^2+30*ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*cf*rat(3465216*ep^9+5844608*
         ep^8+13954624*ep^7-24725728*ep^6+11309536*ep^5-1287904*ep^4-
         300128*ep^3+71808*ep^2-3072*ep,60000*ep^6-54000*ep^5+5850*ep^4
         +5535*ep^3-1080*ep^2-135*ep+30)
         +Master(nono)*ca^4*rat(-3357112320*ep^15+6340592640*ep^14+
         83328820608*ep^13-37643495616*ep^12-243656713200*ep^11+
         172957181328*ep^10+41958481060*ep^9-119146345880*ep^8+
         38567541106*ep^7+21664276655*ep^6-9648520667*ep^5-425902597*
         ep^4+431765433*ep^3-6014570*ep^2-5456820*ep+35640,55296000*
         ep^11+9216000*ep^10-286755840*ep^9-3248640*ep^8+372245760*ep^7
         +27907200*ep^6-118834560*ep^5-2839680*ep^4+9360000*ep^3+69120*
         ep^2-207360*ep)
         +Master(nono)*cf*ca^3*rat(92709888*ep^14+1950861760*ep^13-
         806161648*ep^12-16878862888*ep^11+20932313316*ep^10-
         11749061286*ep^9+808679244*ep^8+3947770112*ep^7-2070024734*
         ep^6+214561549*ep^5+93043428*ep^4-23888199*ep^3-215442*ep^2+
         493332*ep-32712,2880000*ep^9-4032000*ep^8-2743200*ep^7+4013280
         *ep^6-605880*ep^5-379080*ep^4+82440*ep^3+9000*ep^2-2160*ep)
         +Master(nono)*cf^2*ca^2*rat(-16761600*ep^14-221632560*ep^13-
         64317892*ep^12+1432618618*ep^11-1008584210*ep^10+158557779*
         ep^9+141301875*ep^8-203824476*ep^7+89352424*ep^6-11451679*ep^5
         -2981752*ep^4+1243620*ep^3-55617*ep^2-25962*ep+2472,120000*
         ep^9-168000*ep^8-114300*ep^7+167220*ep^6-25245*ep^5-15795*ep^4
         +3435*ep^3+375*ep^2-90*ep)
         +Master(nono)*cf^3*ca*rat(24281088*ep^14+231496320*ep^13+
         134636096*ep^12-1264961400*ep^11+423972196*ep^10+389990838*
         ep^9-312659568*ep^8+149305896*ep^7-33330524*ep^6+904878*ep^5+
         757256*ep^4-428004*ep^3+48480*ep^2+10512*ep-1344,120000*ep^9-
         168000*ep^8-114300*ep^7+167220*ep^6-25245*ep^5-15795*ep^4+3435
         *ep^3+375*ep^2-90*ep)
         +Master(nono)*cf^4*rat(-5617152*ep^11-42546816*ep^10-55494400*
         ep^9+108260864*ep^8-61187392*ep^7+19994080*ep^6-788704*ep^5-
         1278848*ep^4+105696*ep^3+25568*ep^2-1536*ep,60000*ep^6-54000*
         ep^5+5850*ep^4+5535*ep^3-1080*ep^2-135*ep+30)
         +Master(nono)*[d4AA/na]*rat(-12794112*ep^13-79519968*ep^12+
         228040632*ep^11+467057496*ep^10-111212796*ep^9-405620591*ep^8+
         111508396*ep^7+91392940*ep^6-58705408*ep^5+451147*ep^4+5103944
         *ep^3-533712*ep^2-122816*ep+16848,1152000*ep^10+1920000*ep^9-
         3094080*ep^8-4708800*ep^7+691920*ep^6+1619280*ep^5-46800*ep^4-
         129360*ep^3+960*ep^2+2880*ep)
         +Master(nono)*nf*[d4FA/na]*rat(-96*ep^9+192*ep^8+960*ep^7-4804
         *ep^6+12788*ep^5-11416*ep^4-2948*ep^3+3056*ep^2-960*ep+96,8*
         ep^7-12*ep^6-34*ep^5+63*ep^4+8*ep^3-51*ep^2+18*ep)
         +Master(nono)*tf*nf*ca^3*rat(-308736*ep^14+669144*ep^13-650798
         *ep^12+157333*ep^11-6871099*ep^10+9650271*ep^9-1677656*ep^8+
         11461942*ep^7-4959511*ep^6-1758448*ep^5+1705276*ep^4-367698*
         ep^3-16180*ep^2+14456*ep-1296,288000*ep^12-240000*ep^11-
         1541520*ep^10+1476600*ep^9+1955700*ep^8-1793430*ep^7-764280*
         ep^6+604140*ep^5+63540*ep^4-48390*ep^3-1440*ep^2+1080*ep)
         +Master(nono)*tf*nf*cf*ca^2*rat(-433152*ep^9-730576*ep^8-
         1744328*ep^7+3090716*ep^6-1413692*ep^5+160988*ep^4+37516*ep^3-
         8976*ep^2+384*ep,180000*ep^6-162000*ep^5+17550*ep^4+16605*ep^3
         -3240*ep^2-405*ep+90)
         +Master(nono)*xi*tf^-1*[d4FA/na]*ca*rat(783552*ep^13-8593936*
         ep^12-92596960*ep^11+81914740*ep^10+196677610*ep^9-252153973*
         ep^8-91000004*ep^7+104823473*ep^6-7798866*ep^5-8673649*ep^4+
         1829140*ep^3+88789*ep^2-54392*ep+4076,384000*ep^10+640000*ep^9
         -1031360*ep^8-1569600*ep^7+230640*ep^6+539760*ep^5-15600*ep^4-
         43120*ep^3+320*ep^2+960*ep)
         +Master(nono)*xi*tf^-1*[d4FA/na]*cf*rat(-141184*ep^11+1608480*
         ep^10-2154016*ep^9-1930848*ep^8+3172454*ep^7-173486*ep^6-
         600995*ep^5+139180*ep^4+9972*ep^3-4830*ep^2+269*ep+4,8000*ep^8
         -8000*ep^7-10820*ep^6+6820*ep^5+1045*ep^4-635*ep^3-25*ep^2+15*
         ep)
         +Master(nono)*xi*ca^4*rat(-1774656*ep^13+18533328*ep^12+
         123387256*ep^11-138483872*ep^10-271470004*ep^9+352912858*ep^8+
         127193747*ep^7-147097246*ep^6+11064008*ep^5+12667695*ep^4-
         2794667*ep^3-118695*ep^2+84676*ep-6628,13824000*ep^10+23040000
         *ep^9-37128960*ep^8-56505600*ep^7+8303040*ep^6+19431360*ep^5-
         561600*ep^4-1552320*ep^3+11520*ep^2+34560*ep)
         +Master(nono)*xi*cf*ca^3*rat(141184*ep^11-1608480*ep^10+
         2154016*ep^9+1930848*ep^8-3172454*ep^7+173486*ep^6+600995*ep^5
         -139180*ep^4-9972*ep^3+4830*ep^2-269*ep-4,192000*ep^8-192000*
         ep^7-259680*ep^6+163680*ep^5+25080*ep^4-15240*ep^3-600*ep^2+
         360*ep)
         +Master(nono)*xi*[d4AA/na]*rat(1198656*ep^13-11284848*ep^12+
         31016368*ep^11+31223524*ep^10-47092822*ep^9+50636203*ep^8+
         18612518*ep^7-20275927*ep^6+1268582*ep^5+685557*ep^4+101914*
         ep^3-28977*ep^2-6176*ep+1028,1152000*ep^10+1920000*ep^9-
         3094080*ep^8-4708800*ep^7+691920*ep^6+1619280*ep^5-46800*ep^4-
         129360*ep^3+960*ep^2+2880*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*ca*rat(25984*ep^9+53600*
         ep^8-272688*ep^7+191424*ep^6+113622*ep^5+31203*ep^4-30893*ep^3
         +819*ep^2+1015*ep-86,32000*ep^8+40000*ep^7-97280*ep^6-83600*
         ep^5+37840*ep^4+15280*ep^3-1360*ep^2-480*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*cf*rat(4376*ep^4-1918*ep^3+
         251*ep^2+65*ep-14,500*ep^3+125*ep^2-20*ep-5)
         +Master(nono)*xi^2*ca^4*rat(80000*ep^10-209120*ep^9-438144*
         ep^8+1371472*ep^7-662086*ep^6-326289*ep^5-159353*ep^4+106695*
         ep^3-545*ep^2-3638*ep+288,2304000*ep^8+2880000*ep^7-7004160*
         ep^6-6019200*ep^5+2724480*ep^4+1100160*ep^3-97920*ep^2-34560*
         ep)
         +Master(nono)*xi^2*cf*ca^3*rat(-4376*ep^4+1918*ep^3-251*ep^2-
         65*ep+14,12000*ep^3+3000*ep^2-480*ep-120)
         +Master(nono)*xi^2*[d4AA/na]*rat(-40000*ep^8+125584*ep^7-89704
         *ep^6-16564*ep^5-20951*ep^4+7574*ep^3+560*ep^2-274*ep+15,48000
         *ep^6-12000*ep^5-79920*ep^4-17520*ep^3+3120*ep^2+720*ep)
         +Master(bebe)*tf^-1*[d4FA/na]*ca*rat(-16781082624*ep^21+
         202346486784*ep^20+26975576576*ep^19-3291663692736*ep^18+
         3773173496544*ep^17+10551504961504*ep^16-14241090800496*ep^15-
         6192362051052*ep^14-1175633123262*ep^13+17419362818580*ep^12+
         2968103876215*ep^11-14169730651658*ep^10+1618462227916*ep^9+
         3706298799228*ep^8-1337216552726*ep^7-186586043364*ep^6+
         247230976118*ep^5-31868103512*ep^4-15703009369*ep^3+3214896810
         *ep^2+305083908*ep-72575784,33177600*ep^17-175841280*ep^16+
         51747840*ep^15+1001341440*ep^14-1216880640*ep^13-1355754240*
         ep^12+2269782720*ep^11+708752160*ep^10-1518599520*ep^9-
         226903680*ep^8+429431040*ep^7+55827360*ep^6-50473440*ep^5-
         7732800*ep^4+1814400*ep^3+311040*ep^2)
         +Master(bebe)*tf^-1*[d4FA/na]*cf*rat(3789029376*ep^20+
         19548069888*ep^19-138162106368*ep^18-153950624000*ep^17+
         1275901300224*ep^16-839588617712*ep^15-1655034828600*ep^14+
         1426448784128*ep^13+545263206854*ep^12-142141605211*ep^11-
         462932484805*ep^10-29937152905*ep^9+181583584967*ep^8-
         13278092619*ep^7-23673899603*ep^6+3151837701*ep^5+1179871543*
         ep^4-178020846*ep^3-22461524*ep^2+3008776*ep+109536,3456000*
         ep^15-23731200*ep^14+49619520*ep^13-12110400*ep^12-69495840*
         ep^11+57502080*ep^10+16296660*ep^9-25411500*ep^8+389880*ep^7+
         4013640*ep^6-279180*ep^5-269100*ep^4+12960*ep^3+6480*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*ca*rat(-319343616*ep^17+
         1848781568*ep^16-3419743872*ep^15+3192477184*ep^14-3238297152*
         ep^13-1481516016*ep^12+10164220752*ep^11-8192868156*ep^10-
         1587026608*ep^9+4787848844*ep^8-1444600728*ep^7-664726500*ep^6
         +403992096*ep^5-1800572*ep^4-31297352*ep^3+3713472*ep^2+691680
         *ep-114624,518400*ep^15-3006720*ep^14+3867120*ep^13+4692240*
         ep^12-9758520*ep^11-2227680*ep^10+7303635*ep^9+739395*ep^8-
         2186910*ep^7-233730*ep^6+265995*ep^5+38115*ep^4-9720*ep^3-1620
         *ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*cf*rat(-128249856*ep^11+
         8161792*ep^10+354150528*ep^9-81397440*ep^8-356942080*ep^7+
         279149952*ep^6-47520128*ep^5-20416960*ep^4+8351872*ep^3-340992
         *ep^2-228736*ep+27648,72000*ep^8-134400*ep^7+55740*ep^6+21600*
         ep^5-15525*ep^4-585*ep^3+1215*ep^2-15*ep-30)
         +Master(bebe)*ca^4*rat(649181675520*ep^21-8204557916160*ep^20+
         838603686912*ep^19+157197119175552*ep^18-305954520423424*ep^17
         -374279245296832*ep^16+1374951842047312*ep^15-679670625364616*
         ep^14-848216796079272*ep^13+843071884180604*ep^12+
         22567747391609*ep^11-293684910043949*ep^10+94699904116246*ep^9
         +37430899066623*ep^8-25127134850142*ep^7-561112876577*ep^6+
         2372495075930*ep^5-186114930795*ep^4-91266574991*ep^3+
         10027502990*ep^2+1258854300*ep-127104840,2388787200*ep^17-
         12660572160*ep^16+3725844480*ep^15+72096583680*ep^14-
         87615406080*ep^13-97614305280*ep^12+163424355840*ep^11+
         51030155520*ep^10-109339165440*ep^9-16337064960*ep^8+
         30919034880*ep^7+4019569920*ep^6-3634087680*ep^5-556761600*
         ep^4+130636800*ep^3+22394880*ep^2)
         +Master(bebe)*cf*ca^3*rat(-118738059264*ep^21-158546006016*
         ep^20+5893332089856*ep^19-11543282685440*ep^18-51356565245568*
         ep^17+239967314636992*ep^16-372217426032432*ep^15+
         217912763572280*ep^14+48465745430708*ep^13-132001587778894*
         ep^12+65478589257512*ep^11-1593225994801*ep^10-15391061372539*
         ep^9+7790430299907*ep^8-390793553423*ep^7-899167332099*ep^6+
         259227699175*ep^5+14861050359*ep^4-16047695813*ep^3+1297482160
         *ep^2+280835388*ep-35746848,165888000*ep^16-1387929600*ep^15+
         4090383360*ep^14-4153904640*ep^13-2463851520*ep^12+7763800320*
         ep^11-3357910080*ep^10-2393111520*ep^9+1848342240*ep^8+
         164583360*ep^7-302382720*ep^6+7184160*ep^5+19997280*ep^4-
         622080*ep^3-466560*ep^2)
         +Master(bebe)*cf^2*ca^2*rat(10359889920*ep^20+5903723520*ep^19
         -272556867712*ep^18+105223022752*ep^17+2675900470656*ep^16-
         5672896851856*ep^15+2582755989340*ep^14+2564807071034*ep^13-
         2338787842835*ep^12+89088055430*ep^11+321847362578*ep^10-
         85465367730*ep^9+36869768628*ep^8-15555025290*ep^7-4121328606*
         ep^6+4105062432*ep^5-438729953*ep^4-233236004*ep^3+44021600*
         ep^2+3897712*ep-874416,3456000*ep^15-23731200*ep^14+49619520*
         ep^13-12110400*ep^12-69495840*ep^11+57502080*ep^10+16296660*
         ep^9-25411500*ep^8+389880*ep^7+4013640*ep^6-279180*ep^5-269100
         *ep^4+12960*ep^3+6480*ep^2)
         +Master(bebe)*cf^3*ca*rat(-1928070144*ep^17-6975605760*ep^16+
         8744033600*ep^15+54842200064*ep^14-81259174672*ep^13-
         6119788596*ep^12+54419137260*ep^11-22196686117*ep^10-
         1640560542*ep^9+2190252033*ep^8-311202704*ep^7+45666873*ep^6-
         33571710*ep^5+3215803*ep^4+3793360*ep^3-791708*ep^2-75648*ep+
         19008,432000*ep^12-1022400*ep^11+89640*ep^10+1171980*ep^9-
         659610*ep^8-151335*ep^7+148770*ep^6+1530*ep^5-11070*ep^4+225*
         ep^3+270*ep^2)
         +Master(bebe)*cf^4*rat(165338112*ep^12+457089792*ep^11-
         267692288*ep^10-2453004032*ep^9+3676030080*ep^8-2063024272*
         ep^7+524204768*ep^6-26188320*ep^5-32379424*ep^4+12602960*ep^3-
         1013760*ep^2-303008*ep+44992,72000*ep^7-158400*ep^6+108540*
         ep^5-14580*ep^4-10665*ep^3+2970*ep^2+225*ep-90)
         +Master(bebe)*[d4AA/na]*rat(829772928*ep^18-1351207392*ep^17-
         30696331008*ep^16+101004245936*ep^15+29361981976*ep^14-
         294140719930*ep^13-26607855498*ep^12+416233399476*ep^11-
         76145967619*ep^10-212364256988*ep^9+96171895361*ep^8+
         29283809520*ep^7-33041462577*ep^6-437251026*ep^5+5590034869*
         ep^4-150296412*ep^3-365238528*ep^2+6714256*ep+7670256,12441600
         *ep^15-44167680*ep^14-62553600*ep^13+282597120*ep^12+61672320*
         ep^11-506455200*ep^10-58255200*ep^9+353756160*ep^8+71444160*
         ep^7-92720160*ep^6-28015200*ep^5+6678720*ep^4+3265920*ep^3+
         311040*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(40320*ep^16-278112*ep^15+151112
         *ep^14+5827256*ep^13-36129118*ep^12+93765852*ep^11-72975581*
         ep^10-55919931*ep^9+104786344*ep^8-25661942*ep^7-54873329*ep^6
         +7555245*ep^5+9094076*ep^4-3160608*ep^3-75072*ep^2+195120*ep-
         24192,1296*ep^14-7776*ep^13+6768*ep^12+37836*ep^11-74061*ep^10
         -21573*ep^9+122364*ep^8-26622*ep^7-74241*ep^6+21699*ep^5+19818
         *ep^4-3564*ep^3-1944*ep^2)
         +Master(bebe)*tf*nf*ca^3*rat(124416000*ep^21-1316026368*ep^20+
         2908172288*ep^19+7414266880*ep^18-33836661328*ep^17+
         36288594896*ep^16-15712016460*ep^15+2376815252*ep^14+
         49117924004*ep^13-78807427110*ep^12-18357262585*ep^11+
         112746275215*ep^10-26448329487*ep^9-46213518407*ep^8+
         22294772273*ep^7+2869029269*ep^6-3392407501*ep^5+232855125*
         ep^4+200178684*ep^3-29349216*ep^2-3873888*ep+724464,24883200*
         ep^18-156764160*ep^17+170691840*ep^16+712195200*ep^15-
         1663666560*ep^14-104155200*ep^13+2719152720*ep^12-1170772920*
         ep^11-1670513760*ep^10+968771880*ep^9+492251040*ep^8-280202760
         *ep^7-79725600*ep^6+32055480*ep^5+7160400*ep^4-1127520*ep^3-
         233280*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(-644696064*ep^17+1665518592*
         ep^16-992888704*ep^15+2409147520*ep^14-6726333296*ep^13+
         2622303536*ep^12+5846358224*ep^11-4566955652*ep^10-558630443*
         ep^9+1219855018*ep^8-181992084*ep^7-57103722*ep^6+6565763*ep^5
         +344164*ep^4+827644*ep^3-62736*ep^2-32640*ep+2880,10368000*
         ep^14-38361600*ep^13+34004160*ep^12+22983840*ep^11-38969280*
         ep^10-308880*ep^9+13453020*ep^8-1545750*ep^7-1974330*ep^6+
         231030*ep^5+131670*ep^4-8640*ep^3-3240*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(-960*ep^9+20224*ep^8-47344*
         ep^7-5920*ep^6+133704*ep^5-162368*ep^4+88136*ep^3-25888*ep^2+
         4448*ep-384,360*ep^6-1284*ep^5+1566*ep^4-699*ep^3-18*ep^2+93*
         ep-18)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*ca*rat(-1396556928*ep^18+
         8911790176*ep^17-5361494112*ep^16-68293149008*ep^15+
         131465795920*ep^14+67646765798*ep^13-313566752188*ep^12+
         121876128468*ep^11+188246908593*ep^10-139469362550*ep^9-
         35552190052*ep^8+45708060753*ep^7-1660673069*ep^6-5332697458*
         ep^5+776851206*ep^4+250209937*ep^3-53354466*ep^2-3946916*ep+
         1067496,4147200*ep^15-8501760*ep^14-24272640*ep^13+52657920*
         ep^12+37232640*ep^11-87956640*ep^10-30060720*ep^9+56864160*
         ep^8+17529120*ep^7-14041440*ep^6-5102640*ep^5+925920*ep^4+
         527040*ep^3+51840*ep^2)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*cf*rat(246097152*ep^15-
         1554030720*ep^14+3402626032*ep^13-1920016296*ep^12-3691996584*
         ep^11+5606929486*ep^10-578431751*ep^9-2525411170*ep^8+
         786800637*ep^7+396490878*ep^6-151349049*ep^5-22406902*ep^4+
         10075535*ep^3+370516*ep^2-217492*ep-672,172800*ep^12-555840*
         ep^11+97920*ep^10+943200*ep^9-399600*ep^8-487620*ep^7+137160*
         ep^6+109800*ep^5-7200*ep^4-9540*ep^3-1080*ep^2)
         +Master(bebe)*xi*ca^4*rat(572313600*ep^19-4391623296*ep^18-
         4724019168*ep^17+45530796752*ep^16+13817514248*ep^15-
         220343325564*ep^14+105375484664*ep^13+375589001872*ep^12-
         362607844447*ep^11-158773489859*ep^10+280321280219*ep^9-
         1132297383*ep^8-83826738705*ep^7+13358261684*ep^6+9662685862*
         ep^5-2090675268*ep^4-475476421*ep^3+111494910*ep^2+8707348*ep-
         1821048,149299200*ep^15-306063360*ep^14-873815040*ep^13+
         1895685120*ep^12+1340375040*ep^11-3166439040*ep^10-1082185920*
         ep^9+2047109760*ep^8+631048320*ep^7-505491840*ep^6-183695040*
         ep^5+33333120*ep^4+18973440*ep^3+1866240*ep^2)
         +Master(bebe)*xi*cf*ca^3*rat(-99532800*ep^16+712879488*ep^15-
         911454240*ep^14-3202409152*ep^13+8990616936*ep^12-2799593256*
         ep^11-10755078676*ep^10+7787966936*ep^9+3137424985*ep^8-
         3090378942*ep^7-273045423*ep^6+439297434*ep^5-1264973*ep^4-
         25366130*ep^3+922679*ep^2+552742*ep-11208,4147200*ep^12-
         13340160*ep^11+2350080*ep^10+22636800*ep^9-9590400*ep^8-
         11702880*ep^7+3291840*ep^6+2635200*ep^5-172800*ep^4-228960*
         ep^3-25920*ep^2)
         +Master(bebe)*xi*cf^2*ca^2*rat(5280*ep^13-36232*ep^12+116948*
         ep^11-138578*ep^10-174389*ep^9+523564*ep^8-201384*ep^7-301169*
         ep^6+265697*ep^5-45978*ep^4-18842*ep^3+8049*ep^2-926*ep+8,144*
         ep^9-600*ep^8+612*ep^7+366*ep^6-834*ep^5+270*ep^4+78*ep^3-36*
         ep^2)
         +Master(bebe)*xi*cf^3*ca*rat(-48*ep^7-120*ep^6-64*ep^5-600*
         ep^4+1608*ep^3-1104*ep^2+296*ep-32,6*ep^3-9*ep^2+3*ep)
         +Master(bebe)*xi*[d4AA/na]*rat(71673408*ep^17+122031216*ep^16-
         2657346200*ep^15+5766396004*ep^14+5435514390*ep^13-20633213486
         *ep^12+2936984996*ep^11+13686319714*ep^10-5333768857*ep^9-
         3744673592*ep^8+1430234898*ep^7+652423890*ep^6-163398743*ep^5-
         51346522*ep^4+7205916*ep^3+1717432*ep^2-89088*ep-16576,6220800
         *ep^14-3421440*ep^13-41541120*ep^12+16675200*ep^11+80861760*
         ep^10-10642320*ep^9-61054560*ep^8-6285600*ep^7+16865280*ep^6+
         4235760*ep^5-1300320*ep^4-561600*ep^3-51840*ep^2)
         +Master(bebe)*xi*nf*[d4FA/na]*rat(-2304*ep^9-9312*ep^8+21488*
         ep^7+21688*ep^6-46556*ep^5+320*ep^4+15968*ep^3-4240*ep^2-196*
         ep+104,648*ep^7-972*ep^6-1314*ep^5+1503*ep^4+1008*ep^3-351*
         ep^2-162*ep)
         +Master(bebe)*xi*tf*nf*ca^3*rat(-31104*ep^12+185184*ep^11-
         294576*ep^10-39232*ep^9+437228*ep^8-269454*ep^7-92432*ep^6+
         139479*ep^5-33276*ep^4-5838*ep^3+3450*ep^2-635*ep+54,7776*ep^9
         -19440*ep^8-4104*ep^7+33804*ep^6-5940*ep^5-16308*ep^4+2268*
         ep^3+1944*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(576*ep^7-3360*ep^6+7216*
         ep^5-6968*ep^4+2912*ep^3-152*ep^2-192*ep+32,36*ep^4-96*ep^3+63
         *ep^2+6*ep-9)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*ca*rat(-46516800*ep^16-
         188374960*ep^15+357298024*ep^14+1177873092*ep^13-462810098*
         ep^12-2055327370*ep^11-487344335*ep^10+1077587457*ep^9+
         362946389*ep^8-344235165*ep^7-138192547*ep^6-17794025*ep^5+
         21567581*ep^4+5519815*ep^3-992862*ep^2-192204*ep+8808,2073600*
         ep^13-103680*ep^12-13898880*ep^11-1391040*ep^10+26258400*ep^9+
         9581760*ep^8-15560640*ep^7-9875520*ep^6+684000*ep^5+1753920*
         ep^4+443520*ep^3+34560*ep^2)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*cf*rat(266400*ep^9+336480*
         ep^8-888674*ep^7+639532*ep^6-221626*ep^5+38035*ep^4+22832*ep^3
         -13166*ep^2-272*ep+459,5400*ep^6-3870*ep^5-2565*ep^4+585*ep^3+
         405*ep^2+45*ep)
         +Master(bebe)*xi^2*ca^4*rat(486892800*ep^17+454445760*ep^16-
         3316788000*ep^15-3460488928*ep^14+5326461824*ep^13+9914963800*
         ep^12-2505294194*ep^11-9443863895*ep^10+1269341428*ep^9+
         4180741254*ep^8-238867797*ep^7-546547741*ep^6-188484178*ep^5+
         60049352*ep^4+22432361*ep^3-3578906*ep^2-606404*ep+65064,
         298598400*ep^14-164229120*ep^13-1993973760*ep^12+800409600*
         ep^11+3881364480*ep^10-510831360*ep^9-2930618880*ep^8-
         301708800*ep^7+809533440*ep^6+203316480*ep^5-62415360*ep^4-
         26956800*ep^3-2488320*ep^2)
         +Master(bebe)*xi^2*cf*ca^3*rat(-2635200*ep^11+2171760*ep^10+
         1255016*ep^9-801628*ep^8-802570*ep^7+230352*ep^6+1821*ep^5+
         42744*ep^4+5380*ep^3-7802*ep^2-107*ep+234,518400*ep^8-371520*
         ep^7-375840*ep^6+149040*ep^5+100440*ep^4-9720*ep^3-9720*ep^2-
         1080*ep)
         +Master(bebe)*xi^2*[d4AA/na]*rat(9115200*ep^15+62784240*ep^14-
         348656472*ep^13+273819692*ep^12+265040150*ep^11-330004560*
         ep^10+50149722*ep^9+159968431*ep^8-67385945*ep^7-8943500*ep^6+
         2119852*ep^5+563787*ep^4+210585*ep^3-92530*ep^2-4132*ep+3480,
         6220800*ep^12-12752640*ep^11-16191360*ep^10+28209600*ep^9+
         22356000*ep^8-15966720*ep^7-14748480*ep^6-129600*ep^5+2311200*
         ep^4+639360*ep^3+51840*ep^2)
         +Master(bebe)*xi^3*tf^-1*[d4FA/na]*ca*rat(102*ep^11+3314*ep^10
         -13958*ep^9+13828*ep^8+71*ep^7-3703*ep^6+1168*ep^5-1794*ep^4+
         921*ep^3+31*ep^2-88*ep+12,2592*ep^8-6480*ep^7-3312*ep^6+12240*
         ep^5+2448*ep^4-5760*ep^3-1728*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(-612*ep^11-5982*ep^10+31852*ep^9-
         42204*ep^8+18639*ep^7+10449*ep^6-22946*ep^5+12122*ep^4+2619*
         ep^3-3325*ep^2+544*ep-4,186624*ep^8-466560*ep^7-238464*ep^6+
         881280*ep^5+176256*ep^4-414720*ep^3-124416*ep^2)
         +Master(bebe)*xi^3*cf*ca^3*rat(-4*ep^3+9*ep^2-6*ep+1,144*ep^2+
         48*ep)
         +Master(bebe)*xi^3*[d4AA/na]*rat(306*ep^10-3348*ep^9+4622*ep^8
         +2404*ep^7-2407*ep^6-1076*ep^5-314*ep^4+678*ep^3+105*ep^2-122*
         ep+16,7776*ep^7-3888*ep^6-17712*ep^5+1296*ep^4+9936*ep^3+2592*
         ep^2)
         +Master(cross)*tf^-1*[d4FA/na]*ca*rat(-8151957504*ep^22-
         84412071936*ep^21+209641199616*ep^20+1422811972096*ep^19-
         2268237963008*ep^18-6278926709248*ep^17+6753757517344*ep^16+
         10749470562496*ep^15-2376778292504*ep^14-15419254490028*ep^13-
         403166593484*ep^12+11053717169889*ep^11-631894952187*ep^10-
         3249727177265*ep^9+856444222535*ep^8+388559012651*ep^7-
         248149684805*ep^6-19840530395*ep^5+27736282829*ep^4+43589548*
         ep^3-1245724032*ep^2+13699392*ep+19206000,212336640*ep^18-
         1089994752*ep^17+112656384*ep^16+6634536960*ep^15-6806722560*
         ep^14-10879825920*ep^13+14401698816*ep^12+7886373888*ep^11-
         11184593280*ep^10-3228021120*ep^9+3812686080*ep^8+778912512*
         ep^7-585554304*ep^6-108912000*ep^5+38376960*ep^4+7096320*ep^3-
         884736*ep^2-165888*ep)
         +Master(cross)*tf^-1*[d4FA/na]*cf*rat(-2358558720*ep^21-
         5664079872*ep^20+57864028160*ep^19+69362250496*ep^18-
         536899511936*ep^17+256702933408*ep^16+806570791216*ep^15-
         511474284616*ep^14-299228783004*ep^13-3168221592*ep^12+
         125003850502*ep^11+138654390255*ep^10-75490365837*ep^9-
         33605177188*ep^8+15372920624*ep^7+3142183307*ep^6-1304815325*
         ep^5-148904614*ep^4+51899408*ep^3+3431408*ep^2-794608*ep-29472
         ,11059200*ep^16-74096640*ep^15+144513024*ep^14-869376*ep^13-
         254547264*ep^12+158828640*ep^11+110919984*ep^10-104244888*ep^9
         -11767416*ep^8+22468512*ep^7-254976*ep^6-2183928*ep^5+80040*
         ep^4+99408*ep^3-2592*ep^2-1728*ep)
         +Master(cross)*tf^-1*nf*[d4FF/na]*ca*rat(9441792*ep^16+4409664
         *ep^15-189321264*ep^14+183659328*ep^13+1013116456*ep^12-
         1763479352*ep^11+187077423*ep^10+1225840816*ep^9-556433201*
         ep^8-327070440*ep^7+193119665*ep^6+35334320*ep^5-24773907*ep^4
         -1033552*ep^3+1135436*ep^2+7056*ep-15840,829440*ep^14-4810752*
         ep^13+6342912*ep^12+6605568*ep^11-14414616*ep^10-2382120*ep^9+
         9058014*ep^8+810270*ep^7-1964916*ep^6-245340*ep^5+153054*ep^4+
         23022*ep^3-3888*ep^2-648*ep)
         +Master(cross)*tf^-1*nf*[d4FF/na]*cf*rat(38416896*ep^13-
         4341120*ep^12-236654592*ep^11+226619408*ep^10+14749088*ep^9-
         83718836*ep^8+17335908*ep^7+10645248*ep^6-3613536*ep^5-366188*
         ep^4+191836*ep^3+2768*ep^2-2880*ep,230400*ep^10-430080*ep^9+
         163968*ep^8+96000*ep^7-60828*ep^6-6192*ep^5+6993*ep^4+69*ep^3-
         339*ep^2+3*ep+6)
         +Master(cross)*ca^4*rat(406797189120*ep^22+2455375527936*ep^21
         -6602076536832*ep^20-72759068017152*ep^19+172911833406208*
         ep^18+253118428831616*ep^17-812145193131680*ep^16+
         54982635655864*ep^15+895728349103268*ep^14-280039322077894*
         ep^13-397087707169567*ep^12+163774379021638*ep^11+
         73540322303291*ep^10-42216843230916*ep^9-3424744527797*ep^8+
         5392008490966*ep^7-481469291631*ep^6-338451526026*ep^5+
         60337873908*ep^4+11898413984*ep^3-2494100656*ep^2-200882016*ep
         +33634368,15288238080*ep^18-78479622144*ep^17+8111259648*ep^16
         +477686661120*ep^15-490084024320*ep^14-783347466240*ep^13+
         1036922314752*ep^12+567818919936*ep^11-805290716160*ep^10-
         232417520640*ep^9+274513397760*ep^8+56081700864*ep^7-
         42159909888*ep^6-7841664000*ep^5+2763141120*ep^4+510935040*
         ep^3-63700992*ep^2-11943936*ep)
         +Master(cross)*cf*ca^3*rat(67959816192*ep^22-112973432832*
         ep^21-1673728795648*ep^20+3416657002624*ep^19+17890071692992*
         ep^18-73292345736992*ep^17+86733881495200*ep^16-719781923608*
         ep^15-71300854303980*ep^14+40082292686598*ep^13+8848508630566*
         ep^12-13498655906622*ep^11+3267013919637*ep^10+560464718399*
         ep^9-625364065426*ep^8+212739135728*ep^7+2332474825*ep^6-
         25624689595*ep^5+4314116402*ep^4+1090219388*ep^3-259996696*
         ep^2-16293888*ep+4484736,530841600*ep^17-4352901120*ep^16+
         12271583232*ep^15-10446667776*ep^14-12155673600*ep^13+
         25951177728*ep^12-6111502848*ep^11-12989993472*ep^10+
         6940795968*ep^9+1925742528*ep^8-1629971712*ep^7-86470272*ep^6+
         161084736*ep^5-991296*ep^4-7281792*ep^3+103680*ep^2+124416*ep)
         +Master(cross)*cf^2*ca^2*rat(-3709452288*ep^20+4102337024*
         ep^19+68808515072*ep^18-64008970016*ep^17-652602100768*ep^16+
         1598442351688*ep^15-933518371060*ep^14-623471507244*ep^13+
         769847531907*ep^12-84842945671*ep^11-105175496805*ep^10+
         13923028535*ep^9+6637990971*ep^8+2435908777*ep^7-1215469865*
         ep^6-372940671*ep^5+141763798*ep^4+16692282*ep^3-6886442*ep^2-
         236304*ep+116280,7372800*ep^15-54312960*ep^14+132550656*ep^13-
         88946688*ep^12-110400384*ep^11+179486016*ep^10-45710688*ep^9-
         39022800*ep^8+18170256*ep^7+2865504*ep^6-2080320*ep^5-69072*
         ep^4+99408*ep^3-1728*ep)
         +Master(cross)*cf^3*ca*rat(637830144*ep^18+2050814208*ep^17-
         2572707520*ep^16-15042902128*ep^15+18530796880*ep^14+
         8792932668*ep^13-16084088256*ep^12+1649079370*ep^11+2900038305
         *ep^10-454341851*ep^9-215911355*ep^8+10870203*ep^7+14095625*
         ep^6+1791443*ep^5-1058669*ep^4-85893*ep^3+57670*ep^2+60*ep-
         1304,921600*ep^13-2181120*ep^12+133632*ep^11+2636544*ep^10-
         1419120*ep^9-479112*ep^8+405324*ep^7+23442*ep^6-43452*ep^5+276
         *ep^4+2052*ep^3-30*ep^2-36*ep)
         +Master(cross)*cf^4*rat(-74826240*ep^15-223320320*ep^14+
         77276320*ep^13+971542448*ep^12-871653640*ep^11-3344476*ep^10+
         170054544*ep^9-26022232*ep^8-3002028*ep^7+1032460*ep^6-1394552
         *ep^5+130360*ep^4+126804*ep^3-7296*ep^2-3352*ep,230400*ep^10-
         430080*ep^9+163968*ep^8+96000*ep^7-60828*ep^6-6192*ep^5+6993*
         ep^4+69*ep^3-339*ep^2+3*ep+6)
         +Master(cross)*[d4AA/na]*rat(-118444032*ep^18+883768320*ep^17+
         1223310848*ep^16-12284337024*ep^15+1691369168*ep^14+
         46807393636*ep^13-22196546732*ep^12-54633587911*ep^11+
         39932674713*ep^10+9401519270*ep^9-22620254217*ep^8+6643615176*
         ep^7+5801027561*ep^6-2066010662*ep^5-806051399*ep^4+171319831*
         ep^3+48444418*ep^2-4176892*ep-992472,26542080*ep^15-107495424*
         ep^14-81358848*ep^13+649442304*ep^12-184813056*ep^11-
         1025710848*ep^10+380354688*ep^9+632029824*ep^8-155833344*ep^7-
         167053824*ep^6+14235264*ep^5+19492992*ep^4+956160*ep^3-705024*
         ep^2-82944*ep)
         +Master(cross)*nf*[d4FA/na]*rat(-120096*ep^15+1197648*ep^14-
         3575652*ep^13+2553012*ep^12+3670507*ep^11-36043888*ep^10+
         51020383*ep^9-1332864*ep^8-12542067*ep^7+25965720*ep^6+554561*
         ep^5-4727876*ep^4+1008236*ep^3+150840*ep^2-110592*ep+14688,
         5184*ep^13-34992*ep^12+52344*ep^11+118404*ep^10-393282*ep^9+
         184410*ep^8+418824*ep^7-438264*ep^6-51210*ep^5+186642*ep^4-
         35748*ep^3-16200*ep^2+3888*ep)
         +Master(cross)*tf*nf*ca^3*rat(-315726336*ep^20+825307200*ep^19
         +3340263984*ep^18-11030636088*ep^17-844630704*ep^16+
         43331140550*ep^15-32286417071*ep^14-34260576065*ep^13+
         31274019817*ep^12-14127900752*ep^11-25354997963*ep^10+
         3554970174*ep^9+6101338553*ep^8-492649174*ep^7-993519058*ep^6+
         45063587*ep^5+100697210*ep^4-4678904*ep^3-4106352*ep^2+109872*
         ep+47520,59719680*ep^18-336420864*ep^17+170035200*ep^16+
         1919296512*ep^15-2820705984*ep^14-2555913312*ep^13+5832472176*
         ep^12+1083800952*ep^11-4821809040*ep^10-173118600*ep^9+
         1893639600*ep^8+93570984*ep^7-336970800*ep^6-34429752*ep^5+
         24210144*ep^4+3307392*ep^3-590976*ep^2-93312*ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(-298833408*ep^17+455483520*
         ep^16+1353083520*ep^15-2915459856*ep^14+912722432*ep^13+
         1164543328*ep^12-1236896472*ep^11+796182115*ep^10+96393378*
         ep^9-528698019*ep^8+173859946*ep^7+55615661*ep^6-27152562*ep^5
         -1632949*ep^4+1509246*ep^3-44520*ep^2-29280*ep+1920,16588800*
         ep^14-53084160*ep^13+18533376*ep^12+84713472*ep^11-67497696*
         ep^10-34795008*ep^9+40026672*ep^8+2966112*ep^7-8429598*ep^6+
         234792*ep^5+814932*ep^4-36288*ep^3-37134*ep^2+1080*ep+648)
         +Master(cross)*tf*nf*cf^2*ca*rat(3840*ep^8-3136*ep^7-6176*ep^6
         +9696*ep^5-12640*ep^4+12448*ep^3-5184*ep^2+384*ep,180*ep^5-552
         *ep^4+507*ep^3-96*ep^2-57*ep+18)
         +Master(cross)*xi*tf^-1*[d4FA/na]*ca*rat(1030109184*ep^18-
         6758630400*ep^17+8070411136*ep^16+56632115584*ep^15-
         76168507584*ep^14-148320331736*ep^13+116452792740*ep^12+
         103965055926*ep^11-90725461431*ep^10-34369381722*ep^9+
         31268902297*ep^8+5033846798*ep^7-4976296389*ep^6-240864774*
         ep^5+414471455*ep^4-2340892*ep^3-17092336*ep^2+272208*ep+
         273936,26542080*ep^15-10174464*ep^14-183545856*ep^13+44565504*
         ep^12+381844992*ep^11-3384576*ep^10-313606272*ep^9-55219200*
         ep^8+99862272*ep^7+28644096*ep^6-11201664*ep^5-4621824*ep^4+
         86016*ep^3+190464*ep^2+18432*ep)
         +Master(cross)*xi*tf^-1*[d4FA/na]*cf*rat(-38426112*ep^16+
         258256128*ep^15-522881440*ep^14+125136368*ep^13+765979592*
         ep^12-728802412*ep^11-209180332*ep^10+459308496*ep^9-33618495*
         ep^8-99961703*ep^7+13609423*ep^6+10084410*ep^5-1358121*ep^4-
         502591*ep^3+42537*ep^2+10328*ep-76,138240*ep^13-421632*ep^12-
         15936*ep^11+836784*ep^10-221400*ep^9-542940*ep^8+109674*ep^7+
         143856*ep^6-9732*ep^5-16668*ep^4-918*ep^3+600*ep^2+72*ep)
         +Master(cross)*xi*ca^4*rat(328458240*ep^19+12951760896*ep^18-
         10153474560*ep^17-104538569472*ep^16+75509814656*ep^15+
         296311361936*ep^14-184171227480*ep^13-350039359952*ep^12+
         200934817362*ep^11+237909332789*ep^10-78927574666*ep^9-
         80207216980*ep^8+12637590650*ep^7+12995807605*ep^6-720411138*
         ep^5-989718662*ep^4+4880120*ep^3+32046896*ep^2+244672*ep-
         362912,955514880*ep^15-366280704*ep^14-6607650816*ep^13+
         1604358144*ep^12+13746419712*ep^11-121844736*ep^10-11289825792
         *ep^9-1987891200*ep^8+3595041792*ep^7+1031187456*ep^6-
         403259904*ep^5-166385664*ep^4+3096576*ep^3+6856704*ep^2+663552
         *ep)
         +Master(cross)*xi*cf*ca^3*rat(1728000*ep^17-368332416*ep^16+
         1604092896*ep^15-1133827480*ep^14-4084982836*ep^13+5403916670*
         ep^12+2794202363*ep^11-4778463676*ep^10-890870529*ep^9+
         1592043846*ep^8+168267769*ep^7-225930140*ep^6-23394735*ep^5+
         14073048*ep^4+1582160*ep^3-336252*ep^2-41152*ep+464,6635520*
         ep^13-20238336*ep^12-764928*ep^11+40165632*ep^10-10627200*ep^9
         -26061120*ep^8+5264352*ep^7+6905088*ep^6-467136*ep^5-800064*
         ep^4-44064*ep^3+28800*ep^2+3456*ep)
         +Master(cross)*xi*cf^2*ca^2*rat(-51552*ep^13+721896*ep^12-
         3370172*ep^11+6195970*ep^10-1829331*ep^9-7759863*ep^8+8431190*
         ep^7-1253532*ep^6-1881449*ep^5+850053*ep^4-56700*ep^3-24784*
         ep^2+3710*ep-12,4608*ep^9-20352*ep^8+24384*ep^7+6816*ep^6-
         29616*ep^5+15312*ep^4+336*ep^3-1776*ep^2+288*ep)
         +Master(cross)*xi*cf^3*ca*rat(446*ep^7-2633*ep^6+6155*ep^5-
         5217*ep^4+1311*ep^3+88*ep^2-60*ep+6,24*ep^3-42*ep^2+21*ep-3)
         +Master(cross)*xi*[d4AA/na]*rat(-61867008*ep^16-11599872*ep^15
         +142712000*ep^14-1714600992*ep^13+251327424*ep^12+7610804740*
         ep^11-59933464*ep^10-4273993617*ep^9+433534154*ep^8+1080959301
         *ep^7+38558*ep^6-96898579*ep^5-5611874*ep^4+2765991*ep^3+
         152666*ep^2+6228*ep+5944,13271040*ep^13-7299072*ep^12-86132736
         *ep^11+34205184*ep^10+156510720*ep^9-16375680*ep^8-101903616*
         ep^7-16084224*ep^6+18643968*ep^5+5853312*ep^4-361728*ep^3-
         299520*ep^2-27648*ep)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*ca*rat(95477760*ep^16-
         31868928*ep^15-659765248*ep^14+154808896*ep^13+1222436080*
         ep^12-195371640*ep^11-585243938*ep^10+125827889*ep^9+114672720
         *ep^8+3902481*ep^7+2584956*ep^6+376179*ep^5-1302556*ep^4-
         253937*ep^3+33034*ep^2+11732*ep+920,2211840*ep^13-1216512*
         ep^12-14355456*ep^11+5700864*ep^10+26085120*ep^9-2729280*ep^8-
         16983936*ep^7-2680704*ep^6+3107328*ep^5+975552*ep^4-60288*ep^3
         -49920*ep^2-4608*ep)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*cf*rat(-5468160*ep^12+
         6161408*ep^11+9501440*ep^10-9397056*ep^9-2180912*ep^8+2842188*
         ep^7+169940*ep^6-180063*ep^5+14694*ep^4-20974*ep^3-3896*ep^2+
         1217*ep+174,92160*ep^9-112128*ep^8-154752*ep^7+137952*ep^6+
         76896*ep^5-25848*ep^4-14976*ep^3-48*ep^2+672*ep+72)
         +Master(cross)*xi^2*ca^4*rat(-2368143360*ep^16+2693357568*
         ep^15+14701109248*ep^14-16353898400*ep^13-23508832160*ep^12+
         25474838334*ep^11+11133334519*ep^10-12740970161*ep^9-
         2233196330*ep^8+1969429172*ep^7+35206799*ep^6-164432853*ep^5+
         14089388*ep^4+8284340*ep^3-571400*ep^2-185472*ep-1632,
         318504960*ep^13-175177728*ep^12-2067185664*ep^11+820924416*
         ep^10+3756257280*ep^9-393016320*ep^8-2445686784*ep^7-386021376
         *ep^6+447455232*ep^5+140479488*ep^4-8681472*ep^3-7188480*ep^2-
         663552*ep)
         +Master(cross)*xi^2*cf*ca^3*rat(56340480*ep^13-117361664*ep^12
         -27686144*ep^11+167976384*ep^10-55904752*ep^9-38472492*ep^8+
         12107956*ep^7+2532351*ep^6-1041102*ep^5+23734*ep^4+51008*ep^3-
         4577*ep^2-1206*ep+24,2211840*ep^10-2691072*ep^9-3714048*ep^8+
         3310848*ep^7+1845504*ep^6-620352*ep^5-359424*ep^4-1152*ep^3+
         16128*ep^2+1728*ep)
         +Master(cross)*xi^2*cf^2*ca^2*rat(-432*ep^5+552*ep^4-114*ep^3-
         12*ep^2+8*ep-2,18*ep^2-3*ep-3)
         +Master(cross)*xi^2*[d4AA/na]*rat(-36126720*ep^15+123457536*
         ep^14+42119168*ep^13-252038624*ep^12-6060864*ep^11+116432658*
         ep^10-21734095*ep^9-17897735*ep^8+4048128*ep^7+3680590*ep^6-
         1212115*ep^5-642871*ep^4+144786*ep^3+44086*ep^2-4848*ep-1080,
         13271040*ep^12-33841152*ep^11-18450432*ep^10+71106048*ep^9+
         14298624*ep^8-44972928*ep^7-11957760*ep^6+7831296*ep^5+2981376
         *ep^4-109440*ep^3-142848*ep^2-13824*ep)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*ca*rat(7680*ep^11-29440*
         ep^10+33312*ep^9+38632*ep^8-87498*ep^7+19285*ep^6+34421*ep^5-
         15815*ep^4-1829*ep^3+1534*ep^2-6*ep-36,27648*ep^9-82944*ep^8-
         2496*ep^7+153408*ep^6-39120*ep^5-83760*ep^4+14736*ep^3+13872*
         ep^2-768*ep-576)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*cf*rat(-4*ep^2+6*ep-2,3)
         +Master(cross)*xi^3*ca^4*rat(-12288*ep^12+41728*ep^11-5696*
         ep^10-226704*ep^9+286164*ep^8-436*ep^7-128255*ep^6+42578*ep^5+
         1508*ep^4-2214*ep^3+795*ep^2-32*ep-28,1990656*ep^10-5971968*
         ep^9-179712*ep^8+11045376*ep^7-2816640*ep^6-6030720*ep^5+
         1060992*ep^4+998784*ep^3-55296*ep^2-41472*ep)
         +Master(cross)*xi^3*cf*ca^3*rat(12*ep^3-17*ep^2+6*ep-1,216*ep+
         72)
         +Master(cross)*xi^3*[d4AA/na]*rat(-1344*ep^9+2992*ep^8-360*
         ep^7-4523*ep^6+1083*ep^5+1875*ep^4-277*ep^3-180*ep^2+10*ep+4,
         10368*ep^7-2592*ep^6-24912*ep^5-4176*ep^4+13680*ep^3+6768*ep^2
         +864*ep)
         +Master(fastar2)*tf^-1*[d4FA/na]*ca*rat(-48017276928*ep^20-
         145018107904*ep^19+116916136448*ep^18+263295838848*ep^17+
         197237778144*ep^16+475278737040*ep^15-1181740782080*ep^14+
         89037992360*ep^13+214064474410*ep^12+119612283527*ep^11+
         142619314364*ep^10-202143173225*ep^9-550283676*ep^8+
         44347702745*ep^7-5840757612*ep^6-4984617179*ep^5+1506656074*
         ep^4+33893612*ep^3-56254600*ep^2+4305216*ep+218496,331776000*
         ep^17-82944000*ep^16-1877207040*ep^15+718133760*ep^14+
         2952509440*ep^13-979632640*ep^12-1741166080*ep^11+517429600*
         ep^10+444709920*ep^9-123803520*ep^8-50902720*ep^7+13681120*
         ep^6+2532640*ep^5-667840*ep^4-44160*ep^3+11520*ep^2)
         +Master(fastar2)*tf^-1*[d4FA/na]*cf*rat(-2320662528*ep^18-
         3650899968*ep^17+868065280*ep^16+2746128128*ep^15+35824017216*
         ep^14-6466666224*ep^13-48752994400*ep^12+18391040204*ep^11+
         15603316214*ep^10-7157728367*ep^9-1954534100*ep^8+1056830483*
         ep^7+129904074*ep^6-83920301*ep^5-2505336*ep^4+3043737*ep^3-
         24724*ep^2-44588*ep+1408,5760000*ep^14-6624000*ep^13-8862400*
         ep^12+8398960*ep^11+2394280*ep^10-2915860*ep^9-37710*ep^8+
         383370*ep^7-34520*ep^6-20440*ep^5+2810*ep^4+370*ep^3-60*ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*ca*rat(1003926528*ep^16+
         329242880*ep^15-1826051840*ep^14-1872543040*ep^13+3007044544*
         ep^12+716691296*ep^11-1637392736*ep^10-124931600*ep^9+
         531850688*ep^8-64462112*ep^7-69444208*ep^6+16091440*ep^5+
         3988640*ep^4-1676064*ep^3+73584*ep^2+38400*ep-4800,5184000*
         ep^15-5616000*ep^14-11691360*ep^13+9515640*ep^12+8758860*ep^11
         -4878390*ep^10-2547105*ep^9+1087020*ep^8+311355*ep^7-113520*
         ep^6-16035*ep^5+5340*ep^4+285*ep^3-90*ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*cf*rat(181377024*ep^10-
         89217024*ep^9-153070464*ep^8+37312960*ep^7+156483264*ep^6-
         130432256*ep^5+37942144*ep^4-1739072*ep^3-1338560*ep^2+271488*
         ep-15872,240000*ep^8-356000*ep^7+169400*ep^6-9510*ep^5-15285*
         ep^4+3825*ep^3+75*ep^2-115*ep+10)
         +Master(fastar2)*ca^4*rat(1531786567680*ep^20+413367717888*
         ep^19-13353109640704*ep^18+16316187329792*ep^17+18671596401984
         *ep^16-77777803079744*ep^15+66629709854728*ep^14+
         42369561482276*ep^13-73048134081302*ep^12-156467321485*ep^11+
         26722449781830*ep^10-3474122107339*ep^9-4876658121982*ep^8+
         798601594603*ep^7+533930644950*ep^6-87525095245*ep^5-
         34748654508*ep^4+5028460158*ep^3+1104439116*ep^2-91457064*ep-
         16931952,23887872000*ep^17-5971968000*ep^16-135158906880*ep^15
         +51705630720*ep^14+212580679680*ep^13-70533550080*ep^12-
         125363957760*ep^11+37254931200*ep^10+32019114240*ep^9-
         8913853440*ep^8-3664995840*ep^7+985040640*ep^6+182350080*ep^5-
         48084480*ep^4-3179520*ep^3+829440*ep^2)
         +Master(fastar2)*cf*ca^3*rat(142262894592*ep^20-553990680576*
         ep^19+447792442368*ep^18+1228197685120*ep^17-5699509590688*
         ep^16+12601593481728*ep^15-12498000849528*ep^14+786168094916*
         ep^13+7248148895480*ep^12-3727377326131*ep^11-882453913262*
         ep^10+1023829879534*ep^9-52411163602*ep^8-121073920200*ep^7+
         21324159658*ep^6+6559894050*ep^5-1902482574*ep^4-80849965*ep^3
         +56256820*ep^2-1633964*ep-424752,829440000*ep^16-2750976000*
         ep^15+1619942400*ep^14+3020663040*ep^13-3551884800*ep^12+
         42551040*ep^11+1249094400*ep^10-352913040*ep^9-130012560*ep^8+
         63032160*ep^7+1811040*ep^6-3766800*ep^5+280560*ep^4+72000*ep^3
         -8640*ep^2)
         +Master(fastar2)*cf^2*ca^2*rat(-24987377664*ep^20+74767332864*
         ep^19-6991476608*ep^18-184539262528*ep^17+417226785728*ep^16-
         769055087736*ep^15+635514879824*ep^14+239205091782*ep^13-
         610077688988*ep^12+158772079558*ep^11+147264269301*ep^10-
         76046753226*ep^9-8590325453*ep^8+11029700086*ep^7-951280007*
         ep^6-604308372*ep^5+121113133*ep^4+6348588*ep^3-3187050*ep^2+
         177704*ep+6504,34560000*ep^16-114624000*ep^15+67497600*ep^14+
         125860960*ep^13-147995200*ep^12+1772960*ep^11+52045600*ep^10-
         14704710*ep^9-5417190*ep^8+2626340*ep^7+75460*ep^6-156950*ep^5
         +11690*ep^4+3000*ep^3-360*ep^2)
         +Master(fastar2)*cf^3*ca*rat(5243083776*ep^18-5763376128*ep^17
         -11994125248*ep^16+10305101568*ep^15-14780479088*ep^14+
         49435733448*ep^13-25654465392*ep^12-31980887542*ep^11+
         32459662496*ep^10-3731404154*ep^9-5375357628*ep^8+1854416246*
         ep^7+144220056*ep^6-148962350*ep^5+14499092*ep^4+2660480*ep^3-
         527728*ep^2+27616*ep-1152,4320000*ep^14-10008000*ep^13+1669200
         *ep^12+9895820*ep^11-7351680*ep^10+291805*ep^9+1283745*ep^8-
         335490*ep^7-49830*ep^6+26845*ep^5-1095*ep^4-580*ep^3+60*ep^2)
         +Master(fastar2)*cf^4*rat(-185551872*ep^12-155810560*ep^11+
         115027200*ep^10+261033152*ep^9+306498400*ep^8-722856992*ep^7+
         371124000*ep^6-17703008*ep^5-40240992*ep^4+10861216*ep^3+
         152864*ep^2-381280*ep+38208,240000*ep^8-356000*ep^7+169400*
         ep^6-9510*ep^5-15285*ep^4+3825*ep^3+75*ep^2-115*ep+10)
         +Master(fastar2)*[d4AA/na]*rat(429042688*ep^16+2240321792*
         ep^15+744012992*ep^14-4697178896*ep^13+464773560*ep^12+
         4618599220*ep^11-3436646868*ep^10-2805098741*ep^9+2122573918*
         ep^8+834927761*ep^7-628907430*ep^6-15896803*ep^5+54593102*ep^4
         -4927953*ep^3-1427634*ep^2+183060*ep+4392,20736000*ep^14+
         44928000*ep^13-40717440*ep^12-117597120*ep^11-25656480*ep^10+
         47886000*ep^9+17056080*ep^8-6680160*ep^7-2672640*ep^6+366000*
         ep^5+153360*ep^4-6720*ep^3-2880*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(553152*ep^15-1831632*ep^14-
         6428672*ep^13+1309570*ep^12-13295375*ep^11+66530277*ep^10-
         9062157*ep^9-52837557*ep^8+29477153*ep^7+6916811*ep^6-20117851
         *ep^5+11978703*ep^4-2336610*ep^3-250236*ep^2+137400*ep-12096,
         194400*ep^14-184680*ep^13-1075140*ep^12+1164510*ep^11+1486095*
         ep^10-1647615*ep^9-714120*ep^8+806280*ep^7+104835*ep^6-146955*
         ep^5+5010*ep^4+8460*ep^3-1080*ep^2)
         +Master(fastar2)*tf*nf*ca^3*rat(-702535680*ep^20+1525682688*
         ep^19+11566718976*ep^18-11673005696*ep^17-47127704144*ep^16+
         37330254932*ep^15+74994750412*ep^14-39033719875*ep^13-
         72752595341*ep^12+34974444216*ep^11+32626446713*ep^10-
         18852133949*ep^9-5981568658*ep^8+5529709510*ep^7-415294306*
         ep^6-441501943*ep^5+89112570*ep^4+10015329*ep^3-3611070*ep^2+
         91788*ep+21528,186624000*ep^18-233280000*ep^17-1009272960*
         ep^16+1459879200*ep^15+1256836320*ep^14-2211829920*ep^13-
         428362560*ep^12+1270460070*ep^11-40904820*ep^10-319788810*ep^9
         +41006700*ep^8+36328410*ep^7-6271020*ep^6-1800270*ep^5+350820*
         ep^4+31320*ep^3-6480*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(-2523156480*ep^20+
         21984804864*ep^19-30844366848*ep^18-76715730048*ep^17+
         202442296848*ep^16-41899706424*ep^15-231137387832*ep^14+
         160555812952*ep^13+74056944820*ep^12-99143458339*ep^11+
         10036576673*ep^10+18046355322*ep^9-5922558324*ep^8-287291551*
         ep^7+310828397*ep^6-35168948*ep^5+7307266*ep^4-933300*ep^3-
         459240*ep^2+93072*ep-2880,155520000*ep^17-723168000*ep^16+
         1095163200*ep^15-286163280*ep^14-771099360*ep^13+623487600*
         ep^12+52043760*ep^11-201602235*ep^10+43145145*ep^9+20913300*
         ep^8-8261670*ep^7-436815*ep^6+498465*ep^5-31650*ep^4-9540*ep^3
         +1080*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(6552576*ep^14-26916096*
         ep^13+16299584*ep^12+92649824*ep^11-231319072*ep^10+230217872*
         ep^9-79564384*ep^8-46283296*ep^7+59990720*ep^6-26911968*ep^5+
         6735632*ep^4-1374768*ep^3+318896*ep^2-53568*ep+3648,108000*
         ep^11-649800*ep^10+1594140*ep^9-2047750*ep^8+1451035*ep^7-
         510370*ep^6+17440*ep^5+54800*ep^4-20435*ep^3+3120*ep^2-180*ep)
         +Master(fastar2)*tf*nf*cf^3*rat(-112896*ep^8+4992*ep^7+409152*
         ep^6-364416*ep^5+37248*ep^4+35712*ep^3-10944*ep^2+1152*ep,2000
         *ep^5-5700*ep^4+5360*ep^3-2235*ep^2+425*ep-30)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*ca*rat(2560024064*ep^18+
         9892888832*ep^17-18465917408*ep^16-58565361360*ep^15+
         75774936848*ep^14+91742580632*ep^13-140615180462*ep^12-
         11869130497*ep^11+81572633984*ep^10-20648211453*ep^9-
         17200824540*ep^8+5873715849*ep^7+3120344712*ep^6-1492865503*
         ep^5-77754342*ep^4+111549708*ep^3-8299208*ep^2-2494208*ep+
         308352,82944000*ep^16-469301760*ep^14+62208000*ep^13+753679360
         *ep^12-56488320*ep^11-449413600*ep^10+17004000*ep^9+115428480*
         ep^8-2093760*ep^7-13249120*ep^6+108000*ep^5+660160*ep^4-1920*
         ep^3-11520*ep^2)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*cf*rat(-29521408*ep^14-
         161219584*ep^13+214788128*ep^12+277177632*ep^11-171149780*
         ep^10-59435772*ep^9+24857661*ep^8-412382*ep^7+3215433*ep^6+
         286226*ep^5-713489*ep^4+37286*ep^3+25431*ep^2-1534*ep-24,
         288000*ep^12-144000*ep^11-565520*ep^10+66760*ep^9+219660*ep^8-
         9690*ep^7-30150*ep^6+540*ep^5+1640*ep^4-10*ep^3-30*ep^2)
         +Master(fastar2)*xi*ca^4*rat(-10761984000*ep^19+98187231744*
         ep^18+141611467136*ep^17-696499134944*ep^16-348237304368*ep^15
         +1708793290272*ep^14+15712282728*ep^13-1628203456786*ep^12+
         404827581103*ep^11+672931017512*ep^10-299334217057*ep^9-
         114813038868*ep^8+90973222493*ep^7-3858414176*ep^6-8510873859*
         ep^5+1252713630*ep^4+323809072*ep^3-55923552*ep^2-4061648*ep+
         612768,5971968000*ep^16-33789726720*ep^14+4478976000*ep^13+
         54264913920*ep^12-4067159040*ep^11-32357779200*ep^10+
         1224288000*ep^9+8310850560*ep^8-150750720*ep^7-953936640*ep^6+
         7776000*ep^5+47531520*ep^4-138240*ep^3-829440*ep^2)
         +Master(fastar2)*xi*cf*ca^3*rat(499392000*ep^17-4137666816*
         ep^16+3015354080*ep^15+22183606880*ep^14-38481914152*ep^13-
         3994387044*ep^12+44629366516*ep^11-22117324917*ep^10-
         9570479754*ep^9+9424543276*ep^8-546215430*ep^7-1245968620*ep^6
         +273641944*ep^5+59481188*ep^4-21142650*ep^3-543427*ep^2+473478
         *ep-16488,41472000*ep^14-110592000*ep^13+4965120*ep^12+
         165319680*ep^11-70632960*ep^10-60315840*ep^9+30312720*ep^8+
         8089200*ep^7-4273920*ep^6-435360*ep^5+234960*ep^4+7920*ep^3-
         4320*ep^2)
         +Master(fastar2)*xi*cf^2*ca^2*rat(-780000*ep^12+2007992*ep^11+
         4543556*ep^10-29355394*ep^9+57938727*ep^8-58440662*ep^7+
         33171926*ep^6-10171650*ep^5+977381*ep^4+366108*ep^3-122594*
         ep^2+11302*ep-100,36000*ep^9-117000*ep^8+132560*ep^7-65070*
         ep^6+11390*ep^5+1290*ep^4-670*ep^3+60*ep^2)
         +Master(fastar2)*xi*cf^3*ca*rat(336*ep^7+1944*ep^6-7552*ep^5+
         10216*ep^4-7920*ep^3+4080*ep^2-1264*ep+160,36*ep^4-45*ep^3+17*
         ep^2-2*ep)
         +Master(fastar2)*xi*[d4AA/na]*rat(-16909312*ep^16+17997952*
         ep^15-213422688*ep^14-549279648*ep^13+157079052*ep^12+
         126769538*ep^11+8599144*ep^10+197242652*ep^9-38233303*ep^8-
         103741119*ep^7+31568543*ep^6+8674708*ep^5-3211035*ep^4-231831*
         ep^3+112411*ep^2+1428*ep-1292,10368000*ep^14+22464000*ep^13-
         20358720*ep^12-58798560*ep^11-12828240*ep^10+23943000*ep^9+
         8528040*ep^8-3340080*ep^7-1336320*ep^6+183000*ep^5+76680*ep^4-
         3360*ep^3-1440*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(5248*ep^9+57248*ep^8-
         326207*ep^7+544361*ep^6-224714*ep^5-159362*ep^4+153757*ep^3-
         38451*ep^2+1996*ep+204,8100*ep^8-25920*ep^7+18585*ep^6+10755*
         ep^5-12425*ep^4+745*ep^3+1140*ep^2-180*ep)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(-129600*ep^12-256304*ep^11+
         3118270*ep^10-6450430*ep^9+4544701*ep^8+1006595*ep^7-3191166*
         ep^6+1554168*ep^5-90031*ep^4-144761*ep^3+48626*ep^2-6588*ep+
         360,97200*ep^10-408240*ep^9+534060*ep^8-93960*ep^7-278160*ep^6
         +158040*ep^5+4740*ep^4-15840*ep^3+2160*ep^2)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(864*ep^9-648*ep^8-12472*
         ep^7+37070*ep^6-41874*ep^5+19460*ep^4-560*ep^3-2238*ep^2+458*
         ep+4,108*ep^7-504*ep^6+843*ep^5-565*ep^4+67*ep^3+69*ep^2-18*ep
         )
         +Master(fastar2)*xi*tf*nf*cf^2*ca*rat(-192*ep^5+544*ep^4-608*
         ep^3+416*ep^2-224*ep+64,18*ep^3-45*ep^2+31*ep-6)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*ca*rat(23508320*ep^15+
         23517384*ep^14-93687628*ep^13-11595006*ep^12+206495907*ep^11+
         3882248*ep^10-189562021*ep^9-52593848*ep^8+87613793*ep^7+
         37384136*ep^6-26254707*ep^5-3043682*ep^4+2100560*ep^3+39392*
         ep^2-42064*ep+1696,5184000*ep^13+11664000*ep^12-9567360*ep^11-
         31246560*ep^10-9053600*ep^9+13363200*ep^8+7437120*ep^7-605280*
         ep^6-938400*ep^5-91200*ep^4+26240*ep^3+3840*ep^2)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*cf*rat(-10140*ep^6+10977
         *ep^5+2102*ep^4-7091*ep^3+2112*ep^2+386*ep-62,500*ep^4+125*
         ep^3-20*ep^2-5*ep)
         +Master(fastar2)*xi^2*ca^4*rat(-93312000*ep^18+86618880*ep^17+
         526744576*ep^16-1346084160*ep^15+68461920*ep^14+7146282980*
         ep^13-423147992*ep^12-8737192141*ep^11+1139020600*ep^10+
         2919277345*ep^9-284472248*ep^8-7898773*ep^7-294306420*ep^6+
         67072375*ep^5+22526128*ep^4-7856626*ep^3+109100*ep^2+178520*ep
         -15664,2985984000*ep^15+4478976000*ep^14-10176399360*ep^13-
         13025111040*ep^12+7594790400*ep^11+9358606080*ep^10-2140980480
         *ep^9-2599326720*ep^8+256435200*ep^7+309277440*ep^6-13052160*
         ep^5-15690240*ep^4+230400*ep^3+276480*ep^2)
         +Master(fastar2)*xi^2*cf*ca^3*rat(1296000*ep^13-3335040*ep^12+
         3310152*ep^11+16402428*ep^10-34274550*ep^9+11671845*ep^8+
         8219065*ep^7-3918278*ep^6-527178*ep^5+360741*ep^4-11571*ep^3-
         11004*ep^2+1874*ep-100,10368000*ep^10-6912000*ep^9-4806720*
         ep^8+3204480*ep^7+697680*ep^6-465120*ep^5-38880*ep^4+25920*
         ep^3+720*ep^2-480*ep)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(869120*ep^14-4240896*ep^13
         +4084880*ep^12-32225360*ep^11-36045128*ep^10+39717320*ep^9+
         20215467*ep^8-16631294*ep^7-360469*ep^6+1287134*ep^5-44479*
         ep^4-20066*ep^3-3383*ep^2-118*ep+152,10368000*ep^12+6912000*
         ep^11-20358720*ep^10-21348480*ep^9-1164240*ep^8+4340880*ep^7+
         852480*ep^6-277920*ep^5-66960*ep^4+5520*ep^3+1440*ep^2)
         +Master(fastar2)*xi^3*tf^-1*[d4FA/na]*ca*rat(12*ep^6+4*ep^5-9*
         ep^4-2*ep^3-5*ep^2-4*ep+4,192*ep^4-224*ep^3-96*ep^2)
         +Master(fastar2)*xi^3*ca^4*rat(432*ep^8-1116*ep^7+828*ep^6-211
         *ep^5-233*ep^4+183*ep^3+337*ep^2-224*ep+4,41472*ep^5-62208*
         ep^4-4608*ep^3+6912*ep^2)
         +Master(fastar2)*xi^3*cf*ca^3*rat(-6*ep^6+7*ep^5-3*ep^4-ep^3+3
         *ep^2+2*ep-2,144*ep^3-16*ep)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-12*ep^6+8*ep^5+7*ep^4-6*
         ep^3+ep^2+4*ep-2,144*ep^4-168*ep^3-72*ep^2)
         +Master(nostar5)*tf^-1*[d4FA/na]*ca*rat(2184192*ep^14+1543680*
         ep^13-37821952*ep^12-46974304*ep^11+69521776*ep^10+113085048*
         ep^9+65421460*ep^8-83041464*ep^7-75208892*ep^6+12394078*ep^5+
         11570045*ep^4-3886092*ep^3-330331*ep^2+452424*ep-67188,153600*
         ep^11+148480*ep^10-723840*ep^9-609600*ep^8+774240*ep^7+765840*
         ep^6+15840*ep^5-91600*ep^4-3840*ep^3+2880*ep^2)
         +Master(nostar5)*tf^-1*[d4FA/na]*cf*rat(2816*ep^12-299392*
         ep^11-625392*ep^10+1136784*ep^9+1475471*ep^8-989875*ep^7-
         296096*ep^6-252*ep^5+163705*ep^4-63081*ep^3+8848*ep^2+64*ep-
         104,4000*ep^8-4400*ep^7-4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+
         30*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*ca*rat(11808*ep^9-496*ep^8
         -10448*ep^7+35824*ep^6-55244*ep^5+35928*ep^4-2532*ep^3-7512*
         ep^2+3136*ep-384,2400*ep^8-80*ep^7-4630*ep^6-1515*ep^5+760*
         ep^4+95*ep^3-30*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*cf*rat(12608*ep^6+35936*
         ep^5+17376*ep^4-73056*ep^3+53472*ep^2-16768*ep+2048,2000*ep^4-
         1200*ep^3+35*ep^2+75*ep-10)
         +Master(nostar5)*ca^4*rat(-39633408*ep^14+25012224*ep^13+
         916720128*ep^12+171287104*ep^11-2741024552*ep^10+222211436*
         ep^9+1190374750*ep^8-625447547*ep^7+9376185*ep^6+324088819*
         ep^5-26107999*ep^4-34504812*ep^3+3686540*ep^2+474976*ep+2496,
         5529600*ep^11+5345280*ep^10-26058240*ep^9-21945600*ep^8+
         27872640*ep^7+27570240*ep^6+570240*ep^5-3297600*ep^4-138240*
         ep^3+103680*ep^2)
         +Master(nostar5)*cf*ca^3*rat(774656*ep^13+11450816*ep^12-
         24580416*ep^11-109123200*ep^10+318980810*ep^9-289701973*ep^8+
         133881643*ep^7-17248452*ep^6-29853998*ep^5+18934437*ep^4-
         3424823*ep^3-264044*ep^2+149872*ep-12840,192000*ep^9-499200*
         ep^8+89760*ep^7+518880*ep^6-277080*ep^5+4080*ep^4+16920*ep^3-
         2160*ep^2)
         +Master(nostar5)*cf^2*ca^2*rat(-156160*ep^13-1132912*ep^12+
         1747928*ep^11+10066168*ep^10-21177596*ep^9+10972196*ep^8-
         1278583*ep^7-478881*ep^6+1238350*ep^5-836938*ep^4+205443*ep^3+
         737*ep^2-8492*ep+1020,8000*ep^9-20800*ep^8+3740*ep^7+21620*
         ep^6-11545*ep^5+170*ep^4+705*ep^3-90*ep^2)
         +Master(nostar5)*cf^3*ca*rat(120448*ep^12+693184*ep^11+354000*
         ep^10-4131788*ep^9+1381972*ep^8+1427388*ep^7-754720*ep^6+
         230136*ep^5-81168*ep^4+28080*ep^3-2836*ep^2-1112*ep+192,4000*
         ep^8-4400*ep^7-4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+30*ep^2)
         +Master(nostar5)*cf^4*rat(-29312*ep^8-131456*ep^7-175936*ep^6+
         361408*ep^5-184576*ep^4+49632*ep^3-2240*ep^2-992*ep,2000*ep^4-
         1200*ep^3+35*ep^2+75*ep-10)
         +Master(nostar5)*[d4AA/na]*rat(-41760*ep^10-178440*ep^9+546304
         *ep^8+1377642*ep^7-33422*ep^6-1170984*ep^5+52449*ep^4+338556*
         ep^3-49469*ep^2-25256*ep+5620,28800*ep^8+63840*ep^7-41520*ep^6
         -139680*ep^5-62160*ep^4+3840*ep^3+2880*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(312*ep^9-640*ep^8+232*ep^7+
         6212*ep^6+5168*ep^5-26628*ep^4-696*ep^3+5096*ep^2-1776*ep+192,
         100*ep^8-120*ep^7-455*ep^6+645*ep^5+265*ep^4-525*ep^3+90*ep^2)
         +Master(nostar5)*tf*nf*ca^3*rat(-13824*ep^13-28080*ep^12-70624
         *ep^11+14894*ep^10+375308*ep^9-142596*ep^8-286044*ep^7+208865*
         ep^6+314452*ep^5-136197*ep^4-14834*ep^3+18452*ep^2-5544*ep+672
         ,28800*ep^11-15360*ep^10-155880*ep^9+99360*ep^8+209790*ep^7-
         106470*ep^6-87390*ep^5+23550*ep^4+4680*ep^3-1080*ep^2)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(-36864*ep^10+83552*ep^9-
         32080*ep^8+453192*ep^7-1147980*ep^6+800052*ep^5-12844*ep^4-
         153508*ep^3+44904*ep^2-1944*ep-432,24000*ep^7-86400*ep^6+97620
         *ep^5-32760*ep^4-1875*ep^3+2385*ep^2-270*ep)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(2304*ep^8-3936*ep^7-704*
         ep^6-10720*ep^5+33904*ep^4-27088*ep^3+6256*ep^2+80*ep-96,500*
         ep^5-1800*ep^4+2065*ep^3-795*ep^2+90*ep)
         +Master(nostar5)*tf*nf*cf^3*rat(-768*ep^6+512*ep^4+2816*ep^3-
         3328*ep^2+768*ep,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*ca*rat(3840*ep^11+113376*
         ep^10-365160*ep^9-189428*ep^8+721472*ep^7-978322*ep^6+998346*
         ep^5+1108537*ep^4-536388*ep^3-76301*ep^2+50040*ep-4812,19200*
         ep^9+13760*ep^8-91520*ep^7-51600*ep^6+98240*ep^5+64720*ep^4-
         1920*ep^3-2880*ep^2)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*cf*rat(108*ep^8-281*ep^7+
         1047*ep^6-2426*ep^5+1142*ep^4+1085*ep^3-1131*ep^2+200*ep+4,200
         *ep^6-90*ep^5-315*ep^4-10*ep^3+15*ep^2)
         +Master(nostar5)*xi*ca^4*rat(-8064*ep^11-98928*ep^10+431620*
         ep^9+39370*ep^8-767726*ep^7+1494666*ep^6-1361189*ep^5-1605932*
         ep^4+755495*ep^3+111972*ep^2-75516*ep+7632,691200*ep^9+495360*
         ep^8-3294720*ep^7-1857600*ep^6+3536640*ep^5+2329920*ep^4-69120
         *ep^3-103680*ep^2)
         +Master(nostar5)*xi*cf*ca^3*rat(-108*ep^8+281*ep^7-1047*ep^6+
         2426*ep^5-1142*ep^4-1085*ep^3+1131*ep^2-200*ep-4,4800*ep^6-
         2160*ep^5-7560*ep^4-240*ep^3+360*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(2304*ep^10-67680*ep^9+14600*
         ep^8+266672*ep^7+85526*ep^6+101106*ep^5+15329*ep^4-33880*ep^3-
         1733*ep^2-120*ep+276,28800*ep^8+63840*ep^7-41520*ep^6-139680*
         ep^5-62160*ep^4+3840*ep^3+2880*ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(-288*ep^5+1072*ep^4-1128*
         ep^3+304*ep^2+56*ep-16,100*ep^4-320*ep^3+285*ep^2-45*ep)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(36*ep^5-134*ep^4+141*ep^3-
         38*ep^2-7*ep+2,300*ep^4-960*ep^3+855*ep^2-135*ep)
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*ca*rat(752*ep^9+716*ep^8
         -2148*ep^7-1552*ep^6-697*ep^5+3025*ep^4+1318*ep^3+37*ep^2-249*
         ep+26,1600*ep^7+2480*ep^6-3960*ep^5-5120*ep^4-40*ep^3+240*ep^2
         )
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*cf*rat(-192*ep^5+224*
         ep^4+48*ep^3-116*ep^2+46*ep-8,100*ep^3+5*ep^2-5*ep)
         +Master(nostar5)*xi^2*ca^4*rat(-2304*ep^9-2592*ep^8+6716*ep^7+
         6341*ep^6+1309*ep^5-9108*ep^4-3163*ep^3-617*ep^2+790*ep-72,
         115200*ep^7+178560*ep^6-285120*ep^5-368640*ep^4-2880*ep^3+
         17280*ep^2)
         +Master(nostar5)*xi^2*cf*ca^3*rat(96*ep^5-112*ep^4-24*ep^3+58*
         ep^2-23*ep+4,1200*ep^3+60*ep^2-60*ep)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(48*ep^8+348*ep^7-968*ep^6+
         251*ep^5+280*ep^4-527*ep^3+263*ep^2-20*ep-3,4800*ep^6-2160*
         ep^5-7560*ep^4-240*ep^3+360*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*ca*rat(270336*ep^13-1486336*
         ep^12-11781184*ep^11-3791984*ep^10+27960344*ep^9+15325478*ep^8
         +4135387*ep^7-15968924*ep^6+1781703*ep^5+3301006*ep^4-3670603*
         ep^3+737423*ep^2+97892*ep-24588,38400*ep^10+17920*ep^9-189920*
         ep^8-57440*ep^7+222280*ep^6+80320*ep^5-36200*ep^4-4800*ep^3+
         1440*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*cf*rat(-35328*ep^12-600960*
         ep^11-936736*ep^10+2383344*ep^9+1174830*ep^8-311384*ep^7+63618
         *ep^6-1050855*ep^5+409444*ep^4+28474*ep^3-24699*ep^2+1118*ep+
         208,4000*ep^8-4400*ep^7-4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+
         30*ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*ca*rat(-3840*ep^9+17856*
         ep^8+27168*ep^7-21524*ep^6-1340*ep^5-780*ep^4+1940*ep^3-56*
         ep^2-288*ep+64,2400*ep^8-80*ep^7-4630*ep^6-1515*ep^5+760*ep^4+
         95*ep^3-30*ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*cf*rat(8960*ep^6+66752*
         ep^5-71904*ep^4+26304*ep^3-11232*ep^2+5504*ep-1024,2000*ep^4-
         1200*ep^3+35*ep^2+75*ep-10)
         +Master(nostar6)*ca^4*rat(-8220672*ep^13+62855424*ep^12+
         462525184*ep^11-257820096*ep^10-1437537820*ep^9+903945506*ep^8
         +323737958*ep^7-583355021*ep^6+148783249*ep^5+93680876*ep^4-
         36609947*ep^3-4764113*ep^2+1550228*ep+98484,2764800*ep^10+
         1290240*ep^9-13674240*ep^8-4135680*ep^7+16004160*ep^6+5783040*
         ep^5-2606400*ep^4-345600*ep^3+103680*ep^2)
         +Master(nostar6)*cf*ca^3*rat(1514496*ep^13+12583680*ep^12-
         28588864*ep^11-130885056*ep^10+365620524*ep^9-303378050*ep^8+
         103885032*ep^7+32303496*ep^6-56821001*ep^5+21469708*ep^4-
         1384356*ep^3-769009*ep^2+138634*ep-1824,192000*ep^9-499200*
         ep^8+89760*ep^7+518880*ep^6-277080*ep^5+4080*ep^4+16920*ep^3-
         2160*ep^2)
         +Master(nostar6)*cf^2*ca^2*rat(-244480*ep^13-1549184*ep^12+
         2287136*ep^11+13550180*ep^10-26542168*ep^9+10714137*ep^8+
         2975639*ep^7-5028707*ep^6+3491703*ep^5-1016433*ep^4+38912*ep^3
         +28449*ep^2-6924*ep+516,8000*ep^9-20800*ep^8+3740*ep^7+21620*
         ep^6-11545*ep^5+170*ep^4+705*ep^3-90*ep^2)
         +Master(nostar6)*cf^3*ca*rat(156160*ep^12+1043520*ep^11+555360
         *ep^10-5792980*ep^9+1778844*ep^8+2121680*ep^7-1669636*ep^6+
         913896*ep^5-206736*ep^4-21868*ep^3+7024*ep^2-816*ep+128,4000*
         ep^8-4400*ep^7-4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+30*ep^2)
         +Master(nostar6)*cf^4*rat(-32000*ep^8-195648*ep^7-242208*ep^6+
         508000*ep^5-306784*ep^4+133120*ep^3-20672*ep^2-7456*ep+1536,
         2000*ep^4-1200*ep^3+35*ep^2+75*ep-10)
         +Master(nostar6)*[d4AA/na]*rat(-12928*ep^10-52896*ep^9+250504*
         ep^8+335866*ep^7-317723*ep^6-112267*ep^5+319868*ep^4-255482*
         ep^3+42920*ep^2+7436*ep-1640,19200*ep^8+24960*ep^7-54960*ep^6-
         49560*ep^5+14880*ep^4+3000*ep^3-720*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(48*ep^8-120*ep^7+288*ep^6-
         1888*ep^5+2984*ep^4-1752*ep^3+560*ep^2+40*ep-16,100*ep^7-120*
         ep^6-455*ep^5+645*ep^4+265*ep^3-525*ep^2+90*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(-9216*ep^13-4800*ep^12-8256*
         ep^11-63996*ep^10+228448*ep^9+121261*ep^8-460724*ep^7+69622*
         ep^6+182232*ep^5-35249*ep^4-25138*ep^3+1908*ep^2+1304*ep-96,
         28800*ep^11-15360*ep^10-155880*ep^9+99360*ep^8+209790*ep^7-
         106470*ep^6-87390*ep^5+23550*ep^4+4680*ep^3-1080*ep^2)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(-49152*ep^11+92288*ep^10-
         53600*ep^9+350384*ep^8-378360*ep^7-543516*ep^6+879524*ep^5-
         284876*ep^4-39892*ep^3+20496*ep^2+1440*ep-576,24000*ep^8-62400
         *ep^7+11220*ep^6+64860*ep^5-34635*ep^4+510*ep^3+2115*ep^2-270*
         ep)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(3072*ep^9-4928*ep^8+448*
         ep^7-11840*ep^6+18048*ep^5+12928*ep^4-27008*ep^3+9344*ep^2+64*
         ep-128,500*ep^6-1300*ep^5+265*ep^4+1270*ep^3-705*ep^2+90*ep)
         +Master(nostar6)*tf*nf*cf^3*rat(-1024*ep^6+1024*ep^5-1024*ep^4
         +4608*ep^3-5120*ep^2+1536*ep,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*ca*rat(307776*ep^11-844448
         *ep^10-2313212*ep^9+4532636*ep^8+3618576*ep^7-5660872*ep^6-
         356539*ep^5+1699639*ep^4-428929*ep^3-18803*ep^2+19324*ep-2068,
         38400*ep^9+75520*ep^8-76640*ep^7-172400*ep^6-36320*ep^5+25840*
         ep^4+2560*ep^3-960*ep^2)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*cf*rat(-20736*ep^7+118688*
         ep^6-226672*ep^5+172082*ep^4-41393*ep^3-3316*ep^2+2275*ep-200,
         800*ep^5-1360*ep^4+190*ep^3+85*ep^2-15*ep)
         +Master(nostar6)*xi*ca^4*rat(-373824*ep^11+1385760*ep^10+
         3277532*ep^9-6590452*ep^8-5093452*ep^7+7889403*ep^6+369004*
         ep^5-2347858*ep^4+640472*ep^3+18963*ep^2-28648*ep+3140,1382400
         *ep^9+2718720*ep^8-2759040*ep^7-6206400*ep^6-1307520*ep^5+
         930240*ep^4+92160*ep^3-34560*ep^2)
         +Master(nostar6)*xi*cf*ca^3*rat(18432*ep^8-95648*ep^7+98912*
         ep^6+67118*ep^5-132417*ep^4+42765*ep^3+1185*ep^2-2003*ep+200,
         19200*ep^6-13440*ep^5-28080*ep^4+6600*ep^3+1680*ep^2-360*ep)
         +Master(nostar6)*xi*cf^2*ca^2*rat(4*ep^5-4*ep^4+16*ep^3-22*
         ep^2+4*ep+2,50*ep^3-35*ep^2-70*ep+15)
         +Master(nostar6)*xi*[d4AA/na]*rat(-21696*ep^10-3488*ep^9+
         226516*ep^8-152540*ep^7-434592*ep^6+528566*ep^5-124337*ep^4-
         17333*ep^3+7359*ep^2-281*ep-38,38400*ep^8+49920*ep^7-109920*
         ep^6-99120*ep^5+29760*ep^4+6000*ep^3-1440*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*ca*rat(-6848*ep^9+272*
         ep^8+25848*ep^7-11474*ep^6-12012*ep^5+7641*ep^4+317*ep^3-517*
         ep^2+107*ep-30,3200*ep^7+4960*ep^6-7920*ep^5-10240*ep^4-80*
         ep^3+480*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*cf*rat(512*ep^5-704*ep^4
         +212*ep^3+60*ep^2-31*ep+2,100*ep^3+5*ep^2-5*ep)
         +Master(nostar6)*xi^2*ca^4*rat(9200*ep^9+388*ep^8-35958*ep^7+
         12116*ep^6+20842*ep^5-10509*ep^4-1520*ep^3+907*ep^2-106*ep+32,
         115200*ep^7+178560*ep^6-285120*ep^5-368640*ep^4-2880*ep^3+
         17280*ep^2)
         +Master(nostar6)*xi^2*cf*ca^3*rat(-512*ep^5+704*ep^4-212*ep^3-
         60*ep^2+31*ep-2,2400*ep^3+120*ep^2-120*ep)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(2144*ep^8-5880*ep^7+6132*
         ep^6-2074*ep^5-1500*ep^4+1095*ep^3-101*ep^2-61*ep+13,9600*ep^6
         -4320*ep^5-15120*ep^4-480*ep^3+720*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*ca*rat(-24*ep^6-40*ep^5+314*ep^4-
         278*ep^3-5*ep^2+53*ep-10,32*ep^4-56*ep^3+12*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*ca*G30*rat(792576*ep^13+9381376*
         ep^12+36935936*ep^11+44482816*ep^10+8566528*ep^9-8602608*ep^8+
         12021072*ep^7-14773320*ep^6+603064*ep^5+2797077*ep^4-1257851*
         ep^3+233013*ep^2-5045*ep-2234,1474560*ep^10+73728*ep^9-2971648
         *ep^8-1163776*ep^7+626432*ep^6+174848*ep^5-52480*ep^4-6400*
         ep^3+1536*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*cf*rat(12*ep^5+2*ep^4-76*ep^3+41*
         ep^2+25*ep-10,16*ep^3-28*ep^2+6*ep)
         +Master(no)*tf^-1*[d4FA/na]*cf*G30*rat(313344*ep^14+3233280*
         ep^13+3331584*ep^12-4866560*ep^11-15397120*ep^10+1902544*ep^9+
         2619624*ep^8-752912*ep^7+1712722*ep^6-531087*ep^5-90325*ep^4+
         8403*ep^3+14947*ep^2-2400*ep+12,153600*ep^10-156160*ep^9-
         208512*ep^8+141600*ep^7+19344*ep^6-20784*ep^5+1104*ep^4+784*
         ep^3-96*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*ca*G30*rat(83280*ep^11-149748*
         ep^10+183660*ep^9-291907*ep^8+73590*ep^7+153217*ep^6-82348*
         ep^5-10611*ep^4+13972*ep^3-2355*ep^2-54*ep+24,17280*ep^10+864*
         ep^9-34824*ep^8-13638*ep^7+7341*ep^6+2049*ep^5-615*ep^4-75*
         ep^3+18*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*cf*G30*rat(14688*ep^8+29064*
         ep^7-107904*ep^6+49966*ep^5+27294*ep^4-24362*ep^3+4926*ep^2-8*
         ep-48,4800*ep^6-2480*ep^5-556*ep^4+427*ep^3-16*ep^2-17*ep+2)
         +Master(no)*ca^4*rat(336*ep^7+936*ep^6-776*ep^5-314*ep^4-922*
         ep^3+1277*ep^2-149*ep-86,768*ep^4-1344*ep^3+288*ep^2)
         +Master(no)*ca^4*G30*rat(-1465344*ep^13-160929536*ep^12-
         490232960*ep^11+56013568*ep^10-4148000*ep^9-326749280*ep^8+
         49662776*ep^7+148051648*ep^6-25857014*ep^5-13329223*ep^4+
         5316276*ep^3-862907*ep^2-54944*ep+27080,53084160*ep^10+2654208
         *ep^9-106979328*ep^8-41895936*ep^7+22551552*ep^6+6294528*ep^5-
         1889280*ep^4-230400*ep^3+55296*ep^2)
         +Master(no)*cf*ca^3*rat(720*ep^8+912*ep^7-5316*ep^6-1418*ep^5+
         3220*ep^4+3151*ep^3-3181*ep^2+154*ep+144,384*ep^4-672*ep^3+144
         *ep^2)
         +Master(no)*cf*ca^3*G30*rat(-2598912*ep^14-30233856*ep^13+
         25216320*ep^12+127871072*ep^11-78408752*ep^10+116202056*ep^9-
         5554368*ep^8-86555368*ep^7+33724574*ep^6+4978551*ep^5-5076491*
         ep^4+1096557*ep^3-38011*ep^2-27816*ep+3876,3686400*ep^10-
         3747840*ep^9-5004288*ep^8+3398400*ep^7+464256*ep^6-498816*ep^5
         +26496*ep^4+18816*ep^3-2304*ep^2)
         +Master(no)*cf^2*ca^2*rat(-122*ep^8-211*ep^7+642*ep^6+408*ep^5
         -489*ep^4-224*ep^3+209*ep^2-4*ep-4,16*ep^4-28*ep^3+6*ep^2)
         +Master(no)*cf^2*ca^2*G30*rat(110592*ep^14+1802848*ep^13-
         149288*ep^12-4659732*ep^11+583646*ep^10-4884293*ep^9+1634073*
         ep^8+3311234*ep^7-1618376*ep^6-93430*ep^5+183018*ep^4-40193*
         ep^3+911*ep^2+926*ep-96,76800*ep^10-78080*ep^9-104256*ep^8+
         70800*ep^7+9672*ep^6-10392*ep^5+552*ep^4+392*ep^3-48*ep^2)
         +Master(no)*cf^3*ca*rat(78*ep^6+131*ep^5-332*ep^4-278*ep^3+275
         *ep^2+58*ep-52,8*ep^2-14*ep+3)
         +Master(no)*cf^3*ca*G30*rat(768*ep^14-732480*ep^13-263936*
         ep^12+981864*ep^11+897400*ep^10+2538742*ep^9-1173914*ep^8-
         1486311*ep^7+716602*ep^6+45617*ep^5-63290*ep^4+13117*ep^3-716*
         ep^2-217*ep+18,38400*ep^10-39040*ep^9-52128*ep^8+35400*ep^7+
         4836*ep^6-5196*ep^5+276*ep^4+196*ep^3-24*ep^2)
         +Master(no)*cf^4*rat(-16*ep^5-48*ep^4-16*ep^3+32*ep^2,4*ep-1)
         +Master(no)*cf^4*G30*rat(-1344*ep^9+4464*ep^8+4648*ep^7+18548*
         ep^6-9842*ep^5-13066*ep^4+9790*ep^3-2242*ep^2+312*ep-36,1600*
         ep^5-1360*ep^4+268*ep^3+53*ep^2-23*ep+2)
         +Master(no)*[d4AA/na]*G30*rat(-158720*ep^11+2521088*ep^10-
         4158720*ep^9-3310352*ep^8+3362432*ep^7+1049704*ep^6-640720*
         ep^5-273315*ep^4+31019*ep^3+51533*ep^2-5463*ep-926,1105920*
         ep^9+331776*ep^8-2145792*ep^7-1409280*ep^6+117504*ep^5+160512*
         ep^4+768*ep^3-4608*ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(-96*ep^6+192*ep^5-216*ep^4-28
         *ep^3+232*ep^2-127*ep+18,1080*ep^5-1026*ep^4-1083*ep^3+234*
         ep^2+93*ep-18)
         +Master(no)*tf*nf*ca^3*G30*rat(-86352*ep^11+136692*ep^10-
         143916*ep^9+275891*ep^8-95454*ep^7-126197*ep^6+66872*ep^5+
         13308*ep^4-12929*ep^3+2085*ep^2+54*ep-24,414720*ep^10+20736*
         ep^9-835776*ep^8-327312*ep^7+176184*ep^6+49176*ep^5-14760*ep^4
         -1800*ep^3+432*ep^2)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-27648*ep^11-62496*ep^10+
         301464*ep^9-135564*ep^8-114738*ep^7-22271*ep^6-78573*ep^5+
         215791*ep^4-100779*ep^3+5542*ep^2+3744*ep-432,345600*ep^8-
         466560*ep^7-236832*ep^6+242664*ep^5+13260*ep^4-31008*ep^3+2316
         *ep^2+1104*ep-144)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(432*ep^9+288*ep^8-5332*ep^7+
         9172*ep^6-5228*ep^5-884*ep^4+3192*ep^3-2176*ep^2+552*ep-16,
         1800*ep^6-2430*ep^5-1121*ep^4+1112*ep^3-ep^2-92*ep+12)
         +Master(no)*tf*nf*cf^3*G30*rat(-48*ep^7-72*ep^6+480*ep^5-696*
         ep^4+528*ep^3-240*ep^2+48*ep,300*ep^4-155*ep^3-16*ep^2+17*ep-2
         )
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*rat(18*ep^5-65*ep^4+56*ep^3+
         ep^2-12*ep+2,32*ep^4-56*ep^3+12*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*G30*rat(698368*ep^11-173056*
         ep^10-2807168*ep^9+1043808*ep^8-1215208*ep^7-285036*ep^6+
         1211006*ep^5-142591*ep^4-191015*ep^3+35589*ep^2+3989*ep-766,
         368640*ep^9+110592*ep^8-715264*ep^7-469760*ep^6+39168*ep^5+
         53504*ep^4+256*ep^3-1536*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*rat(18*ep^5-75*ep^4+84*ep^3-
         21*ep^2-9*ep+3,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*G30*rat(-15872*ep^10+29504*
         ep^9-17584*ep^8+11376*ep^7+37368*ep^6-28720*ep^5-8021*ep^4+
         7121*ep^3-144*ep^2-205*ep+1,3840*ep^8-1408*ep^7-6512*ep^6-552*
         ep^5+776*ep^4+40*ep^3-24*ep^2)
         +Master(no)*xi*ca^4*rat(-18*ep^5+65*ep^4-56*ep^3-ep^2+12*ep-2,
         768*ep^4-1344*ep^3+288*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-1216512*ep^12+493568*ep^11-
         8544512*ep^10+290464*ep^9+14355800*ep^8+4802220*ep^7-5680598*
         ep^6-2544121*ep^5+775228*ep^4+386627*ep^3-39133*ep^2-10051*ep+
         530,6635520*ep^9+1990656*ep^8-12874752*ep^7-8455680*ep^6+
         705024*ep^5+963072*ep^4+4608*ep^3-27648*ep^2)
         +Master(no)*xi*cf*ca^3*rat(8*ep^7-44*ep^6+34*ep^5-75*ep^4+220*
         ep^3-161*ep^2+3*ep+15,64*ep^3-112*ep^2+24*ep)
         +Master(no)*xi*cf*ca^3*G30*rat(-36864*ep^12+62976*ep^11-45568*
         ep^10+862240*ep^9-320048*ep^8-1143576*ep^7+302016*ep^6+284692*
         ep^5-27511*ep^4-31325*ep^3+516*ep^2+829*ep-1,92160*ep^8-33792*
         ep^7-156288*ep^6-13248*ep^5+18624*ep^4+960*ep^3-576*ep^2)
         +Master(no)*xi*cf^2*ca^2*rat(-38*ep^7+81*ep^6+2*ep^5+91*ep^4-
         346*ep^3+222*ep^2-12,16*ep^3-28*ep^2+6*ep)
         +Master(no)*xi*cf^2*ca^2*G30*rat(2688*ep^10-896*ep^9-3256*ep^8
         -21976*ep^7+14130*ep^6+25038*ep^5-13469*ep^4-2633*ep^3+1319*
         ep^2+115*ep-36,960*ep^6-592*ep^5-1480*ep^4+232*ep^3+136*ep^2-
         24*ep)
         +Master(no)*xi*cf^3*ca*rat(50*ep^7-83*ep^6-38*ep^5-49*ep^4+302
         *ep^3-186*ep^2+4,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*cf^3*ca*G30*rat(-672*ep^9+680*ep^8+688*ep^7+
         2094*ep^6-4310*ep^5+1156*ep^4+476*ep^3-138*ep^2-8*ep+2,120*
         ep^5-194*ep^4+9*ep^3+20*ep^2-3*ep)
         +Master(no)*xi*cf^4*rat(-16*ep^5+16*ep^3+32*ep^2-32*ep,4*ep-1)
         +Master(no)*xi*cf^4*G30*rat(16*ep^5+8*ep^4-8*ep^3-32*ep^2+16*
         ep,5*ep-1)
         +Master(no)*xi*[d4AA/na]*G30*rat(-14336*ep^11-332800*ep^10+
         707072*ep^9+1669504*ep^8-1174776*ep^7-770020*ep^6+422890*ep^5+
         99725*ep^4-43799*ep^3-3227*ep^2+589*ep+178,1105920*ep^9+331776
         *ep^8-2145792*ep^7-1409280*ep^6+117504*ep^5+160512*ep^4+768*
         ep^3-4608*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(14336*ep^11-107264
         *ep^10+228480*ep^9+224992*ep^8-234220*ep^7-91192*ep^6+81673*
         ep^5+7929*ep^4-9606*ep^3+299*ep^2+215*ep-2,184320*ep^9+55296*
         ep^8-357632*ep^7-234880*ep^6+19584*ep^5+26752*ep^4+128*ep^3-
         768*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*rat(-6*ep^5+21*ep^4-18*
         ep^3-ep^2+5*ep-1,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-4096*ep^8+14848*
         ep^7-24192*ep^6+13120*ep^5+424*ep^4-3148*ep^3+1090*ep^2-41*ep-
         17,7680*ep^6-10496*ep^5-2528*ep^4+1424*ep^3+128*ep^2-48*ep)
         +Master(no)*xi^2*ca^4*G30*rat(-8704*ep^11+109824*ep^10-275744*
         ep^9-289424*ep^8+286284*ep^7+124220*ep^6-105795*ep^5-11429*
         ep^4+13382*ep^3-497*ep^2-275*ep-2,6635520*ep^9+1990656*ep^8-
         12874752*ep^7-8455680*ep^6+705024*ep^5+963072*ep^4+4608*ep^3-
         27648*ep^2)
         +Master(no)*xi^2*cf*ca^3*rat(6*ep^5-21*ep^4+18*ep^3+ep^2-5*ep+
         1,192*ep^3-336*ep^2+72*ep)
         +Master(no)*xi^2*cf*ca^3*G30*rat(4096*ep^8-14848*ep^7+24192*
         ep^6-13120*ep^5-424*ep^4+3148*ep^3-1090*ep^2+41*ep+17,184320*
         ep^6-251904*ep^5-60672*ep^4+34176*ep^3+3072*ep^2-1152*ep)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-25600*ep^11+102144*ep^10-
         133952*ep^9-96128*ep^8+130092*ep^7+25136*ep^6-33429*ep^5-929*
         ep^4+2054*ep^3+97*ep^2-95*ep+10,552960*ep^9+165888*ep^8-
         1072896*ep^7-704640*ep^6+58752*ep^5+80256*ep^4+384*ep^3-2304*
         ep^2)
         +Master(no)*xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-16*ep^4+30*ep^3-
         21*ep^2+5*ep,23040*ep^5-21888*ep^4-23104*ep^3+4992*ep^2+1984*
         ep-384)
         +Master(no)*xi^3*ca^4*G30*rat(-32*ep^5+176*ep^4-230*ep^3+123*
         ep^2-26*ep+1,829440*ep^5-787968*ep^4-831744*ep^3+179712*ep^2+
         71424*ep-13824)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(64*ep^5-304*ep^4+370*ep^3-
         183*ep^2+37*ep-2,69120*ep^5-65664*ep^4-69312*ep^3+14976*ep^2+
         5952*ep-1152)
         +Master(no)*xi^4*tf^-1*[d4FA/na]*ca*G30*rat(-2*ep^2+3*ep-1,480
         *ep^2+64*ep-32)
         +Master(no)*xi^4*tf^-1*[d4FA/na]*cf*G30*rat(2*ep^2-3*ep+1,240*
         ep^2+32*ep-16)
         +Master(no)*xi^4*ca^4*G30*rat(60*ep^3-44*ep^2-39*ep+23,414720*
         ep^3+331776*ep^2+9216*ep-18432)
         +Master(no)*xi^4*cf*ca^3*G30*rat(-2*ep^2+3*ep-1,5760*ep^2+768*
         ep-384)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(12*ep^3-16*ep^2+3*ep+1,
         17280*ep^3+13824*ep^2+384*ep-768)
         +Master(t105)*tf^-1*[d4FA/na]*ca*rat(-576*ep^10-3120*ep^9+
         12612*ep^8-9400*ep^7-1687*ep^6+5692*ep^5-8082*ep^4+7658*ep^3-
         3533*ep^2+730*ep-54,192*ep^9-112*ep^8-320*ep^7+52*ep^6+56*ep^5
         -12*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*ca*G30*rat(11943936*ep^21+
         11240239104*ep^20+76987210752*ep^19+135260368128*ep^18-
         165659864832*ep^17-630048241920*ep^16-126999791200*ep^15+
         764719702512*ep^14+346420550280*ep^13-432751941484*ep^12-
         239643076368*ep^11+181937945995*ep^10+62937600833*ep^9-
         64765626729*ep^8+860556742*ep^7+13663416205*ep^6-3257733807*
         ep^5-1152597883*ep^4+508105424*ep^3-16311240*ep^2-13508560*ep+
         1402512,79626240*ep^18+57065472*ep^17-438718464*ep^16-
         253910016*ep^15+703458816*ep^14+422936320*ep^13-377394304*
         ep^12-225328128*ep^11+84181248*ep^10+44162304*ep^9-10358400*
         ep^8-3552256*ep^7+695296*ep^6+98304*ep^5-18432*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*cf*rat(288*ep^8+384*ep^7-3040*
         ep^6+3914*ep^5-3517*ep^4+3503*ep^3-2103*ep^2+543*ep-44,96*ep^7
         -152*ep^6-8*ep^5+34*ep^4-6*ep^3)
         +Master(t105)*tf^-1*[d4FA/na]*cf*G30*rat(825569280*ep^18+
         3441835008*ep^17+2133535488*ep^16-9493750976*ep^15-15855060672
         *ep^14+5644862376*ep^13+16776571472*ep^12-1635094622*ep^11-
         7369260320*ep^10+654211908*ep^9+1569008575*ep^8-219530794*ep^7
         -151195781*ep^6+28872627*ep^5+5057646*ep^4-1002243*ep^3-105192
         *ep^2+14996*ep+784,1382400*ep^15-253440*ep^14-3124608*ep^13-
         364960*ep^12+1496512*ep^11+95736*ep^10-297216*ep^9+6384*ep^8+
         25248*ep^7-2216*ep^6-736*ep^5+96*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*ca*G30*rat(-30650112*ep^15+
         4566336*ep^14+37098656*ep^13+52406976*ep^12-87982632*ep^11-
         4537176*ep^10+48165896*ep^9-13521995*ep^8-11236803*ep^7+
         7110888*ep^6-74274*ep^5-990279*ep^4+283357*ep^3-12238*ep^2-
         5048*ep+528,207360*ep^15-162432*ep^14-495648*ep^13+215688*
         ep^12+365496*ep^11-63918*ep^10-84510*ep^9+11736*ep^8+7524*ep^7
         -1110*ep^6-222*ep^5+36*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*cf*G30*rat(-7309440*ep^11+
         6561312*ep^10+15784640*ep^9-22307024*ep^8+1663652*ep^7+
         12012932*ep^6-8516192*ep^5+2350320*ep^4-139972*ep^3-68164*ep^2
         +14912*ep-896,14400*ep^10-26640*ep^9+13052*ep^8+1025*ep^7-2312
         *ep^6+440*ep^5+58*ep^4-25*ep^3+2*ep^2)
         +Master(t105)*ca^4*rat(-50688*ep^12-120576*ep^11+287184*ep^10+
         388248*ep^9-755872*ep^8+25250*ep^7+547465*ep^6-250029*ep^5+
         4775*ep^4-62714*ep^3+31435*ep^2+1797*ep-1683,9216*ep^10-19200*
         ep^9-7296*ep^8+25536*ep^7-1056*ep^6-4608*ep^5+864*ep^4)
         +Master(t105)*ca^4*G30*rat(-9953280*ep^21-365397018624*ep^20-
         1782467209728*ep^19-2110403850624*ep^18+5759714912640*ep^17+
         13676606504032*ep^16-4900270276320*ep^15-21151308220664*ep^14+
         1459570536392*ep^13+15434451397914*ep^12-49916773704*ep^11-
         6293052455125*ep^10-66369620688*ep^9+1557144131252*ep^8-
         5253245908*ep^7-223103803533*ep^6+1336357068*ep^5+18188213652*
         ep^4-62170080*ep^3-710305584*ep^2-30409792*ep+17075904,
         5733089280*ep^18+4108713984*ep^17-31587729408*ep^16-
         18281521152*ep^15+50649034752*ep^14+30451415040*ep^13-
         27172389888*ep^12-16223625216*ep^11+6061049856*ep^10+
         3179685888*ep^9-745804800*ep^8-255762432*ep^7+50061312*ep^6+
         7077888*ep^5-1327104*ep^4)
         +Master(t105)*cf*ca^3*rat(-63360*ep^12-24192*ep^11+687024*
         ep^10-419256*ep^9-1927640*ep^8+3327646*ep^7-1935509*ep^6+3433*
         ep^5+347013*ep^4-130380*ep^3+50078*ep^2-16557*ep+2088,2304*
         ep^9-7104*ep^8+5280*ep^7+1104*ep^6-1368*ep^5+216*ep^4)
         +Master(t105)*cf*ca^3*G30*rat(-106110922752*ep^20+3889105920*
         ep^19+752466325248*ep^18+597395178816*ep^17-2972208291328*
         ep^16-1051171333008*ep^15+4801365574992*ep^14-12261142172*
         ep^13-3643174129732*ep^12+930458997299*ep^11+1287204593745*
         ep^10-609496310521*ep^9-161492916572*ep^8+141282919187*ep^7-
         5632865001*ep^6-12343075125*ep^5+2015801712*ep^4+347512932*
         ep^3-83680904*ep^2-3461248*ep+1138272,398131200*ep^17-
         935608320*ep^16-343609344*ep^15+1771656192*ep^14-241156608*
         ep^13-1011360000*ep^12+285657984*ep^11+214873344*ep^10-
         82310400*ep^9-14554368*ep^8+8442240*ep^7-151296*ep^6-271872*
         ep^5+27648*ep^4)
         +Master(t105)*cf^2*ca^2*rat(10736*ep^11+24344*ep^10-59680*ep^9
         -76450*ep^8+138050*ep^7-33496*ep^6-46699*ep^5+16985*ep^4+3381*
         ep^3-1351*ep^2-104*ep+32,96*ep^8-152*ep^7-8*ep^6+34*ep^5-6*
         ep^4)
         +Master(t105)*cf^2*ca^2*G30*rat(2769002496*ep^19-1595708928*
         ep^18-15087377280*ep^17-3135562048*ep^16+55690969856*ep^15-
         9867002336*ep^14-76288097200*ep^13+38086368024*ep^12+
         39023625526*ep^11-34167920557*ep^10-1070705103*ep^9+8684508260
         *ep^8-2261983451*ep^7-530283351*ep^6+306667739*ep^5-19600114*
         ep^4-9825827*ep^3+1514802*ep^2+44604*ep-13992,2764800*ep^16-
         8340480*ep^15+3174144*ep^14+10187072*ep^13-8466080*ep^12-
         1379280*ep^11+2903256*ep^10-443328*ep^9-276048*ep^8+82960*ep^7
         +3320*ep^6-3264*ep^5+288*ep^4)
         +Master(t105)*cf^3*ca*rat(-3432*ep^8-5872*ep^7+17994*ep^6+
         14938*ep^5-34592*ep^4+11852*ep^3+6898*ep^2-4062*ep+548,24*ep^5
         -50*ep^4+23*ep^3-3*ep^2)
         +Master(t105)*cf^3*ca*G30*rat(-241251840*ep^17-81674880*ep^16+
         938669888*ep^15+1041352000*ep^14-2524424668*ep^13-799942246*
         ep^12+2867017880*ep^11-656158591*ep^10-1088002614*ep^9+
         681030559*ep^8-41290990*ep^7-72182061*ep^6+20153756*ep^5+
         200033*ep^4-741244*ep^3+81506*ep^2+1680*ep-472,172800*ep^14-
         348480*ep^13-20496*ep^12+354836*ep^11-189666*ep^10-9744*ep^9+
         29460*ep^8-5556*ep^7-714*ep^6+304*ep^5-24*ep^4)
         +Master(t105)*cf^4*rat(704*ep^6+2144*ep^5+128*ep^4-2592*ep^3+
         608*ep^2+736*ep-192,12*ep^3-7*ep^2+ep)
         +Master(t105)*cf^4*G30*rat(31069440*ep^13+30180672*ep^12-
         52887936*ep^11-119035544*ep^10+154977036*ep^9+15272028*ep^8-
         92469256*ep^7+40990532*ep^6+1008132*ep^5-4866876*ep^4+990336*
         ep^3+58564*ep^2-35960*ep+2816,43200*ep^10-65520*ep^9+26916*
         ep^8+3887*ep^7-5099*ep^6+845*ep^5+139*ep^4-52*ep^3+4*ep^2)
         +Master(t105)*[d4AA/na]*G30*rat(-110592*ep^17+645120*ep^16-
         28882176*ep^15-200249728*ep^14-389437696*ep^13+9169408*ep^12+
         183826064*ep^11+37747448*ep^10+168009332*ep^9+108978432*ep^8-
         53697219*ep^7-51590255*ep^6-9681742*ep^5+9461234*ep^4+3227921*
         ep^3-1096735*ep^2-116092*ep+32876,3317760*ep^14+8183808*ep^13-
         3727872*ep^12-19115520*ep^11-10212480*ep^10+2686464*ep^9+
         2513664*ep^8-46080*ep^7-190080*ep^6-3072*ep^5+4608*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(746496*ep^17-4081536*ep^16+
         4464864*ep^15+7970736*ep^14-42867424*ep^13+10943896*ep^12+
         134394050*ep^11-101023295*ep^10-70741094*ep^9+87147441*ep^8-
         9881088*ep^7-15651045*ep^6+5725782*ep^5+21711*ep^4-220946*ep^3
         -13676*ep^2+12840*ep-1152,155520*ep^16-147744*ep^15-860112*
         ep^14+931608*ep^13+1188876*ep^12-1318092*ep^11-571296*ep^10+
         645024*ep^9+83868*ep^8-117564*ep^7+4008*ep^6+6768*ep^5-864*
         ep^4)
         +Master(t105)*tf*nf*ca^3*rat(48*ep^10-232*ep^9-212*ep^8+522*
         ep^7-26*ep^6+88*ep^5-491*ep^4+154*ep^3+196*ep^2-129*ep+24,48*
         ep^9-88*ep^8-60*ep^7+118*ep^6+24*ep^5-18*ep^4)
         +Master(t105)*tf*nf*ca^3*G30*rat(161243136*ep^20-1412619264*
         ep^19+107170560*ep^18+4958610048*ep^17+240873024*ep^16+
         3808982176*ep^15-21334835944*ep^14+1780588140*ep^13+
         24910091994*ep^12-10876461383*ep^11-10504853336*ep^10+
         10204451287*ep^9-1179854442*ep^8-2473910331*ep^7+1279376304*
         ep^6+16767659*ep^5-175614964*ep^4+37463392*ep^3+4711696*ep^2-
         2381424*ep+214272,179159040*ep^19-50761728*ep^18-1115513856*
         ep^17+415819008*ep^16+2154079872*ep^15-631175616*ep^14-
         1800743904*ep^13+342148896*ep^12+696396096*ep^11-90042624*
         ep^10-122671584*ep^9+15313824*ep^8+9556992*ep^7-1343232*ep^6-
         262656*ep^5+41472*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*rat(-272*ep^8+304*ep^7+556*ep^6-
         772*ep^5+740*ep^4-993*ep^3+803*ep^2-220*ep-8,24*ep^7-68*ep^6+
         38*ep^5+21*ep^4-9*ep^3)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(63037440*ep^20-476851968*
         ep^19+636554304*ep^18+1128604320*ep^17-2020727472*ep^16-
         2291116880*ep^15+5095559948*ep^14+206218770*ep^13-5119339717*
         ep^12+2967686881*ep^11+635355719*ep^10-1181693521*ep^9+
         350045011*ep^8+51920565*ep^7-59343455*ep^6+16341257*ep^5-
         1432886*ep^4-507828*ep^3+220104*ep^2-36096*ep+2304,6220800*
         ep^18-20839680*ep^17+9249984*ep^16+33051024*ep^15-31450200*
         ep^14-12034428*ep^13+20265906*ep^12-1106010*ep^11-4643496*
         ep^10+1058688*ep^9+359322*ep^8-134274*ep^7-1884*ep^6+4680*ep^5
         -432*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*rat(64*ep^3-32*ep+16,6*ep^2-11*ep+
         3)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(-1012608*ep^16+3788352*
         ep^15-2109648*ep^14-7602600*ep^13+8190648*ep^12+10318784*ep^11
         -21962688*ep^10+8347544*ep^9+9222680*ep^8-10723288*ep^7+
         3547056*ep^6+603856*ep^5-895936*ep^4+335992*ep^3-65520*ep^2+
         5920*ep-64,32400*ep^14-124740*ep^13+112572*ep^12+109071*ep^11-
         215201*ep^10+55256*ep^9+67882*ep^8-42973*ep^7+3271*ep^6+3314*
         ep^5-924*ep^4+72*ep^3)
         +Master(t105)*tf*nf*cf^3*G30*rat(118656*ep^10-283968*ep^9-
         74592*ep^8+993328*ep^7-1608048*ep^6+1475792*ep^5-961328*ep^4+
         476768*ep^3-169856*ep^2+36640*ep-3392,5400*ep^8-16290*ep^7+
         15987*ep^6-5579*ep^5-367*ep^4+713*ep^3-164*ep^2+12*ep)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(-368*ep^9+3728*ep^8-8076*
         ep^7+6496*ep^6-1384*ep^5-1096*ep^4+1036*ep^3-488*ep^2+136*ep-
         16,540*ep^10-828*ep^9-1041*ep^8+1262*ep^7+730*ep^6-292*ep^5-69
         *ep^4+18*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(6912*ep^10+69120*ep^9-
         442176*ep^8+903424*ep^7-817248*ep^6+218912*ep^5+206848*ep^4-
         217472*ep^3+88288*ep^2-17536*ep+1408,8100*ep^9-29160*ep^8+
         28953*ep^7+3321*ep^6-16727*ep^5+5715*ep^4+842*ep^3-636*ep^2+72
         *ep)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(-2304*ep^7+9984*ep^6-
         18240*ep^5+19200*ep^4-13824*ep^3+7296*ep^2-2496*ep+384,1350*
         ep^6-3735*ep^5+3063*ep^4-629*ep^3-249*ep^2+116*ep-12)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*rat(1792*ep^9-6612*ep^8+
         5020*ep^7+5999*ep^6-9968*ep^5+3282*ep^4+1440*ep^3-1209*ep^2+
         276*ep-20,192*ep^9-112*ep^8-320*ep^7+52*ep^6+56*ep^5-12*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*G30*rat(-11943936*ep^20+
         218640384*ep^19-494539776*ep^18-2874901248*ep^17+2742354048*
         ep^16+11715778048*ep^15-2046424784*ep^14-23323627184*ep^13-
         1605838968*ep^12+20187608060*ep^11+1956031889*ep^10-9556271405
         *ep^9-152722077*ep^8+2458194742*ep^7-151805013*ep^6-332478413*
         ep^5+31995817*ep^4+25422496*ep^3-3808456*ep^2-472880*ep+79056,
         19906560*ep^17+19243008*ep^16-104868864*ep^15-89694720*ep^14+
         153441024*ep^13+144094336*ep^12-58324992*ep^11-70913280*ep^10+
         3316992*ep^9+11869824*ep^8+377856*ep^7-793600*ep^6-24576*ep^5+
         18432*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*rat(1776*ep^9-7012*ep^8+
         7132*ep^7+1079*ep^6-6459*ep^5+5988*ep^4-3654*ep^3+1375*ep^2-
         235*ep+10,96*ep^8-56*ep^7-160*ep^6+26*ep^5+28*ep^4-6*ep^3)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*G30*rat(55296*ep^16-875520
         *ep^15+6731328*ep^14+5586560*ep^13-158892*ep^12-22544300*ep^11
         -25465469*ep^10+11444071*ep^9+16298133*ep^8-3135155*ep^7-
         3900224*ep^6+699750*ep^5+370858*ep^4-77920*ep^3-9410*ep^2+2114
         *ep+20,34560*ep^13+16128*ep^12-71088*ep^11-56944*ep^10+7508*
         ep^9+12968*ep^8+248*ep^7-976*ep^6-28*ep^5+24*ep^4)
         +Master(t105)*xi*ca^4*rat(-12864*ep^11+23632*ep^10+55944*ep^9-
         134744*ep^8-7678*ep^7+170803*ep^6-97773*ep^5-19929*ep^4+31851*
         ep^3-10848*ep^2+1720*ep-114,9216*ep^10-19200*ep^9-7296*ep^8+
         25536*ep^7-1056*ep^6-4608*ep^5+864*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(9953280*ep^20-292294656*ep^19-
         8486456832*ep^18+12751435008*ep^17+53989619712*ep^16-
         102485109312*ep^15-118438543536*ep^14+267080316096*ep^13+
         107933013248*ep^12-273824575368*ep^11-42163918679*ep^10+
         138177191182*ep^9+2198533870*ep^8-35201962218*ep^7+2103624391*
         ep^6+4366407300*ep^5-377495374*ep^4-251449456*ep^3+23006336*
         ep^2+4276224*ep-290016,1433272320*ep^17+1385496576*ep^16-
         7550558208*ep^15-6458019840*ep^14+11047753728*ep^13+
         10374792192*ep^12-4199399424*ep^11-5105756160*ep^10+238823424*
         ep^9+854627328*ep^8+27205632*ep^7-57139200*ep^6-1769472*ep^5+
         1327104*ep^4)
         +Master(t105)*xi*cf*ca^3*rat(-8448*ep^13+29184*ep^12+82368*
         ep^11-334048*ep^10+152536*ep^9+295412*ep^8-60498*ep^7-227973*
         ep^6-117222*ep^5+278956*ep^4-92296*ep^3-1067*ep^2+3240*ep-144,
         4608*ep^10-9600*ep^9-3648*ep^8+12768*ep^7-528*ep^6-2304*ep^5+
         432*ep^4)
         +Master(t105)*xi*cf*ca^3*G30*rat(58226688*ep^18-20183040*ep^17
         -383773824*ep^16+12350208*ep^15+110881168*ep^14+3260497320*
         ep^13-2946505108*ep^12-4415801398*ep^11+4929268178*ep^10+
         1270495707*ep^9-2466912607*ep^8+182518301*ep^7+452108985*ep^6-
         93220342*ep^5-28955012*ep^4+8172764*ep^3+484156*ep^2-192080*ep
         +3216,9953280*ep^15-16920576*ep^14-20583936*ep^13+32603904*
         ep^12+17222016*ep^11-17350080*ep^10-5858304*ep^9+3298944*ep^8+
         672384*ep^7-256704*ep^6-23040*ep^5+6912*ep^4)
         +Master(t105)*xi*cf^2*ca^2*rat(3344*ep^10-4536*ep^9-18508*ep^8
         +43390*ep^7-28848*ep^6+7420*ep^5-5319*ep^4+2117*ep^3+1965*ep^2
         -1191*ep+166,96*ep^7-152*ep^6-8*ep^5+34*ep^4-6*ep^3)
         +Master(t105)*xi*cf^2*ca^2*G30*rat(-236544*ep^14-172544*ep^13+
         1663040*ep^12-308704*ep^11-1031584*ep^10-1138024*ep^9+34256*
         ep^8+1621052*ep^7-508581*ep^6-333288*ep^5+165586*ep^4-2080*
         ep^3-8313*ep^2+1044*ep-4,5760*ep^11-2592*ep^10-10432*ep^9+504*
         ep^8+2528*ep^7-240*ep^6-160*ep^5+24*ep^4)
         +Master(t105)*xi*cf^3*ca*rat(-2200*ep^9+3520*ep^8+8410*ep^7-
         20574*ep^6+10198*ep^5+3842*ep^4-3540*ep^3+92*ep^2+292*ep-40,24
         *ep^6-50*ep^5+23*ep^4-3*ep^3)
         +Master(t105)*xi*cf^3*ca*G30*rat(29568*ep^11-24416*ep^10-
         152416*ep^9+243384*ep^8-73192*ep^7-33148*ep^6-648*ep^5+16290*
         ep^4-3682*ep^3-1154*ep^2+482*ep-44,360*ep^8-702*ep^7+221*ep^6+
         51*ep^5-29*ep^4+3*ep^3)
         +Master(t105)*xi*cf^4*rat(704*ep^6+32*ep^5-2528*ep^4+1568*ep^3
         +992*ep^2-960*ep+192,12*ep^3-7*ep^2+ep)
         +Master(t105)*xi*cf^4*G30*rat(-704*ep^6-384*ep^5+2160*ep^4-672
         *ep^3-880*ep^2+576*ep-96,15*ep^3-8*ep^2+ep)
         +Master(t105)*xi*[d4AA/na]*G30*rat(442368*ep^17-1953792*ep^16-
         11166720*ep^15+21896448*ep^14+85623168*ep^13+22139904*ep^12-
         95580896*ep^11-5226672*ep^10-7458196*ep^9-22397332*ep^8+
         18071381*ep^7+12142785*ep^6-6342250*ep^5-937950*ep^4+533125*
         ep^3+1429*ep^2-7340*ep-420,3317760*ep^14+8183808*ep^13-3727872
         *ep^12-19115520*ep^11-10212480*ep^10+2686464*ep^9+2513664*ep^8
         -46080*ep^7-190080*ep^6-3072*ep^5+4608*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(-41472*ep^12+168192*
         ep^11-228768*ep^10+8224*ep^9+222028*ep^8-90548*ep^7-109553*
         ep^6+70375*ep^5+13528*ep^4-16086*ep^3+1783*ep^2+659*ep-122,
         4320*ep^11-4464*ep^10-11640*ep^9+5932*ep^8+10888*ep^7+584*ep^6
         -1720*ep^5-132*ep^4+72*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*rat(32*ep^6-148*ep^5+271*ep^4-247*
         ep^3+115*ep^2-25*ep+2,12*ep^6-40*ep^5+39*ep^4-9*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(1016064*ep^14-4539456*
         ep^13+7147872*ep^12-2066304*ep^11-7498684*ep^10+8785116*ep^9-
         358695*ep^8-5279286*ep^7+3035103*ep^6+472188*ep^5-1000205*ep^4
         +268754*ep^3+39101*ep^2-26804*ep+2932,311040*ep^13-839808*
         ep^12-95040*ep^11+1609632*ep^10-486624*ep^9-979776*ep^8+328704
         *ep^7+224928*ep^6-61536*ep^5-14976*ep^4+3456*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(40*ep^9-316*ep^8+776*ep^7-
         228*ep^6-1306*ep^5+1406*ep^4-112*ep^3-406*ep^2+170*ep-24,24*
         ep^8-44*ep^7-30*ep^6+59*ep^5+12*ep^4-9*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(-6144*ep^12+30896*ep^11
         -51896*ep^10+12416*ep^9+56222*ep^8-53455*ep^7-3228*ep^6+24981*
         ep^5-11388*ep^4+887*ep^3+760*ep^2-269*ep+26,720*ep^11-1944*
         ep^10+100*ep^9+2862*ep^8-1082*ep^7-996*ep^6+280*ep^5+78*ep^4-
         18*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(64*ep^5-32*ep^4+32*ep^3-352
         *ep^2+448*ep-160,12*ep^4-16*ep^3-5*ep^2+3*ep)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(320*ep^7-2144*ep^6+2768
         *ep^5-72*ep^4-1768*ep^3+1048*ep^2-216*ep+16,60*ep^6-92*ep^5-9*
         ep^4+20*ep^3-3*ep^2)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*rat(-8*ep^7+10*ep^6+11*
         ep^5-15*ep^4-8*ep^3+16*ep^2-7*ep+1,24*ep^7-32*ep^6-10*ep^5+6*
         ep^4)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(1990656*ep^18-
         18247680*ep^17-46379520*ep^16+165764352*ep^15+199795904*ep^14-
         544301280*ep^13-228033344*ep^12+705329800*ep^11+23435216*ep^10
         -393737320*ep^9+65484575*ep^8+100921828*ep^7-31363914*ep^6-
         8349336*ep^5+3453371*ep^4+251420*ep^3-126072*ep^2-8064*ep+2448
         ,2211840*ep^15+2138112*ep^14-10669056*ep^13-9015808*ep^12+
         12307200*ep^11+12003456*ep^10-1010688*ep^9-2544384*ep^8-80640*
         ep^7+188032*ep^6+6144*ep^5-4608*ep^4)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*rat(-208*ep^8+720*ep^7-
         334*ep^6-919*ep^5+958*ep^4-70*ep^3-226*ep^2+89*ep-10,16*ep^7-4
         *ep^6-28*ep^5-5*ep^4+3*ep^3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-55296*ep^15+
         506880*ep^14-100992*ep^13-1812928*ep^12+438144*ep^11+2810848*
         ep^10-1835680*ep^9-744752*ep^8+921270*ep^7-94827*ep^6-124311*
         ep^5+34176*ep^4+2400*ep^3-1273*ep^2+ep+12,23040*ep^12-4608*
         ep^11-44320*ep^10-8416*ep^9+10616*ep^8+1568*ep^7-880*ep^6-64*
         ep^5+24*ep^4)
         +Master(t105)*xi^2*ca^4*rat(-176*ep^7+604*ep^6-550*ep^5-192*
         ep^4+556*ep^3-305*ep^2+68*ep-5,1152*ep^7-1536*ep^6-480*ep^5+
         288*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-4976640*ep^19+776687616*ep^18
         +516333312*ep^17-5585598720*ep^16-2338289664*ep^15+14895175744
         *ep^14+3061962784*ep^13-18684932480*ep^12+616256808*ep^11+
         9841791304*ep^10-1493567551*ep^9-2050124950*ep^8+201909260*
         ep^7+287523338*ep^6-9896385*ep^5-29613460*ep^4+2813356*ep^3+
         1110408*ep^2-220320*ep+12960,477757440*ep^16+143327232*ep^15-
         2612404224*ep^14-411070464*ep^13+3956631552*ep^12+820509696*
         ep^11-1946806272*ep^10-404047872*ep^9+348973056*ep^8+52227072*
         ep^7-25749504*ep^6-1880064*ep^5+663552*ep^4)
         +Master(t105)*xi^2*cf*ca^3*rat(9216*ep^11-17184*ep^10-34744*
         ep^9+76980*ep^8+28946*ep^7-117535*ep^6+39901*ep^5+28820*ep^4-
         15328*ep^3+221*ep^2+809*ep-102,4608*ep^9-9600*ep^8-3648*ep^7+
         12768*ep^6-528*ep^5-2304*ep^4+432*ep^3)
         +Master(t105)*xi^2*cf*ca^3*G30*rat(27648*ep^16-9888768*ep^15+
         21682752*ep^14+7684160*ep^13-19977168*ep^12-34168160*ep^11+
         23046668*ep^10+31491844*ep^9-15727071*ep^8-8570688*ep^7+
         3910905*ep^6+1043994*ep^5-521454*ep^4-14221*ep^3+22438*ep^2-
         2025*ep+18,1105920*ep^13-1880064*ep^12-1795584*ep^11+2787072*
         ep^10+1115520*ep^9-689088*ep^8-155136*ep^7+60288*ep^6+5760*
         ep^5-1728*ep^4)
         +Master(t105)*xi^2*cf^2*ca^2*rat(-288*ep^8+628*ep^7-104*ep^6+7
         *ep^5-878*ep^4+702*ep^3-28*ep^2-41*ep+2,24*ep^6-32*ep^5-10*
         ep^4+6*ep^3)
         +Master(t105)*xi^2*cf^2*ca^2*G30*rat(12672*ep^10-30192*ep^9+
         22368*ep^8-20928*ep^7+20780*ep^6+1683*ep^5-8267*ep^4+1263*ep^3
         +853*ep^2-246*ep+14,720*ep^8-864*ep^7-476*ep^6+204*ep^5+44*
         ep^4-12*ep^3)
         +Master(t105)*xi^2*cf^3*ca*rat(16*ep^4-40*ep^3+48*ep^2-40*ep+
         16,ep^2)
         +Master(t105)*xi^2*cf^3*ca*G30*rat(-64*ep^5+144*ep^4-176*ep^3+
         148*ep^2-60*ep+8,5*ep^3-ep^2)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(-331776*ep^16+1658880*
         ep^15+2416896*ep^14-10704384*ep^13-133888*ep^12+14929744*ep^11
         -2272176*ep^10-7977216*ep^9+1509332*ep^8+2258553*ep^7-704114*
         ep^6-142276*ep^5+48123*ep^4+10068*ep^3-2531*ep^2-249*ep+54,
         1658880*ep^13+774144*ep^12-3412224*ep^11-2733312*ep^10+360384*
         ep^9+622464*ep^8+11904*ep^7-46848*ep^6-1344*ep^5+1152*ep^4)
         +Master(t105)*xi^2*nf*[d4FA/na]*G30*rat(5184*ep^11-17280*ep^10
         +18120*ep^9-1492*ep^8-8980*ep^7+4706*ep^6+489*ep^5-874*ep^4+6*
         ep^3+174*ep^2-59*ep+6,1080*ep^10-1656*ep^9-2082*ep^8+2524*ep^7
         +1460*ep^6-584*ep^5-138*ep^4+36*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(-75168*ep^11+203688*
         ep^10-76404*ep^9-204434*ep^8+162301*ep^7+42625*ep^6-65553*ep^5
         +8524*ep^4+6201*ep^3-1941*ep^2+167*ep-6,25920*ep^10-39744*ep^9
         -49968*ep^8+60576*ep^7+35040*ep^6-14016*ep^5-3312*ep^4+864*
         ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(-16*ep^5+70*ep^4-116*ep^3
         +88*ep^2-28*ep+2,4*ep^4-12*ep^3+9*ep^2)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*G30*rat(3888*ep^8-16392*ep^7+
         25556*ep^6-17062*ep^5+2798*ep^4+2163*ep^3-1124*ep^2+181*ep-8,
         360*ep^7-1152*ep^6+986*ep^5-34*ep^4-114*ep^3+18*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(32*ep^3-96*ep^2+96*ep-32,
         2*ep^2-3*ep)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*G30*rat(-128*ep^4+352*ep^3-
         336*ep^2+128*ep-16,10*ep^3-17*ep^2+3*ep)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-165888*ep^14+
         718848*ep^13-678528*ep^12-559296*ep^11+1257440*ep^10-429704*
         ep^9-440028*ep^8+363014*ep^7-46309*ep^6-37470*ep^5+19064*ep^4-
         4712*ep^3+573*ep^2+32*ep-12,276480*ep^11+59904*ep^10-583680*
         ep^9-309632*ep^8+137472*ep^7+69376*ep^6-15360*ep^5-3968*ep^4+
         768*ep^3)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*cf*rat(4*ep^6-4*ep^5-7*ep^4
         +6*ep^3+7*ep^2-8*ep+2,8*ep^5-8*ep^4-6*ep^3)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*cf*G30*rat(384*ep^10-1984*
         ep^9+3296*ep^8-1408*ep^7-1536*ep^6+1488*ep^5-20*ep^4-253*ep^3+
         10*ep^2+27*ep-4,240*ep^7-208*ep^6-228*ep^5-8*ep^4+12*ep^3)
         +Master(t105)*xi^3*ca^4*G30*rat(138240*ep^15-965376*ep^14+
         5256192*ep^13-5951296*ep^12-9084160*ep^11+14127080*ep^10+
         3392516*ep^9-9579346*ep^8+1091187*ep^7+2358362*ep^6-753150*
         ep^5-101936*ep^4+72525*ep^3-9404*ep^2+194*ep+20,19906560*ep^12
         +4313088*ep^11-42024960*ep^10-22293504*ep^9+9897984*ep^8+
         4995072*ep^7-1105920*ep^6-285696*ep^5+55296*ep^4)
         +Master(t105)*xi^3*cf*ca^3*rat(44*ep^6-140*ep^5+91*ep^4+102*
         ep^3-139*ep^2+44*ep-2,192*ep^5-192*ep^4-144*ep^3)
         +Master(t105)*xi^3*cf*ca^3*G30*rat(-576*ep^11+4896*ep^10-37808
         *ep^9+83776*ep^8-36740*ep^7-63234*ep^6+68625*ep^5-15976*ep^4-
         5639*ep^3+3068*ep^2-402*ep+10,34560*ep^8-41472*ep^7-22848*ep^6
         +9792*ep^5+2112*ep^4-576*ep^3)
         +Master(t105)*xi^3*cf^2*ca^2*rat(-2*ep^4+3*ep^3+ep^2-3*ep+1,2*
         ep^3+ep^2)
         +Master(t105)*xi^3*cf^2*ca^2*G30*rat(16*ep^5-20*ep^4-8*ep^3+19
         *ep^2-8*ep+1,20*ep^4+6*ep^3-2*ep^2)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(18432*ep^14-64512*ep^13+
         43648*ep^12+50176*ep^11-94880*ep^10+51160*ep^9+37228*ep^8-
         57342*ep^7+8929*ep^6+12342*ep^5-3397*ep^4-1032*ep^3+308*ep^2+
         28*ep-8,138240*ep^11+76032*ep^10-266496*ep^9-243648*ep^8-12480
         *ep^7+30528*ep^6+2496*ep^5-1152*ep^4)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*ca*G30*rat(432*ep^9-528*
         ep^8-712*ep^7+584*ep^6+587*ep^5-169*ep^4-285*ep^3+64*ep^2+35*
         ep-8,2880*ep^6+3744*ep^5+1216*ep^4-96*ep^3-64*ep^2)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*cf*G30*rat(-48*ep^7+104*
         ep^6-20*ep^5-58*ep^4-8*ep^3+50*ep^2-23*ep+3,120*ep^4+16*ep^3-8
         *ep^2)
         +Master(t105)*xi^4*ca^4*G30*rat(-2160*ep^10+9216*ep^9-1824*
         ep^8-14916*ep^7+8043*ep^6+5857*ep^5-4963*ep^4+298*ep^3+590*
         ep^2-131*ep-10,1244160*ep^7+1202688*ep^6-13824*ep^5-216576*
         ep^4-13824*ep^3+9216*ep^2)
         +Master(t105)*xi^4*cf*ca^3*G30*rat(72*ep^8-396*ep^7+526*ep^6+
         23*ep^5-536*ep^4+437*ep^3-137*ep^2+8*ep+3,17280*ep^5-3456*ep^4
         -1920*ep^3+384*ep^2)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-576*ep^9+768*ep^8+768*
         ep^7-912*ep^6-548*ep^5+464*ep^4+142*ep^3-115*ep^2+7*ep+2,17280
         *ep^6+22464*ep^5+7296*ep^4-576*ep^3-384*ep^2)
         +Master(t155)*tf^-1*[d4FA/na]*ca*rat(319942656*ep^15+951228288
         *ep^14-1431551904*ep^13-5319639312*ep^12+1826826336*ep^11+
         9642811056*ep^10-1168390250*ep^9-5489135993*ep^8+536897003*
         ep^7+1362846440*ep^6-159104212*ep^5-167144701*ep^4+46745047*
         ep^3+2572750*ep^2-1781676*ep+54072,3456000*ep^13-10656000*
         ep^12+2789760*ep^11+14210240*ep^10-4601120*ep^9-7211360*ep^8+
         179360*ep^7+698400*ep^6-17280*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*ca*G10*rat(-170609836032*ep^22+
         41803333632*ep^21+2454435680256*ep^20-999851509248*ep^19-
         8671060947072*ep^18+2997481986144*ep^17+8073323338240*ep^16+
         5467441214512*ep^15-4320949416120*ep^14-12901769242418*ep^13+
         5653277864716*ep^12+6253719995674*ep^11-3674707325169*ep^10-
         583713415000*ep^9+896489104941*ep^8-184330524130*ep^7-
         89966255647*ep^6+50019715790*ep^5-824605153*ep^4-3492512028*
         ep^3+425202720*ep^2+70534032*ep-11628720,663552000*ep^20-
         165888000*ep^19-4749742080*ep^18+1187435520*ep^17+11412224000*
         ep^16-1360064000*ep^15-12040259840*ep^14-305206720*ep^13+
         5442885120*ep^12+476836800*ep^11-1073713280*ep^10-87181120*
         ep^9+100501760*ep^8+5339200*ep^7-4348800*ep^6-103680*ep^5+
         69120*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*rat(125945856*ep^15+290562048
         *ep^14-683930176*ep^13-1598876976*ep^12+1172154864*ep^11+
         3352406752*ep^10-2015109264*ep^9-1269142245*ep^8+970560638*
         ep^7+2266452*ep^6-108934454*ep^5+20591737*ep^4+1317112*ep^3-
         675032*ep^2+29184*ep+3024,360000*ep^12-954000*ep^11+299600*
         ep^10+659660*ep^9-222060*ep^8-84860*ep^7+26380*ep^6+2400*ep^5-
         720*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*G10*rat(-5588877312*ep^19+
         22338084864*ep^18+24185061376*ep^17-160860443648*ep^16+
         121021896192*ep^15+108985884864*ep^14-197144459872*ep^13+
         173881266584*ep^12-89431923284*ep^11-27233991570*ep^10+
         47073822135*ep^9-9622126256*ep^8-4167415295*ep^7+1444063126*
         ep^6+79798405*ep^5-52652956*ep^4-635685*ep^3+569312*ep^2+68892
         *ep-6768,23040000*ep^16-49536000*ep^15-20473600*ep^14+76533440
         *ep^13-2549920*ep^12-27304080*ep^11+3692280*ep^10+3605880*ep^9
         -635360*ep^8-192320*ep^7+37720*ep^6+3480*ep^5-720*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*rat(-383616*ep^11+463104*
         ep^10-1170096*ep^9+1816064*ep^8-905608*ep^7-185048*ep^6+325512
         *ep^5-119592*ep^4+24000*ep^3-2912*ep^2-80*ep+32,9000*ep^11-
         15750*ep^10-3985*ep^9+10880*ep^8+1020*ep^7-1160*ep^6-35*ep^5+
         30*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*G10*rat(102511872*ep^16+
         530030016*ep^15-286473408*ep^14-1574724040*ep^13+2327740116*
         ep^12-841269104*ep^11-568479096*ep^10+580086212*ep^9-116809984
         *ep^8-77541340*ep^7+52684696*ep^6-7371004*ep^5-3374628*ep^4+
         1253548*ep^3-37232*ep^2-35488*ep+4064,2592000*ep^16-1512000*
         ep^15-6601680*ep^14+1456980*ep^13+5107920*ep^12+114765*ep^11-
         1216170*ep^10-64575*ep^9+123390*ep^8+4935*ep^7-5550*ep^6-105*
         ep^5+90*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*rat(-1016064*ep^9-185472*
         ep^8+627712*ep^7+2449664*ep^6-4075328*ep^5+2268416*ep^4-400128
         *ep^3-59520*ep^2+23104*ep-1024,7500*ep^8-9875*ep^7+1200*ep^6+
         1520*ep^5-310*ep^4-45*ep^3+10*ep^2)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*G10*rat(39224832*ep^11-
         53669248*ep^10-13964672*ep^9+77575344*ep^8-63679760*ep^7+
         20523040*ep^6-1954048*ep^5+436208*ep^4-412112*ep^3+54208*ep^2+
         16480*ep-3072,120000*ep^10-238000*ep^9+143700*ep^8-17605*ep^7-
         11690*ep^6+3710*ep^5-20*ep^4-105*ep^3+10*ep^2)
         +Master(t155)*ca^4*rat(-8386467840*ep^15-12936039552*ep^14+
         36940416192*ep^13+90304749072*ep^12-70853418976*ep^11-
         174063109496*ep^10+74894257088*ep^9+114607620367*ep^8-
         48764118377*ep^7-33468599538*ep^6+16016060336*ep^5+3211129559*
         ep^4-1711708555*ep^3-138602140*ep^2+44462772*ep+6066288,
         248832000*ep^13-767232000*ep^12+200862720*ep^11+1023137280*
         ep^10-331280640*ep^9-519217920*ep^8+12913920*ep^7+50284800*
         ep^6-1244160*ep^4)
         +Master(t155)*ca^4*G10*rat(5817970851840*ep^22-14554374451200*
         ep^21-111717298243584*ep^20+220553816115456*ep^19+
         396804228508672*ep^18-935173736174976*ep^17-111342052443136*
         ep^16+1193348193580000*ep^15-557367307801328*ep^14-
         529142861963208*ep^13+529402388366592*ep^12+33031408498797*
         ep^11-184265136084879*ep^10+34373741136052*ep^9+28557371441299
         *ep^8-9052695662382*ep^7-1905855135295*ep^6+851570801760*ep^5+
         44250339481*ep^4-32928833831*ep^3-178044470*ep^2+438894012*ep+
         7785288,47775744000*ep^20-11943936000*ep^19-341981429760*ep^18
         +85495357440*ep^17+821680128000*ep^16-97924608000*ep^15-
         866898708480*ep^14-21974883840*ep^13+391887728640*ep^12+
         34332249600*ep^11-77307356160*ep^10-6277040640*ep^9+7236126720
         *ep^8+384422400*ep^7-313113600*ep^6-7464960*ep^5+4976640*ep^4)
         +Master(t155)*cf*ca^3*rat(-1136507904*ep^15-427257216*ep^14+
         7591558432*ep^13+7445321376*ep^12-24089363208*ep^11-
         10504983124*ep^10+28496030988*ep^9-4093150749*ep^8-9980229074*
         ep^7+4428456678*ep^6+414814940*ep^5-552482245*ep^4+49405274*
         ep^3+18851168*ep^2-2094168*ep-195408,8640000*ep^12-22896000*
         ep^11+7190400*ep^10+15831840*ep^9-5329440*ep^8-2036640*ep^7+
         633120*ep^6+57600*ep^5-17280*ep^4)
         +Master(t155)*cf*ca^3*G10*rat(45692190720*ep^20-1946237478912*
         ep^19+5198315109888*ep^18+10758720398336*ep^17-53964897737344*
         ep^16+72733651721760*ep^15-35148436138464*ep^14-15761736409232
         *ep^13+30273254957800*ep^12-12670056386938*ep^11-2895429810588
         *ep^10+4102542781155*ep^9-855698894344*ep^8-294045658909*ep^7+
         148710899252*ep^6-7478599123*ep^5-6614789672*ep^4+1181545875*
         ep^3+44485648*ep^2-25304220*ep+1552896,1658880000*ep^17-
         4672512000*ep^16+903628800*ep^15+6493140480*ep^14-3857199360*
         ep^13-1843497600*ep^12+1576440000*ep^11+82393920*ep^10-
         218828160*ep^9+16650240*ep^8+11947200*ep^7-1560000*ep^6-218880
         *ep^5+34560*ep^4)
         +Master(t155)*cf^2*ca^2*rat(26991168*ep^13+34925216*ep^12-
         89947088*ep^11-189207500*ep^10+150458804*ep^9+162451226*ep^8-
         179856569*ep^7+34921426*ep^6+17230298*ep^5-7566538*ep^4+230311
         *ep^3+248722*ep^2-24748*ep-840,60000*ep^10-109000*ep^9+19100*
         ep^8+16860*ep^7-3860*ep^6-500*ep^5+120*ep^4)
         +Master(t155)*cf^2*ca^2*G10*rat(-5237415936*ep^20+222369394176
         *ep^19-409315873920*ep^18-1232729575552*ep^17+4006063659264*
         ep^16-3515227889856*ep^15+170957793552*ep^14+1805746681440*
         ep^13-1396339526578*ep^12+256172980946*ep^11+274899012637*
         ep^10-182539422256*ep^9+19621675757*ep^8+16590476366*ep^7-
         6040537319*ep^6+248992868*ep^5+270805949*ep^4-60132164*ep^3+
         339898*ep^2+1356688*ep-126648,69120000*ep^17-194688000*ep^16+
         37651200*ep^15+270547520*ep^14-160716640*ep^13-76812400*ep^12+
         65685000*ep^11+3433080*ep^10-9117840*ep^9+693760*ep^8+497800*
         ep^7-65000*ep^6-9120*ep^5+1440*ep^4)
         +Master(t155)*cf^3*ca*rat(-8471664*ep^13-9124944*ep^12+
         26735288*ep^11+46942626*ep^10-45532586*ep^9-36572396*ep^8+
         44896894*ep^7-7648658*ep^6-4886382*ep^5+1651932*ep^4+52638*
         ep^3-54456*ep^2+3092*ep+40,15000*ep^10-27250*ep^9+4775*ep^8+
         4215*ep^7-965*ep^6-125*ep^5+30*ep^4)
         +Master(t155)*cf^3*ca*G10*rat(788276736*ep^18-13517331456*
         ep^17+4509968928*ep^16+71659896256*ep^15-104383460904*ep^14+
         37045316808*ep^13+32410144214*ep^12-47014574765*ep^11+
         25795479332*ep^10-3532798253*ep^9-3234461392*ep^8+1539055541*
         ep^7-110439876*ep^6-66623527*ep^5+15854506*ep^4-975212*ep^3-
         161768*ep^2+60208*ep-6176,4320000*ep^15-7848000*ep^14-2254800*
         ep^13+8768420*ep^12-2967470*ep^11-1191930*ep^10+687780*ep^9+
         8400*ep^8-45630*ep^7+4030*ep^6+920*ep^5-120*ep^4)
         +Master(t155)*cf^4*rat(1993872*ep^10+5032096*ep^9+1079696*ep^8
         -8323696*ep^7-1476480*ep^6+5619200*ep^5-1337424*ep^4-630128*
         ep^3+206320*ep^2+18240*ep-6720,7500*ep^7-2375*ep^6-1175*ep^5+
         345*ep^4+35*ep^3-10*ep^2)
         +Master(t155)*cf^4*G10*rat(-72484608*ep^13+270415680*ep^12+
         65663936*ep^11-1035852896*ep^10+1903755648*ep^9-1968461048*
         ep^8+1216000504*ep^7-381320392*ep^6+3778112*ep^5+35863240*ep^4
         -8828120*ep^3-81032*ep^2+273888*ep-26592,360000*ep^10-594000*
         ep^9+313100*ep^8-27115*ep^7-26975*ep^6+7535*ep^5+55*ep^4-220*
         ep^3+20*ep^2)
         +Master(t155)*[d4AA/na]*rat(-888336*ep^11-2108928*ep^10+
         6660944*ep^9-4081380*ep^8+5166449*ep^7-2226963*ep^6-3646517*
         ep^5+3082816*ep^4-626373*ep^3-121759*ep^2+41893*ep+114,216000*
         ep^10-432000*ep^9-122640*ep^8+359280*ep^7+112560*ep^6-13680*
         ep^5-4320*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(2088585216*ep^18+13368613632*
         ep^17-32637313280*ep^16-72731916272*ep^15+77318973672*ep^14+
         155554415284*ep^13-68598987274*ep^12-123582181402*ep^11+
         47325057926*ep^10+43312938107*ep^9-22300410730*ep^8-7907802129
         *ep^7+6178256734*ep^6+437934337*ep^5-702750012*ep^4+4149543*
         ep^3+33582292*ep^2-554620*ep-566064,82944000*ep^17+179712000*
         ep^16-287285760*ep^15-802164480*ep^14-24209280*ep^13+936335040
         *ep^12+594558720*ep^11-50869440*ep^10-125101440*ep^9-15660480*
         ep^8+8087040*ep^7+1513920*ep^6-161280*ep^5-34560*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(216*ep^10-780*ep^9+538*ep^8+
         1731*ep^7-3462*ep^6+1713*ep^5+1031*ep^4-1187*ep^3+812*ep^2-540
         *ep+144,72*ep^10-324*ep^9+430*ep^8-7*ep^7-306*ep^6+81*ep^5+54*
         ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(23182848*ep^18-80182656*
         ep^17-133506720*ep^16+1377097104*ep^15-3470849056*ep^14+
         2072995592*ep^13+5150589474*ep^12-6897518445*ep^11-1451391694*
         ep^10+4867836466*ep^9-794509629*ep^8-1290514055*ep^7+557676396
         *ep^6+10927368*ep^5-47770127*ep^4+7706186*ep^3+1144396*ep^2-
         463080*ep+38592,777600*ep^18-1127520*ep^17-5097600*ep^16+
         7916400*ep^15+10066200*ep^14-16549710*ep^13-8477820*ep^12+
         14539050*ep^11+3091500*ep^10-5635170*ep^9-315060*ep^8+905550*
         ep^7-51300*ep^6-48600*ep^5+6480*ep^4)
         +Master(t155)*tf*nf*ca^3*rat(-2592000*ep^15-8906544*ep^14+
         49292928*ep^13-53381112*ep^12+24162608*ep^11-33433719*ep^10+
         34621098*ep^9+40529949*ep^8-75705815*ep^7+38473309*ep^6-
         1486349*ep^5-11862847*ep^4+6694058*ep^3-548844*ep^2-333528*ep+
         55008,2592000*ep^14-10584000*ep^13+10084320*ep^12+8565360*
         ep^11-14108520*ep^10-1957680*ep^9+5543040*ep^8+389280*ep^7-
         523800*ep^6-12960*ep^5+12960*ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(1653903360*ep^22+19430129664*
         ep^21+3694411008*ep^20+2151660672*ep^19-223098622656*ep^18+
         20433781792*ep^17+797997000096*ep^16-600947906840*ep^15-
         1134171940452*ep^14+1322764938566*ep^13+551926460161*ep^12-
         1073487680763*ep^11+80609077561*ep^10+328170827889*ep^9-
         95536655075*ep^8-40740559517*ep^7+23367896123*ep^6-1114975039*
         ep^5-1485798322*ep^4+320480648*ep^3+8178164*ep^2-9515472*ep+
         871632,1492992000*ep^21-1866240000*ep^20-10313671680*ep^19+
         13358649600*ep^18+23005774080*ep^17-28737648000*ep^16-
         24030440640*ep^15+26403869520*ep^14+12933206640*ep^13-
         11173608720*ep^12-3488737680*ep^11+2219697360*ep^10+422286480*
         ep^9-214115760*ep^8-21798000*ep^7+9551520*ep^6+388800*ep^5-
         155520*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(-4574880*ep^14+15964344*ep^13-
         13092432*ep^12+2329658*ep^11-22485650*ep^10+55664174*ep^9-
         39422102*ep^8-191580*ep^7+12760692*ep^6-7510144*ep^5+2240452*
         ep^4-278052*ep^3-52560*ep^2+26160*ep-2880,270000*ep^13-985500*
         ep^12+940200*ep^11+270045*ep^10-661290*ep^9+102900*ep^8+83430*
         ep^7-17985*ep^6-2340*ep^5+540*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(3065610240*ep^21+
         15395069952*ep^20-42304066560*ep^19+549917568*ep^18-
         76842731424*ep^17+338958451760*ep^16-279779287712*ep^15-
         218007504200*ep^14+385625403162*ep^13-53533376735*ep^12-
         147547817432*ep^11+67759561321*ep^10+12704008172*ep^9-
         14302735873*ep^8+2121302520*ep^7+551820971*ep^6-194736454*ep^5
         +19684116*ep^4-128256*ep^3-618480*ep^2+171744*ep-14400,
         311040000*ep^19-979776000*ep^18+254102400*ep^17+1745051040*
         ep^16-1241999760*ep^15-916223400*ep^14+892951020*ep^13+
         147358560*ep^12-243234900*ep^11+6499440*ep^10+28552980*ep^9-
         3120480*ep^8-1436940*ep^7+215160*ep^6+25200*ep^5-4320*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(384*ep^6-448*ep^5+960*ep^4-
         1120*ep^3+1088*ep^2-800*ep+320,24*ep^5-34*ep^4-5*ep^3+3*ep^2)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(-1308672*ep^15+2229120*
         ep^14+5636704*ep^13-30562496*ep^12+64455016*ep^11-66876480*
         ep^10+17517124*ep^9+40955720*ep^8-57038048*ep^7+35601856*ep^6-
         12773588*ep^5+3008992*ep^4-585416*ep^3+91544*ep^2-5520*ep-256,
         54000*ep^13-243900*ep^12+350220*ep^11-51695*ep^10-324205*ep^9+
         308230*ep^8-92350*ep^7-10055*ep^6+12155*ep^5-2580*ep^4+180*
         ep^3)
         +Master(t155)*tf*nf*cf^3*G10*rat(81408*ep^9-217344*ep^8-131456
         *ep^7+1055936*ep^6-1464640*ep^5+898112*ep^4-222144*ep^3-14336*
         ep^2+16512*ep-2048,9000*ep^7-30150*ep^6+36695*ep^5-21530*ep^4+
         6565*ep^3-1000*ep^2+60*ep)
         +Master(t155)*tf^2*nf^2*ca^2*rat(288*ep^9+576*ep^8-2768*ep^7+
         3492*ep^6-3048*ep^5+2424*ep^4-624*ep^3-828*ep^2+584*ep-96,288*
         ep^9-1080*ep^8+964*ep^7+506*ep^6-711*ep^5-81*ep^4+54*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(384*ep^5-640*ep^4+704*ep^3-
         1088*ep^2+960*ep-320,48*ep^5-140*ep^4+92*ep^3+21*ep^2-9*ep)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*rat(-9017568*ep^13-
         20808432*ep^12+186414816*ep^11-259823912*ep^10-6270006*ep^9+
         202736297*ep^8-95661373*ep^7-27719904*ep^6+48090188*ep^5-
         10770143*ep^4-7581125*ep^3+2021662*ep^2+295908*ep-71208,864000
         *ep^12-2448000*ep^11+85440*ep^10+3573920*ep^9-256800*ep^8-
         1867040*ep^7-421920*ep^6+69120*ep^5+17280*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*G10*rat(3562610688*ep^20+
         25370173440*ep^19-11689120512*ep^18-341022208576*ep^17+
         366231184640*ep^16+871694662528*ep^15-1261639765896*ep^14-
         691957283608*ep^13+1558653737782*ep^12-7197935025*ep^11-
         803798483600*ep^10+193816976169*ep^9+173892744638*ep^8-
         64713964007*ep^7-17720452012*ep^6+9914470927*ep^5+212702640*
         ep^4-606017656*ep^3+48906400*ep^2+12059568*ep-1531008,
         165888000*ep^19-1187435520*ep^17+2853056000*ep^15+373248000*
         ep^14-2916752960*ep^13-805489920*ep^12+1159348800*ep^11+
         409046400*ep^10-166166720*ep^9-63336960*ep^8+9291200*ep^7+
         3657600*ep^6-172800*ep^5-69120*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*rat(406368*ep^11+1332552*
         ep^10-6862556*ep^9+4934982*ep^8+3113513*ep^7-2602182*ep^6+
         160350*ep^5+22014*ep^4-56923*ep^3+26106*ep^2+3568*ep-432,9000*
         ep^10-18000*ep^9-5110*ep^8+14970*ep^7+4690*ep^6-570*ep^5-180*
         ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*G10*rat(-44992512*ep^15-
         727197696*ep^14+2286333440*ep^13-313018112*ep^12-3516150504*
         ep^11+2001335916*ep^10+956259042*ep^9-821627367*ep^8-23386002*
         ep^7+114661447*ep^6-14787976*ep^5-5882185*ep^4+1350806*ep^3+
         85421*ep^2-32118*ep-48,1152000*ep^14-1728000*ep^13-2262080*
         ep^12+2529120*ep^11+1742640*ep^10-485400*ep^9-305160*ep^8+
         30480*ep^7+18560*ep^6-600*ep^5-360*ep^4)
         +Master(t155)*xi*ca^4*rat(-248832000*ep^15+463459968*ep^14+
         1062945504*ep^13-1009613520*ep^12-6270359472*ep^11+8877232680*
         ep^10+2326209106*ep^9-8729324671*ep^8+2596325095*ep^7+
         2152675896*ep^6-1286373126*ep^5-37475825*ep^4+117339289*ep^3-
         11252400*ep^2-2357196*ep+293472,248832000*ep^13-767232000*
         ep^12+200862720*ep^11+1023137280*ep^10-331280640*ep^9-
         519217920*ep^8+12913920*ep^7+50284800*ep^6-1244160*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(-16920576000*ep^21+60991875072*
         ep^20+99646152192*ep^19-677234149632*ep^18+426527289344*ep^17+
         1685766435008*ep^16-2302944578320*ep^15-999752165760*ep^14+
         3380305753424*ep^13-887269527920*ep^12-2143085550869*ep^11+
         1133089744624*ep^10+619494546801*ep^9-395881394584*ep^8-
         101503050053*ep^7+74156291972*ep^6+2302286907*ep^5-4976750712*
         ep^4+285583030*ep^3+90020476*ep^2-10089096*ep+588816,
         11943936000*ep^19-85495357440*ep^17+205420032000*ep^15+
         26873856000*ep^14-210006213120*ep^13-57995274240*ep^12+
         83473113600*ep^11+29451340800*ep^10-11964003840*ep^9-
         4560261120*ep^8+668966400*ep^7+263347200*ep^6-12441600*ep^5-
         4976640*ep^4)
         +Master(t155)*xi*cf*ca^3*rat(6912000*ep^13-16087536*ep^12+
         4801008*ep^11-43548052*ep^10+160638988*ep^9-133185800*ep^8-
         34809328*ep^7+80427420*ep^6-22567071*ep^5-6355283*ep^4+2509421
         *ep^3+105419*ep^2-67778*ep+1872,864000*ep^11-1944000*ep^10-
         58560*ep^9+1559760*ep^8+90960*ep^7-167280*ep^6-3600*ep^5+4320*
         ep^4)
         +Master(t155)*xi*cf*ca^3*G10*rat(767232000*ep^17-2857365504*
         ep^16-2775438720*ep^15+26502041280*ep^14-38602286528*ep^13-
         500690848*ep^12+47586500280*ep^11-36001071096*ep^10-4190824224
         *ep^9+14044879083*ep^8-3034820232*ep^7-1659184147*ep^6+
         586609126*ep^5+64552981*ep^4-36091676*ep^3-16085*ep^2+715878*
         ep-29760,82944000*ep^15-179712000*ep^14-79925760*ep^13+
         290676480*ep^12+4072320*ep^11-118595520*ep^10+1327680*ep^9+
         16842240*ep^8-126720*ep^7-934080*ep^6+2880*ep^5+17280*ep^4)
         +Master(t155)*xi*cf^2*ca^2*rat(-240000*ep^11+692272*ep^10-
         932216*ep^9+1598248*ep^8-2302314*ep^7+1588439*ep^6-303142*ep^5
         -191308*ep^4+54068*ep^3+5401*ep^2-1724*ep+20,12000*ep^9-17000*
         ep^8-2980*ep^7+2180*ep^6+100*ep^5-60*ep^4)
         +Master(t155)*xi*cf^2*ca^2*G10*rat(-380000*ep^11-263960*ep^10+
         6533284*ep^9-18071974*ep^8+24629711*ep^7-18750948*ep^6+7875720
         *ep^5-1363614*ep^4-157099*ep^3+92790*ep^2-9792*ep+90,24000*
         ep^9-50000*ep^8+22040*ep^7-1000*ep^6-920*ep^5+120*ep^4)
         +Master(t155)*xi*cf^3*ca*rat(16*ep^5-32*ep^4+52*ep^3-52*ep^2+
         32*ep-16,ep^3)
         +Master(t155)*xi*cf^3*ca*G10*rat(72*ep^7+496*ep^6-1950*ep^5+
         2664*ep^4-2078*ep^3+1072*ep^2-312*ep+36,12*ep^5-7*ep^4+ep^3)
         +Master(t155)*xi*[d4AA/na]*rat(-52272*ep^11-17856*ep^10+524640
         *ep^9-675684*ep^8-353921*ep^7+307935*ep^6+684580*ep^5-354311*
         ep^4-80060*ep^3+48290*ep^2+1773*ep-1434,216000*ep^10-432000*
         ep^9-122640*ep^8+359280*ep^7+112560*ep^6-13680*ep^5-4320*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(-246398976*ep^18+718537728*
         ep^17-3764960896*ep^16-1288890016*ep^15+11004540656*ep^14-
         3223232664*ep^13-6044177368*ep^12+12131476468*ep^11+2095225423
         *ep^10-7186806428*ep^9-365378163*ep^8+1770191570*ep^7-
         154054187*ep^6-133340296*ep^5+17454627*ep^4+2785998*ep^3-
         351596*ep^2+6280*ep-2880,82944000*ep^17+179712000*ep^16-
         287285760*ep^15-802164480*ep^14-24209280*ep^13+936335040*ep^12
         +594558720*ep^11-50869440*ep^10-125101440*ep^9-15660480*ep^8+
         8087040*ep^7+1513920*ep^6-161280*ep^5-34560*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*rat(-288*ep^7+552*ep^6+560*ep^5-
         1890*ep^4+846*ep^3+818*ep^2-1090*ep+316,72*ep^7-252*ep^6+178*
         ep^5+171*ep^4-135*ep^3-54*ep^2)
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(-502848*ep^13+1908864*
         ep^12+652680*ep^11-9905684*ep^10+9663086*ep^9+7579245*ep^8-
         16978707*ep^7+7110864*ep^6+3338164*ep^5-3921483*ep^4+1161597*
         ep^3-26950*ep^2-41652*ep+5064,32400*ep^13-55080*ep^12-162180*
         ep^11+316530*ep^10+140020*ep^9-402140*ep^8+4220*ep^7+147770*
         ep^6-21420*ep^5-11880*ep^4+2160*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*rat(13824*ep^11-73080*ep^10+155220
         *ep^9-175870*ep^8+110675*ep^7-8401*ep^6-65452*ep^5+58867*ep^4-
         12178*ep^3-5967*ep^2+2434*ep-216,3456*ep^10-16416*ep^9+24528*
         ep^8-5496*ep^7-14604*ep^6+7560*ep^5+1620*ep^4-648*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(-345600*ep^16+6447168*
         ep^15-17897952*ep^14-9435576*ep^13+92776364*ep^12-99264910*
         ep^11-45060769*ep^10+144797262*ep^9-70840941*ep^8-26140720*
         ep^7+32578717*ep^6-5835810*ep^5-2927003*ep^4+1326962*ep^3-
         146256*ep^2-10056*ep+2160,777600*ep^15-2099520*ep^14-2570400*
         ep^13+11489040*ep^12-4236240*ep^11-13011840*ep^10+9752640*ep^9
         +3445200*ep^8-4060560*ep^7+228960*ep^6+336960*ep^5-51840*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(-1152*ep^9+5400*ep^8-10676*
         ep^7+12636*ep^6-10046*ep^5+4644*ep^4-284*ep^3-612*ep^2+142*ep-
         4,48*ep^8-188*ep^7+232*ep^6-71*ep^5-30*ep^4+9*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(384*ep^11-4672*ep^10+
         15680*ep^9-18960*ep^8-1016*ep^7+21752*ep^6-17100*ep^5+2376*
         ep^4+2412*ep^3-988*ep^2+104*ep-4,108*ep^10-396*ep^9+339*ep^8+
         278*ep^7-498*ep^6+136*ep^5+51*ep^4-18*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*rat(64*ep^4-160*ep^3+192*ep^2-
         160*ep+64,2*ep^3-3*ep^2)
         +Master(t155)*xi*tf*nf*cf^2*ca*G10*rat(-128*ep^6+640*ep^5-1440
         *ep^4+1792*ep^3-1248*ep^2+448*ep-64,18*ep^5-45*ep^4+31*ep^3-6*
         ep^2)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(-32*ep^5+136*ep^4-220*ep^3
         +164*ep^2-52*ep+4,8*ep^5-36*ep^4+54*ep^3-27*ep^2)
         +Master(t155)*xi*tf^2*nf^2*cf*ca*rat(64*ep^3-192*ep^2+192*ep-
         64,4*ep^3-12*ep^2+9*ep)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*rat(-162000*ep^11+246000
         *ep^10+77384*ep^9-258208*ep^8+708559*ep^7-770221*ep^6-193748*
         ep^5+411854*ep^4-32329*ep^3-29649*ep^2-186*ep+624,144000*ep^10
         -288000*ep^9-81760*ep^8+239520*ep^7+75040*ep^6-9120*ep^5-2880*
         ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*G10*rat(3939840*ep^16-
         2145312*ep^15-48255624*ep^14+11942304*ep^13+344223914*ep^12-
         157108970*ep^11-402612790*ep^10+120024233*ep^9+172221597*ep^8+
         22783182*ep^7-75777468*ep^6+2501913*ep^5+8278199*ep^4-353230*
         ep^3-312548*ep^2+2920*ep+2720,10368000*ep^15+23328000*ep^14-
         19134720*ep^13-62493120*ep^12-18107200*ep^11+26726400*ep^10+
         14874240*ep^9-1210560*ep^8-1876800*ep^7-182400*ep^6+52480*ep^5
         +7680*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*rat(3000*ep^9-3500*ep^8-
         3862*ep^7+28867*ep^6-47778*ep^5+22660*ep^4+652*ep^3-1727*ep^2-
         12*ep+20,3000*ep^8-3500*ep^7-1620*ep^6+140*ep^5+60*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*G10*rat(-1680*ep^7+1564*
         ep^6-8836*ep^5+4155*ep^4+871*ep^3+101*ep^2-180*ep-39,1000*ep^6
         +250*ep^5-40*ep^4-10*ep^3)
         +Master(t155)*xi^2*ca^4*rat(-3960000*ep^12+13512000*ep^11-
         4870616*ep^10-19588788*ep^9+20827286*ep^8-11457003*ep^7-
         2137115*ep^6+11088082*ep^5-5532324*ep^4+469207*ep^3+238649*
         ep^2-54938*ep+3240,41472000*ep^11-93312000*ep^10-2810880*ep^9+
         74868480*ep^8+4366080*ep^7-8029440*ep^6-172800*ep^5+207360*
         ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(-151165440*ep^18-2559650688*
         ep^17+4824336960*ep^16+16388567200*ep^15-27148601648*ep^14-
         20314777080*ep^13+29647301812*ep^12+20322301738*ep^11-
         21703181625*ep^10-7969731442*ep^9+10656578570*ep^8-1797988763*
         ep^7-860888863*ep^6+331778804*ep^5+7040892*ep^4-17650605*ep^3+
         1271046*ep^2+339476*ep-37464,5971968000*ep^17+2985984000*ep^16
         -32296734720*ep^15-11669391360*ep^14+48430218240*ep^13+
         20147950080*ep^12-22283804160*ep^11-9917614080*ep^10+
         3352043520*ep^9+1525271040*ep^8-191301120*ep^7-87874560*ep^6+
         3594240*ep^5+1658880*ep^4)
         +Master(t155)*xi^2*cf*ca^3*rat(204000*ep^10-496000*ep^9+236444
         *ep^8+57844*ep^7-322067*ep^6+455756*ep^5-179898*ep^4+2832*ep^3
         +9373*ep^2-1280*ep+20,288000*ep^9-408000*ep^8-71520*ep^7+52320
         *ep^6+2400*ep^5-1440*ep^4)
         +Master(t155)*xi^2*cf*ca^3*G10*rat(1373760*ep^14+6849072*ep^13
         -5482824*ep^12-47726292*ep^11+50372266*ep^10+38354698*ep^9-
         54959631*ep^8+3845268*ep^7+11934861*ep^6-3107760*ep^5-575125*
         ep^4+296240*ep^3-13491*ep^2-7674*ep+936,10368000*ep^13-6912000
         *ep^12-20358720*ep^11+5796480*ep^10+9203760*ep^9-1018800*ep^8-
         1362240*ep^7+61920*ep^6+77040*ep^5-1200*ep^4-1440*ep^3)
         +Master(t155)*xi^2*cf^2*ca^2*rat(-6*ep^5+7*ep^4-4*ep^3+5*ep-2,
         6*ep^4+2*ep^3)
         +Master(t155)*xi^2*[d4AA/na]*rat(90000*ep^11-132000*ep^10-
         152816*ep^9+241660*ep^8-6657*ep^7+29991*ep^6+4453*ep^5-40537*
         ep^4+13496*ep^3+102*ep^2-1036*ep+144,216000*ep^10-432000*ep^9-
         122640*ep^8+359280*ep^7+112560*ep^6-13680*ep^5-4320*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(3317760*ep^16+119753472*
         ep^15-613532032*ep^14+769244752*ep^13+157269448*ep^12-
         546399780*ep^11-50194066*ep^10-20440252*ep^9+245012346*ep^8-
         82989683*ep^7-27017979*ep^6+12916936*ep^5+691952*ep^4-679579*
         ep^3+18827*ep^2+12374*ep-816,82944000*ep^15-69120000*ep^14-
         245813760*ep^13+73516800*ep^12+246867840*ep^11+48697920*ep^10-
         45270720*ep^9-12453120*ep^8+2799360*ep^7+847680*ep^6-54720*
         ep^5-17280*ep^4)
         +Master(t155)*xi^2*nf*[d4FA/na]*rat(12*ep^6-20*ep^5-3*ep^4+15*
         ep^3+ep^2-7*ep+2,12*ep^6-32*ep^5+15*ep^4+9*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(60*ep^6-208*ep^5+183*ep^4+57
         *ep^3-133*ep^2+43*ep-2,288*ep^6-768*ep^5+360*ep^4+216*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-6*ep^4+10*ep^3-6*ep+2,6*
         ep^4-7*ep^3-3*ep^2)
         +Master(t155)*xi^3*tf^-1*[d4FA/na]*ca*rat(24*ep^6-28*ep^5-2*
         ep^4+11*ep^3-ep^2-7*ep+3,192*ep^5-224*ep^4-96*ep^3)
         +Master(t155)*xi^3*tf^-1*[d4FA/na]*ca*G10*rat(-80*ep^7+52*ep^6
         +28*ep^5+27*ep^4-24*ep^3-11*ep^2+10*ep-2,384*ep^7-64*ep^6-640*
         ep^5-192*ep^4)
         +Master(t155)*xi^3*ca^4*rat(-24*ep^6-188*ep^5+470*ep^4-191*
         ep^3-215*ep^2+151*ep-3,13824*ep^5-16128*ep^4-6912*ep^3)
         +Master(t155)*xi^3*ca^4*G10*rat(480*ep^8-736*ep^7+1830*ep^6-
         2129*ep^5-105*ep^4+1161*ep^3-619*ep^2+120*ep-2,82944*ep^8-
         41472*ep^7-133632*ep^6+4608*ep^5+13824*ep^4)
         +Master(t155)*xi^3*cf*ca^3*rat(6*ep^4-13*ep^3+5*ep^2+6*ep-4,96
         *ep^4-112*ep^3-48*ep^2)
         +Master(t155)*xi^3*cf*ca^3*G10*rat(24*ep^6-76*ep^5+58*ep^4+13*
         ep^3-31*ep^2+15*ep-3,576*ep^7-288*ep^6-928*ep^5+32*ep^4+96*
         ep^3)
         +Master(t155)*xi^3*[d4AA/na]*rat(-24*ep^6+28*ep^5+2*ep^4-11*
         ep^3+ep^2+7*ep-3,288*ep^5-336*ep^4-144*ep^3)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(80*ep^7-132*ep^6+136*ep^5
         -105*ep^4+24*ep^3-ep^2-6*ep+4,1152*ep^7-192*ep^6-1920*ep^5-576
         *ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*ca*rat(-28182159360*ep^19-
         198862622208*ep^18-483607897152*ep^17-42363330912*ep^16+
         1395044296276*ep^15+1505074868580*ep^14-126982819703*ep^13-
         1064542538056*ep^12-504691308419*ep^11+207634316917*ep^10+
         151000129345*ep^9-57511147211*ep^8-7630218355*ep^7+24470786803
         *ep^6-768432478*ep^5-3949151017*ep^4+92954158*ep^3+232620608*
         ep^2-3350712*ep-4213104,82944000*ep^17+138240000*ep^16-
         335669760*ep^15-610137600*ep^14+184846080*ep^13+739384320*
         ep^12+323341920*ep^11-76932000*ep^10-73604160*ep^9-4607040*
         ep^8+4863840*ep^7+693600*ep^6-97920*ep^5-17280*ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*cf*rat(-5623382016*ep^17-
         22795937280*ep^16-9597844800*ep^15+60149666208*ep^14+
         85174142868*ep^13-24268484132*ep^12-85013930820*ep^11-
         1165618083*ep^10+31614061957*ep^9+2037621549*ep^8-5463863279*
         ep^7-391541849*ep^6+485162903*ep^5+30261803*ep^4-21505529*ep^3
         -971704*ep^2+361660*ep+11232,4320000*ep^14-1728000*ep^13-
         8482800*ep^12+153120*ep^11+2970900*ep^10+22140*ep^9-383040*
         ep^8-2520*ep^7+20100*ep^6+60*ep^5-360*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*ca*rat(71165952*ep^14+
         103898880*ep^13-163169856*ep^12-166995776*ep^11+182083296*
         ep^10+80749720*ep^9-124091504*ep^8+15592696*ep^7+26976880*ep^6
         -12232504*ep^5+167088*ep^4+1009640*ep^3-163408*ep^2-19456*ep+
         4352,324000*ep^14-270000*ep^13-717210*ep^12+327675*ep^11+
         466920*ep^10-61425*ep^9-78300*ep^8+3825*ep^7+4680*ep^6-75*ep^5
         -90*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*cf*rat(279724032*ep^11+
         37879296*ep^10-832441472*ep^9+522866752*ep^8+260225024*ep^7-
         346107328*ep^6+90839424*ep^5+14839744*ep^4-10625536*ep^3+
         1048512*ep^2+218368*ep-34816,270000*ep^10-378000*ep^9+50325*
         ep^8+80745*ep^7-19320*ep^6-5250*ep^5+1425*ep^4+105*ep^3-30*
         ep^2)
         +Master(t124)*ca^4*rat(1851431178240*ep^20+6565868042112*ep^19
         +5921552106432*ep^18-39483269731608*ep^17-71886020013564*ep^16
         +88157763583210*ep^15+142576607267615*ep^14-62078032194257*
         ep^13-118335411739886*ep^12+12493431275837*ep^11+
         50987469390981*ep^10+4308057952441*ep^9-11524219503347*ep^8-
         2497246172341*ep^7+1198941384686*ep^6+419216032252*ep^5-
         36795076551*ep^4-29450178278*ep^3-1695633174*ep^2+728972712*ep
         +87372648,11943936000*ep^18+1990656000*ep^17-78196285440*ep^16
         -15355146240*ep^15+158407557120*ep^14+66544588800*ep^13-
         113145776640*ep^12-80920062720*ep^11+6018312960*ep^10+
         15235084800*ep^9+1695513600*ep^8-950711040*ep^7-163918080*ep^6
         +18662400*ep^5+3732480*ep^4)
         +Master(t124)*cf*ca^3*rat(729779798016*ep^20-1173550851072*
         ep^19-4886460639360*ep^18+2418125874240*ep^17+33959099765160*
         ep^16-44228089172544*ep^15-20090417272258*ep^14+48564267557118
         *ep^13+4756572040893*ep^12-32035338535726*ep^11+7329384600114*
         ep^10+8232234356612*ep^9-3514413950008*ep^8-704559611768*ep^7+
         513073216396*ep^6+12128311982*ep^5-34226352053*ep^4+666849230*
         ep^3+1180437228*ep^2-25785432*ep-15307488,1244160000*ep^17-
         5059584000*ep^16+4669401600*ep^15+5020623360*ep^14-8942526720*
         ep^13+721094400*ep^12+3436538400*ep^11-852564960*ep^10-
         469955520*ep^9+141180480*ep^8+25524000*ep^7-8229600*ep^6-
         466560*ep^5+155520*ep^4)
         +Master(t124)*cf^2*ca^2*rat(-14040760320*ep^19-1473365952*
         ep^18+87843230688*ep^17+64563413276*ep^16-336663025502*ep^15-
         8649937730*ep^14+382315954084*ep^13-35754053312*ep^12-
         244438152728*ep^11+69188473492*ep^10+63174652609*ep^9-
         27128253570*ep^8-5726400449*ep^7+3795732016*ep^6+122592523*
         ep^5-242499610*ep^4+4530891*ep^3+7593766*ep^2-154212*ep-81192,
         6480000*ep^16-16632000*ep^15-628200*ep^14+25206780*ep^13-
         8765490*ep^12-9392535*ep^11+3809835*ep^10+1274310*ep^9-536220*
         ep^8-69015*ep^7+29415*ep^6+1260*ep^5-540*ep^4)
         +Master(t124)*cf^3*ca*rat(9589266432*ep^18+14768186112*ep^17-
         34059725568*ep^16-87708942896*ep^15+66669031960*ep^14+
         118109201360*ep^13-64242168540*ep^12-67496169142*ep^11+
         35520272008*ep^10+15640733650*ep^9-9368608736*ep^8-1256921218*
         ep^7+1106816424*ep^6+7452358*ep^5-61786852*ep^4+2140768*ep^3+
         1639288*ep^2-38368*ep-12192,3240000*ep^15-3456000*ep^14-
         5498100*ep^13+4356240*ep^12+2151615*ep^11-1468845*ep^10-298350
         *ep^9+189630*ep^8+16335*ep^7-10005*ep^6-300*ep^5+180*ep^4)
         +Master(t124)*cf^4*rat(-407909376*ep^12-532588032*ep^11+
         718690496*ep^10+1882349824*ep^9-2258563712*ep^8-38746048*ep^7+
         918883776*ep^6-359644224*ep^5-6858560*ep^4+27409408*ep^3-
         3554624*ep^2-491392*ep+103936,270000*ep^9-378000*ep^8+140325*
         ep^7+14745*ep^6-16545*ep^5+1515*ep^4+420*ep^3-60*ep^2)
         +Master(t124)*[d4AA/na]*rat(80870400*ep^17+1901308896*ep^16+
         9699088320*ep^15+14347888626*ep^14-8588070024*ep^13-5199083483
         *ep^12+14357727369*ep^11-8524395479*ep^10-16766982769*ep^9-
         4789577*ep^8+5082232555*ep^7+1662704963*ep^6-563217327*ep^5-
         348731548*ep^4+29382916*ep^3+22924970*ep^2-739120*ep-443208,
         62208000*ep^15+165888000*ep^14-39208320*ep^13-372395520*ep^12-
         263167200*ep^11+12074400*ep^10+57205440*ep^9+8562240*ep^8-
         3736800*ep^7-770400*ep^6+74880*ep^5+17280*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(-9468*ep^13-28476*ep^12+223157*
         ep^11-997042*ep^10+580011*ep^9+776974*ep^8-221267*ep^7-191730*
         ep^6-107647*ep^5+84426*ep^4+71350*ep^3-30584*ep^2-17736*ep-640
         ,4320*ep^13+3456*ep^12-23664*ep^11-17040*ep^10+36030*ep^9+
         31668*ep^8-12552*ep^7-18660*ep^6-4350*ep^5+576*ep^4+216*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(-2529792000*ep^20+8704711872*
         ep^19+25826110848*ep^18-22257008412*ep^17-97079581816*ep^16-
         13193808939*ep^15+278743990451*ep^14-75625444828*ep^13-
         300012479086*ep^12+104382260450*ep^11+138888375734*ep^10-
         46985859264*ep^9-27226010416*ep^8+9660429049*ep^7+1161563407*
         ep^6-997820120*ep^5+215552774*ep^4+40035168*ep^3-20860840*ep^2
         -331776*ep+486144,248832000*ep^19-207360000*ep^18-1670561280*
         ep^17+1309190400*ep^16+3620056320*ep^15-1913811840*ep^14-
         3743549280*ep^13+671369040*ep^12+1811216160*ep^11+192016080*
         ep^10-282074400*ep^9-55129680*ep^8+16391520*ep^7+3803760*ep^6-
         311040*ep^5-77760*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(-6171033600*ep^21+46827040896*
         ep^20-80448626304*ep^19-54393825096*ep^18+147369904920*ep^17+
         253510043396*ep^16-588719793967*ep^15+57689926517*ep^14+
         557970479825*ep^13-318818401996*ep^12-145674259730*ep^11+
         163919211592*ep^10-14923884260*ep^9-22754082860*ep^8+
         6909394357*ep^7+59319919*ep^6-331157665*ep^5+79396224*ep^4-
         6422856*ep^3-1378032*ep^2+359280*ep-34560,116640000*ep^19-
         513216000*ep^18+518108400*ep^17+640988640*ep^16-1287093960*
         ep^15+33267600*ep^14+858549195*ep^13-232388190*ep^12-232199325
         *ep^11+81207090*ep^10+27353205*ep^9-10392930*ep^8-1381815*ep^7
         +543510*ep^6+24300*ep^5-9720*ep^4)
         +Master(t124)*tf*nf*cf^2*ca*rat(2654208*ep^15-10979712*ep^14+
         9694080*ep^13+4790496*ep^12+7995680*ep^11-33239712*ep^10+
         6213760*ep^9+40856576*ep^8-35232288*ep^7+2540960*ep^6+7486048*
         ep^5-2467328*ep^4-24544*ep^3+19232*ep^2+21888*ep-2176,16200*
         ep^13-61020*ep^12+53226*ep^11+50331*ep^10-92433*ep^9+20730*
         ep^8+23712*ep^7-10941*ep^6-597*ep^5+900*ep^4-108*ep^3)
         +Master(t124)*tf*nf*cf^3*rat(-156672*ep^8+453120*ep^7-413696*
         ep^6+167680*ep^5-303360*ep^4+527616*ep^3-383744*ep^2+123392*ep
         -14336,1350*ep^6-4185*ep^5+4458*ep^4-2115*ep^3+456*ep^2-36*ep)
         +Master(t124)*tf^2*nf^2*ca^2*rat(14112*ep^11-111456*ep^10+
         283648*ep^9-251728*ep^8-40592*ep^7+186128*ep^6-88288*ep^5+7472
         *ep^4+1840*ep^3-2832*ep^2+2080*ep-384,6480*ep^12-16416*ep^11-
         7416*ep^10+35088*ep^9+2985*ep^8-23622*ep^7-3894*ep^6+3672*ep^5
         +405*ep^4-162*ep^3)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(55296*ep^11-681984*ep^10+
         2881728*ep^9-5878400*ep^8+6280544*ep^7-3170944*ep^6+61600*ep^5
         +778560*ep^4-424032*ep^3+111360*ep^2-13920*ep+192,10800*ep^10-
         49680*ep^9+74184*ep^8-27096*ep^7-22713*ep^6+14559*ep^5+135*
         ep^4-1215*ep^3+162*ep^2)
         +Master(t124)*tf^2*nf^2*cf^2*rat(-1024*ep^5+4096*ep^4-7168*
         ep^3+7168*ep^2-4096*ep+1024,100*ep^4-360*ep^3+413*ep^2-159*ep+
         18)
         +Master(t124)*xi*tf^-1*[d4FA/na]*ca*rat(3259699200*ep^19+
         8882296704*ep^18-15392627136*ep^17-13730540760*ep^16+
         67432317628*ep^15-82946903626*ep^14-152766224723*ep^13+
         152503989216*ep^12+170912814069*ep^11-73839506963*ep^10-
         71847793079*ep^9+19588462413*ep^8+13994305649*ep^7-3259209951*
         ep^6-1287715938*ep^5+316408247*ep^4+51813394*ep^3-15509024*
         ep^2-650184*ep+267024,82944000*ep^17+138240000*ep^16-335669760
         *ep^15-610137600*ep^14+184846080*ep^13+739384320*ep^12+
         323341920*ep^11-76932000*ep^10-73604160*ep^9-4607040*ep^8+
         4863840*ep^7+693600*ep^6-97920*ep^5-17280*ep^4)
         +Master(t124)*xi*tf^-1*[d4FA/na]*cf*rat(-24364800*ep^15-
         220645152*ep^14+390027216*ep^13-354544190*ep^12-12396166*ep^11
         +1225858315*ep^10-344331843*ep^9-557372042*ep^8+162487511*ep^7
         +86620376*ep^6-25839111*ep^5-4917944*ep^4+1531859*ep^3+80365*
         ep^2-28458*ep+80,432000*ep^13-848280*ep^11-324000*ep^10+167490
         *ep^9+69210*ep^8-10620*ep^7-4500*ep^6+210*ep^5+90*ep^4)
         +Master(t124)*xi*ca^4*rat(-8398080000*ep^19+265265572032*ep^18
         +87219985536*ep^17-1641805492380*ep^16-316943878768*ep^15+
         2978576805921*ep^14+779398686243*ep^13-2113981489944*ep^12-
         481582644461*ep^11+888927347511*ep^10+186878165433*ep^9-
         219562984539*ep^8-43597565663*ep^7+29107055808*ep^6+5095716392
         *ep^5-1829245029*ep^4-253613768*ep^3+51863868*ep^2+4060736*ep-
         511968,5971968000*ep^17+9953280000*ep^16-24168222720*ep^15-
         43929907200*ep^14+13308917760*ep^13+53235671040*ep^12+
         23280618240*ep^11-5539104000*ep^10-5299499520*ep^9-331706880*
         ep^8+350196480*ep^7+49939200*ep^6-7050240*ep^5-1244160*ep^4)
         +Master(t124)*xi*cf*ca^3*rat(204768000*ep^16-4280810400*ep^15+
         9303801792*ep^14+4304067322*ep^13-20980957519*ep^12+3627579100
         *ep^11+16408308045*ep^10-7209525401*ep^9-4744367392*ep^8+
         2607115817*ep^7+469317522*ep^6-326376785*ep^5-14994949*ep^4+
         16296187*ep^3-95355*ep^2-270832*ep+6864,20736000*ep^14-
         31104000*ep^13-40717440*ep^12+45524160*ep^11+31367520*ep^10-
         8737200*ep^9-5492880*ep^8+548640*ep^7+334080*ep^6-10800*ep^5-
         6480*ep^4)
         +Master(t124)*xi*cf^2*ca^2*rat(-1058400*ep^12+3960948*ep^11-
         160406*ep^10-11439257*ep^9+6098476*ep^8+10234541*ep^7-6949136*
         ep^6-3009709*ep^5+1990080*ep^4+277651*ep^3-183858*ep^2-6894*ep
         +4044,27000*ep^10-51330*ep^8-20250*ep^7+7260*ep^6+3060*ep^5-
         210*ep^4-90*ep^3)
         +Master(t124)*xi*cf^3*ca*rat(480*ep^4-480*ep^3-448*ep^2+96*ep-
         32,15*ep^2-3*ep)
         +Master(t124)*xi*[d4AA/na]*rat(-242611200*ep^17-698991552*
         ep^16+718400160*ep^15+189878604*ep^14-8230527110*ep^13-
         3110696897*ep^12+7538711341*ep^11+5305393915*ep^10-1186802547*
         ep^9-2107827825*ep^8-220831179*ep^7+333325821*ep^6+67943057*
         ep^5-27981958*ep^4-4486962*ep^3+1108740*ep^2+83960*ep-15088,
         62208000*ep^15+165888000*ep^14-39208320*ep^13-372395520*ep^12-
         263167200*ep^11+12074400*ep^10+57205440*ep^9+8562240*ep^8-
         3736800*ep^7-770400*ep^6+74880*ep^5+17280*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(4158*ep^10-19395*ep^9+27219*
         ep^8-4908*ep^7-15338*ep^6+5481*ep^5+5631*ep^4-2622*ep^3-150*
         ep^2-156*ep+80,2160*ep^10-1512*ep^9-6324*ep^8+858*ep^7+5730*
         ep^6+2202*ep^5-126*ep^4-108*ep^3)
         +Master(t124)*xi*tf*nf*ca^3*rat(-21681*ep^10+78498*ep^9-77517*
         ep^8-42648*ep^7+95375*ep^6-25026*ep^5-7707*ep^4-2964*ep^3+1914
         *ep^2-84*ep+112,51840*ep^10-36288*ep^9-151776*ep^8+20592*ep^7+
         137520*ep^6+52848*ep^5-3024*ep^4-2592*ep^3)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(56*ep^5-214*ep^4+318*ep^3-
         234*ep^2+90*ep-16,40*ep^5-108*ep^4+50*ep^3+39*ep^2-9*ep)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*ca*rat(-192844800*ep^16-
         42791760*ep^15+856891440*ep^14-34154895*ep^13-715365148*ep^12+
         121964357*ep^11+78823461*ep^10-75794279*ep^9+58261921*ep^8+
         17725457*ep^7-22618109*ep^6-8663726*ep^5+1402095*ep^4+1124246*
         ep^3+92468*ep^2-30200*ep-4608,5184000*ep^14+15120000*ep^13+
         512640*ep^12-30904800*ep^11-29656800*ep^10-6408000*ep^9+
         3165120*ep^8+1504800*ep^7+64800*ep^6-48000*ep^5-5760*ep^4)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*cf*rat(11145600*ep^12-
         23136480*ep^11-3701520*ep^10+25465640*ep^9-7612742*ep^8-
         1567643*ep^7+191462*ep^6-1139957*ep^5+833492*ep^4+85955*ep^3-
         86810*ep^2-1851*ep+1782,216000*ep^10-162000*ep^9-248640*ep^8-
         16020*ep^7+33600*ep^6+5400*ep^5-960*ep^4-180*ep^3)
         +Master(t124)*xi^2*ca^4*rat(828144000*ep^16-1884300300*ep^15-
         5706518895*ep^14+8608071819*ep^13+7533099180*ep^12-11308059141
         *ep^11-3532464021*ep^10+5555301707*ep^9+930247731*ep^8-
         860930953*ep^7-111947394*ep^6+54903334*ep^5+13506637*ep^4-
         1074106*ep^3-890030*ep^2-69160*ep+5512,373248000*ep^14+
         1088640000*ep^13+36910080*ep^12-2225145600*ep^11-2135289600*
         ep^10-461376000*ep^9+227888640*ep^8+108345600*ep^7+4665600*
         ep^6-3456000*ep^5-414720*ep^4)
         +Master(t124)*xi^2*cf*ca^3*rat(-30456000*ep^12+198954000*ep^11
         -399333960*ep^10+250190542*ep^9+86482253*ep^8-118251097*ep^7+
         1138933*ep^6+14658533*ep^5+5881*ep^4-901055*ep^3-55285*ep^2+
         25173*ep+2754,5184000*ep^10-3888000*ep^9-5967360*ep^8-384480*
         ep^7+806400*ep^6+129600*ep^5-23040*ep^4-4320*ep^3)
         +Master(t124)*xi^2*cf^2*ca^2*rat(8*ep^5-124*ep^4+278*ep^3-226*
         ep^2+72*ep-8,5*ep^3-ep^2)
         +Master(t124)*xi^2*[d4AA/na]*rat(60652800*ep^15-83184840*ep^14
         -109666530*ep^13+186215820*ep^12+6579549*ep^11-116860653*ep^10
         +45767919*ep^9+28696885*ep^8-20825279*ep^7-2189935*ep^6+
         4220021*ep^5+121219*ep^4-380790*ep^3-18932*ep^2+11670*ep+916,
         15552000*ep^13+14256000*ep^12-26974080*ep^11-38766240*ep^10-
         11437920*ep^9+3651840*ep^8+2191680*ep^7+131040*ep^6-67680*ep^5
         -8640*ep^4)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*ca*rat(202176*ep^11-501174*
         ep^10+146877*ep^9+484263*ep^8-427356*ep^7+56319*ep^6+61864*
         ep^5-25189*ep^4+1320*ep^3+343*ep^2+239*ep-66,17280*ep^9-3456*
         ep^8-32160*ep^7-6528*ep^6+5952*ep^5+768*ep^4-288*ep^3)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*cf*rat(-78*ep^4+179*ep^3-
         144*ep^2+49*ep-6,5*ep^2-ep)
         +Master(t124)*xi^3*ca^4*rat(-2527200*ep^12+3884193*ep^11+
         4216572*ep^10-7104954*ep^9-1798779*ep^8+4060980*ep^7-57397*
         ep^6-852196*ep^5+137291*ep^4+49007*ep^3-14503*ep^2+410*ep+240,
         3732480*ep^10+1741824*ep^9-7444224*ep^8-6041088*ep^7+345600*
         ep^6+1022976*ep^5+48384*ep^4-41472*ep^3)
         +Master(t124)*xi^3*cf*ca^3*rat(1170*ep^6-2295*ep^5+1265*ep^4-
         87*ep^3-39*ep^2-18*ep+4,720*ep^4+96*ep^3-48*ep^2)
         +Master(t124)*xi^3*[d4AA/na]*rat(-202176*ep^12+430272*ep^11+
         49806*ep^10-593295*ep^9+291018*ep^8+133443*ep^7-130532*ep^6+
         22741*ep^5+2998*ep^4-1631*ep^3+1330*ep^2-602*ep+84,155520*
         ep^10+72576*ep^9-310176*ep^8-251712*ep^7+14400*ep^6+42624*ep^5
         +2016*ep^4-1728*ep^3)
         +Master(t145)*tf^-1*[d4FA/na]*ca*rat(-470410768512*ep^24-
         1334603156256*ep^23+10455903864792*ep^22+14996372890194*ep^21-
         57274925738061*ep^20-91587184360730*ep^19+161066960916312*
         ep^18+255842187394416*ep^17-341012425172083*ep^16-
         153300683457096*ep^15+235298638900290*ep^14-8315770308426*
         ep^13-29289582926715*ep^12+16086462972218*ep^11-23456312694892
         *ep^10+6840526582712*ep^9+5784833384403*ep^8-3733842801448*
         ep^7+396109226106*ep^6+256228957120*ep^5-90514517752*ep^4+
         5856541312*ep^3+1929319392*ep^2-336854016*ep+12078720,
         4478976000*ep^22-22768128000*ep^21+598440960*ep^20+
         143286693120*ep^19-137008368000*ep^18-255757014720*ep^17+
         312457030560*ep^16+210368435040*ep^15-267676221600*ep^14-
         97072302240*ep^13+105052304160*ep^12+24739990560*ep^11-
         19633960800*ep^10-2946339360*ep^9+1808660160*ep^8+151361280*
         ep^7-78105600*ep^6-2695680*ep^5+1244160*ep^4)
         +Master(t145)*tf^-1*[d4FA/na]*cf*rat(-110951202816*ep^22+
         215463594240*ep^21+1283467327488*ep^20-2149522049712*ep^19-
         2891267946192*ep^18-2526419300206*ep^17+19493107771221*ep^16-
         2822640198271*ep^15-25645267141611*ep^14+10195926145177*ep^13+
         12483012287062*ep^12-7143816915344*ep^11-2279527658780*ep^10+
         2084304004534*ep^9-16067199533*ep^8-265420920861*ep^7+
         47195840951*ep^6+11712855255*ep^5-4013484214*ep^4+14180388*
         ep^3+94481048*ep^2-5939200*ep-354624,155520000*ep^19-930528000
         *ep^18+1337947200*ep^17+1127355120*ep^16-3116664720*ep^15+
         1912140*ep^14+2131842420*ep^13-290288700*ep^12-571962060*ep^11
         +104450220*ep^10+66594060*ep^9-13607460*ep^8-3335220*ep^7+
         719640*ep^6+58320*ep^5-12960*ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*ca*rat(1262697984*ep^18-
         7158978816*ep^17+6182741024*ep^16+32655954512*ep^15-
         87255788688*ep^14+84723650304*ep^13-26952863384*ep^12-
         25460547120*ep^11+32636537376*ep^10-9992808240*ep^9-4194349296
         *ep^8+3543769024*ep^7-615509104*ep^6-137372688*ep^5+70766248*
         ep^4-10291616*ep^3-118368*ep^2+285440*ep-33792,7776000*ep^18-
         43416000*ep^17+49530960*ep^16+76180140*ep^15-125361180*ep^14-
         50048865*ep^13+86572575*ep^12+20114595*ep^11-20552265*ep^10-
         2998395*ep^9+2130345*ep^8+171765*ep^7-98055*ep^6-3240*ep^5+
         1620*ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*cf*rat(363220992*ep^12-
         890290176*ep^11+1087914752*ep^10-1571274496*ep^9+1934749440*
         ep^8-1198745088*ep^7+232366336*ep^6+87542016*ep^5-47997184*
         ep^4+5676544*ep^3+742912*ep^2-238080*ep+18432,1080000*ep^11-
         1782000*ep^10+579300*ep^9+272655*ep^8-158025*ep^7-1680*ep^6+
         10950*ep^5-1005*ep^4-225*ep^3+30*ep^2)
         +Master(t145)*ca^4*rat(16148724952320*ep^25+93371439137472*
         ep^24-793052813508048*ep^23+155085766437636*ep^22+
         4004035063342992*ep^21+607162560620781*ep^20-13347254425219782
         *ep^19-10209901359555070*ep^18+48312081165959345*ep^17-
         11176743390211337*ep^16-48870884488549637*ep^15+
         26684951296656900*ep^14+20856561058145396*ep^13-
         16683658708116661*ep^12-4890961879430132*ep^11+
         5810377571670430*ep^10+617342178283917*ep^9-1275859196521275*
         ep^8-23439415176257*ep^7+176710195349240*ep^6-6135581916882*
         ep^5-13354974219956*ep^4+658514425856*ep^3+490764264864*ep^2-
         13268189088*ep-7824873024,644972544000*ep^23-4246069248000*
         ep^22+5004091146240*ep^21+20504020561920*ep^20-50679130705920*
         ep^19-7235202631680*ep^18+100237327580160*ep^17-37197663955200
         *ep^16-83984957879040*ep^15+43839652343040*ep^14+
         36095149082880*ep^13-19128739057920*ep^12-8171128316160*ep^11+
         3816662664960*ep^10+896856364800*ep^9-368874570240*ep^8-
         43941242880*ep^7+16482631680*ep^6+761425920*ep^5-268738560*
         ep^4)
         +Master(t145)*cf*ca^3*rat(6866329927680*ep^25-19387361933568*
         ep^24-104802141593088*ep^23+324072511060752*ep^22+
         395631107435328*ep^21-1386418044429720*ep^20-1065197066029414*
         ep^19+3072880501888318*ep^18+2960414081401316*ep^17-
         7183204252461929*ep^16+85485600762961*ep^15+5801956895097474*
         ep^14-2260625657343666*ep^13-1890368410077000*ep^12+
         1378679515140870*ep^11+171404403553764*ep^10-350969393384614*
         ep^9+37955900606633*ep^8+42886160860783*ep^7-9771682101172*
         ep^6-2495559946748*ep^5+820680236768*ep^4+55966863888*ep^3-
         28256899136*ep^2-295327296*ep+357762816,22394880000*ep^22-
         137728512000*ep^21+140347468800*ep^20+621671604480*ep^19-
         1386062962560*ep^18-80726362560*ep^17+2127616757280*ep^16-
         991483057440*ep^15-1098129273120*ep^14+782077114080*ep^13+
         198021382560*ep^12-218418910560*ep^11-2037178080*ep^10+
         25894343520*ep^9-2326916160*ep^8-1309236480*ep^7+179573760*
         ep^6+23016960*ep^5-3732480*ep^4)
         +Master(t145)*cf^2*ca^2*rat(-342760439808*ep^23+1949832297216*
         ep^22-686522691936*ep^21-13730357407392*ep^20+23819993082358*
         ep^19+795256471679*ep^18+5093998998906*ep^17-97085936682200*
         ep^16+123499935906512*ep^15+5721373333057*ep^14-
         105074471500594*ep^13+60894853911112*ep^12+11089830494038*
         ep^11-22466732484327*ep^10+5477329057182*ep^9+2117247157224*
         ep^8-1208928328884*ep^7+45168359607*ep^6+77318716394*ep^5-
         12934702504*ep^4-1309390616*ep^3+416295968*ep^2-6581952*ep-
         2715840,311040000*ep^20-2742336000*ep^19+8847446400*ep^18-
         11302414560*ep^17-907697520*ep^16+16369213320*ep^15-
         12890739420*ep^14-1220910660*ep^13+5191618860*ep^12-1354253940
         *ep^11-560517660*ep^10+266789700*ep^9+7623540*ep^8-16405380*
         ep^7+1264680*ep^6+317520*ep^5-38880*ep^4)
         +Master(t145)*cf^3*ca*rat(55625730048*ep^20+27912520512*ep^19-
         287088177312*ep^18-65770782996*ep^17+207226321858*ep^16+
         744428323374*ep^15-712129956024*ep^14-585404932744*ep^13+
         854212064196*ep^12-91050155684*ep^11-252917024848*ep^10+
         97385940156*ep^9+19215534746*ep^8-15845585306*ep^7+842892312*
         ep^6+897707120*ep^5-136923216*ep^4-13465536*ep^3+3573952*ep^2-
         112896*ep-6912,38880000*ep^17-90072000*ep^16-4417200*ep^15+
         124378380*ep^14-56018520*ep^13-36831645*ep^12+24907320*ep^11+
         2344275*ep^10-3543480*ep^9+203805*ep^8+195480*ep^7-23355*ep^6-
         3600*ep^5+540*ep^4)
         +Master(t145)*cf^4*rat(-6497750016*ep^15-2447898624*ep^14+
         18154994112*ep^13-191066688*ep^12+8709829056*ep^11-69001825184
         *ep^10+83490606208*ep^9-33396904992*ep^8-4841346304*ep^7+
         7535936288*ep^6-1420887360*ep^5-366104608*ep^4+146513984*ep^3-
         3636480*ep^2-3514880*ep+345088,9720000*ep^12-22518000*ep^11+
         15905700*ep^10-1021905*ep^9-3058155*ep^8+933030*ep^7+108630*
         ep^6-74745*ep^5+4005*ep^4+1620*ep^3-180*ep^2)
         +Master(t145)*[d4AA/na]*rat(-63180000*ep^20+1547536536*ep^19-
         11954827728*ep^18+84219202467*ep^17-253648834035*ep^16+
         75515457362*ep^15+555985248967*ep^14-283187129284*ep^13-
         410417321946*ep^12+52674306948*ep^11+204987547226*ep^10+
         127840910731*ep^9-131451004555*ep^8-26192698782*ep^7+
         28851425103*ep^6+154759710*ep^5-2340345512*ep^4+176538024*ep^3
         +64508544*ep^2-5889536*ep-459840,186624000*ep^18-622080000*
         ep^17-1050744960*ep^16+3943123200*ep^15+1633759200*ep^14-
         6810069600*ep^13-2027121120*ep^12+4131453600*ep^11+1505109600*
         ep^10-682192800*ep^9-263342880*ep^8+40543200*ep^7+16027200*
         ep^6-777600*ep^5-311040*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(-10206000*ep^20+68128857*ep^19-
         96846300*ep^18+176477364*ep^17-2430155679*ep^16+8941405748*
         ep^15-19180899952*ep^14+35926167800*ep^13-33093975378*ep^12-
         14059415547*ep^11+37701916600*ep^10-10727707240*ep^9-
         10954840983*ep^8+8431588342*ep^7-1434439044*ep^6-660798156*
         ep^5+332867216*ep^4-26363200*ep^3-13248704*ep^2+3258432*ep-
         216576,1166400*ep^19-8106480*ep^18+13028040*ep^17+26504820*
         ep^16-97316550*ep^15+52177590*ep^14+111189330*ep^13-131696010*
         ep^12-16214850*ep^11+74267010*ep^10-16786530*ep^9-13602690*
         ep^8+5310000*ep^7+416880*ep^6-375840*ep^5+38880*ep^4)
         +Master(t145)*tf*nf*ca^3*rat(43130672640*ep^25-513554730336*
         ep^24+1211307696432*ep^23+2524242520566*ep^22-8558294942937*
         ep^21-10173748996082*ep^20+44745286621039*ep^19-17611316263438
         *ep^18-57159167155684*ep^17+46218769991916*ep^16+
         63867341965970*ep^15-105945139747972*ep^14+15088363897435*
         ep^13+50407185327390*ep^12-20250238970869*ep^11-10903870578566
         *ep^10+6205156374374*ep^9+1343222831544*ep^8-1130859610988*
         ep^7+28307987170*ep^6+75354790028*ep^5-7807375696*ep^4-
         2235095584*ep^3+206046240*ep^2+81918144*ep-11252736,
         13436928000*ep^24-101896704000*ep^23+192711674880*ep^22+
         322915196160*ep^21-1482982318080*ep^20+905081834880*ep^19+
         2239011046080*ep^18-2863228990320*ep^17-974735290080*ep^16+
         2663012712960*ep^15-161343817920*ep^14-1150497669600*ep^13+
         228283557120*ep^12+249745645440*ep^11-60829297920*ep^10-
         26369394480*ep^9+6769444320*ep^8+1258830720*ep^7-327525120*
         ep^6-21461760*ep^5+5598720*ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(1094860800*ep^22-2218834944*
         ep^21-26087848416*ep^20-51244439184*ep^19+210228252366*ep^18+
         228602313701*ep^17-667042434423*ep^16+72451565524*ep^15+
         484941889337*ep^14-122681635415*ep^13-218979209042*ep^12+
         76198994207*ep^11+52544384234*ep^10-23318864372*ep^9-
         3925398683*ep^8+2647437125*ep^7-350437333*ep^6+49818590*ep^5+
         25620664*ep^4-16259072*ep^3+906096*ep^2+495840*ep-57600,
         233280000*ep^20-268272000*ep^19-1279087200*ep^18+1689941880*
         ep^17+1686076740*ep^16-2550167190*ep^15-704621835*ep^14+
         1449945450*ep^13+38611665*ep^12-359977770*ep^11+31163895*ep^10
         +40489110*ep^9-5758425*ep^8-1994040*ep^7+341640*ep^6+34560*
         ep^5-6480*ep^4)
         +Master(t145)*tf*nf*cf^2*ca*rat(-2833920*ep^16-1242864*ep^15+
         86107752*ep^14-54302224*ep^13-487656792*ep^12+812692136*ep^11-
         5401960*ep^10-854883416*ep^9+532627304*ep^8+158739880*ep^7-
         255749376*ep^6+55278664*ep^5+24584688*ep^4-13051072*ep^3+
         1860864*ep^2-34944*ep-6400,324000*ep^14-1301400*ep^13+1369620*
         ep^12+740490*ep^11-2100315*ep^10+876765*ep^9+370590*ep^8-
         337380*ep^7+42765*ep^6+20985*ep^5-6660*ep^4+540*ep^3)
         +Master(t145)*tf*nf*cf^3*rat(-34560*ep^9+2661888*ep^8-9211264*
         ep^7+9892736*ep^6+1352704*ep^5-11060992*ep^4+9384064*ep^3-
         3596416*ep^2+659456*ep-47616,27000*ep^7-90450*ep^6+110085*ep^5
         -64590*ep^4+19695*ep^3-3000*ep^2+180*ep)
         +Master(t145)*tf^2*nf^2*ca^2*rat(-1296*ep^11+7056*ep^10+3564*
         ep^9-41164*ep^8+94652*ep^7-124012*ep^6+99724*ep^5-41788*ep^4-
         15572*ep^3+29364*ep^2-12112*ep+1584,2592*ep^11-2808*ep^10-
         14652*ep^9+16242*ep^8+20901*ep^7-19023*ep^6-10893*ep^5+4833*
         ep^4+972*ep^3-324*ep^2)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(2304*ep^7-2688*ep^6+9408*
         ep^5-22208*ep^4+19328*ep^3-6400*ep^2-320*ep+576,432*ep^7-972*
         ep^6-156*ep^5+1161*ep^4-231*ep^3-117*ep^2+27*ep)
         +Master(t145)*xi*tf^-1*[d4FA/na]*ca*rat(-16962372000*ep^22-
         59811763392*ep^21+898205782302*ep^20-1695899871567*ep^19-
         3450692477595*ep^18+11344933442227*ep^17+1085661849687*ep^16-
         23263003449422*ep^15+10819005577030*ep^14+16006644139730*ep^13
         -12679738387030*ep^12-3818192290299*ep^11+5784543347127*ep^10-
         360330219329*ep^9-1168910045335*ep^8+295864531992*ep^7+
         81687157366*ep^6-36420426340*ep^5-298544928*ep^4+1619665696*
         ep^3-147498528*ep^2-26328896*ep+4245504,1119744000*ep^20-
         2052864000*ep^19-7362005760*ep^18+13434802560*ep^17+
         14932520640*ep^16-25484663520*ep^15-15910289280*ep^14+
         19997166240*ep^13+10004451840*ep^12-6751481760*ep^11-
         3182578560*ep^10+905228640*ep^9+420436800*ep^8-49086720*ep^7-
         22694400*ep^6+898560*ep^5+414720*ep^4)
         +Master(t145)*xi*tf^-1*[d4FA/na]*cf*rat(143856000*ep^18+
         402160464*ep^17-7914266676*ep^16+18745021908*ep^15-241409472*
         ep^14-34475576813*ep^13+19189138434*ep^12+17678596971*ep^11-
         14706441761*ep^10-1869705443*ep^9+3929268215*ep^8-544182531*
         ep^7-404267751*ep^6+116059356*ep^5+13580639*ep^4-6654568*ep^3-
         956*ep^2+124496*ep-4512,3888000*ep^16-9072000*ep^15-7634520*
         ep^14+20081880*ep^13+8311410*ep^12-13073760*ep^11-5436990*
         ep^10+2192400*ep^9+926910*ep^8-131040*ep^7-55890*ep^6+2520*
         ep^5+1080*ep^4)
         +Master(t145)*xi*ca^4*rat(118054260000*ep^22+567610018128*
         ep^21-4331444962122*ep^20+2862611452449*ep^19+21256888585113*
         ep^18-35867963332623*ep^17-27172759164068*ep^16+88297939592095
         *ep^15-13031348545428*ep^14-70123204816436*ep^13+
         28201945462826*ep^12+23796391781251*ep^11-14162098688695*ep^10
         -2214493687931*ep^9+2919868438488*ep^8-545524079403*ep^7-
         192510001718*ep^6+104084724182*ep^5-634008972*ep^4-5550384992*
         ep^3+466768128*ep^2+102963680*ep-13973952,80621568000*ep^20-
         147806208000*ep^19-530064414720*ep^18+967305784320*ep^17+
         1075141486080*ep^16-1834895773440*ep^15-1145540828160*ep^14+
         1439795969280*ep^13+720320532480*ep^12-486106686720*ep^11-
         229145656320*ep^10+65176462080*ep^9+30271449600*ep^8-
         3534243840*ep^7-1633996800*ep^6+64696320*ep^5+29859840*ep^4)
         +Master(t145)*xi*cf*ca^3*rat(-5537484000*ep^21+1747533528*
         ep^20+121577790132*ep^19-213908204052*ep^18-478909941516*ep^17
         +1332256818915*ep^16+71878175383*ep^15-2158058364817*ep^14+
         795939487425*ep^13+1466092809442*ep^12-791335119162*ep^11-
         400493841188*ep^10+258891918430*ep^9+22662120693*ep^8-
         23931822993*ep^7+5433650585*ep^6-1444969131*ep^5-396996322*
         ep^4+196857640*ep^3-2104928*ep^2-4441008*ep+334944,559872000*
         ep^19-1399680000*ep^18-2747882880*ep^17+8549323200*ep^16+
         1766711520*ep^15-13920139440*ep^14+1324948320*ep^13+9115284240
         *ep^12-1074630240*ep^11-2659320720*ep^10+181591200*ep^9+
         331553520*ep^8-10817280*ep^7-17331840*ep^6+207360*ep^5+311040*
         ep^4)
         +Master(t145)*xi*cf^2*ca^2*rat(5394000*ep^15-30072701*ep^14+
         40635465*ep^13+37827917*ep^12-102381439*ep^11+22756410*ep^10+
         7866272*ep^9+61884556*ep^8-44487064*ep^7-3301791*ep^6+7630007*
         ep^5-3332033*ep^4+1172783*ep^3-82198*ep^2-41224*ep+5600,216000
         *ep^13-702000*ep^12+183360*ep^11+1064580*ep^10-544680*ep^9-
         404460*ep^8+159480*ep^7+43020*ep^6-14520*ep^5-1140*ep^4+360*
         ep^3)
         +Master(t145)*xi*cf^3*ca*rat(-804*ep^6+4284*ep^5-8856*ep^4+
         8824*ep^3-4564*ep^2+1196*ep-144,36*ep^4-57*ep^3+24*ep^2-3*ep)
         +Master(t145)*xi*[d4AA/na]*rat(189540000*ep^19+1715212368*
         ep^18-8524733058*ep^17-4811437971*ep^16+50514664070*ep^15+
         22183583990*ep^14-168036010833*ep^13+10113743651*ep^12+
         127746285643*ep^11-30416957905*ep^10-33762025229*ep^9+
         11383763714*ep^8+3709305783*ep^7-1830938433*ep^6-65650468*ep^5
         +116178418*ep^4-9621108*ep^3-1991608*ep^2+292176*ep-12800,
         186624000*ep^17-62208000*ep^16-1237368960*ep^15+231016320*
         ep^14+2326808160*ep^13+170354880*ep^12-1516056480*ep^11-
         416715840*ep^10+254962080*ep^9+82693440*ep^8-15262560*ep^7-
         5244480*ep^6+293760*ep^5+103680*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(6804000*ep^13-27207387*ep^12
         +33513921*ep^11-7127256*ep^10-14314615*ep^9+13755688*ep^8-
         3676297*ep^7-3168278*ep^6+2791075*ep^5-554805*ep^4-160764*ep^3
         +85614*ep^2-11720*ep+424,388800*ep^12-498960*ep^11-947160*
         ep^10+795780*ep^9+846450*ep^8-192420*ep^7-167940*ep^6+26820*
         ep^5+9450*ep^4-1620*ep^3)
         +Master(t145)*xi*tf*nf*ca^3*rat(-83397600*ep^16+260091081*
         ep^15+387945639*ep^14-1439483859*ep^13-262449363*ep^12+
         3074946019*ep^11-1458883353*ep^10-1895439275*ep^9+1518141575*
         ep^8+290097914*ep^7-463867886*ep^6+36875762*ep^5+46471344*ep^4
         -8307394*ep^3-1563380*ep^2+519592*ep-37936,27993600*ep^15-
         26593920*ep^14-154820160*ep^13+167689440*ep^12+213997680*ep^11
         -237256560*ep^10-102833280*ep^9+116104320*ep^8+15096240*ep^7-
         21161520*ep^6+721440*ep^5+1218240*ep^4-155520*ep^3)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(13248*ep^12-61368*ep^11+
         60845*ep^10+91518*ep^9-201488*ep^8+84680*ep^7+44452*ep^6-31050
         *ep^5-1612*ep^4+1268*ep^3+275*ep^2+8*ep-8,864*ep^11-2376*ep^10
         +228*ep^9+3450*ep^8-1467*ep^7-1164*ep^6+402*ep^5+90*ep^4-27*
         ep^3)
         +Master(t145)*xi*tf*nf*cf^2*ca*rat(-1824*ep^6+7376*ep^5-12112*
         ep^4+10352*ep^3-4880*ep^2+1216*ep-128,72*ep^5-150*ep^4+69*ep^3
         -9*ep^2)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*ca*rat(1340388000*ep^20-
         2226567600*ep^19-16969036770*ep^18+37422342353*ep^17+
         46621869237*ep^16-150607313957*ep^15+12784667497*ep^14+
         153181305216*ep^13-32953413612*ep^12-85876131590*ep^11+
         22713934220*ep^10+33074257817*ep^9-14284343923*ep^8-3404040909
         *ep^7+2148717669*ep^6+111752766*ep^5-123975086*ep^4-862944*
         ep^3+2292384*ep^2+78048*ep-2016,124416000*ep^18-228096000*
         ep^17-762704640*ep^16+1391379840*ep^15+1320189120*ep^14-
         2213238240*ep^13-1181059200*ep^12+1238245920*ep^11+586690560*
         ep^10-199833120*ep^9-92868480*ep^8+11766240*ep^7+5440320*ep^6-
         224640*ep^5-103680*ep^4)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*cf*rat(-73224000*ep^16+
         167765040*ep^15+168643368*ep^14-419386722*ep^13-325693171*
         ep^12+665536930*ep^11+33628861*ep^10-349061098*ep^9+69698106*
         ep^8+70315194*ep^7-22476542*ep^6-5258704*ep^5+2180465*ep^4+
         122236*ep^3-69687*ep^2-876*ep+600,2592000*ep^14-2592000*ep^13-
         5089680*ep^12+3145680*ep^11+2948940*ep^10-589680*ep^9-478980*
         ep^8+36720*ep^7+28260*ep^6-720*ep^5-540*ep^4)
         +Master(t145)*xi^2*ca^4*rat(-18589500000*ep^21+23365668240*
         ep^20+236159377038*ep^19-488547133299*ep^18-522367942713*ep^17
         +1960843484949*ep^16-867847265480*ep^15-1295752975151*ep^14+
         878772092390*ep^13+517898689280*ep^12-478551210670*ep^11-
         37364742229*ep^10+110786717355*ep^9-31958834043*ep^8+
         7187251768*ep^7-681660953*ep^6-2131681448*ep^5+683720710*ep^4+
         94830944*ep^3-43015168*ep^2+86016*ep+548064,26873856000*ep^19-
         67184640000*ep^18-131898378240*ep^17+410367513600*ep^16+
         84802152960*ep^15-668166693120*ep^14+63597519360*ep^13+
         437533643520*ep^12-51582251520*ep^11-127647394560*ep^10+
         8716377600*ep^9+15914568960*ep^8-519229440*ep^7-831928320*ep^6
         +9953280*ep^5+14929920*ep^4)
         +Master(t145)*xi^2*cf*ca^3*rat(198612000*ep^16-283460040*ep^15
         -473192388*ep^14+704019396*ep^13+104579674*ep^12-123862498*
         ep^11-50133841*ep^10-167364632*ep^9+113201982*ep^8+25596504*
         ep^7-36762472*ep^6+3547840*ep^5+3055804*ep^4-501166*ep^3-71379
         *ep^2+15636*ep-420,62208000*ep^14-62208000*ep^13-122152320*
         ep^12+75496320*ep^11+70774560*ep^10-14152320*ep^9-11495520*
         ep^8+881280*ep^7+678240*ep^6-17280*ep^5-12960*ep^4)
         +Master(t145)*xi^2*cf^2*ca^2*rat(-378*ep^9+657*ep^8-597*ep^7-
         58*ep^6+688*ep^5-248*ep^4-236*ep^3+241*ep^2-77*ep+8,108*ep^7+
         81*ep^6-39*ep^5-9*ep^4+3*ep^3)
         +Master(t145)*xi^2*[d4AA/na]*rat(-189540000*ep^18+299232360*
         ep^17+2214415512*ep^16-5617537803*ep^15-996621396*ep^14+
         10313033596*ep^13-3321076339*ep^12-5008217531*ep^11+2201817033
         *ep^10+538308191*ep^9+30165367*ep^8-175737134*ep^7-53282633*
         ep^6+40752425*ep^5+1746600*ep^4-2903432*ep^3+146096*ep^2+54928
         *ep-3840,186624000*ep^16-435456000*ep^15-366456960*ep^14+
         963930240*ep^13+398947680*ep^12-627540480*ep^11-260975520*
         ep^10+105235200*ep^9+44491680*ep^8-6289920*ep^7-2682720*ep^6+
         120960*ep^5+51840*ep^4)
         +Master(t145)*xi^2*nf*[d4FA/na]*rat(-7560*ep^11+25128*ep^10-
         28920*ep^9+7949*ep^8+10601*ep^7-9065*ep^6+679*ep^5+1801*ep^4-
         561*ep^3-123*ep^2+81*ep-10,864*ep^10-1512*ep^9-1284*ep^8+2166*
         ep^7+699*ep^6-465*ep^5-63*ep^4+27*ep^3)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(25704*ep^11-56394*ep^10+2307
         *ep^9+66859*ep^8-32294*ep^7-22615*ep^6+20798*ep^5-2689*ep^4-
         2742*ep^3+1245*ep^2-189*ep+10,20736*ep^10-36288*ep^9-30816*
         ep^8+51984*ep^7+16776*ep^6-11160*ep^5-1512*ep^4+648*ep^3)
         +Master(t145)*xi^2*tf*nf*cf*ca^2*rat(-252*ep^7+366*ep^6+72*
         ep^5-224*ep^4-8*ep^3+90*ep^2-52*ep+8,72*ep^6-30*ep^5-117*ep^4-
         6*ep^3+9*ep^2)
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*ca*rat(-265356*ep^14+
         1194813*ep^13-1271661*ep^12-1406870*ep^11+3355502*ep^10-
         1029218*ep^9-1587760*ep^8+1081352*ep^7+168616*ep^6-286891*ep^5
         +19993*ep^4+34478*ep^3-7214*ep^2-512*ep+152,124416*ep^12-
         321408*ep^11-158976*ep^10+670752*ep^9+88704*ep^8-415296*ep^7-
         59904*ep^6+69408*ep^5+5760*ep^4-3456*ep^3)
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*cf*rat(78*ep^6-177*ep^5+109
         *ep^4+24*ep^3-50*ep^2+18*ep-2,12*ep^4-3*ep^3)
         +Master(t145)*xi^3*ca^4*rat(214812*ep^15-1694007*ep^14+3794715
         *ep^13-152586*ep^12-8589757*ep^11+6767247*ep^10+5348941*ep^9-
         7534941*ep^8-82423*ep^7+2900398*ep^6-805520*ep^5-302241*ep^4+
         158120*ep^3-14694*ep^2-1304*ep+152,8957952*ep^13-23141376*
         ep^12-11446272*ep^11+48294144*ep^10+6386688*ep^9-29901312*ep^8
         -4313088*ep^7+4997376*ep^6+414720*ep^5-248832*ep^4)
         +Master(t145)*xi^3*cf*ca^3*rat(-117*ep^8+636*ep^7-105*ep^6-875
         *ep^5+298*ep^4+373*ep^3-254*ep^2+46*ep-2,1728*ep^6+1872*ep^5-
         144*ep^3)
         +Master(t145)*xi^3*[d4AA/na]*rat(126360*ep^14-321138*ep^13+
         73215*ep^12+500244*ep^11-562823*ep^10+64373*ep^9+335778*ep^8-
         252042*ep^7-15341*ep^6+78307*ep^5-17195*ep^4-7276*ep^3+2870*
         ep^2-116*ep-32,373248*ep^12-217728*ep^11-912384*ep^10+187488*
         ep^9+641088*ep^8+36288*ep^7-107136*ep^6-6048*ep^5+5184*ep^4)
         );


==> anc/ququglTqB.h <==
* Unrenormalized quark-quark-gluon vertex with quark=0 transversal

L ququglTqB =      
      +a*(
         +ca*rat(-8*ep+9,4)
         +cf*rat(2*ep-2,1)
         +xi*ca*rat(ep-1,1)
         +xi^2*ca*rat(-1,4)
         )
      +a^2*(
         +ca^2*rat(-352*ep^5+720*ep^4-100*ep^3-466*ep^2+196*ep-11,64*
         ep^4-96*ep^3)
         +ca^2*G10*rat(2208*ep^8-5024*ep^7-3496*ep^6+18988*ep^5-18944*
         ep^4+6315*ep^3+396*ep^2-469*ep+22,576*ep^7-864*ep^6-448*ep^5+
         800*ep^4-192*ep^3)
         +cf*ca*rat(42*ep^4-91*ep^3+28*ep^2+35*ep-14,4*ep^3-6*ep^2)
         +cf*ca*G10*rat(-168*ep^7+508*ep^6-354*ep^5-267*ep^4+415*ep^3-
         117*ep^2-31*ep+14,18*ep^6-27*ep^5-14*ep^4+25*ep^3-6*ep^2)
         +cf^2*rat(-12*ep^4+26*ep^3-8*ep^2-10*ep+4,2*ep^3-3*ep^2)
         +cf^2*G10*rat(96*ep^7-320*ep^6+376*ep^5-224*ep^4+140*ep^3-108*
         ep^2+48*ep-8,18*ep^6-27*ep^5-14*ep^4+25*ep^3-6*ep^2)
         +tf*nf*ca*rat(-4*ep^4+3*ep^3+7*ep^2-8*ep+2,2*ep^4-3*ep^3)
         +tf*nf*ca*G10*rat(96*ep^6-296*ep^5+296*ep^4-70*ep^3-52*ep^2+30
         *ep-4,18*ep^7-27*ep^6-14*ep^5+25*ep^4-6*ep^3)
         +tf*nf*cf*G10*rat(-32*ep^4+112*ep^3-144*ep^2+80*ep-16,18*ep^5-
         27*ep^4-14*ep^3+25*ep^2-6*ep)
         +xi*ca^2*rat(152*ep^5-404*ep^4+280*ep^3+6*ep^2-41*ep+11,32*
         ep^4-48*ep^3)
         +xi*ca^2*G10*rat(-864*ep^8+2256*ep^7-48*ep^6-4508*ep^5+4654*
         ep^4-1494*ep^3-137*ep^2+159*ep-22,288*ep^7-432*ep^6-224*ep^5+
         400*ep^4-96*ep^3)
         +xi*cf*ca*rat(-4*ep^2+ep+3,4*ep)
         +xi*cf*ca*G10*rat(4*ep^3-4*ep^2-ep+1,ep^2+ep)
         +xi*cf^2*rat(-2*ep^2+4*ep-2,ep)
         +xi*tf*nf*ca*rat(4*ep^3-8*ep^2+6*ep-2,2*ep^3-3*ep^2)
         +xi*tf*nf*ca*G10*rat(8*ep^3-16*ep^2+10*ep-2,6*ep^5-5*ep^4-8*
         ep^3+3*ep^2)
         +xi^2*ca^2*rat(-64*ep^5+180*ep^4-194*ep^3+126*ep^2-30*ep+1,64*
         ep^4-96*ep^3)
         +xi^2*ca^2*G10*rat(96*ep^7-368*ep^6+464*ep^5-184*ep^4-82*ep^3+
         109*ep^2-32*ep+1,192*ep^6-160*ep^5-256*ep^4+96*ep^3)
         +xi^2*cf*ca*rat(-3*ep^2+5*ep-2,2*ep)
         +xi^2*tf*nf*ca*rat(-ep+1,2*ep^2-3*ep)
         +xi^3*ca^2*rat(-2*ep^2+5*ep-2,8*ep)
         +xi^3*ca^2*G10*rat(-4*ep^3-ep+1,48*ep^3+32*ep^2-16*ep)
         +xi^3*cf*ca*rat(ep-1,4*ep)
         +xi^4*ca^2*rat(1,16)
         )
      +a^3*(
         +tf^-1*[d4FA/na]*G20*rat(1024*ep^10-3376*ep^9+111128*ep^8-
         141580*ep^7+134530*ep^6-100622*ep^5+12130*ep^4+20285*ep^3-5855
         *ep^2-490*ep+135,384*ep^9-96*ep^8-672*ep^7-120*ep^6+72*ep^5)
         +tf^-1*[d4FA/na]*G10*rat(32768*ep^11+141312*ep^10-489728*ep^9+
         514048*ep^8-928064*ep^7+1187632*ep^6-616208*ep^5+87512*ep^4+
         9140*ep^3+5675*ep^2-3010*ep+219,3072*ep^10-1792*ep^9-5120*ep^8
         +832*ep^7+896*ep^6-192*ep^5)
         +tf^-1*[d4FA/na]*G10*G20*rat(-380928*ep^12-992256*ep^11-
         3171584*ep^10+9523136*ep^9-7631200*ep^8+1386848*ep^7+2359144*
         ep^6-2718728*ep^5+1478476*ep^4-431695*ep^3+57715*ep^2-601*ep-
         423,27648*ep^11-25344*ep^10-40704*ep^9+22848*ep^8+5568*ep^7-
         4416*ep^6+576*ep^5)
         +tf^-1*nf*[d4FF/na]*G20*rat(-80*ep^5-520*ep^4+680*ep^3+520*
         ep^2-776*ep+208,24*ep^6-42*ep^5+9*ep^4)
         +tf^-1*nf*[d4FF/na]*G10*rat(32*ep^6-280*ep^5+992*ep^4-1618*
         ep^3+1262*ep^2-458*ep+62,24*ep^7-50*ep^6+23*ep^5-3*ep^4)
         +tf^-1*nf*[d4FF/na]*G10*G20*rat(-624*ep^7+8976*ep^6-20320*ep^5
         +17746*ep^4-6788*ep^3+860*ep^2+92*ep-22,216*ep^8-522*ep^7+357*
         ep^6-96*ep^5+9*ep^4)
         +ca^3*rat(-12928*ep^8+45056*ep^7-50304*ep^6+17228*ep^5-168*
         ep^4-3399*ep^3+11750*ep^2-7794*ep+423,1024*ep^7-3072*ep^6+2304
         *ep^5)
         +ca^3*G20*rat(1125376*ep^11-247264*ep^10-12840640*ep^9+
         20699792*ep^8-3270608*ep^7-5337974*ep^6-2092172*ep^5+1236848*
         ep^4+3074359*ep^3-1978033*ep^2+158502*ep+56898,73728*ep^10-
         129024*ep^9-101376*ep^8+170496*ep^7+48384*ep^6-20736*ep^5)
         +ca^3*G10*rat(-546816*ep^13-21564928*ep^12+86563584*ep^11-
         85587584*ep^10-40619744*ep^9+84896080*ep^8+23574112*ep^7-
         82880024*ep^6+35331734*ep^5+8212601*ep^4-9068941*ep^3+1105472*
         ep^2+458502*ep-91836,442368*ep^12-1216512*ep^11+264192*ep^10+
         1459200*ep^9-867840*ep^8-187392*ep^7+188928*ep^6-27648*ep^5)
         +ca^3*G10*G20*rat(-4018176*ep^15+89438208*ep^14+73145856*ep^13
         -865450976*ep^12+919292928*ep^11+558169792*ep^10-1536778304*
         ep^9+863934258*ep^8+102304556*ep^7-365584549*ep^6+235377975*
         ep^5-107523321*ep^4+41255061*ep^3-10885516*ep^2+1475976*ep-
         63144,3981312*ep^14-8294400*ep^13-6248448*ep^12+18367488*ep^11
         +152064*ep^10-11271168*ep^9+3179520*ep^8+1446912*ep^7-732672*
         ep^6+82944*ep^5)
         +cf*ca^2*rat(2264*ep^8-7792*ep^7+8730*ep^6-3654*ep^5+787*ep^4+
         1160*ep^3-2994*ep^2+1607*ep-108,64*ep^7-192*ep^6+144*ep^5)
         +cf*ca^2*G20*rat(-110720*ep^11+48960*ep^10+1079024*ep^9-
         1845864*ep^8+442180*ep^7+586510*ep^6-254722*ep^5+210296*ep^4-
         331071*ep^3+163500*ep^2-21939*ep-330,1536*ep^10-2688*ep^9-2112
         *ep^8+3552*ep^7+1008*ep^6-432*ep^5)
         +cf*ca^2*G10*rat(219648*ep^13+1191424*ep^12-7684832*ep^11+
         11913008*ep^10-3868320*ep^9-4809144*ep^8+2244226*ep^7+1913567*
         ep^6-463525*ep^5-1408539*ep^4+972852*ep^3-210041*ep^2+4520*ep+
         2244,9216*ep^12-25344*ep^11+5504*ep^10+30400*ep^9-18080*ep^8-
         3904*ep^7+3936*ep^6-576*ep^5)
         +cf*ca^2*G10*G20*rat(930816*ep^15-8393088*ep^14-1542336*ep^13+
         58485760*ep^12-73841696*ep^11-14384920*ep^10+84392972*ep^9-
         54299888*ep^8-2267050*ep^7+21633351*ep^6-15703238*ep^5+7488212
         *ep^4-2778504*ep^3+722745*ep^2-108084*ep+6708,82944*ep^14-
         172800*ep^13-130176*ep^12+382656*ep^11+3168*ep^10-234816*ep^9+
         66240*ep^8+30144*ep^7-15264*ep^6+1728*ep^5)
         +cf^2*ca*rat(-316*ep^7+608*ep^6-337*ep^5+208*ep^4-111*ep^3-236
         *ep^2+192*ep-8,8*ep^6-12*ep^5)
         +cf^2*ca*G20*rat(10448*ep^11-5528*ep^10-90640*ep^9+152402*ep^8
         -27699*ep^7-65646*ep^6+34081*ep^5-22398*ep^4+29174*ep^3-14442*
         ep^2+2222*ep-102,96*ep^10-168*ep^9-132*ep^8+222*ep^7+63*ep^6-
         27*ep^5)
         +cf^2*ca*G10*rat(-108800*ep^13-264640*ep^12+2561600*ep^11-
         4589616*ep^10+2128400*ep^9+1688940*ep^8-1606100*ep^7-81629*
         ep^6+33296*ep^5+549545*ep^4-415452*ep^3+109996*ep^2-9116*ep-
         168,2304*ep^12-6336*ep^11+1376*ep^10+7600*ep^9-4520*ep^8-976*
         ep^7+984*ep^6-144*ep^5)
         +cf^2*ca*G10*G20*rat(-120384*ep^14+879744*ep^13-1107840*ep^12-
         2260912*ep^11+6509800*ep^10-5131612*ep^9-627655*ep^8+4325445*
         ep^7-3985536*ep^6+2092735*ep^5-751767*ep^4+209603*ep^3-48252*
         ep^2+7877*ep-606,5184*ep^13-15984*ep^12+7848*ep^11+16068*ep^10
         -15870*ep^9+1194*ep^8+2946*ep^7-1062*ep^6+108*ep^5)
         +cf^3*rat(32*ep^6-64*ep^5+52*ep^4-54*ep^3+30*ep^2+28*ep-24,2*
         ep^5-3*ep^4)
         +cf^3*G20*rat(-2464*ep^10-2700*ep^9+15854*ep^8-6138*ep^7-9720*
         ep^6+5484*ep^5-926*ep^4+2450*ep^3-1696*ep^2+256*ep-16,48*ep^9-
         12*ep^8-84*ep^7-15*ep^6+9*ep^5)
         +cf^3*G10*rat(3264*ep^12+12240*ep^11-56256*ep^10+50832*ep^9+
         18604*ep^8-43559*ep^7+9085*ep^6+6139*ep^5+3893*ep^4-6064*ep^3+
         1870*ep^2-136*ep-8,144*ep^11-180*ep^10-184*ep^9+199*ep^8+16*
         ep^7-37*ep^6+6*ep^5)
         +cf^3*G10*G20*rat(17568*ep^13-76080*ep^12+36072*ep^11+138280*
         ep^10-170850*ep^9-29342*ep^8+219528*ep^7-223656*ep^6+116916*
         ep^5-35980*ep^4+8446*ep^3-2366*ep^2+560*ep-56,1296*ep^12-2052*
         ep^11-1116*ep^10+2343*ep^9-453*ep^8-381*ep^7+165*ep^6-18*ep^5)
         +tf*nf*ca^2*rat(-200*ep^7+550*ep^6-335*ep^5-248*ep^4+398*ep^3-
         263*ep^2+107*ep-12,16*ep^7-48*ep^6+36*ep^5)
         +tf*nf*ca^2*G20*rat(-8832*ep^10+33152*ep^9+18448*ep^8-186352*
         ep^7+193432*ep^6+14290*ep^5-99456*ep^4+38047*ep^3-6164*ep^2+
         3315*ep-576,2304*ep^10-4032*ep^9-3168*ep^8+5328*ep^7+1512*ep^6
         -648*ep^5)
         +tf*nf*ca^2*G10*rat(195072*ep^12-451200*ep^11-679168*ep^10+
         3235808*ep^9-3793104*ep^8+1202616*ep^7+1098504*ep^6-1159714*
         ep^5+403281*ep^4-55492*ep^3+8587*ep^2-3414*ep+432,13824*ep^12-
         38016*ep^11+8256*ep^10+45600*ep^9-27120*ep^8-5856*ep^7+5904*
         ep^6-864*ep^5)
         +tf*nf*ca^2*G10*G20*rat(41472*ep^14-1051776*ep^13+3524928*
         ep^12-2280480*ep^11-7137280*ep^10+14939520*ep^9-9727392*ep^8-
         1047324*ep^7+4739177*ep^6-2437832*ep^5+439732*ep^4+7730*ep^3-
         9917*ep^2+1218*ep-144,124416*ep^14-259200*ep^13-195264*ep^12+
         573984*ep^11+4752*ep^10-352224*ep^9+99360*ep^8+45216*ep^7-
         22896*ep^6+2592*ep^5)
         +tf*nf*cf*ca*rat(44*ep^7-130*ep^6+130*ep^5-37*ep^4-69*ep^3+116
         *ep^2-66*ep+12,4*ep^7-12*ep^6+9*ep^5)
         +tf*nf*cf*ca*G20*rat(832*ep^9-2544*ep^8-424*ep^7+9108*ep^6-
         9906*ep^5+852*ep^4+3218*ep^3-1358*ep^2+370*ep-148,96*ep^9-168*
         ep^8-132*ep^7+222*ep^6+63*ep^5-27*ep^4)
         +tf*nf*cf*ca*G10*rat(-3008*ep^11+8496*ep^10+176*ep^9-27216*
         ep^8+40088*ep^7-19739*ep^6-6066*ep^5+11407*ep^4-4644*ep^3+256*
         ep^2+334*ep-84,144*ep^11-360*ep^10-4*ep^9+474*ep^8-164*ep^7-
         102*ep^6+36*ep^5)
         +tf*nf*cf*ca*G10*G20*rat(-2880*ep^14+34944*ep^13-139392*ep^12+
         262616*ep^11-222064*ep^10-26846*ep^9+229141*ep^8-180204*ep^7+
         18399*ep^6+50512*ep^5-29004*ep^4+3595*ep^3+1746*ep^2-617*ep+54
         ,2592*ep^14-5400*ep^13-4068*ep^12+11958*ep^11+99*ep^10-7338*
         ep^9+2070*ep^8+942*ep^7-477*ep^6+54*ep^5)
         +tf*nf*cf^2*G20*rat(-192*ep^7+544*ep^6+80*ep^5-1864*ep^4+2376*
         ep^3-824*ep^2-344*ep+224,96*ep^7-264*ep^6+132*ep^5+90*ep^4-27*
         ep^3)
         +tf*nf*cf^2*G10*rat(96*ep^8-80*ep^7-872*ep^6+2340*ep^5-2396*
         ep^4+1004*ep^3+20*ep^2-144*ep+32,36*ep^8-108*ep^7+53*ep^6+92*
         ep^5-87*ep^4+18*ep^3)
         +tf*nf*cf^2*G10*G20*rat(2304*ep^11-17664*ep^10+52800*ep^9-
         93504*ep^8+133952*ep^7-169104*ep^6+154688*ep^5-81728*ep^4+
         16064*ep^3+4528*ep^2-2688*ep+352,2592*ep^11-7992*ep^10+3924*
         ep^9+8034*ep^8-7935*ep^7+597*ep^6+1473*ep^5-531*ep^4+54*ep^3)
         +tf^2*nf^2*ca*G20*rat(-512*ep^6+1784*ep^5-2160*ep^4+928*ep^3+
         64*ep^2-120*ep+16,96*ep^8-264*ep^7+132*ep^6+90*ep^5-27*ep^4)
         +tf^2*nf^2*ca*G10*rat(112*ep^6-336*ep^5+308*ep^4-12*ep^3-124*
         ep^2+60*ep-8,12*ep^8-28*ep^7-ep^6+30*ep^5-9*ep^4)
         +tf^2*nf^2*ca*G10*G20*rat(-448*ep^7+1696*ep^6-2296*ep^5+1172*
         ep^4+68*ep^3-268*ep^2+84*ep-8,144*ep^10-228*ep^9-300*ep^8+435*
         ep^7+165*ep^6-171*ep^5+27*ep^4)
         +tf^2*nf^2*cf*G20*rat(32*ep^4-128*ep^3+192*ep^2-128*ep+32,32*
         ep^6-88*ep^5+44*ep^4+30*ep^3-9*ep^2)
         +xi*tf^-1*[d4FA/na]*G20*rat(-2304*ep^10+22752*ep^9-58624*ep^8+
         36072*ep^7+23140*ep^6-16548*ep^5-7191*ep^4+6444*ep^3-2132*ep^2
         +681*ep-103,384*ep^9-96*ep^8-672*ep^7-120*ep^6+72*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*rat(-16384*ep^9+65152*ep^8-62976*ep^7+
         1232*ep^6+6192*ep^5+10136*ep^4-6612*ep^3+1887*ep^2-746*ep+151,
         768*ep^9-256*ep^8-1344*ep^7-128*ep^6+192*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*G20*rat(55296*ep^11-373248*ep^10+
         781824*ep^9-420608*ep^8-444096*ep^7+503120*ep^6-61872*ep^5-
         102432*ep^4+60240*ep^3-18787*ep^2+3870*ep-371,9216*ep^10-5376*
         ep^9-15360*ep^8+2496*ep^7+2688*ep^6-576*ep^5)
         +xi*ca^3*rat(8480*ep^8-36288*ep^7+52968*ep^6-24292*ep^5-8944*
         ep^4+9457*ep^3-661*ep^2-1070*ep+222,512*ep^7-1536*ep^6+1152*
         ep^5)
         +xi*ca^3*G20*rat(-230400*ep^11+95616*ep^10+1711568*ep^9-
         1731336*ep^8-2440916*ep^7+3414882*ep^6+461400*ep^5-2135964*
         ep^4+1047391*ep^3-218115*ep^2+25778*ep-1092,73728*ep^10-129024
         *ep^9-101376*ep^8+170496*ep^7+48384*ep^6-20736*ep^5)
         +xi*ca^3*G10*rat(-1981440*ep^12+8218368*ep^11-7707328*ep^10-
         12133184*ep^9+28953072*ep^8-17101264*ep^7-3156468*ep^6+7541876
         *ep^5-3222003*ep^4+832674*ep^3-321002*ep^2+105697*ep-13614,
         110592*ep^11-276480*ep^10-3072*ep^9+364032*ep^8-125952*ep^7-
         78336*ep^6+27648*ep^5)
         +xi*ca^3*G10*G20*rat(13934592*ep^15-25436160*ep^14-103646592*
         ep^13+326141856*ep^12-198946992*ep^11-271339960*ep^10+
         421206572*ep^9-132198800*ep^8-84109106*ep^7+64000473*ep^6-
         5659116*ep^5-4485197*ep^4-72623*ep^3+839114*ep^2-233719*ep+
         20490,3981312*ep^14-8294400*ep^13-6248448*ep^12+18367488*ep^11
         +152064*ep^10-11271168*ep^9+3179520*ep^8+1446912*ep^7-732672*
         ep^6+82944*ep^5)
         +xi*cf*ca^2*rat(-1056*ep^6+3024*ep^5-2740*ep^4+826*ep^3-58*
         ep^2+13*ep-9,64*ep^5-96*ep^4)
         +xi*cf*ca^2*G20*rat(8064*ep^10-5088*ep^9-28896*ep^8+28128*ep^7
         +6084*ep^6-7940*ep^5-2630*ep^4+3113*ep^3-972*ep^2+147*ep-10,
         768*ep^9-192*ep^8-1344*ep^7-240*ep^6+144*ep^5)
         +xi*cf*ca^2*G10*rat(27072*ep^11-89664*ep^10+90416*ep^9-9968*
         ep^8-23644*ep^7-3440*ep^6+15209*ep^5-8988*ep^4+4409*ep^3-1680*
         ep^2+298*ep-20,1152*ep^10-1152*ep^9-1760*ep^8+1152*ep^7+416*
         ep^6-192*ep^5)
         +xi*cf*ca^2*G10*G20*rat(-456192*ep^14+867456*ep^13+1248768*
         ep^12-3927456*ep^11+2147664*ep^10+1546728*ep^9-2039376*ep^8+
         518190*ep^7+213541*ep^6-149170*ep^5+35484*ep^4-7396*ep^3+2091*
         ep^2-352*ep+20,41472*ep^13-24192*ep^12-101376*ep^11+39264*
         ep^10+60480*ep^9-26688*ep^8-6912*ep^7+4704*ep^6-576*ep^5)
         +xi*cf^2*ca*rat(-2*ep^5+19*ep^4-22*ep^3-25*ep^2+44*ep-14,4*
         ep^4-6*ep^3)
         +xi*cf^2*ca*G20*rat(-36*ep^6+84*ep^5-31*ep^4-39*ep^3+21*ep^2+3
         *ep-2,4*ep^5-4*ep^4-3*ep^3)
         +xi*cf^2*ca*G10*rat(16*ep^8-68*ep^7-108*ep^6+785*ep^5-1248*
         ep^4+823*ep^3-183*ep^2-31*ep+14,18*ep^7-27*ep^6-14*ep^5+25*
         ep^4-6*ep^3)
         +xi*cf^2*ca*G10*G20*rat(288*ep^9-1008*ep^8+1240*ep^7-700*ep^6+
         344*ep^5-282*ep^4+128*ep^3+6*ep^2-20*ep+4,36*ep^8-36*ep^7-55*
         ep^6+36*ep^5+13*ep^4-6*ep^3)
         +xi*cf^3*rat(12*ep^5-38*ep^4+34*ep^3+2*ep^2-14*ep+4,2*ep^4-3*
         ep^3)
         +xi*cf^3*G10*rat(-96*ep^8+416*ep^7-696*ep^6+600*ep^5-364*ep^4+
         248*ep^3-156*ep^2+56*ep-8,18*ep^7-27*ep^6-14*ep^5+25*ep^4-6*
         ep^3)
         +xi*tf*nf*ca^2*rat(144*ep^6-522*ep^5+645*ep^4-277*ep^3-32*ep^2
         +45*ep-4,8*ep^6-24*ep^5+18*ep^4)
         +xi*tf*nf*ca^2*G20*rat(2304*ep^9-7680*ep^8+6880*ep^7+3272*ep^6
         -10020*ep^5+5156*ep^4+1392*ep^3-1327*ep^2-8*ep+47,768*ep^9-
         1344*ep^8-1056*ep^7+1776*ep^6+504*ep^5-216*ep^4)
         +xi*tf*nf*ca^2*G10*rat(-21248*ep^10+64704*ep^9-12800*ep^8-
         144864*ep^7+172552*ep^6-38432*ep^5-41910*ep^4+26391*ep^3-3900*
         ep^2-587*ep+158,1152*ep^10-2880*ep^9-32*ep^8+3792*ep^7-1312*
         ep^6-816*ep^5+288*ep^4)
         +xi*tf*nf*ca^2*G10*G20*rat(177408*ep^12-799872*ep^11+970752*
         ep^10+605376*ep^9-2323616*ep^8+1789164*ep^7-99232*ep^6-626587*
         ep^5+409784*ep^4-118264*ep^3+15366*ep^2-249*ep-94,41472*ep^13-
         86400*ep^12-65088*ep^11+191328*ep^10+1584*ep^9-117408*ep^8+
         33120*ep^7+15072*ep^6-7632*ep^5+864*ep^4)
         +xi*tf*nf*cf*ca*rat(-16*ep^5+45*ep^4-60*ep^3+49*ep^2-24*ep+6,2
         *ep^5-3*ep^4)
         +xi*tf*nf*cf*ca*G20*rat(-96*ep^7+200*ep^6-116*ep^5-20*ep^4+24*
         ep^3+26*ep^2-22*ep+4,16*ep^7-20*ep^6-8*ep^5+3*ep^4)
         +xi*tf*nf*cf*ca*G10*rat(328*ep^8-1032*ep^7+1174*ep^6-450*ep^5-
         256*ep^4+432*ep^3-274*ep^2+90*ep-12,18*ep^8-27*ep^7-14*ep^6+25
         *ep^5-6*ep^4)
         +xi*tf*nf*cf*ca*G10*G20*rat(-256*ep^9+1120*ep^8-1888*ep^7+1768
         *ep^6-1056*ep^5+228*ep^4+248*ep^3-228*ep^2+72*ep-8,144*ep^10-
         180*ep^9-184*ep^8+199*ep^7+16*ep^6-37*ep^5+6*ep^4)
         +xi*tf*nf*cf^2*G10*rat(32*ep^5-144*ep^4+256*ep^3-224*ep^2+96*
         ep-16,18*ep^6-27*ep^5-14*ep^4+25*ep^3-6*ep^2)
         +xi*tf^2*nf^2*ca*G20*rat(-64*ep^5+128*ep^4-32*ep^3-72*ep^2+48*
         ep-8,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi*tf^2*nf^2*ca*G10*rat(32*ep^4-96*ep^3+104*ep^2-48*ep+8,12*
         ep^7-28*ep^6-ep^5+30*ep^4-9*ep^3)
         +xi^2*tf^-1*[d4FA/na]*G20*rat(2304*ep^10-13488*ep^9+12056*ep^8
         +2836*ep^7-3950*ep^6-2010*ep^5+1876*ep^4-161*ep^3-95*ep^2+10*
         ep+1,384*ep^9-96*ep^8-672*ep^7-120*ep^6+72*ep^5)
         +xi^2*tf^-1*[d4FA/na]*G10*rat(10496*ep^9-12032*ep^8+512*ep^7+
         1168*ep^6+3872*ep^5-3552*ep^4+1004*ep^3-73*ep^2-2*ep-1,768*
         ep^9-256*ep^8-1344*ep^7-128*ep^6+192*ep^5)
         +xi^2*tf^-1*[d4FA/na]*G10*G20*rat(-55296*ep^11+227328*ep^10-
         251904*ep^9+18880*ep^8+88160*ep^7-22240*ep^6-7224*ep^5-3832*
         ep^4+4880*ep^3-1195*ep^2+62*ep+5,9216*ep^10-5376*ep^9-15360*
         ep^8+2496*ep^7+2688*ep^6-576*ep^5)
         +xi^2*ca^3*rat(-3840*ep^8+18488*ep^7-33624*ep^6+27794*ep^5-
         8322*ep^4-2170*ep^3+2003*ep^2-358*ep+12,512*ep^7-1536*ep^6+
         1152*ep^5)
         +xi^2*ca^3*G20*rat(4608*ep^10+24432*ep^9-119816*ep^8+123092*
         ep^7-4414*ep^6-84312*ep^5+83876*ep^4-36559*ep^3+6857*ep^2-1276
         *ep+236,36864*ep^9-9216*ep^8-64512*ep^7-11520*ep^6+6912*ep^5)
         +xi^2*ca^3*G10*rat(1069056*ep^12-4856064*ep^11+6859904*ep^10-
         239840*ep^9-7868464*ep^8+6617152*ep^7-770632*ep^6-1364514*ep^5
         +459995*ep^4+191609*ep^3-140990*ep^2+29936*ep-2640,110592*
         ep^11-276480*ep^10-3072*ep^9+364032*ep^8-125952*ep^7-78336*
         ep^6+27648*ep^5)
         +xi^2*ca^3*G10*G20*rat(-2985984*ep^15+9545472*ep^14+9821376*
         ep^13-76238592*ep^12+109355136*ep^11-30905776*ep^10-71991948*
         ep^9+79456148*ep^8-22036364*ep^7-11371193*ep^6+8734985*ep^5-
         790921*ep^4-1002169*ep^3+423806*ep^2-69464*ep+4224,3981312*
         ep^14-8294400*ep^13-6248448*ep^12+18367488*ep^11+152064*ep^10-
         11271168*ep^9+3179520*ep^8+1446912*ep^7-732672*ep^6+82944*ep^5
         )
         +xi^2*cf*ca^2*rat(-120*ep^6+300*ep^5-94*ep^4-287*ep^3+273*ep^2
         -83*ep+11,32*ep^5-48*ep^4)
         +xi^2*cf*ca^2*G20*rat(6*ep^3-7*ep^2+1,16*ep^3+8*ep^2)
         +xi^2*cf*ca^2*G10*rat(-1104*ep^9+5368*ep^8-11432*ep^7+14058*
         ep^6-9989*ep^5+2906*ep^4+889*ep^3-917*ep^2+243*ep-22,288*ep^8-
         432*ep^7-224*ep^6+400*ep^5-96*ep^4)
         +xi^2*cf*ca^2*G10*G20*rat(12*ep^4-8*ep^3-7*ep^2+2*ep+1,8*ep^3+
         16*ep^2+8*ep)
         +xi^2*cf^2*ca*rat(10*ep^4-25*ep^3+11*ep^2+12*ep-8,4*ep^3-6*
         ep^2)
         +xi^2*cf^2*ca*G10*rat(-264*ep^7+1100*ep^6-1806*ep^5+1597*ep^4-
         964*ep^3+484*ep^2-176*ep+29,72*ep^6-108*ep^5-56*ep^4+100*ep^3-
         24*ep^2)
         +xi^2*cf^3*rat(2*ep^3-6*ep^2+6*ep-2,ep^2)
         +xi^2*cf^3*G10*rat(-4*ep^4+12*ep^3-13*ep^2+6*ep-1,3*ep^3-ep^2)
         +xi^2*tf*nf*ca^2*rat(-72*ep^6+282*ep^5-457*ep^4+414*ep^3-200*
         ep^2+34*ep-1,16*ep^6-48*ep^5+36*ep^4)
         +xi^2*tf*nf*ca^2*G20*rat(40*ep^4-50*ep^3-ep^2+14*ep-3,64*ep^6-
         80*ep^5-32*ep^4+12*ep^3)
         +xi^2*tf*nf*ca^2*G10*rat(720*ep^9-3224*ep^8+5232*ep^7-2882*
         ep^6-1857*ep^5+3716*ep^4-2289*ep^3+663*ep^2-81*ep+2,144*ep^9-
         432*ep^8+212*ep^7+368*ep^6-348*ep^5+72*ep^4)
         +xi^2*tf*nf*ca^2*G10*G20*rat(5184*ep^11-12384*ep^10-6464*ep^9+
         38096*ep^8-27324*ep^7-9850*ep^6+19998*ep^5-7445*ep^4-705*ep^3+
         1159*ep^2-289*ep+24,3456*ep^12-7200*ep^11-5424*ep^10+15944*
         ep^9+132*ep^8-9784*ep^7+2760*ep^6+1256*ep^5-636*ep^4+72*ep^3)
         +xi^2*tf*nf*cf*ca*rat(-6*ep^4+18*ep^3-19*ep^2+11*ep-4,2*ep^4-3
         *ep^3)
         +xi^2*tf*nf*cf*ca*G10*rat(-4*ep^6-40*ep^5+173*ep^4-286*ep^3+
         241*ep^2-100*ep+16,36*ep^7-54*ep^6-28*ep^5+50*ep^4-12*ep^3)
         +xi^3*tf^-1*[d4FA/na]*G20*rat(-384*ep^9+832*ep^8-104*ep^7-692*
         ep^6+490*ep^5-75*ep^4-72*ep^3+64*ep^2-23*ep+3,192*ep^8-144*
         ep^7-264*ep^6+72*ep^5)
         +xi^3*tf^-1*[d4FA/na]*G10*rat(-256*ep^8+448*ep^7-32*ep^6-328*
         ep^5+244*ep^4-42*ep^3-35*ep^2+20*ep-3,384*ep^8-320*ep^7-512*
         ep^6+192*ep^5)
         +xi^3*tf^-1*[d4FA/na]*G10*G20*rat(9216*ep^10-20736*ep^9+4352*
         ep^8+16640*ep^7-13216*ep^6+1784*ep^5+2364*ep^4-1818*ep^3+719*
         ep^2-160*ep+15,4608*ep^9-4992*ep^8-5184*ep^7+3840*ep^6-576*
         ep^5)
         +xi^3*ca^3*rat(-32*ep^6+64*ep^5+404*ep^4-1060*ep^3+737*ep^2-
         179*ep+4,256*ep^5-384*ep^4)
         +xi^3*ca^3*G20*rat(-1536*ep^10+7072*ep^9-21384*ep^8+16464*ep^7
         +21174*ep^6-17068*ep^5+1938*ep^4-977*ep^3+543*ep^2+134*ep-60,
         36864*ep^9-9216*ep^8-64512*ep^7-11520*ep^6+6912*ep^5)
         +xi^3*ca^3*G10*rat(-59904*ep^11+245376*ep^10-426016*ep^9+
         366320*ep^8-57696*ep^7-154616*ep^6+99938*ep^5+4925*ep^4-20732*
         ep^3+4678*ep^2+301*ep-102,55296*ep^10-55296*ep^9-84480*ep^8+
         55296*ep^7+19968*ep^6-9216*ep^5)
         +xi^3*ca^3*G10*G20*rat(-1002240*ep^13+2953728*ep^12-2095920*
         ep^11-1374944*ep^10+2491588*ep^9-809040*ep^8-340392*ep^7+
         193961*ep^6+56540*ep^5-44357*ep^4+499*ep^3+4130*ep^2-931*ep+66
         ,1990656*ep^13-1161216*ep^12-4866048*ep^11+1884672*ep^10+
         2903040*ep^9-1281024*ep^8-331776*ep^7+225792*ep^6-27648*ep^5)
         +xi^3*cf*ca^2*rat(160*ep^6-532*ep^5+654*ep^4-440*ep^3+200*ep^2
         -43*ep+1,64*ep^5-96*ep^4)
         +xi^3*cf*ca^2*G10*rat(-288*ep^8+992*ep^7-1288*ep^6+900*ep^5-
         320*ep^4-119*ep^3+167*ep^2-45*ep+1,192*ep^7-160*ep^6-256*ep^5+
         96*ep^4)
         +xi^3*cf^2*ca*rat(3*ep^3-8*ep^2+7*ep-2,2*ep^2)
         +xi^3*cf^2*ca*G10*rat(-4*ep^4+12*ep^3-13*ep^2+6*ep-1,6*ep^3-2*
         ep^2)
         +xi^3*tf*nf*ca^2*rat(-4*ep^3+14*ep^2-15*ep+5,4*ep^3-6*ep^2)
         +xi^3*tf*nf*ca^2*G10*rat(-28*ep^4+20*ep^3+29*ep^2-26*ep+5,24*
         ep^5-20*ep^4-32*ep^3+12*ep^2)
         +xi^3*tf*nf*cf*ca*rat(ep^2-2*ep+1,2*ep^3-3*ep^2)
         +xi^4*ca^3*rat(320*ep^7-1168*ep^6+1560*ep^5-962*ep^4+231*ep^3-
         4*ep^2+1,512*ep^6-768*ep^5)
         +xi^4*ca^3*G20*rat(48*ep^8-312*ep^7+428*ep^6-118*ep^5+42*ep^4-
         47*ep^3-2*ep^2+20*ep-5,6144*ep^8-7680*ep^7-3072*ep^6+1152*ep^5
         )
         +xi^4*ca^3*G10*rat(-160*ep^9+864*ep^8-1256*ep^7+484*ep^6+64*
         ep^5-81*ep^4+22*ep^3+5*ep^2-11*ep+3,768*ep^8-640*ep^7-1024*
         ep^6+384*ep^5)
         +xi^4*ca^3*G10*G20*rat(-2112*ep^12+2448*ep^11+96*ep^10+2040*
         ep^9+1460*ep^8-2655*ep^7-642*ep^6+648*ep^5+573*ep^4-313*ep^3-
         42*ep^2+40*ep-5,110592*ep^12+9216*ep^11-264192*ep^10-71424*
         ep^9+113664*ep^8+4608*ep^7-15360*ep^6+2304*ep^5)
         +xi^4*cf*ca^2*rat(3*ep^3-8*ep^2+7*ep-2,8*ep^2)
         +xi^4*cf*ca^2*G10*rat(4*ep^4-4*ep^3+7*ep^2-11*ep+4,96*ep^4+64*
         ep^3-32*ep^2)
         +xi^4*cf^2*ca*rat(-ep^2+2*ep-1,4*ep^2)
         +xi^4*cf^2*ca*G10*rat(4*ep^3-8*ep^2+5*ep-1,24*ep^3-8*ep^2)
         +xi^4*tf*nf*ca^2*rat(ep-1,4*ep^2-6*ep)
         +xi^5*ca^3*rat(4*ep^2-16*ep+7,64*ep)
         +xi^5*ca^3*G10*rat(4*ep^3+ep-1,96*ep^3+64*ep^2-32*ep)
         +xi^5*cf*ca^2*rat(-ep+1,16*ep)
         +xi^6*ca^3*rat(-1,64)
         +Master(no)*tf^-1*[d4FA/na]*rat(64*ep^6+384*ep^5+640*ep^4-840*
         ep^3+566*ep^2-331*ep+49,64*ep^2-112*ep+24)
         +Master(no)*tf^-1*nf*[d4FF/na]*rat(-20*ep^3-16*ep^2+48*ep-8,8*
         ep^2-14*ep+3)
         +Master(no)*ca^3*rat(-64*ep^6-2688*ep^5-7264*ep^4+11784*ep^3-
         5654*ep^2+811*ep-49,1536*ep^2-2688*ep+576)
         +Master(no)*cf*ca^2*rat(-8*ep^6+82*ep^5+293*ep^4-462*ep^3+211*
         ep^2-27*ep,16*ep^2-28*ep+6)
         +Master(no)*cf^2*ca*rat(12*ep^6-39*ep^5-198*ep^4+294*ep^3-131*
         ep^2+23*ep,8*ep^2-14*ep+3)
         +Master(no)*cf^3*rat(-8*ep^6+10*ep^5+86*ep^4-120*ep^3+52*ep^2-
         12*ep,8*ep^2-14*ep+3)
         +Master(no)*tf*nf*ca^2*rat(5*ep^3+4*ep^2-12*ep+2,48*ep^2-84*ep
         +18)
         +Master(no)*xi*tf^-1*[d4FA/na]*rat(16*ep^3-50*ep^2+31*ep+11,16
         *ep-24)
         +Master(no)*xi*ca^3*rat(-16*ep^3+50*ep^2-31*ep-11,384*ep-576)
         +Master(t105)*tf^-1*[d4FA/na]*rat(9216*ep^9+31616*ep^8-5840*
         ep^7-84796*ep^6+77168*ep^5-24777*ep^4+5971*ep^3-2823*ep^2+677*
         ep-28,384*ep^6-608*ep^5-32*ep^4+136*ep^3-24*ep^2)
         +Master(t105)*tf^-1*nf*[d4FF/na]*rat(288*ep^5-1016*ep^4+1552*
         ep^3-1280*ep^2+568*ep-96,24*ep^4-50*ep^3+23*ep^2-3*ep)
         +Master(t105)*ca^3*rat(-958464*ep^10-1749376*ep^9+9426880*ep^8
         -5677576*ep^7-4707388*ep^6+4119762*ep^5+916987*ep^4-1382928*
         ep^3-111997*ep^2+273605*ep-46911,73728*ep^7-227328*ep^6+168960
         *ep^5+35328*ep^4-43776*ep^3+6912*ep^2)
         +Master(t105)*cf*ca^2*rat(34560*ep^10+68800*ep^9-383104*ep^8+
         286328*ep^7+113636*ep^6-109014*ep^5-87623*ep^4+90270*ep^3-
         15306*ep^2-3710*ep+891,768*ep^7-2368*ep^6+1760*ep^5+368*ep^4-
         456*ep^3+72*ep^2)
         +Master(t105)*cf^2*ca*rat(-4800*ep^10-12016*ep^9+67592*ep^8-
         64836*ep^7-5502*ep^6+23420*ep^5+9924*ep^4-19032*ep^3+5974*ep^2
         -172*ep-84,96*ep^7-296*ep^6+220*ep^5+46*ep^4-57*ep^3+9*ep^2)
         +Master(t105)*cf^3*rat(768*ep^9+4320*ep^8-10552*ep^7+4372*ep^6
         +3588*ep^5-1096*ep^4-2212*ep^3+948*ep^2-24*ep-16,48*ep^6-76*
         ep^5-4*ep^4+17*ep^3-3*ep^2)
         +Master(t105)*tf*nf*ca^2*rat(-4608*ep^9-4608*ep^8+58112*ep^7-
         93912*ep^6+44772*ep^5+15138*ep^4-29855*ep^3+17940*ep^2-4443*ep
         +360,2304*ep^7-7104*ep^6+5280*ep^5+1104*ep^4-1368*ep^3+216*
         ep^2)
         +Master(t105)*tf*nf*cf*ca*rat(192*ep^8-256*ep^7-640*ep^6+1244*
         ep^5-394*ep^4-398*ep^3+330*ep^2-66*ep-12,24*ep^6-68*ep^5+38*
         ep^4+21*ep^3-9*ep^2)
         +Master(t105)*tf*nf*cf^2*rat(-96*ep^5+384*ep^4-512*ep^3+224*
         ep^2+32*ep-32,12*ep^3-40*ep^2+39*ep-9)
         +Master(t105)*xi*tf^-1*[d4FA/na]*rat(48*ep^6-64*ep^5+146*ep^4-
         145*ep^3+21*ep^2+2*ep+4,8*ep^4-8*ep^3-6*ep^2)
         +Master(t105)*xi*ca^3*rat(-16128*ep^8-9096*ep^7+195664*ep^6-
         247934*ep^5-47606*ep^4+210825*ep^3-123371*ep^2+30428*ep-3828,
         18432*ep^6-52224*ep^5+29184*ep^4+16128*ep^3-6912*ep^2)
         +Master(t105)*xi*cf*ca^2*rat(144*ep^7-300*ep^6+32*ep^5-115*
         ep^4+450*ep^3-262*ep^2+56*ep-5,96*ep^5-128*ep^4-40*ep^3+24*
         ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(288*ep^6-288*ep^5-592*ep^4+910
         *ep^3-399*ep^2+28*ep+21,192*ep^5-544*ep^4+304*ep^3+168*ep^2-72
         *ep)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*rat(12*ep^4-72*ep^3+93*ep^2
         -36*ep+3,32*ep^3-32*ep^2-24*ep)
         +Master(t105)*xi^2*ca^3*rat(-624*ep^8-600*ep^7+9204*ep^6-17622
         *ep^5+7854*ep^4+10447*ep^3-9379*ep^2+2814*ep-420,6144*ep^6-
         17408*ep^5+9728*ep^4+5376*ep^3-2304*ep^2)
         +Master(t105)*xi^2*tf*nf*ca^2*rat(12*ep^4-2*ep^3-18*ep^2+9*ep-
         1,48*ep^4-160*ep^3+156*ep^2-36*ep)
         +Master(t105)*xi^3*ca^3*rat(48*ep^7-284*ep^6+170*ep^5-52*ep^4-
         377*ep^3+225*ep^2+28*ep-16,3072*ep^5-4096*ep^4-1280*ep^3+768*
         ep^2)
         +Master(t105)*xi^4*ca^3*rat(12*ep^6-24*ep^5+3*ep^4-19*ep^3-4*
         ep^2+29*ep-9,1536*ep^4-2816*ep^3+768*ep^2)
         )
      +a^4*(
         +tf^-1*[d4FA/na]*ca*G30*rat(12650496*ep^15+144488960*ep^14-
         234253440*ep^13-614665344*ep^12+528611840*ep^11+1470383760*
         ep^10-994400056*ep^9-1055615536*ep^8+597357132*ep^7+279113019*
         ep^6-105862865*ep^5-43316652*ep^4+4657927*ep^3+5998616*ep^2-
         1172079*ep+2682,61440*ep^14-176128*ep^13+2048*ep^12+292864*
         ep^11-68864*ep^10-135936*ep^9-6912*ep^8+6912*ep^7)
         +tf^-1*[d4FA/na]*ca*G20*rat(-55027924992*ep^20-723978425856*
         ep^19+403344401024*ep^18+4217986915456*ep^17-30472256736*ep^16
         -8753110126240*ep^15-5371482245240*ep^14+12535307194432*ep^13+
         5034783429018*ep^12-6798923888070*ep^11-1887122816402*ep^10+
         1198581333557*ep^9+703844658089*ep^8-70291128643*ep^7-
         180010033415*ep^6+17276665022*ep^5+17560413467*ep^4-2261332585
         *ep^3-610552911*ep^2+70260639*ep+6234210,165888000*ep^19-
         165888000*ep^18-947819520*ep^17+947819520*ep^16+1410255360*
         ep^15-1037007360*ep^14-831712320*ep^13+192110400*ep^12+
         136696320*ep^11-11917440*ep^10-8112960*ep^9+233280*ep^8+155520
         *ep^7)
         +tf^-1*[d4FA/na]*ca*G20*G30*rat(8336166617088*ep^25-
         1167004532736*ep^24-295138116845568*ep^23+20017804951552*ep^22
         +2258083998556160*ep^21+191463110504960*ep^20-7016079667851456
         *ep^19-2137662430570400*ep^18+10932077810201184*ep^17+
         5330256426783488*ep^16-8942449284814060*ep^15-5478087164163410
         *ep^14+4121152401807240*ep^13+2779587148530469*ep^12-
         1176701151636480*ep^11-764309509791481*ep^10+212978098301120*
         ep^9+121662549886804*ep^8-23350350620991*ep^7-11957644504763*
         ep^6+1507835314956*ep^5+740925750379*ep^4-61809405645*ep^3-
         24549382198*ep^2+1183712052*ep+325512936,127401984000*ep^24-
         233570304000*ep^23-884523663360*ep^22+1518997340160*ep^21+
         2072042127360*ep^20-2763577221120*ep^19-2752584744960*ep^18+
         1717476249600*ep^17+1954646645760*ep^16-62797432320*ep^15-
         418835289600*ep^14-48444180480*ep^13+37716480000*ep^12+
         6590476800*ep^11-1516654080*ep^10-310625280*ep^9+22394880*ep^8
         +4976640*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*rat(2777939968*ep^17+23635722240*ep^16
         -51000745984*ep^15-31695582208*ep^14+36333421824*ep^13+
         94744992256*ep^12-60462677472*ep^11-22501315792*ep^10+
         16567285520*ep^9-9089075512*ep^8+8189362138*ep^7+243801963*
         ep^6-2571452781*ep^5+628711847*ep^4+110109090*ep^3-43299561*
         ep^2-359439*ep+666831,24576000*ep^16-45056000*ep^15-33239040*
         ep^14+65034240*ep^13+15498240*ep^12-15521280*ep^11-1336320*
         ep^10+1095680*ep^9+30720*ep^8-23040*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G30*rat(-127738410172416*ep^27-
         1918573399240704*ep^26+6083453847462912*ep^25+
         17290223413617408*ep^24-52198692377474880*ep^23-
         53167069336654400*ep^22+182076881058712656*ep^21+
         63095647640176128*ep^20-317767697918501260*ep^19+
         4520996163946508*ep^18+289537438665485623*ep^17-
         73009221059916121*ep^16-139361257134976848*ep^15+
         69059227948729918*ep^14+27762785306218578*ep^13-
         28343137666930734*ep^12+2600665888578134*ep^11+
         5123212339385583*ep^10-2032669972866887*ep^9-217111072984282*
         ep^8+278452669814362*ep^7-26638276575653*ep^6-15474432429954*
         ep^5+2840048466237*ep^4+414751092908*ep^3-103966150752*ep^2-
         5098742928*ep+1527930864,382205952000*ep^26-1146617856000*
         ep^25-1995327406080*ep^24+8279217930240*ep^23+1224953118720*
         ep^22-19373331824640*ep^21+3777934417920*ep^20+21203446947840*
         ep^19-5442136243200*ep^18-12034215705600*ep^17+2457209410560*
         ep^16+3561418920960*ep^15-439760655360*ep^14-528119239680*
         ep^13+36290903040*ep^12+39617510400*ep^11-1389404160*ep^10-
         1436590080*ep^9+19906560*ep^8+19906560*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G20*rat(-13423667576832*ep^27+
         639450211885056*ep^26-1549476790751232*ep^25-5950808168738304*
         ep^24+15832399729158912*ep^23+19756295032126400*ep^22-
         56844886448277856*ep^21-30309929262856448*ep^20+
         97860602421146160*ep^19+17924005586566140*ep^18-
         87647921977870166*ep^17+7365890398276708*ep^16+
         42282905091962413*ep^15-18107458949589923*ep^14-
         8449614909796107*ep^13+10991680961903163*ep^12-
         1450154463936404*ep^11-3028162474522046*ep^10+1137838397763532
         *ep^9+357729049901338*ep^8-229955161710939*ep^7-6026147988735*
         ep^6+19737066168493*ep^5-1677296905033*ep^4-730502895310*ep^3+
         102492093108*ep^2+9834855336*ep-1730519424,286654464000*ep^26-
         692748288000*ep^25-1928467906560*ep^24+5184338411520*ep^23+
         4041762693120*ep^22-12863657779200*ep^21-4427565096960*ep^20+
         14807731737600*ep^19+3528547591680*ep^18-8418176225280*ep^17-
         1900585036800*ep^16+2287552527360*ep^15+444588410880*ep^14-
         329732951040*ep^13-47117306880*ep^12+25676697600*ep^11+
         2219512320*ep^10-999060480*ep^9-37324800*ep^8+14929920*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(347378326437888*ep^29+
         4909486039326720*ep^28-5314052070291456*ep^27-
         64449493314716160*ep^26+63378672811896192*ep^25+
         276906374424990144*ep^24-319747453191355552*ep^23-
         451326845512833104*ep^22+647577726383446056*ep^21+
         212043243517661380*ep^20-551741312594067126*ep^19+
         129712696738141579*ep^18+168821966259715694*ep^17-
         172423182424427557*ep^16+33328333260212876*ep^15+
         70219919603290792*ep^14-39521900866639380*ep^13-
         12774372087837032*ep^12+12381159835657283*ep^11+
         676657235085140*ep^10-2001457286014897*ep^9+91832963098168*
         ep^8+198696462379431*ep^7-16628185584467*ep^6-14538546165765*
         ep^5+1933223888509*ep^4+551709993044*ep^3-96991073280*ep^2-
         7196724288*ep+1547229168,6879707136000*ep^28-19492503552000*
         ep^27-40502364733440*ep^26+146479794094080*ep^25+
         52872792145920*ep^24-369882767278080*ep^23+6207964692480*ep^22
         +451115843788800*ep^21-45681914787840*ep^20-296552632273920*
         ep^19+24453531002880*ep^18+107579815925760*ep^17-4603063265280
         *ep^16-21509685043200*ep^15+388160501760*ep^14+2406345615360*
         ep^13-15029452800*ep^12-148879365120*ep^11+216760320*ep^10+
         4727808000*ep^9-59719680*ep^7)
         +tf^-1*[d4FA/na]*ca*G10^2*rat(52954592182272*ep^28+
         600886646562816*ep^27-638438763147264*ep^26-5372784410668032*
         ep^25+1353168910001664*ep^24+18758279900485984*ep^23+
         4178289675283856*ep^22-35358432075270432*ep^21-
         14594805028722456*ep^20+37095746625157854*ep^19+
         15480966546145521*ep^18-22027422262402227*ep^17-
         7843547600040651*ep^16+6952147892695415*ep^15+2443508411331684
         *ep^14-870213062504828*ep^13-690946808522589*ep^12-
         58072861705494*ep^11+188188268930787*ep^10+19637587814291*ep^9
         -33756986648979*ep^8+392897316961*ep^7+3149682784944*ep^6-
         290396315788*ep^5-139570215629*ep^4+18525135464*ep^3+
         2567612472*ep^2-340061984*ep-13135632,191102976000*ep^27-
         254803968000*ep^26-1507271639040*ep^25+1807975710720*ep^24+
         4180652236800*ep^23-4003542958080*ep^22-5832870973440*ep^21+
         3781689200640*ep^20+4403591723520*ep^19-1632185533440*ep^18-
         1769013550080*ep^17+334807895040*ep^16+374348974080*ep^15-
         35967790080*ep^14-43169448960*ep^13+2088760320*ep^12+
         2715655680*ep^11-62054400*ep^10-87060480*ep^9+737280*ep^8+
         1105920*ep^7)
         +tf^-1*[d4FA/na]*cf*G30*rat(541440*ep^14-8169536*ep^13-
         15407328*ep^12+6121376*ep^11+30293776*ep^10+10481616*ep^9-
         30471304*ep^8-879832*ep^7+9130154*ep^6-750573*ep^5-1035244*
         ep^4+86001*ep^3+69011*ep^2-8837*ep-498,4800*ep^13-1280*ep^12-
         8976*ep^11-1232*ep^10+1968*ep^9+208*ep^8-96*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*rat(-3436692480*ep^19+26162556672*
         ep^18+95464682496*ep^17+35230209792*ep^16-123316082240*ep^15-
         234618529120*ep^14-44388043284*ep^13+290098905308*ep^12+
         32456282411*ep^11-129574432817*ep^10-1912754279*ep^9+
         26630906949*ep^8-223837770*ep^7-3171583429*ep^6+38876095*ep^5+
         229734053*ep^4-4151417*ep^3-9243920*ep^2+327876*ep+117584,
         12960000*ep^18+20736000*ep^17-35816400*ep^16-50437440*ep^15+
         9831420*ep^14+17891820*ep^13-1016280*ep^12-2305800*ep^11+45180
         *ep^10+120780*ep^9-720*ep^8-2160*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*G30*rat(-191611699200*ep^22-
         617857941504*ep^21+2391617388544*ep^20+4549213785344*ep^19-
         6225281980928*ep^18-14468411406224*ep^17+631992758216*ep^16+
         31457329477900*ep^15-7154437373792*ep^14-21647143549963*ep^13+
         8295134148704*ep^12+5810225849225*ep^11-2934476641523*ep^10-
         668483399222*ep^9+438894702041*ep^8+46926945226*ep^7-
         35950721584*ep^6-3504235404*ep^5+2138567274*ep^4+141545770*
         ep^3-76875508*ep^2-1716968*ep+1093936,829440000*ep^21-
         331776000*ep^20-4998297600*ep^19+1377239040*ep^18+7394356800*
         ep^17-198126720*ep^16-2798020080*ep^15-10403280*ep^14+
         445233600*ep^13+3039840*ep^12-34133040*ep^11-167760*ep^10+
         1245600*ep^9+2880*ep^8-17280*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*rat(26316800*ep^17-1455674368*ep^16+
         655601664*ep^15+1971937024*ep^14-1509558368*ep^13+3340487440*
         ep^12-2501749728*ep^11-1795559288*ep^10+1816250666*ep^9+
         277158451*ep^8-490847064*ep^7+15686670*ep^6+60160729*ep^5-
         6392034*ep^4-3842867*ep^3+679909*ep^2+54488*ep-12844,1920000*
         ep^16-1408000*ep^15-3300800*ep^14+1168320*ep^13+930960*ep^12-
         300480*ep^11-70080*ep^10+22240*ep^9+1520*ep^8-480*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G30*rat(-4166053724160*ep^23+
         20593756508160*ep^22-2091705272832*ep^21-197624117970048*ep^20
         +270132941403680*ep^19+351305170162136*ep^18-780704296570792*
         ep^17+433707669156214*ep^16-17353338083398*ep^15-
         145656889376554*ep^14+123577299934622*ep^13-18375037355724*
         ep^12-24467698596718*ep^11+6324055324603*ep^10+4494862495871*
         ep^9-1672833200002*ep^8-342624091606*ep^7+200603602833*ep^6+
         2344493189*ep^5-9697958354*ep^4+299658272*ep^3+229200752*ep^2-
         2641488*ep-2898656,6635520000*ep^22-9289728000*ep^21-
         37332172800*ep^20+51004293120*ep^19+48136942080*ep^18-
         60739868160*ep^17-20799146880*ep^16+22300934400*ep^15+
         3645095040*ep^14-3537550080*ep^13-297383040*ep^12+271722240*
         ep^11+11306880*ep^10-9941760*ep^9-161280*ep^8+138240*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*rat(1321301790720*ep^23-
         1760831617536*ep^22-1285878514944*ep^21+18436206940320*ep^20-
         66522441785472*ep^19+22758485041904*ep^18+162848158119096*
         ep^17-273708341449528*ep^16+166734658087829*ep^15+
         24680756508051*ep^14-96674146245718*ep^13+41308796323131*ep^12
         +10892513618967*ep^11-12198796604008*ep^10+852317335175*ep^9+
         1583109591732*ep^8-351515653798*ep^7-93289643487*ep^6+
         34182808155*ep^5+2486910161*ep^4-1841276386*ep^3+82532316*ep^2
         +34979096*ep-3584576,1866240000*ep^22-3701376000*ep^21-
         8703417600*ep^20+20020703040*ep^19+3751686720*ep^18-
         22533847920*ep^17+5478064560*ep^16+6852541680*ep^15-2778665040
         *ep^14-641997360*ep^13+408505680*ep^12+2175120*ep^11-22837680*
         ep^10+1853280*ep^9+423360*ep^8-51840*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(4370405621760*ep^24-
         24913048227840*ep^23-70149446893056*ep^22+346342313053824*
         ep^21-137060591928480*ep^20-645811658705080*ep^19+
         1244887714143056*ep^18-1467791530171678*ep^17+771382986736720*
         ep^16+495795317256152*ep^15-810473326966828*ep^14+
         223717520055830*ep^13+139376963010078*ep^12-85362935937649*
         ep^11-4707396752654*ep^10+12645347517263*ep^9-1753777890064*
         ep^8-638427299587*ep^7+104126791302*ep^6+34605640817*ep^5-
         3292738082*ep^4-2097148516*ep^3+226152200*ep^2+48143424*ep-
         6614912,59719680000*ep^23-103514112000*ep^22-308120371200*
         ep^21+571035156480*ep^20+280219599360*ep^19-691069639680*ep^18
         -4972717440*ep^17+263105850240*ep^16-34096947840*ep^15-
         42773235840*ep^14+7936202880*ep^13+3337649280*ep^12-713404800*
         ep^11-123396480*ep^10+28373760*ep^9+1728000*ep^8-414720*ep^7)
         +tf^-1*[d4FA/na]*cf*G10^2*rat(359301242880*ep^24-3240235044864
         *ep^23-226483097088*ep^22+19406001608960*ep^21-4484111627648*
         ep^20-23311933689088*ep^19-17173512320664*ep^18-2347514006296*
         ep^17+80371727026018*ep^16-37919821620768*ep^15-43322894550122
         *ep^14+33319763192478*ep^13+3747932413821*ep^12-7927285777495*
         ep^11+481139309314*ep^10+1069437371934*ep^9-167691700856*ep^8-
         87025943856*ep^7+20768848086*ep^6+3747750680*ep^5-1288289831*
         ep^4-50901689*ep^3+36279234*ep^2-959516*ep-249624,1658880000*
         ep^23-2875392000*ep^22-8558899200*ep^21+15862087680*ep^20+
         7783877760*ep^19-19196378880*ep^18-138131040*ep^17+7308495840*
         ep^16-947137440*ep^15-1188145440*ep^14+220450080*ep^13+
         92712480*ep^12-19816800*ep^11-3427680*ep^10+788160*ep^9+48000*
         ep^8-11520*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G30*rat(29796*ep^11-59782*ep^10+230556*
         ep^9-223811*ep^8-207054*ep^7+364034*ep^6-150743*ep^5-5752*ep^4
         +21121*ep^3-8811*ep^2+1000*ep+134,180*ep^12-246*ep^11-228*
         ep^10+264*ep^9+48*ep^8-18*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*rat(-941220576*ep^16+2632363272*
         ep^15-7519665080*ep^14+14954156662*ep^13-4583801744*ep^12-
         17797649648*ep^11+17585799860*ep^10-708550196*ep^9-5369700520*
         ep^8+2133694420*ep^7+13435348*ep^6-209490626*ep^5+57401520*
         ep^4+108556*ep^3-2357848*ep^2+130440*ep+30960,1944000*ep^17-
         5832000*ep^16+2014740*ep^15+7077780*ep^14-4866075*ep^13-
         1326780*ep^12+967545*ep^11+82620*ep^10-61425*ep^9-1620*ep^8+
         1215*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*G30*rat(-7572178944*ep^19+
         22210262016*ep^18-12188480256*ep^17-71228127328*ep^16+
         449858759776*ep^15-1006210820112*ep^14+646679097804*ep^13+
         678684160850*ep^12-1233646283033*ep^11+585051091484*ep^10+
         15869773080*ep^9-93048234143*ep^8+17971872309*ep^7+5495769364*
         ep^6-2075746738*ep^5-76620637*ep^4+103606442*ep^3-6789502*ep^2
         -1953240*ep+229608,124416000*ep^20-622080000*ep^19+867663360*
         ep^18+233971200*ep^17-1272099600*ep^16+525750480*ep^15+
         307837260*ep^14-152179560*ep^13-28990980*ep^12+15168600*ep^11+
         1191780*ep^10-640440*ep^9-17820*ep^8+9720*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*rat(11083968*ep^14-16289248*ep^13+
         66685292*ep^12-85669064*ep^11-28589993*ep^10+116352957*ep^9-
         47039654*ep^8-24689485*ep^7+23198280*ep^6-5946598*ep^5+104960*
         ep^4+263919*ep^3-46435*ep^2-2161*ep+862,72000*ep^15-132000*
         ep^14-43380*ep^13+145530*ep^12-32130*ep^11-13860*ep^10+3600*
         ep^9+330*ep^8-90*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G30*rat(-459521187840*ep^20+
         2464161332736*ep^19-4035553068544*ep^18-1079380332576*ep^17+
         15133433219120*ep^16-33263379551408*ep^15+42804373537896*ep^14
         -29293574716554*ep^13+3168910153607*ep^12+9400300757448*ep^11-
         5581047390847*ep^10-42024917990*ep^9+1152665729385*ep^8-
         383673585036*ep^7-25973000143*ep^6+39294274026*ep^5-5071026856
         *ep^4-1228273940*ep^3+283794738*ep^2+9909294*ep-4056516,
         995328000*ep^21-5971968000*ep^20+11917946880*ep^19-5069537280*
         ep^18-12048566400*ep^17+14382800640*ep^16-1743305760*ep^15-
         3680134560*ep^14+985508640*ep^13+353276640*ep^12-111814560*
         ep^11-14657760*ep^10+4980960*ep^9+220320*ep^8-77760*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*rat(41977992960*ep^20-
         169206590592*ep^19-27524298672*ep^18+1330648068376*ep^17-
         3770768309056*ep^16+6565985896322*ep^15-7958878079937*ep^14+
         5330749289436*ep^13+349165339452*ep^12-3870571902239*ep^11+
         3091072571276*ep^10-917257749109*ep^9-131805651807*ep^8+
         184011144255*ep^7-49784222448*ep^6+218867761*ep^5+2682238907*
         ep^4-492742246*ep^3-7933719*ep^2+10911636*ep-891756,139968000*
         ep^21-921456000*ep^20+2186261280*ep^19-1818122760*ep^18-
         1002164400*ep^17+2837898990*ep^16-1628820900*ep^15-28596240*
         ep^14+318242520*ep^13-76076820*ep^12-13264560*ep^11+6496200*
         ep^10-236520*ep^9-143370*ep^8+14580*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*G30*rat(466288054272*ep^21-
         2384435427840*ep^20+2302625899008*ep^19+11134882290080*ep^18-
         44291079141840*ep^17+82141834981568*ep^16-90647820343448*ep^15
         +50210377062186*ep^14+6835943208207*ep^13-31264808970631*ep^12
         +20792818126419*ep^11-5186950415131*ep^10-646427088023*ep^9+
         601041437067*ep^8-19331900841*ep^7-49582516651*ep^6+6446914950
         *ep^5+2871426572*ep^4-788452358*ep^3-5163864*ep^2+21033414*ep-
         1909116,8957952000*ep^22-56733696000*ep^21+125177425920*ep^20-
         81379676160*ep^19-93228485760*ep^18+165590904960*ep^17-
         58838153760*ep^16-27891293760*ep^15+19909981440*ep^14+
         222963840*ep^13-2066160960*ep^12+203523840*ep^11+88801920*
         ep^10-12960000*ep^9-1360800*ep^8+233280*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10^2*rat(79576114176*ep^21-
         574046717184*ep^20+1975760359296*ep^19-4242139992800*ep^18+
         5215006030032*ep^17-1304389348064*ep^16-5756826588856*ep^15+
         8138156471430*ep^14-3820905361813*ep^13-704898440423*ep^12+
         1540128633765*ep^11-599014413233*ep^10-2977049185*ep^9+
         83562804045*ep^8-28719158491*ep^7+819361351*ep^6+1850490336*
         ep^5-373332710*ep^4-20430814*ep^3+10667352*ep^2-129646*ep-
         96564,248832000*ep^22-1575936000*ep^21+3477150720*ep^20-
         2260546560*ep^19-2589680160*ep^18+4599747360*ep^17-1634393160*
         ep^16-774758160*ep^15+553055040*ep^14+6193440*ep^13-57393360*
         ep^12+5653440*ep^11+2466720*ep^10-360000*ep^9-37800*ep^8+6480*
         ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G30*rat(-45240*ep^12+99638*ep^11-304992
         *ep^10+408478*ep^9+125051*ep^8-658252*ep^7+518702*ep^6-128490*
         ep^5-37741*ep^4+31706*ep^3-6772*ep^2+88*ep+96,150*ep^13-265*
         ep^12-108*ep^11+296*ep^10-48*ep^9-31*ep^8+6*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G20*rat(1392192000*ep^16-2641775232*
         ep^15+7124511744*ep^14-9602983152*ep^13-3712942112*ep^12+
         17145739004*ep^11-11592393772*ep^10+276327052*ep^9+2869099700*
         ep^8-1213892796*ep^7+29808188*ep^6+117572852*ep^5-29970628*
         ep^4-1084464*ep^3+1119008*ep^2-35360*ep-12032,1620000*ep^17-
         3078000*ep^16-994050*ep^15+3735495*ep^14-811080*ep^13-700245*
         ep^12+198180*ep^11+43605*ep^10-13320*ep^9-855*ep^8+270*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G20*G30*rat(2298286080*ep^19-4298357760
         *ep^18+15700361184*ep^17-49982699400*ep^16-6460604500*ep^15+
         175197263546*ep^14-191399002830*ep^13+10444328234*ep^12+
         93481503009*ep^11-52656795396*ep^10+2751788500*ep^9+5620579595
         *ep^8-1189389603*ep^7-283832876*ep^6+112265724*ep^5+486633*
         ep^4-4008636*ep^3+356336*ep^2+37872*ep-5712,25920000*ep^20-
         101088000*ep^19+80971200*ep^18+97895520*ep^17-137675070*ep^16+
         9027045*ep^15+33860790*ep^14-6565995*ep^13-3207150*ep^12+
         765315*ep^11+132210*ep^10-34425*ep^9-1980*ep^8+540*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G10*rat(-16080640*ep^15+32639680*ep^14-
         77921664*ep^13+115158128*ep^12-1276382*ep^11-163350152*ep^10+
         157960135*ep^9-48075952*ep^8-12494789*ep^7+14722348*ep^6-
         4772291*ep^5+405424*ep^4+156191*ep^3-36556*ep^2-320*ep+440,
         60000*ep^16-134000*ep^15+7850*ep^14+135735*ep^13-75285*ep^12-
         840*ep^11+7620*ep^10-925*ep^9-185*ep^8+30*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G10*G30*rat(167323668480*ep^19-
         515199505920*ep^18+456728363136*ep^17-590518076032*ep^16-
         647809315072*ep^15+6229628092096*ep^14-9730162530280*ep^13+
         5254953306268*ep^12+576635442996*ep^11-1696014207637*ep^10+
         459407407931*ep^9+134633851324*ep^8-83984877760*ep^7+
         3891958015*ep^6+4902938055*ep^5-771891010*ep^4-103979014*ep^3+
         26377216*ep^2+589688*ep-284480,207360000*ep^20-808704000*ep^19
         +647769600*ep^18+783164160*ep^17-1101400560*ep^16+72216360*
         ep^15+270886320*ep^14-52527960*ep^13-25657200*ep^12+6122520*
         ep^11+1057680*ep^10-275400*ep^9-15840*ep^8+4320*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*rat(-30182336640*ep^19+
         69607659456*ep^18+13061302344*ep^17-49041299724*ep^16+
         302027588720*ep^15-1618851699846*ep^14+2896200864088*ep^13-
         2235987967457*ep^12+486433218246*ep^11+409562285568*ep^10-
         311422767448*ep^9+56595054342*ep^8+19803250156*ep^7-
         10887130970*ep^6+1261355904*ep^5+278064015*ep^4-84475042*ep^3+
         3096552*ep^2+1104952*ep-104816,58320000*ep^20-261468000*ep^19+
         323368200*ep^18+78694470*ep^17-402864165*ep^16+224283195*ep^15
         +13345695*ep^14-43505505*ep^13+8584785*ep^12+1981125*ep^11-
         771795*ep^10+16335*ep^9+17280*ep^8-1620*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*G30*rat(-147807175680*ep^20+
         364245541632*ep^19-149929423488*ep^18+580904433408*ep^17+
         458524685696*ep^16-8030497615312*ep^15+14861124013480*ep^14-
         10498733765932*ep^13+1223495597368*ep^12+2506275617973*ep^11-
         1383293560114*ep^10+138366515489*ep^9+85636053676*ep^8-
         19575564859*ep^7-3355275314*ep^6+1236827955*ep^5+64976336*ep^4
         -52085914*ep^3+3737416*ep^2+441800*ep-55616,1866240000*ep^21-
         7900416000*ep^20+8256038400*ep^19+5105168640*ep^18-12262097520
         *ep^17+3954148920*ep^16+2221327800*ep^15-1285410600*ep^14-
         73330920*ep^13+132074280*ep^12-8848440*ep^11-5651640*ep^10+
         683640*ep^9+86400*ep^8-12960*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G10^2*rat(-30036821760*ep^20+
         145558572480*ep^19-343279794048*ep^18+565634375904*ep^17-
         358623597920*ep^16-598014038956*ep^15+1307757607708*ep^14-
         882768542730*ep^13+72021267802*ep^12+223792373769*ep^11-
         117748222290*ep^10+7643345193*ep^9+12759539164*ep^8-4342494463
         *ep^7+33690746*ep^6+248913345*ep^5-39794266*ep^4-2974070*ep^3+
         1042624*ep^2-8552*ep-7680,51840000*ep^21-219456000*ep^20+
         229334400*ep^19+141810240*ep^18-340613820*ep^17+109837470*
         ep^16+61703550*ep^15-35705850*ep^14-2036970*ep^13+3668730*
         ep^12-245790*ep^11-156990*ep^10+18990*ep^9+2400*ep^8-360*ep^7)
         +ca^4*rat(-427520*ep^11+2112256*ep^10-4173696*ep^9+4361968*
         ep^8-2449464*ep^7-280388*ep^6+2128198*ep^5-1619022*ep^4+55650*
         ep^3+411021*ep^2-131865*ep+2214,16384*ep^10-73728*ep^9+110592*
         ep^8-55296*ep^7)
         +ca^4*G30*rat(-6373416960*ep^17-92995536896*ep^16+357747313408
         *ep^15+10897701376*ep^14-978967479552*ep^13+219204851968*ep^12
         +1374210421472*ep^11-367790169360*ep^10-1211194331520*ep^9+
         708575662464*ep^8+86503742711*ep^7-95311418475*ep^6-8257179033
         *ep^5+2007845310*ep^4+7047357880*ep^3-3554956755*ep^2+
         701843346*ep-44101800,176947200*ep^16-843448320*ep^15+
         1075838976*ep^14+527892480*ep^13-1797341184*ep^12+491397120*
         ep^11+604938240*ep^10-177168384*ep^9-49766400*ep^8+11943936*
         ep^7)
         +ca^4*G20*rat(207886995210240*ep^23+1321527579254784*ep^22-
         5864519610872832*ep^21-2258886236717568*ep^20+
         23264351101369984*ep^19-10354893983630720*ep^18-
         17513692280844704*ep^17-7628965925753216*ep^16+
         28215401921273464*ep^15+6411926203403256*ep^14-
         24520715895834186*ep^13+7839641923829842*ep^12-312729578899568
         *ep^11+2484550303662094*ep^10-902529289582501*ep^9-
         943593283612401*ep^8+611472631191740*ep^7-50096611218884*ep^6-
         49439554949687*ep^5+15027507424417*ep^4-426663484230*ep^3-
         476059205700*ep^2+77735789640*ep-3178652544,1433272320000*
         ep^22-5112004608000*ep^21-1834986700800*ep^20+25959255736320*
         ep^19-23547363655680*ep^18-21671468974080*ep^17+35279614955520
         *ep^16-1494810961920*ep^15-12909142886400*ep^14+2838410035200*
         ep^13+1734889881600*ep^12-482698414080*ep^11-93488670720*ep^10
         +28351918080*ep^9+1702010880*ep^8-537477120*ep^7)
         +ca^4*G20*G30*rat(-30201013170339840*ep^28+85562749507239936*
         ep^27+482724910899118080*ep^26-1442661916244692992*ep^25-
         2544218148425394176*ep^24+9228079630521842304*ep^23+
         3435620150998088384*ep^22-25047466112336423424*ep^21+
         5141769152575859456*ep^20+28389748544684983816*ep^19-
         8163220660512425988*ep^18-21093720947281866404*ep^17+
         5680879005204934930*ep^16+10983983716151296894*ep^15-
         2792024058664456477*ep^14-3856900191422061767*ep^13+
         1036209375557756832*ep^12+854650460914992778*ep^11-
         255188389422633215*ep^10-114826219036672754*ep^9+
         37374270992230520*ep^8+10042591344459322*ep^7-3408300903083452
         *ep^6-654518598235493*ep^5+236908496995010*ep^4+18270438073000
         *ep^3-8594641606032*ep^2-85462673616*ep+109204577568,
         550376570880000*ep^27-2421656911872000*ep^26-203945095987200*
         ep^25+14266005329018880*ep^24-14620609853521920*ep^23-
         21135805262069760*ep^22+32835498440785920*ep^21+
         12074181543198720*ep^20-28020685091143680*ep^19-
         3338211999744000*ep^18+11681401070592000*ep^17+550738933309440
         *ep^16-2568889545523200*ep^15-56635961425920*ep^14+
         308230086205440*ep^13+3446286704640*ep^12-20077683425280*ep^11
         -110919352320*ep^10+662171811840*ep^9+1433272320*ep^8-
         8599633920*ep^7)
         +ca^4*G10*rat(-5484322160640*ep^20-37071280472064*ep^19+
         222710604853248*ep^18-302829991866368*ep^17-37821501131776*
         ep^16+353448372935424*ep^15-190072757748800*ep^14-
         102626687168160*ep^13+155496632161632*ep^12-38534511244080*
         ep^11-63008887946140*ep^10+68191200913986*ep^9-22502264782842*
         ep^8-4623236754006*ep^7+5493314308653*ep^6-1321871167600*ep^5-
         15081036238*ep^4+58799646756*ep^3-10964403661*ep^2+957627552*
         ep-36770796,106168320000*ep^19-467140608000*ep^18+554169139200
         *ep^17+243703480320*ep^16-844330106880*ep^15+342976757760*
         ep^14+178925690880*ep^13-132394106880*ep^12+4028497920*ep^11+
         10704568320*ep^10-1390141440*ep^9-238878720*ep^8+39813120*ep^7
         )
         +ca^4*G10*G30*rat(117776933978112000*ep^29+1323737157523046400
         *ep^28-7372783702796451840*ep^27-3775727138388258816*ep^26+
         57994342667147073536*ep^25-40907650673279847040*ep^24-
         147239813924239474368*ep^23+184433036672220275712*ep^22+
         120248347098181324128*ep^21-216844354953353575752*ep^20-
         71882403671789961036*ep^19+142167485410995843708*ep^18+
         62413244944750091336*ep^17-102481165517913327716*ep^16-
         2820023085777686398*ep^15+37785546108322167750*ep^14-
         13738438081732195236*ep^13-1331636627365069557*ep^12+
         2868691903207118075*ep^11-1365397844555573003*ep^10+
         217951804996003187*ep^9+113045074525338687*ep^8-
         62557100193314357*ep^7+5939650686450685*ep^6+3068895087742709*
         ep^5-717317230488914*ep^4-58235259667576*ep^3+23637912034464*
         ep^2+814156485840*ep-371830216608,1100753141760000*ep^28-
         5393690394624000*ep^27+1188201863577600*ep^26+
         32781223549992960*ep^25-45223941290065920*ep^24-
         48191650537144320*ep^23+119008041857187840*ep^22+
         6915952681943040*ep^21-125170343404830720*ep^20+
         31760384616529920*ep^19+63523980015206400*ep^18-
         23984088141496320*ep^17-16508537161482240*ep^16+
         7039518791270400*ep^15+2234479867822080*ep^14-997075437649920*
         ep^13-158077820436480*ep^12+71924498104320*ep^11+5517461422080
         *ep^10-2534025461760*ep^9-74530160640*ep^8+34398535680*ep^7)
         +ca^4*G10*G20*rat(-13584459497472000*ep^31-2350031436124323840
         *ep^30+12523573748190283776*ep^29-4760090556038212608*ep^28-
         81059851658937508992*ep^27+139900753096132353984*ep^26+
         82757386703633491904*ep^25-366499195708785880640*ep^24+
         189332483881800239448*ep^23+142199327810974538220*ep^22-
         90574279145068206600*ep^21+35811645712639044714*ep^20-
         198632903733162015396*ep^19+146731009887398324187*ep^18+
         64710830434373356277*ep^17-87703040959623487344*ep^16+
         16948790326318720348*ep^15-8822525095196036361*ep^14+
         10187334830827056504*ep^13+6007162680811907304*ep^12-
         9295517268414349990*ep^11+1831653748366728459*ep^10+
         1513207802212397923*ep^9-755081548992132822*ep^8+
         6935551539757702*ep^7+68062359716918063*ep^6-13109913691184152
         *ep^5-1492722404814996*ep^4+695344251678880*ep^3-
         32776687889712*ep^2-9996917173632*ep+1017608035392,
         3715041853440000*ep^30-20989986471936000*ep^29+
         17327574378086400*ep^28+109769012415037440*ep^27-
         238527942843432960*ep^26-56986255304294400*ep^25+
         551912519166197760*ep^24-287242165729198080*ep^23-
         491951945902325760*ep^22+479548549109145600*ep^21+
         160851325431398400*ep^20-305070084465868800*ep^19+
         13380769902182400*ep^18+94577915043348480*ep^17-
         21499576631377920*ep^16-14551170523545600*ep^15+
         5331839458590720*ep^14+949229811671040*ep^13-565763943628800*
         ep^12-3130465812480*ep^11+26606311833600*ep^10-1965016350720*
         ep^9-447180963840*ep^8+51597803520*ep^7)
         +ca^4*G10*G20*G30*rat(-347996287213240320*ep^32-
         11287262627574054912*ep^31+39084242851575300096*ep^30+
         106902134584820563968*ep^29-503292035636572446720*ep^28+
         50142227057225201664*ep^27+1793391200373097800448*ep^26-
         1868664644301193125120*ep^25-1432996966655006680000*ep^24+
         3055366188570899022336*ep^23-651646583863144762224*ep^22-
         1124081809243011941808*ep^21+713628098185957968924*ep^20-
         461605954375410180432*ep^19+294922712853985040020*ep^18+
         300792041041262308486*ep^17-410192935020941009080*ep^16+
         27250758811182665876*ep^15+134092207938946360527*ep^14-
         45191436801966706980*ep^13-15220906273265229140*ep^12+
         10164621836031875116*ep^11-485211772754495242*ep^10-
         594007898955179614*ep^9+104118468030789140*ep^8-
         31678408769050512*ep^7+22528789511270783*ep^6-3584265171180692
         *ep^5-1293312894575260*ep^4+475735996328864*ep^3-
         18656373255408*ep^2-10601954706240*ep+1216636203456,
         59440669655040000*ep^31-320979616137216000*ep^30+
         193281244161638400*ep^29+1825614496152944640*ep^28-
         3377371035834777600*ep^27-1865891856242442240*ep^26+
         8602655285441986560*ep^25-2388224575002378240*ep^24-
         9020199797354004480*ep^23+5704969002137026560*ep^22+
         4491815403338956800*ep^21-4237716049728307200*ep^20-
         1006188019428556800*ep^19+1566769720302305280*ep^18+
         34318434071347200*ep^17-318817034902241280*ep^16+
         27104749243269120*ep^15+36515034821099520*ep^14-
         5255303851376640*ep^13-2313143227514880*ep^12+413179126087680*
         ep^11+74984985722880*ep^10-15014960824320*ep^9-963158999040*
         ep^8+206391214080*ep^7)
         +ca^4*G10^2*rat(-59057466145505280*ep^31-549466554678386688*
         ep^30+2167405394236968960*ep^29+3348201171342541824*ep^28-
         13440122749901892096*ep^27-8234767059989135904*ep^26+
         33764759525649313680*ep^25+21888130474810762368*ep^24-
         59410144799821495064*ep^23-35123883304044096394*ep^22+
         78648798993053639889*ep^21+19239362359076593115*ep^20-
         60714781463962447387*ep^19+2547953683428368715*ep^18+
         22853496069975740932*ep^17-3817830626982416770*ep^16-
         3832697195666776161*ep^15-25764086854805795*ep^14+
         582774112655268359*ep^13+390427584828462543*ep^12-
         252315132224252975*ep^11-50131480448033527*ep^10+
         58197858082485396*ep^9-6547465168752188*ep^8-4765342618603213*
         ep^7+1461181068862689*ep^6+60158910453408*ep^5-79758320241924*
         ep^4+7444185880176*ep^3+1213260145904*ep^2-217455978624*ep+
         6433492032,825564856320000*ep^30-3219702939648000*ep^29-
         2145092685004800*ep^28+22138117863505920*ep^27-
         13700754258001920*ep^26-46466296057036800*ep^25+
         49781879323361280*ep^24+41503033221120000*ep^23-
         63026002909347840*ep^22-15303323778785280*ep^21+
         39431339378196480*ep^20+289841709957120*ep^19-
         13540071038238720*ep^18+1450584002396160*ep^17+
         2652520921251840*ep^16-449232991764480*ep^15-297394637045760*
         ep^14+61061305835520*ep^13+18601627484160*ep^12-4224548044800*
         ep^11-598223093760*ep^10+144123494400*ep^9+7644119040*ep^8-
         1911029760*ep^7)
         +cf*ca^3*rat(94112*ep^11-434640*ep^10+794864*ep^9-852808*ep^8+
         741098*ep^7-419429*ep^6-78368*ep^5+234529*ep^4-89308*ep^3+
         36416*ep^2-24534*ep+2376,1024*ep^10-4608*ep^9+6912*ep^8-3456*
         ep^7)
         +cf*ca^3*G30*rat(-21657600*ep^16+4143712256*ep^15-6370185984*
         ep^14-10543161152*ep^13+7864337504*ep^12+26447250624*ep^11-
         6597583424*ep^10-35325488108*ep^9+19553795554*ep^8+4987409148*
         ep^7-3791171453*ep^6-332266542*ep^5+115657462*ep^4+172398098*
         ep^3-67076451*ep^2+9529128*ep-336852,1843200*ep^15-6021120*
         ep^14+2174976*ep^13+8761344*ep^12-5580288*ep^11-3251712*ep^10+
         1423872*ep^9+290304*ep^8-82944*ep^7)
         +cf*ca^3*G20*rat(-3211624477440*ep^22-31324762009152*ep^21+
         62134189828896*ep^20+99694820040288*ep^19-145167830550480*
         ep^18+1458787367884*ep^17-352389722769142*ep^16+
         429225775887252*ep^15+359973525776849*ep^14-571750720142947*
         ep^13+28416870833905*ep^12+146111462271550*ep^11+
         11842296242595*ep^10-42280395360486*ep^9-2384929938367*ep^8+
         9540117215956*ep^7-1445313462328*ep^6-698665691519*ep^5+
         214726602556*ep^4+3593404254*ep^3-7618330996*ep^2+749044920*ep
         +3403152,7464960000*ep^21-15427584000*ep^20-32698598400*ep^19+
         86156559360*ep^18+6592320000*ep^17-102983754240*ep^16+
         29272363200*ep^15+36123071040*ep^14-13050512640*ep^13-
         4792383360*ep^12+1847309760*ep^11+256910400*ep^10-101554560*
         ep^9-4665600*ep^8+1866240*ep^7)
         +cf*ca^3*G20*G30*rat(2006357020508160*ep^27-1918217940959232*
         ep^26-30706351400337408*ep^25+28056335282024448*ep^24+
         181483791260604416*ep^23-182097648342340096*ep^22-
         461301836840211008*ep^21+498775735258368672*ep^20+
         490724376461520032*ep^19-465360597122627552*ep^18-
         425946560955110724*ep^17+286479235646662058*ep^16+
         255238590790805916*ep^15-137503200935207073*ep^14-
         88121607695789537*ep^13+43859866780907772*ep^12+
         18063821482467239*ep^11-8638650210076910*ep^10-
         2451314474477401*ep^9+1089978842738690*ep^8+251096719109421*
         ep^7-98732923692241*ep^6-18774926660338*ep^5+6995222653864*
         ep^4+605148818016*ep^3-259996631696*ep^2-5008308384*ep+
         3430365696,5733089280000*ep^26-16625958912000*ep^25-
         27063366451200*ep^24+108009172500480*ep^23+9715739443200*ep^22
         -205591028981760*ep^21+33649898618880*ep^20+176247572336640*
         ep^19-27510777861120*ep^18-76039208455680*ep^17+7622448468480*
         ep^16+17170536591360*ep^15-1003461212160*ep^14-2095149749760*
         ep^13+68005440000*ep^12+137906979840*ep^11-2282065920*ep^10-
         4578508800*ep^9+29859840*ep^8+59719680*ep^7)
         +cf*ca^3*G10*rat(298359029760*ep^20+1289156476928*ep^19-
         9567691343872*ep^18+17371620441600*ep^17-12472819885184*ep^16+
         1413971352448*ep^15+7480870860544*ep^14-11394929646240*ep^13+
         5823653229304*ep^12+1393451105840*ep^11-1124919039560*ep^10-
         1608019249242*ep^9+1481801426133*ep^8-264865841999*ep^7-
         150174815697*ep^6+75024526321*ep^5-6310397990*ep^4-2898589792*
         ep^3+711686450*ep^2-33466704*ep-2516328,1105920000*ep^19-
         4866048000*ep^18+5772595200*ep^17+2538577920*ep^16-8795105280*
         ep^15+3572674560*ep^14+1863809280*ep^13-1379105280*ep^12+
         41963520*ep^11+111505920*ep^10-14480640*ep^9-2488320*ep^8+
         414720*ep^7)
         +cf*ca^3*G10*G30*rat(-403985798922240*ep^28-30737604780140544*
         ep^27+80405264025543168*ep^26+216206772551577984*ep^25-
         669000697225115424*ep^24-271964250195577968*ep^23+
         1626250742377945616*ep^22-401844232460099456*ep^21-
         804773570083529714*ep^20-264625011173092491*ep^19-
         210494526334297410*ep^18+1481481246807252337*ep^17-
         288571319954979974*ep^16-886031800874831131*ep^15+
         315707211776309891*ep^14+191101075540829454*ep^13-
         61593594265338603*ep^12-36148837165206311*ep^11+
         3984601762153177*ep^10+8632746195773381*ep^9-1421540831754277*
         ep^8-851207151707967*ep^7+224874810754350*ep^6+24597129286504*
         ep^5-11302885563472*ep^4-43820815088*ep^3+235753002208*ep^2-
         384328704*ep-2727127296,5733089280000*ep^27-19492503552000*
         ep^26-23050203955200*ep^25+136160233390080*ep^24-
         31301010800640*ep^23-297949696081920*ep^22+172909007216640*
         ep^21+295384097710080*ep^20-208852725335040*ep^19-
         147860418124800*ep^18+109063435392000*ep^17+38678027351040*
         ep^16-27964923356160*ep^15-5283224663040*ep^14+3713078983680*
         ep^13+376517237760*ep^12-258546124800*ep^11-13212426240*ep^10+
         8918138880*ep^9+179159040*ep^8-119439360*ep^7)
         +cf*ca^3*G10*G20*rat(-3004860475146240*ep^29+32039728059285504
         *ep^28-57902909513398272*ep^27-167302874435171328*ep^26+
         530861231405756928*ep^25-117598768536033600*ep^24-
         765092416605266592*ep^23+1071091908637160704*ep^22-
         1608229888506028320*ep^21+705395884883132364*ep^20+
         3120594411109936318*ep^19-3484341919786465714*ep^18-
         1197965295081802059*ep^17+2735269272752420490*ep^16-
         92291292759799057*ep^15-992317339907442998*ep^14+
         113314645429582594*ep^13+248290983582786608*ep^12-
         28844411509595460*ep^11-52713230420049390*ep^10+
         9193446961502249*ep^9+7250883502070074*ep^8-2051515204821209*
         ep^7-413608896739642*ep^6+194816802015648*ep^5+970427620400*
         ep^4-7761178379728*ep^3+612052982368*ep^2+104326339200*ep-
         12711075840,12899450880000*ep^28-44933087232000*ep^27-
         50089284403200*ep^26+317548708577280*ep^25-90110537441280*
         ep^24-710657148395520*ep^23+466716296355840*ep^22+
         724507159495680*ep^21-605117262942720*ep^20-370495433687040*
         ep^19+360888703257600*ep^18+93149830794240*ep^17-
         112603063265280*ep^16-8727596190720*ep^15+19041963770880*ep^14
         -539713290240*ep^13-1698011112960*ep^12+156626058240*ep^11+
         72909434880*ep^10-9525288960*ep^9-1164533760*ep^8+179159040*
         ep^7)
         +cf*ca^3*G10*G20*G30*rat(-12509087697469440*ep^31+
         261682439074983936*ep^30-244832193997636608*ep^29-
         2945612126205561600*ep^28+5297526331438669632*ep^27+
         7106269707663902976*ep^26-20778477039759923568*ep^25+
         5339742703262841600*ep^24+15193265780930651980*ep^23-
         12634262654672647520*ep^22+11766219429978088767*ep^21-
         9013859208590414681*ep^20-12658898062673335089*ep^19+
         19641764721251416079*ep^18-462960143768550999*ep^17-
         10205223892864573912*ep^16+3492111970731663759*ep^15+
         2153887364941014359*ep^14-1360127159445861678*ep^13-
         117394010755920958*ep^12+226707306937190022*ep^11-
         25302668761728592*ep^10-15819475097874174*ep^9+
         3318150055464611*ep^8+237686210537748*ep^7+94211265472958*ep^6
         -65078415908368*ep^5-7429899630920*ep^4+5884125981888*ep^3-
         356396057696*ep^2-125944303872*ep+14841279360,309586821120000*
         ep^30-1207388602368000*ep^29-804409756876800*ep^28+
         8301794198814720*ep^27-5137782846750720*ep^26-
         17424861021388800*ep^25+18668204746260480*ep^24+
         15563637457920000*ep^23-23634751091005440*ep^22-
         5738746417044480*ep^21+14786752266823680*ep^20+108690641233920
         *ep^19-5077526639339520*ep^18+543969000898560*ep^17+
         994695345469440*ep^16-168462371911680*ep^15-111522988892160*
         ep^14+22897989688320*ep^13+6975610306560*ep^12-1584205516800*
         ep^11-224333660160*ep^10+54046310400*ep^9+2866544640*ep^8-
         716636160*ep^7)
         +cf*ca^3*G10^2*rat(1180444038266880*ep^31+48460840208326656*
         ep^30-129600689974972416*ep^29-285180585779616768*ep^28+
         700408437305448960*ep^27+891755382569939040*ep^26-
         1162365452406986320*ep^25-3429882162223524368*ep^24+
         2331557643215357640*ep^23+6683368779949691558*ep^22-
         4835305570015557021*ep^21-5948547477524970878*ep^20+
         5215176971863794334*ep^19+2476983082239576894*ep^18-
         2777035564336530684*ep^17-538986796032166798*ep^16+
         810397224047922224*ep^15+117851528808460531*ep^14-
         169762130579145371*ep^13-31669591424600562*ep^12+
         35121764857081824*ep^11+2973996298176152*ep^10-
         5593646173800292*ep^9+505208757326962*ep^8+434786243358074*
         ep^7-104523431713495*ep^6-9274026722280*ep^5+5851055039028*
         ep^4-399657451936*ep^3-96080448336*ep^2+15201696384*ep-
         487895616,17199267840000*ep^30-67077144576000*ep^29-
         44689430937600*ep^28+461210788823040*ep^27-285432380375040*
         ep^26-968047834521600*ep^25+1037122485903360*ep^24+
         864646525440000*ep^23-1313041727278080*ep^22-318819245391360*
         ep^21+821486237045760*ep^20+6038368957440*ep^19-
         282084813296640*ep^18+30220500049920*ep^17+55260852526080*
         ep^16-9359020661760*ep^15-6195721605120*ep^14+1272110538240*
         ep^13+387533905920*ep^12-88011417600*ep^11-12462981120*ep^10+
         3002572800*ep^9+159252480*ep^8-39813120*ep^7)
         +cf^2*ca^2*rat(-37920*ep^11+170832*ep^10-308184*ep^9+364396*
         ep^8-415976*ep^7+334392*ep^6-56462*ep^5-103981*ep^4+82078*ep^3
         -53425*ep^2+23520*ep-1440,256*ep^10-1152*ep^9+1728*ep^8-864*
         ep^7)
         +cf^2*ca^2*G30*rat(27008000*ep^16-247438592*ep^15+222221888*
         ep^14+450490112*ep^13+446321760*ep^12-1783023424*ep^11-
         856207460*ep^10+2967489572*ep^9-881485106*ep^8-613395980*ep^7+
         203690630*ep^6+62141121*ep^5-61253*ep^4-14846483*ep^3+3518943*
         ep^2-350064*ep+15660,76800*ep^15-250880*ep^14+90624*ep^13+
         365056*ep^12-232512*ep^11-135488*ep^10+59328*ep^9+12096*ep^8-
         3456*ep^7)
         +cf^2*ca^2*G20*rat(154945889280*ep^22+3330401984640*ep^21-
         6282864232608*ep^20-3654280228000*ep^19+5486334378400*ep^18-
         30160611537984*ep^17+100012759134458*ep^16-43460984275440*
         ep^15-108290556757450*ep^14+91061173211158*ep^13+
         21904335864640*ep^12-32141247157681*ep^11-5945242973824*ep^10+
         9340485238437*ep^9+224425722006*ep^8-1616199141831*ep^7+
         229600916038*ep^6+106856014201*ep^5-29295118948*ep^4-
         1088663916*ep^3+1040088088*ep^2-91497120*ep-275616,622080000*
         ep^21-1285632000*ep^20-2724883200*ep^19+7179713280*ep^18+
         549360000*ep^17-8581979520*ep^16+2439363600*ep^15+3010255920*
         ep^14-1087542720*ep^13-399365280*ep^12+153942480*ep^11+
         21409200*ep^10-8462880*ep^9-388800*ep^8+155520*ep^7)
         +cf^2*ca^2*G20*G30*rat(-31259908177920*ep^25+59763958235136*
         ep^24+357608419663872*ep^23-704029307658240*ep^22-
         1646156554731008*ep^21+3908397765432448*ep^20+2022385551689632
         *ep^19-8907246453267264*ep^18+3234565950901680*ep^17+
         4088381299000904*ep^16-292831186849030*ep^15-4229740521264724*
         ep^14+1907651818881334*ep^13+793419216278909*ep^12-
         582017576461790*ep^11-73649036515030*ep^10+92166506428219*ep^9
         +5022636706557*ep^8-10149180903440*ep^7-555139505534*ep^6+
         1091253443603*ep^5-74529265810*ep^4-48830314744*ep^3+
         6644487792*ep^2+650396592*ep-114714144,39813120000*ep^24-
         161906688000*ep^23-12319948800*ep^22+818405867520*ep^21-
         883229783040*ep^20-670082688000*ep^19+1309852915200*ep^18-
         80859363840*ep^17-533328782400*ep^16+121119975360*ep^15+
         89403292800*ep^14-25437329280*ep^13-7092694080*ep^12+
         2204268480*ep^11+264844800*ep^10-86054400*ep^9-3732480*ep^8+
         1244160*ep^7)
         +cf^2*ca^2*G10*rat(-40674160640*ep^20-144754413568*ep^19+
         1274944477952*ep^18-2855265471232*ep^17+3193751125184*ep^16-
         1472271519232*ep^15-1747837332240*ep^14+3406187132880*ep^13-
         1522413641340*ep^12-691179001904*ep^11+603892549250*ep^10+
         225161586966*ep^9-329817311753*ep^8+90357508216*ep^7+
         16084447324*ep^6-13154601540*ep^5+1620685421*ep^4+415451926*
         ep^3-121025438*ep^2+6032304*ep+435096,92160000*ep^19-405504000
         *ep^18+481049600*ep^17+211548160*ep^16-732925440*ep^15+
         297722880*ep^14+155317440*ep^13-114925440*ep^12+3496960*ep^11+
         9292160*ep^10-1206720*ep^9-207360*ep^8+34560*ep^7)
         +cf^2*ca^2*G10*G30*rat(-108302530314240*ep^26+1402718172807168
         *ep^25-4102322622689280*ep^24-1580740452877312*ep^23+
         24040010038007296*ep^22-38015648285689152*ep^21+
         16839813298751296*ep^20+38325740996235456*ep^19-
         133392442591014320*ep^18+198901459932482620*ep^17-
         117076908292159276*ep^16-27465438132829990*ep^15+
         59668555764790107*ep^14-8428524637668363*ep^13-
         14011622594487179*ep^12+3510967973932285*ep^11+
         2679951160147685*ep^10-1111680846051175*ep^9-147330385863801*
         ep^8+126629069067681*ep^7-7523535406856*ep^6-4950804890194*
         ep^5+644232606088*ep^4+68217304880*ep^3-11681464672*ep^2-
         548039904*ep+104113152,159252480000*ep^25-806879232000*ep^24+
         598346956800*ep^23+3322903265280*ep^22-6806542602240*ep^21+
         852588380160*ep^20+7919742412800*ep^19-5562849116160*ep^18-
         1809877674240*ep^17+2617795031040*ep^16-126866730240*ep^15-
         459362488320*ep^14+73378540800*ep^13+37187850240*ep^12-
         7757694720*ep^11-1403596800*ep^10+329287680*ep^9+19906560*ep^8
         -4976640*ep^7)
         +cf^2*ca^2*G10*G20*rat(39826102394880*ep^26-237426448195584*
         ep^25+441533942880768*ep^24-27021918686976*ep^23-
         1391035973451328*ep^22+5344128731286032*ep^21-
         12911357365268000*ep^20+10362236370678600*ep^19+
         22105456749844596*ep^18-61193510150860871*ep^17+
         54422580158307732*ep^16-8651981730367072*ep^15-
         18033472399001850*ep^14+10052914697688321*ep^13+
         2137482024341907*ep^12-3043033497761795*ep^11+221134799681610*
         ep^10+529053166778096*ep^9-164404984427088*ep^8-21518443902321
         *ep^7+17675816012124*ep^6-1505942623334*ep^5-650725067663*ep^4
         +139186278264*ep^3+1004864168*ep^2-2457648960*ep+181022544,
         44789760000*ep^25-253062144000*ep^24+307195545600*ep^23+
         801672629760*ep^22-2426280445440*ep^21+1484473962240*ep^20+
         1776378902400*ep^19-2751121890720*ep^18+700269481440*ep^17+
         730863514080*ep^16-463815430560*ep^15-1348086240*ep^14+
         64039969440*ep^13-12430147680*ep^12-2560675680*ep^11+972691200
         *ep^10-18973440*ep^9-20528640*ep^8+1866240*ep^7)
         +cf^2*ca^2*G10*G20*G30*rat(271621666897920*ep^28-
         2120666345422848*ep^27+1321595230629888*ep^26+
         18466864958002176*ep^25-38362767565307392*ep^24-
         7702514960110272*ep^23+92386589517051328*ep^22-
         134879950423629824*ep^21+144982499877778288*ep^20-
         36382322833907612*ep^19-217051302664283956*ep^18+
         283174373232513234*ep^17-44550550682897447*ep^16-
         136896780126148417*ep^15+87719204233601766*ep^14+
         4352749412378836*ep^13-19829553643201276*ep^12+
         3796455513747600*ep^11+2055323046951730*ep^10-818169234767920*
         ep^9-11950931195373*ep^8+25334040690637*ep^7+8425187275788*
         ep^6-2343842886150*ep^5-676171940976*ep^4+235380460912*ep^3-
         860064544*ep^2-5879048352*ep+525776256,1433272320000*ep^27-
         6306398208000*ep^26+66089779200*ep^25+35916848824320*ep^24-
         43116504698880*ep^23-43134669987840*ep^22+96812839802880*ep^21
         -5104952709120*ep^20-73425221003520*ep^19+29389436582400*ep^18
         +19994602636800*ep^17-12748847869440*ep^16-1715167872000*ep^15
         +2153049361920*ep^14-66827773440*ep^13-170742090240*ep^12+
         17815092480*ep^11+6365675520*ep^10-913213440*ep^9-89579520*
         ep^8+14929920*ep^7)
         +cf^2*ca^2*G10^2*rat(45162271457280*ep^29-588141370994688*
         ep^28+1310894828605440*ep^27+1589393512436736*ep^26-
         4446936931282944*ep^25-5294377548651648*ep^24-523700456542368*
         ep^23+49317136005981952*ep^22-44154740981616512*ep^21-
         66492065087182728*ep^20+107124992385798542*ep^19+
         1356950613638832*ep^18-75363480237931305*ep^17+
         30454013962221783*ep^16+17771970453875692*ep^15-
         12151136231053778*ep^14-2638291971359132*ep^13+
         2865855010639748*ep^12+308209603204466*ep^11-619290947805694*
         ep^10+85568932458855*ep^9+52520505846945*ep^8-18179971246236*
         ep^7-2637941192*ep^6+937516379710*ep^5-158983746732*ep^4-
         3814935536*ep^3+4318274144*ep^2-533969952*ep+22432320,
         119439360000*ep^28-605159424000*ep^27+355862937600*ep^26+
         2989399080960*ep^25-5588422548480*ep^24-1199194460160*ep^23+
         10464107205120*ep^22-5803903825920*ep^21-5835159933120*ep^20+
         6528298659840*ep^19+33470409600*ep^18-2173215246720*ep^17+
         565338670080*ep^16+274707884160*ep^15-125182834560*ep^14-
         10515853440*ep^13+10970262720*ep^12-459254400*ep^11-429749760*
         ep^10+43269120*ep^9+6220800*ep^8-829440*ep^7)
         +cf^3*ca*rat(944*ep^9-1514*ep^8+1797*ep^7-2953*ep^6+2112*ep^5+
         130*ep^4-336*ep^3+440*ep^2-408*ep+16,8*ep^8-12*ep^7)
         +cf^3*ca*G30*rat(-1458240*ep^14+3047968*ep^13+3277040*ep^12+
         4524208*ep^11-33061572*ep^10+9904842*ep^9+40935435*ep^8-
         33377166*ep^7+4622534*ep^6+680106*ep^5+1530345*ep^4-843906*
         ep^3+122102*ep^2-7136*ep+552,2400*ep^13-5440*ep^12-808*ep^11+
         6520*ep^10-1352*ep^9-696*ep^8+144*ep^7)
         +cf^3*ca*G20*rat(32742195840*ep^21-119094712992*ep^20+
         102719932128*ep^19-883124058996*ep^18-224463759732*ep^17+
         6575935920889*ep^16-5193374785082*ep^15-6341667350540*ep^14+
         7181235418044*ep^13+1351214136828*ep^12-2915021522032*ep^11-
         192258513086*ep^10+803673725860*ep^9-65778059453*ep^8-
         114503681294*ep^7+23176975350*ep^6+6311675596*ep^5-2107428848*
         ep^4-33346976*ep^3+64851616*ep^2-6288064*ep+107520,77760000*
         ep^20-44064000*ep^19-406706400*ep^18+287404560*ep^17+499776840
         *ep^16-323082180*ep^15-179702820*ep^14+106727760*ep^13+
         24148800*ep^12-13697460*ep^11-1303380*ep^10+721080*ep^9+23760*
         ep^8-12960*ep^7)
         +cf^3*ca*G20*G30*rat(1904425205760*ep^24-360988360704*ep^23-
         19519951554048*ep^22-1195552306432*ep^21+93320091081824*ep^20-
         18235260321904*ep^19-209530423718664*ep^18+126816563094428*
         ep^17+131208135307500*ep^16-73425153987808*ep^15-
         103564882578744*ep^14+78840446239984*ep^13+8434063100783*ep^12
         -16930621341056*ep^11-687486165043*ep^10+2757306128836*ep^9-
         7711122943*ep^8-327352639788*ep^7+9497584999*ep^6+31075733484*
         ep^5-3421364288*ep^4-1308005600*ep^3+207742640*ep^2+17787840*
         ep-3290496,2488320000*ep^23-6386688000*ep^22-10350028800*ep^21
         +35625323520*ep^20-1763876160*ep^19-44525982240*ep^18+
         15076833840*ep^17+17561540520*ep^16-6990738120*ep^15-
         2916108720*ep^14+1213542720*ep^13+230481000*ep^12-97571880*
         ep^11-8591040*ep^10+3666240*ep^9+120960*ep^8-51840*ep^7)
         +cf^3*ca*G10*rat(632962560*ep^19+4072855296*ep^18-23006924128*
         ep^17+46951468080*ep^16-46570902208*ep^15-5561787440*ep^14+
         59814150498*ep^13-41418622495*ep^12-7975297467*ep^11+
         16870031590*ep^10-691139413*ep^9-5520013028*ep^8+2438539498*
         ep^7-30608888*ep^6-236690669*ep^5+49523069*ep^4+4968701*ep^3-
         2488784*ep^2+161756*ep+7728,2880000*ep^18-8352000*ep^17+
         2504800*ep^16+10368080*ep^15-7351800*ep^14-1723860*ep^13+
         2267880*ep^12-189600*ep^11-175120*ep^10+27700*ep^9+3840*ep^8-
         720*ep^7)
         +cf^3*ca*G10*G30*rat(13609096519680*ep^25-45139066693632*ep^24
         +34746653184*ep^23+103590981005440*ep^22-214073454588224*ep^21
         +993212357651840*ep^20-1514026758559616*ep^19-1747759650325464
         *ep^18+6347446537739548*ep^17-4520494807093436*ep^16-
         1436486122172740*ep^15+2848397038792852*ep^14-320032905935122*
         ep^13-813579220787301*ep^12+247450343438386*ep^11+
         118016443361353*ep^10-57680295238627*ep^9-5665807747226*ep^8+
         5699810970452*ep^7-171312356871*ep^6-253211983697*ep^5+
         17955378501*ep^4+5701814584*ep^3-448913560*ep^2-66361808*ep+
         6231504,9953280000*ep^24-35500032000*ep^23-15853363200*ep^22+
         183901409280*ep^21-149556798720*ep^20-171048424320*ep^19+
         238411264320*ep^18+9938826720*ep^17-98209114560*ep^16+
         16298517600*ep^15+16518605760*ep^14-3932246880*ep^13-
         1312211520*ep^12+355923360*ep^11+49029120*ep^10-14181120*ep^9-
         691200*ep^8+207360*ep^7)
         +cf^3*ca*G10*G20*rat(-3387473602560*ep^25+6683984116992*ep^24+
         11988652084992*ep^23+1986200113776*ep^22-62840025727784*ep^21-
         194896156118388*ep^20+665391999884282*ep^19-95954869604998*
         ep^18-1484312315754404*ep^17+1819850203186200*ep^16-
         346807108736729*ep^15-752833336398701*ep^14+468681939835029*
         ep^13+80972044463378*ep^12-152036350217432*ep^11+
         25725660331662*ep^10+19185994729426*ep^9-7681213250402*ep^8-
         427725842745*ep^7+657258002573*ep^6-65079279251*ep^5-
         22676918460*ep^4+4877078232*ep^3+47705488*ep^2-80527856*ep+
         5436480,2799360000*ep^24-11617344000*ep^23+1773705600*ep^22+
         52765097760*ep^21-72494881200*ep^20-15962699160*ep^19+
         87079632660*ep^18-41325669180*ep^17-18221661180*ep^16+
         18346477860*ep^15-1468747620*ep^14-2287376820*ep^13+571432860*
         ep^12+80265060*ep^11-39644640*ep^10+1326240*ep^9+803520*ep^8-
         77760*ep^7)
         +cf^3*ca*G10*G20*G30*rat(-22807483269120*ep^26+89232770893824*
         ep^25+34768132227072*ep^24-541370176298112*ep^23+
         828705174481216*ep^22-837465270844736*ep^21+101753114579552*
         ep^20+4753788666392824*ep^19-10810277375994540*ep^18+
         7670213484103648*ep^17+2472548709418936*ep^16-6446412709457572
         *ep^15+2667750716044138*ep^14+642594278054555*ep^13-
         709994441937009*ep^12+25244497803829*ep^11+108110983509298*
         ep^10-24145219335391*ep^9-5304545794862*ep^8+1568572059887*
         ep^7+458411320980*ep^6-130828706804*ep^5-24736225365*ep^4+
         9503601184*ep^3-31967512*ep^2-234093056*ep+20585136,
         89579520000*ep^25-349360128000*ep^24-36180172800*ep^23+
         1702672773120*ep^22-1897715416320*ep^21-1090765422720*ep^20+
         2658846651840*ep^19-625784352480*ep^18-913698511200*ep^17+
         441314002080*ep^16+99771899040*ep^15-84946039200*ep^14-
         13163040*ep^13+7139944800*ep^12-626508000*ep^11-274717440*
         ep^10+36322560*ep^9+3939840*ep^8-622080*ep^7)
         +cf^3*ca*G10^2*rat(-2037944309760*ep^27+5486180603904*ep^26+
         11170723188096*ep^25-12950203084032*ep^24-90123050741664*ep^23
         -2587018102240*ep^22+470243296432648*ep^21-270351173121216*
         ep^20-735479017166958*ep^19+676996911165306*ep^18+
         411913849889938*ep^17-582915125327504*ep^16-52338923776276*
         ep^15+234764604481703*ep^14-25256332373823*ep^13-
         53464532862462*ep^12+12065425802497*ep^11+7308353781571*ep^10-
         2653958960593*ep^9-370493892829*ep^8+261704949381*ep^7-
         14090659464*ep^6-9869406878*ep^5+1870462967*ep^4-17276720*ep^3
         -38580280*ep^2+6806112*ep-449424,2488320000*ep^26-7216128000*
         ep^25-10709452800*ep^24+46291461120*ep^23-5417851200*ep^22-
         83013356640*ep^21+43557811920*ep^20+56473952760*ep^19-
         42763412880*ep^18-13121791920*ep^17+15030163920*ep^16+
         411829440*ep^15-2359977840*ep^14+197966160*ep^13+180928800*
         ep^12-25034040*ep^11-6622080*ep^10+1118400*ep^9+92160*ep^8-
         17280*ep^7)
         +cf^4*rat(-76*ep^8+138*ep^7-200*ep^6+306*ep^5-228*ep^4+50*ep^3
         -8*ep^2-48*ep+48,2*ep^7-3*ep^6)
         +cf^4*G30*rat(191360*ep^13+2088*ep^12-628212*ep^11-1566444*
         ep^10+4052360*ep^9-104894*ep^8-4350937*ep^7+2537427*ep^6+
         101140*ep^5-182837*ep^4-160473*ep^3+89134*ep^2-10780*ep+24,600
         *ep^12-1360*ep^11-202*ep^10+1630*ep^9-338*ep^8-174*ep^7+36*
         ep^6)
         +cf^4*G20*rat(-8354448000*ep^21-16594534080*ep^20-4505842536*
         ep^19+214725926080*ep^18+48895792966*ep^17-831863123594*ep^16+
         441458237756*ep^15+774152617752*ep^14-654389386446*ep^13-
         219562436864*ep^12+291043582612*ep^11+33746291794*ep^10-
         82212269104*ep^9+6331688206*ep^8+11226488332*ep^7-2281246454*
         ep^6-591296108*ep^5+194838856*ep^4+3950576*ep^3-5640832*ep^2+
         492032*ep-9984,19440000*ep^20-11016000*ep^19-101676600*ep^18+
         71851140*ep^17+124944210*ep^16-80770545*ep^15-44925705*ep^14+
         26681940*ep^13+6037200*ep^12-3424365*ep^11-325845*ep^10+180270
         *ep^9+5940*ep^8-3240*ep^7)
         +cf^4*G20*G30*rat(-173827952640*ep^24-13083512832*ep^23+
         1524220398336*ep^22+1011037633088*ep^21-7129937368336*ep^20-
         2968479467688*ep^19+18734917961460*ep^18-4520571476594*ep^17-
         16071387146700*ep^16+6285598665924*ep^15+9382993725780*ep^14-
         6570888794384*ep^13-601688794517*ep^12+1208771146455*ep^11+
         124466299353*ep^10-231439830392*ep^9+51916877*ep^8+28138739551
         *ep^7-1888673665*ep^6-2311113472*ep^5+311208828*ep^4+89061360*
         ep^3-15133744*ep^2-1198976*ep+211008,622080000*ep^23-
         1596672000*ep^22-2587507200*ep^21+8906330880*ep^20-440969040*
         ep^19-11131495560*ep^18+3769208460*ep^17+4390385130*ep^16-
         1747684530*ep^15-729027180*ep^14+303385680*ep^13+57620250*
         ep^12-24392970*ep^11-2147760*ep^10+916560*ep^9+30240*ep^8-
         12960*ep^7)
         +cf^4*G10*rat(6618880*ep^18-101126656*ep^17+627199568*ep^16-
         1383556208*ep^15+701902600*ep^14+1152409214*ep^13-1383670588*
         ep^12+79187377*ep^11+482846225*ep^10-139222111*ep^9-112570966*
         ep^8+79256973*ep^7-9113157*ep^6-6430953*ep^5+1921502*ep^4+
         94308*ep^3-82248*ep^2+5056*ep+384,360000*ep^17-504000*ep^16-
         442900*ep^15+631660*ep^14+28515*ep^13-172710*ep^12+24420*ep^11
         +12930*ep^10-2495*ep^9-280*ep^8+60*ep^7)
         +cf^4*G10*G30*rat(-1889458974720*ep^25+1828510009344*ep^24+
         11271707553024*ep^23+6010018258560*ep^22-46979978612064*ep^21-
         99834994418400*ep^20+276844231689872*ep^19+99019203390536*
         ep^18-649251110311150*ep^17+413593151943826*ep^16+
         222285113577163*ep^15-304524871677454*ep^14+7970336544503*
         ep^13+95439345006374*ep^12-24014282754394*ep^11-13854422627447
         *ep^10+5808467098723*ep^9+854976472814*ep^8-607314328639*ep^7-
         8956804693*ep^6+32134841330*ep^5-1154402948*ep^4-930543776*
         ep^3+62007248*ep^2+12292128*ep-1229760,2488320000*ep^24-
         8875008000*ep^23-3963340800*ep^22+45975352320*ep^21-
         37389199680*ep^20-42762106080*ep^19+59602816080*ep^18+
         2484706680*ep^17-24552278640*ep^16+4074629400*ep^15+4129651440
         *ep^14-983061720*ep^13-328052880*ep^12+88980840*ep^11+12257280
         *ep^10-3545280*ep^9-172800*ep^8+51840*ep^7)
         +cf^4*G10*G20*rat(406144834560*ep^25-289767411072*ep^24-
         3066552928512*ep^23-1550166387912*ep^22+17008655370756*ep^21+
         13876665160434*ep^20-81574286318637*ep^19+26228454103454*ep^18
         +144315751286151*ep^17-172801406782546*ep^16+17085741742280*
         ep^15+83728856591555*ep^14-43642886404701*ep^13-12201081800395
         *ep^12+15934221375252*ep^11-2111019418261*ep^10-2085052292602*
         ep^9+729295916255*ep^8+68639219301*ep^7-66451336912*ep^6+
         4848717000*ep^5+2507101208*ep^4-450807184*ep^3-13959424*ep^2+
         8094336*ep-480384,699840000*ep^24-2904336000*ep^23+443426400*
         ep^22+13191274440*ep^21-18123720300*ep^20-3990674790*ep^19+
         21769908165*ep^18-10331417295*ep^17-4555415295*ep^16+
         4586619465*ep^15-367186905*ep^14-571844205*ep^13+142858215*
         ep^12+20066265*ep^11-9911160*ep^10+331560*ep^9+200880*ep^8-
         19440*ep^7)
         +cf^4*G10*G20*G30*rat(2543401451520*ep^26-5783681885184*ep^25-
         9111951449856*ep^24+17368535021184*ep^23+290748554208*ep^22+
         120831780820608*ep^21-243257829297168*ep^20-243721928790232*
         ep^19+971369919562742*ep^18-727730677977892*ep^17-
         229180036271033*ep^16+585198308296267*ep^15-229800518681701*
         ep^14-62006003826349*ep^13+59604202791248*ep^12+1718544387029*
         ep^11-10691432174156*ep^10+1822547586727*ep^9+777636058217*
         ep^8-203222132176*ep^7-51396029113*ep^6+17949714050*ep^5+
         1804703380*ep^4-1033433072*ep^3+27650000*ep^2+22907040*ep-
         2196288,22394880000*ep^25-87340032000*ep^24-9045043200*ep^23+
         425668193280*ep^22-474428854080*ep^21-272691355680*ep^20+
         664711662960*ep^19-156446088120*ep^18-228424627800*ep^17+
         110328500520*ep^16+24942974760*ep^15-21236509800*ep^14-3290760
         *ep^13+1784986200*ep^12-156627000*ep^11-68679360*ep^10+9080640
         *ep^9+984960*ep^8-155520*ep^7)
         +cf^4*G10^2*rat(147499384320*ep^25+2000601216*ep^24-
         971462610432*ep^23-1486942256640*ep^22+5251630924256*ep^21+
         5613595389544*ep^20-19114699208344*ep^19+3671947909192*ep^18+
         18815766775754*ep^17-10984126911433*ep^16-6888821151510*ep^15+
         6864448240985*ep^14+560235985238*ep^13-1917776849678*ep^12+
         247359050004*ep^11+271804811382*ep^10-74864425298*ep^9-
         15728771709*ep^8+7639528338*ep^7-54558727*ep^6-306396854*ep^5+
         37256428*ep^4+1490544*ep^3-819792*ep^2+145184*ep-11968,
         311040000*ep^24-746496000*ep^23-1245369600*ep^22+4044003840*
         ep^21-523283880*ep^20-4572305760*ep^19+2373647790*ep^18+
         1387609350*ep^17-1091150250*ep^16-104385090*ep^15+189852570*
         ep^14-10172670*ep^13-15304710*ep^12+1834410*ep^11+576240*ep^10
         -89520*ep^9-8160*ep^8+1440*ep^7)
         +[d4AA/na]*G30*rat(-19998720*ep^14-200986112*ep^13-228481856*
         ep^12+798621664*ep^11-204327360*ep^10-230856800*ep^9+758698748
         *ep^8-283442430*ep^7-351943230*ep^6+132521730*ep^5+63652151*
         ep^4-17208762*ep^3-5434413*ep^2+485214*ep+254824,921600*ep^13-
         245760*ep^12-1723392*ep^11-236544*ep^10+377856*ep^9+39936*ep^8
         -18432*ep^7)
         +[d4AA/na]*G20*rat(90847641600*ep^19+1008272394240*ep^18+
         1979688549888*ep^17-4057546973696*ep^16-5826526836608*ep^15+
         8596977685648*ep^14-2962449188312*ep^13-9377463333212*ep^12+
         6938965206078*ep^11+3952864603422*ep^10-3024403766048*ep^9-
         853537742591*ep^8+554129374297*ep^7+117786544814*ep^6-
         46481790030*ep^5-11969710195*ep^4+1666733755*ep^3+752454058*
         ep^2-19782476*ep-18808824,2488320000*ep^18+3981312000*ep^17-
         6876748800*ep^16-9683988480*ep^15+1887632640*ep^14+3435229440*
         ep^13-195125760*ep^12-442713600*ep^11+8674560*ep^10+23189760*
         ep^9-138240*ep^8-414720*ep^7)
         +[d4AA/na]*G20*G30*rat(77031014400*ep^22+2308962201600*ep^21+
         20672075800576*ep^20-32907532471808*ep^19-60338595155712*ep^18
         +88230391004784*ep^17-168653717523760*ep^16+41053810920276*
         ep^15+344627345237544*ep^14-101628356980970*ep^13-
         258638232116812*ep^12+91452292487106*ep^11+71791232695934*
         ep^10-23586655081230*ep^9-12271588460292*ep^8+3309726387943*
         ep^7+1292666144834*ep^6-276662060460*ep^5-71427475954*ep^4+
         9753953043*ep^3+2353915010*ep^2-107353164*ep-37670248,
         159252480000*ep^21-63700992000*ep^20-959673139200*ep^19+
         264429895680*ep^18+1419716505600*ep^17-38040330240*ep^16-
         537219855360*ep^15-1997429760*ep^14+85484851200*ep^13+
         583649280*ep^12-6553543680*ep^11-32209920*ep^10+239155200*ep^9
         +552960*ep^8-3317760*ep^7)
         +[d4AA/na]*G10*rat(-626688000*ep^16-5408317440*ep^15+
         3420502016*ep^14+44560371456*ep^13-52486738752*ep^12-
         7915019872*ep^11+54688839200*ep^10-20206337776*ep^9-
         19092001468*ep^8+9784507578*ep^7+2859151038*ep^6-1537670679*
         ep^5-234757524*ep^4+72599130*ep^3+23670112*ep^2-1056445*ep-
         1010110,92160000*ep^15-44544000*ep^14-169574400*ep^13+13685760
         *ep^12+48107520*ep^11-2396160*ep^10-3962880*ep^9+76800*ep^8+
         92160*ep^7)
         +[d4AA/na]*G10*G30*rat(27591353303040*ep^23+236923416612864*
         ep^22-363696795057152*ep^21-2772268388950272*ep^20+
         3830029546184640*ep^19+6675658314457344*ep^18-
         12917494070797248*ep^17+4306714474989552*ep^16+
         6709091114630244*ep^15-7974193029463272*ep^14+166980471458356*
         ep^13+3356384913246202*ep^12-411790782549048*ep^11-
         938319596272098*ep^10+122830151365689*ep^9+162263954388162*
         ep^8-16258058665121*ep^7-18152895373124*ep^6+1238179350831*
         ep^5+1253684815032*ep^4-64393781155*ep^3-44635076814*ep^2+
         1485552124*ep+613631224,637009920000*ep^22-891813888000*ep^21-
         3583888588800*ep^20+4896412139520*ep^19+4621146439680*ep^18-
         5831027343360*ep^17-1996718100480*ep^16+2140889702400*ep^15+
         349929123840*ep^14-339604807680*ep^13-28548771840*ep^12+
         26085335040*ep^11+1085460480*ep^10-954408960*ep^9-15482880*
         ep^8+13271040*ep^7)
         +[d4AA/na]*G10*G20*rat(-5768903393280*ep^23-54051473553408*
         ep^22+156027514499328*ep^21+740848107112064*ep^20-
         1954902266892368*ep^19-1029394405002352*ep^18+5907230801973748
         *ep^17-5149231497155080*ep^16-543246778396106*ep^15+
         3799261780677998*ep^14-1592518249547204*ep^13-1104035564884502
         *ep^12+835921739898490*ep^11+166415312231651*ep^10-
         224269299254003*ep^9+3326839657553*ep^8+29019955878283*ep^7-
         2274909454475*ep^6-2347128449141*ep^5+248126176673*ep^4+
         119771974081*ep^3-16291340514*ep^2-2500832628*ep+402491192,
         358318080000*ep^22-710664192000*ep^21-1671056179200*ep^20+
         3843974983680*ep^19+720323850240*ep^18-4326498800640*ep^17+
         1051788395520*ep^16+1315688002560*ep^15-533503687680*ep^14-
         123263493120*ep^13+78433090560*ep^12+417623040*ep^11-
         4384834560*ep^10+355829760*ep^9+81285120*ep^8-9953280*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-29988799119360*ep^24-
         291911658541056*ep^23-69657922974720*ep^22+3376116557399296*
         ep^21-1915601174947008*ep^20-7575514613139648*ep^19+
         11270740868108736*ep^18-6834708203363184*ep^17-
         1700673576648660*ep^16+7705593992723652*ep^15-2956810219733940
         *ep^14-2499105209823386*ep^13+783111311089966*ep^12+
         1074105510635358*ep^11-253307721776487*ep^10-295178219311767*
         ep^9+88525486466271*ep^8+36192982791625*ep^7-15158966052035*
         ep^6-1077937394127*ep^5+932400864315*ep^4-23965720231*ep^3-
         22429756254*ep^2+1090917868*ep+161624776,5733089280000*ep^23-
         9937354752000*ep^22-29579555635200*ep^21+54819375022080*ep^20+
         26901081538560*ep^19-66342685409280*ep^18-477380874240*ep^17+
         25258161623040*ep^16-3273306992640*ep^15-4106230640640*ep^14+
         761875476480*ep^13+320414330880*ep^12-68486860800*ep^11-
         11846062080*ep^10+2723880960*ep^9+165888000*ep^8-39813120*ep^7
         )
         +[d4AA/na]*G10^2*rat(-4855802757120*ep^24-33985612726272*ep^23
         +57127273095168*ep^22+374513076713472*ep^21-616424881683456*
         ep^20-729238451134528*ep^19+2169694211118112*ep^18-
         1423662137464144*ep^17-1111001309409736*ep^16+2277958685556348
         *ep^15-590279959062292*ep^14-856670536694071*ep^13+
         428015159016414*ep^12+148941909661163*ep^11-102535473607213*
         ep^10-15900341874669*ep^9+13140598098317*ep^8+1556855625077*
         ep^7-1105183821291*ep^6-132610652308*ep^5+66692908013*ep^4+
         6022450812*ep^3-2443894084*ep^2-98929680*ep+37227968,
         159252480000*ep^23-276037632000*ep^22-821654323200*ep^21+
         1522760417280*ep^20+747252264960*ep^19-1842852372480*ep^18-
         13260579840*ep^17+701615600640*ep^16-90925194240*ep^15-
         114061962240*ep^14+21163207680*ep^13+8900398080*ep^12-
         1902412800*ep^11-329057280*ep^10+75663360*ep^9+4608000*ep^8-
         1105920*ep^7)
         +nf*[d4FA/na]*G30*rat(23040*ep^15-1184256*ep^14-710144*ep^13+
         16397984*ep^12-33968272*ep^11+36026344*ep^10-30709280*ep^9+
         14927212*ep^8-400387*ep^7+7007779*ep^6-12491831*ep^5+5588891*
         ep^4-258154*ep^3-210934*ep^2-36600*ep+17352,14400*ep^15-68640*
         ep^14+98352*ep^13+2280*ep^12-113184*ep^11+74784*ep^10-864*ep^9
         -8424*ep^8+1296*ep^7)
         +nf*[d4FA/na]*G20*rat(-31795200*ep^21+8234150400*ep^20+
         79415851392*ep^19-259635789728*ep^18-60374744720*ep^17+
         765285701080*ep^16-918474767772*ep^15+668245417168*ep^14-
         212616526506*ep^13-111800875937*ep^12-133954497535*ep^11+
         218366692296*ep^10+38076260624*ep^9-101152787308*ep^8+
         13637312670*ep^7+11936571928*ep^6-1735253838*ep^5-778977331*
         ep^4+6855385*ep^3+51715176*ep^2+678780*ep-1286064,77760000*
         ep^21-186624000*ep^20-304322400*ep^19+1035192960*ep^18-
         138665520*ep^17-1233861120*ep^16+555093810*ep^15+441424080*
         ep^14-217942110*ep^13-59272560*ep^12+29648430*ep^11+3198960*
         ep^10-1601370*ep^9-58320*ep^8+29160*ep^7)
         +nf*[d4FA/na]*G20*G30*rat(-11678515200*ep^26+2780300574720*
         ep^25+8393437200384*ep^24-57933177686016*ep^23-3655475300352*
         ep^22+253110788592128*ep^21-157517629203232*ep^20-
         320982843690688*ep^19+228087663739168*ep^18+265086549483648*
         ep^17-243967937493642*ep^16-82807968774776*ep^15+
         161846666969045*ep^14-25813091243383*ep^13-51822028846154*
         ep^12+20365963314561*ep^11+8409361331727*ep^10-4327580543474*
         ep^9-914525891776*ep^8+429403981313*ep^7+97831988674*ep^6-
         26683852905*ep^5-6384099762*ep^4+735874856*ep^3+243092688*ep^2
         -3867984*ep-4049568,29859840000*ep^26-96546816000*ep^25-
         118726041600*ep^24+624352112640*ep^23-95710222080*ep^22-
         1185196233600*ep^21+455915675520*ep^20+1046640000960*ep^19-
         363481406640*ep^18-495073180440*ep^17+105689009520*ep^16+
         120188965320*ep^15-14530261680*ep^14-15372718920*ep^13+
         1017954000*ep^12+1042706520*ep^11-35013600*ep^10-35303040*ep^9
         +466560*ep^8+466560*ep^7)
         +nf*[d4FA/na]*G10*rat(-12149760*ep^17-944732416*ep^16+
         3914519488*ep^15-6819959056*ep^14+7502176096*ep^13-5854484104*
         ep^12+3818835548*ep^11-2866317393*ep^10+1589098008*ep^9-
         6097454*ep^8-465063602*ep^7+177028447*ep^6+1327309*ep^5-
         8647478*ep^4-455104*ep^3+394632*ep^2+30577*ep-11418,2880000*
         ep^18-9312000*ep^17+4648800*ep^16+10962480*ep^15-10411560*
         ep^14-1313100*ep^13+3116340*ep^12-379920*ep^11-238800*ep^10+
         43620*ep^9+5220*ep^8-1080*ep^7)
         +nf*[d4FA/na]*G10*G30*rat(-2242274918400*ep^28+43643739340800*
         ep^27+129372367325184*ep^26-1226419802694144*ep^25+
         748890912038016*ep^24+5170206790228256*ep^23-5940215048244784*
         ep^22-7373359624821280*ep^21+7191914232716080*ep^20+
         17745855822723458*ep^19-19885442808228899*ep^18-
         12362964111996577*ep^17+26024742309752404*ep^16-
         6179844804994636*ep^15-10610728755064691*ep^14+
         7770597821686652*ep^13+284027855002966*ep^12-2305686076192270*
         ep^11+676148656288957*ep^10+243250766124911*ep^9-
         147941359371722*ep^8-3159112344064*ep^7+13069787944321*ep^6-
         940859867106*ep^5-591073797016*ep^4+59292045456*ep^3+
         13596576912*ep^2-1130439456*ep-122819328,179159040000*ep^28-
         788299776000*ep^27-111178137600*ep^26+4975326167040*ep^25-
         5233163880960*ep^24-8332771415040*ep^23+14714334478080*ep^22+
         3827346577920*ep^21-15757400720160*ep^20+1906009600320*ep^19+
         8028870422400*ep^18-2199544001280*ep^17-2082592209600*ep^16+
         708803084160*ep^15+281134488960*ep^14-104267554560*ep^13-
         19845730080*ep^12+7666678080*ep^11+691580160*ep^10-273093120*
         ep^9-9331200*ep^8+3732480*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(504034099200*ep^28-11239502561280*
         ep^27-72517598576640*ep^26+399617967877632*ep^25+
         92705606823936*ep^24-2025807390243616*ep^23+918417971639776*
         ep^22+3699896058184256*ep^21-1057769741232432*ep^20-
         6727375683290570*ep^19+3147578045997466*ep^18+6649142795957349
         *ep^17-5675843412183763*ep^16-1829378928218368*ep^15+
         3726495360040479*ep^14-781795453144115*ep^13-969897861249188*
         ep^12+553705636425714*ep^11+54766570894832*ep^10-
         116433333893989*ep^9+17403805149957*ep^8+10070548018216*ep^7-
         2952813362105*ep^6-325557226445*ep^5+168156045346*ep^4+
         2322947904*ep^3-4384277808*ep^2+53247312*ep+44254944,
         67184640000*ep^28-256421376000*ep^27-197802777600*ep^26+
         1782912695040*ep^25-934616776320*ep^24-3855091449600*ep^23+
         3562092391680*ep^22+3717389006640*ep^21-4446867862440*ep^20-
         1742589880920*ep^19+2647565792640*ep^18+370570567680*ep^17-
         824582611440*ep^16-8703683280*ep^15+138830669280*ep^14-
         9434121840*ep^13-12322215720*ep^12+1444758120*ep^11+527148000*
         ep^10-77915520*ep^9-8398080*ep^8+1399680*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(23448335155200*ep^30-
         42668516966400*ep^29-733595668918272*ep^28+2893629632025600*
         ep^27+126691515088128*ep^26-12960209688587712*ep^25+
         8668641591356608*ep^24+21570907128890352*ep^23-
         2760594215193168*ep^22-69862778774528804*ep^21+
         51332936954003084*ep^20+65773267992302329*ep^19-
         97472213161921762*ep^18+8534385580263481*ep^17+
         53724187845914528*ep^16-30302880068406377*ep^15-
         7846566182373265*ep^14+12565638921132682*ep^13-
         1913423952988474*ep^12-2190866836690343*ep^11+811085574328862*
         ep^10+170708337750943*ep^9-120218906098954*ep^8-1740165297209*
         ep^7+9593495344741*ep^6-861570536414*ep^5-354277859896*ep^4+
         54002511648*ep^3+4230669264*ep^2-891943776*ep+8453376,
         3224862720000*ep^30-13651918848000*ep^29-4903582924800*ep^28+
         91587235921920*ep^27-78937436943360*ep^26-180615355614720*
         ep^25+255559198003200*ep^24+138033556081920*ep^23-
         316294176663360*ep^22-24446069088480*ep^21+197509898564640*
         ep^20-21223209556800*ep^19-68171903043840*ep^18+13109310889920
         *ep^17+13434606682560*ep^16-3159821767680*ep^15-1513429272000*
         ep^14+391265678880*ep^13+94985667360*ep^12-25840969920*ep^11-
         3061981440*ep^10+858470400*ep^9+39191040*ep^8-11197440*ep^7)
         +nf*[d4FA/na]*G10^2*rat(-226138521600*ep^29-15420610068480*
         ep^28-36190858033152*ep^27+293865130713600*ep^26+
         49457346183936*ep^25-1301293204401408*ep^24+772067770996400*
         ep^23+1765086139877208*ep^22-1793934798479724*ep^21-
         780438809971966*ep^20+1769688639330064*ep^19-393397675820106*
         ep^18-1013858063741684*ep^17+681866293986403*ep^16+
         369462585520467*ep^15-405232864420132*ep^14-78952451365462*
         ep^13+136134522646614*ep^12+5594800407520*ep^11-26766862966748
         *ep^10+822321729690*ep^9+3075825942125*ep^8-106845534835*ep^7-
         230208118974*ep^6-1367034004*ep^5+12841676584*ep^4+344503536*
         ep^3-454114848*ep^2-5001152*ep+6400128,89579520000*ep^29-
         244850688000*ep^28-503486668800*ep^27+1788859883520*ep^26+
         490583243520*ep^25-4281218346240*ep^24+677039091840*ep^23+
         4849824084480*ep^22-1511213225040*ep^21-2945877312240*ep^20+
         1067570102880*ep^19+1011821555520*ep^18-375931640160*ep^17-
         199749935520*ep^16+73558615680*ep^15+22565096640*ep^14-
         8192057040*ep^13-1419594480*ep^12+509099040*ep^11+45843840*
         ep^10-16289280*ep^9-587520*ep^8+207360*ep^7)
         +nf^2*[d4FF/na]*G20*rat(-81920*ep^8+278016*ep^7-336256*ep^6+
         138368*ep^5+47648*ep^4-66976*ep^3+24736*ep^2-3808*ep+192,10800
         *ep^11-40860*ep^10+51840*ep^9-25695*ep^8+5400*ep^7-405*ep^6)
         +nf^2*[d4FF/na]*G20*G30*rat(-379392*ep^11-107520*ep^10+2156768
         *ep^9-2094672*ep^8-144912*ep^7+414608*ep^6+769200*ep^5-964584*
         ep^4+438664*ep^3-98568*ep^2+10872*ep-464,43200*ep^13-131040*
         ep^12+73980*ep^11+93600*ep^10-107325*ep^9+40275*ep^8-6615*ep^7
         +405*ep^6)
         +nf^2*[d4FF/na]*G10*G30*rat(-6528*ep^10+84848*ep^9-142464*ep^8
         -46372*ep^7+244548*ep^6-171820*ep^5+43196*ep^4-12288*ep^3+9920
         *ep^2-3408*ep+368,3600*ep^12-10020*ep^11+3660*ep^10+8715*ep^9-
         6765*ep^8+1665*ep^7-135*ep^6)
         +nf^2*[d4FF/na]*G10*G20*rat(552960*ep^11-1374720*ep^10+825808*
         ep^9+417384*ep^8-615224*ep^7+531576*ep^6-879000*ep^5+906648*
         ep^4-485896*ep^3+139944*ep^2-20728*ep+1248,32400*ep^13-100980*
         ep^12+63000*ep^11+67455*ep^10-87030*ep^9+35280*ep^8-6210*ep^7+
         405*ep^6)
         +nf^2*[d4FF/na]*G10*G20*G30*rat(267264*ep^12-3805248*ep^11+
         7990800*ep^10+202080*ep^9-16997964*ep^8+21648720*ep^7-12435136
         *ep^6+3479904*ep^5-294300*ep^4-71952*ep^3+16296*ep^2-384*ep-80
         ,129600*ep^14-436320*ep^13+352980*ep^12+206820*ep^11-415575*
         ep^10+228150*ep^9-60120*ep^8+7830*ep^7-405*ep^6)
         +nf^2*[d4FF/na]*G10^2*rat(-960*ep^9+108960*ep^8-371024*ep^7+
         486376*ep^6-290376*ep^5+58088*ep^4+19000*ep^3-12192*ep^2+2272*
         ep-144,2700*ep^11-10440*ep^10+13755*ep^9-7305*ep^8+1665*ep^7-
         135*ep^6)
         +tf*nf*ca^3*rat(-25664*ep^11+145264*ep^10-327328*ep^9+357176*
         ep^8-143960*ep^7-107415*ep^6+203206*ep^5-158145*ep^4+78661*
         ep^3-27454*ep^2+6771*ep-864,512*ep^11-2816*ep^10+5760*ep^9-
         5184*ep^8+1728*ep^7)
         +tf*nf*ca^3*G30*rat(-24514560*ep^17+217795584*ep^16-611676928*
         ep^15+932998784*ep^14-2171350272*ep^13+4811698480*ep^12-
         2954882736*ep^11-6685446384*ep^10+12974898032*ep^9-7954852445*
         ep^8+258185394*ep^7+2131414742*ep^6-1163563335*ep^5+220322370*
         ep^4+51656666*ep^3-41701896*ep^2+9276606*ep-654588,2764800*
         ep^17-15943680*ep^16+29988864*ep^15-8561664*ep^14-36331776*
         ep^13+35761536*ep^12+1774080*ep^11-12220416*ep^10+1990656*ep^9
         +964224*ep^8-186624*ep^7)
         +tf*nf*ca^3*G20*rat(676565913600*ep^23-3441573273600*ep^22+
         5557971026304*ep^21-50423675556576*ep^20+210486059086304*ep^19
         -133262674976752*ep^18-794852864828320*ep^17+1790551292835678*
         ep^16-1097743837106620*ep^15-772217860538361*ep^14+
         1512319983622712*ep^13-739152238851329*ep^12-86760173192247*
         ep^11+247784580233191*ep^10-99042224775359*ep^9+670213886751*
         ep^8+12753184707851*ep^7-4225224982098*ep^6+118115204455*ep^5+
         252525783416*ep^4-55063712328*ep^3-1322241120*ep^2+1711216368*
         ep-155364480,44789760000*ep^23-204539904000*ep^22+102406809600
         *ep^21+868570076160*ep^20-1547081856000*ep^19+58621708800*
         ep^18+1779721372800*ep^17-1149200809920*ep^16-356697872640*
         ep^15+492111028800*ep^14-34485004800*ep^13-69299634240*ep^12+
         12162804480*ep^11+3807518400*ep^10-832809600*ep^9-69984000*
         ep^8+16796160*ep^7)
         +tf*nf*ca^3*G20*G30*rat(62637185433600*ep^28-1092411337605120*
         ep^27+3320976424108032*ep^26+4335483023548416*ep^25-
         33082553687224320*ep^24+33363164713035264*ep^23+
         64313660499640576*ep^22-162877939970429408*ep^21+
         80572470163584016*ep^20+112612550541012992*ep^19-
         168843462967052376*ep^18+43285406227282290*ep^17+
         79637987542682753*ep^16-76842839343193079*ep^15+
         11673125943258094*ep^14+20181568272846488*ep^13-
         12858462680649120*ep^12+1079580059275020*ep^11+
         1973921560725884*ep^10-892295477359514*ep^9+22560236273257*
         ep^8+90047394882629*ep^7-20595406097568*ep^6-2338511425602*
         ep^5+1196689968124*ep^4-31523367456*ep^3-22146295392*ep^2+
         1153738080*ep+134965440,17199267840000*ep^28-92876046336000*
         ep^27+69303494246400*ep^26+452185950781440*ep^25-
         902706724454400*ep^24-203599856517120*ep^23+1686603240714240*
         ep^22-648791153049600*ep^21-1252964582323200*ep^20+
         771327284106240*ep^19+469362908448000*ep^18-347833191790080*
         ep^17-97488389963520*ep^16+78507924503040*ep^15+11402063988480
         *ep^14-9524493734400*ep^13-735124066560*ep^12+623961377280*
         ep^11+24159098880*ep^10-20648079360*ep^9-313528320*ep^8+
         268738560*ep^7)
         +tf*nf*ca^3*G10*rat(119162880000*ep^20-705797222400*ep^19+
         1260139898880*ep^18+1495734337792*ep^17-10023239376448*ep^16+
         17387168301760*ep^15-12813862938208*ep^14-572451580304*ep^13+
         8985300167836*ep^12-7615396113924*ep^11+2690884510380*ep^10+
         206546859290*ep^9-648739505749*ep^8+278545333775*ep^7-
         38981059294*ep^6-10227365704*ep^5+5406848359*ep^4-749289441*
         ep^3-80225788*ep^2+36539796*ep-3148128,1658880000*ep^20-
         8957952000*ep^19+15957964800*ep^18-4851025920*ep^17-
         17000524800*ep^16+18551669760*ep^15-2563297920*ep^14-
         4864371840*ep^13+2131603200*ep^12+104313600*ep^11-188979840*
         ep^10+17988480*ep^9+4354560*ep^8-622080*ep^7)
         +tf*nf*ca^3*G10*G30*rat(134135178854400*ep^29-2615144574320640
         *ep^28+11134396881626112*ep^27-24975268417039104*ep^26+
         73714203934261440*ep^25-101804827303142096*ep^24-
         422100983461742960*ep^23+1560223407884473312*ep^22-
         1051601233449553840*ep^21-2379941487667903883*ep^20+
         4122534520333951388*ep^19-388654062631504853*ep^18-
         3674804012458404640*ep^17+2578908495233036968*ep^16+
         642989520920211998*ep^15-1470385296337891472*ep^14+
         482766495060043370*ep^13+180109235224719727*ep^12-
         178624633132524922*ep^11+36458735926062169*ep^10+
         14312971834685750*ep^9-9040899580396124*ep^8+784736097158576*
         ep^7+610325638422204*ep^6-152469049527440*ep^5-11079179463984*
         ep^4+6877103783808*ep^3-291522200256*ep^2-102477623040*ep+
         9415948032,34398535680000*ep^29-202951360512000*ep^28+
         205684133068800*ep^27+987281927700480*ep^26-2437661401251840*
         ep^25-92740913971200*ep^24+5224990387322880*ep^23-
         3502877786726400*ep^22-4127696752711680*ep^21+4904085250667520
         *ep^20+992612356208640*ep^19-2734627129896960*ep^18+
         233610968125440*ep^17+735876748523520*ep^16-150157466357760*
         ep^15-100986103296000*ep^14+26218675537920*ep^13+7187572454400
         *ep^12-2075219896320*ep^11-251608965120*ep^10+76859228160*ep^9
         +3404021760*ep^8-1074954240*ep^7)
         +tf*nf*ca^3*G10*G20*rat(-1798742428876800*ep^31+
         15438744931368960*ep^30-32563901163073536*ep^29-
         36771465637453824*ep^28+106854918748694784*ep^27+
         310037456489318784*ep^26-431422412851587552*ep^25-
         2146072685149962896*ep^24+4686977183738634560*ep^23+
         805950206959967488*ep^22-10191491482887534462*ep^21+
         7279417624351750547*ep^20+6506983476528618986*ep^19-
         11122776444036583914*ep^18+2259561599971184842*ep^17+
         5067702885674376127*ep^16-3750668823429890448*ep^15+
         4365682147824176*ep^14+1136365984638850094*ep^13-
         510388448884834695*ep^12-26737182375432062*ep^11+
         103819548237551926*ep^10-33730781239536858*ep^9-
         2375072804755483*ep^8+4211996301384020*ep^7-836225062590988*
         ep^6-96712536037360*ep^5+58049327963952*ep^4-5172925439040*
         ep^3-882258426432*ep^2+198747032832*ep-10885321728,
         116095057920000*ep^31-772032135168000*ep^30+1197423776563200*
         ep^29+2888794938654720*ep^28-10884279851827200*ep^27+
         5673177735598080*ep^26+19028086702202880*ep^25-
         26223583902981120*ep^24-6397180630410240*ep^23+
         30359390469108480*ep^22-9959288239929600*ep^21-
         14560044059289600*ep^20+9951589199001600*ep^19+
         2537410785661440*ep^18-3627421614835200*ep^17+217137690869760*
         ep^16+621344061941760*ep^15-136956551466240*ep^14-
         47343554853120*ep^13+17582296181760*ep^12+929274301440*ep^11-
         892854005760*ep^10+47432355840*ep^9+15586836480*ep^8-
         1612431360*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(-4278145882521600*ep^32+
         27714502942064640*ep^31-82067489975900160*ep^30+
         106789782128868864*ep^29+306028029327590016*ep^28-
         2060057848812401376*ep^27+4470044665409529072*ep^26-
         1197132532179295744*ep^25-14608230846990632112*ep^24+
         30712945578516627330*ep^23-17573383759455709921*ep^22-
         23978721087287890055*ep^21+45461658115944214667*ep^20-
         19713258387726928787*ep^19-15803319925225866526*ep^18+
         20823370305563103634*ep^17-5215799081745933130*ep^16-
         4332627679000862264*ep^15+3301685155996366943*ep^14-
         388576586381305259*ep^13-430472971312941109*ep^12+
         203858068373625589*ep^11-14813189857995808*ep^10-
         17477629619015936*ep^9+6780181499588756*ep^8-249502502969212*
         ep^7-477196839459616*ep^6+107228052021904*ep^5+6128481068160*
         ep^4-4345830073920*ep^3+294830102016*ep^2+29518670592*ep-
         2668059648,1857520926720000*ep^32-11888133931008000*ep^31+
         16070651884339200*ep^30+51010414124728320*ep^29-
         162593297874616320*ep^28+47233724362260480*ep^27+
         327142098177638400*ep^26-343464995638886400*ep^25-
         207249225698488320*ep^24+460161524984094720*ep^23-
         37911049962439680*ep^22-272797857908352000*ep^21+
         100985250946867200*ep^20+80404929366589440*ep^19-
         47889102694717440*ep^18-11035483405424640*ep^17+
         10810055754547200*ep^16+294071424307200*ep^15-1305323083514880
         *ep^14+91942519495680*ep^13+85197573550080*ep^12-
         10568566886400*ep^11-2812498329600*ep^10+439118807040*ep^9+
         36548444160*ep^8-6449725440*ep^7)
         +tf*nf*ca^3*G10^2*rat(-444237978009600*ep^31+3910956165365760*
         ep^30-6679239672250368*ep^29-7771663271854080*ep^28+
         3919986702314496*ep^27+41139870889888512*ep^26+
         117964510314974496*ep^25-469515829136076424*ep^24+
         157381101410976012*ep^23+832166602278193710*ep^22-
         819202053104102125*ep^21-448869880440993515*ep^20+
         958746617423098704*ep^19-144102945499392788*ep^18-
         472121481182848712*ep^17+257120593102808652*ep^16+
         73681180028886722*ep^15-102691009628440804*ep^14+
         16989549669579735*ep^13+15189596031260563*ep^12-
         7480798316860760*ep^11+1726303387770*ep^10+881062629149390*
         ep^9-208932212472556*ep^8-27861672985998*ep^7+18780840517232*
         ep^6-1418933740712*ep^5-588297802656*ep^4+110715155424*ep^3+
         2866820608*ep^2-2058616704*ep+135830016,25798901760000*ep^31-
         126414618624000*ep^30+33581570457600*ep^29+758850329640960*
         ep^28-1119964753797120*ep^27-1023923181219840*ep^26+
         3007755480637440*ep^25-258713940695040*ep^24-3266532379077120*
         ep^23+1491333722830080*ep^22+1710458223655680*ep^21-
         1223171802132480*ep^20-432184773381120*ep^19+468457970019840*
         ep^18+37560528714240*ep^17-96929809781760*ep^16+4744948584960*
         ep^15+11201748215040*ep^14-1326864948480*ep^13-713317985280*
         ep^12+113322654720*ep^11+23198330880*ep^10-4264980480*ep^9-
         298598400*ep^8+59719680*ep^7)
         +tf*nf*cf*ca^2*rat(2784*ep^11-16048*ep^10+38540*ep^9-49276*
         ep^8+32045*ep^7+99*ep^6-20223*ep^5+19932*ep^4-11919*ep^3+5596*
         ep^2-1758*ep+216,32*ep^11-176*ep^10+360*ep^9-324*ep^8+108*ep^7
         )
         +tf*nf*cf*ca^2*G30*rat(3763200*ep^16-22964736*ep^15+37926656*
         ep^14+5149120*ep^13-65494592*ep^12+110988208*ep^11-244082712*
         ep^10+350812572*ep^9-223964906*ep^8+18091967*ep^7+56793162*
         ep^6-36558924*ep^5+9430874*ep^4+852143*ep^3-1437204*ep^2+
         372384*ep-25704,115200*ep^16-491520*ep^15+512256*ep^14+411648*
         ep^13-896352*ep^12+145536*ep^11+292224*ep^10-70848*ep^9-23328*
         ep^8+5184*ep^7)
         +tf*nf*cf*ca^2*G20*rat(-46786636800*ep^22+198457741440*ep^21-
         215378645472*ep^20+1057594089648*ep^19-2926563115032*ep^18-
         3037248235332*ep^17+19159064112784*ep^16-21536029902324*ep^15-
         274523625391*ep^14+17515034404040*ep^13-12873471384877*ep^12+
         1659236573733*ep^11+2679153448777*ep^10-1796693260469*ep^9+
         373454017581*ep^8+126077015155*ep^7-97254114242*ep^6+
         16225641837*ep^5+3949076704*ep^4-1657551712*ep^3+57065488*ep^2
         +40921584*ep-4374720,933120000*ep^22-2861568000*ep^21-
         2158876800*ep^20+14856894720*ep^19-9945529920*ep^18-
         13697009280*ep^17+16532014680*ep^16+856338480*ep^15-6146697960
         *ep^14+1032266160*ep^13+829961640*ep^12-198799920*ep^11-
         44808120*ep^10+12111120*ep^9+816480*ep^8-233280*ep^7)
         +tf*nf*cf*ca^2*G20*G30*rat(-5033970892800*ep^27+66270847057920
         *ep^26-171141140164608*ep^25-233721120448512*ep^24+
         1450735547979264*ep^23-1162970077715712*ep^22-2550837932145600
         *ep^21+5137031605768640*ep^20-1750270831006624*ep^19-
         3701426204533944*ep^18+4561792239412572*ep^17-832043340844946*
         ep^16-2180799835810152*ep^15+1736700449582708*ep^14+
         3035745947159*ep^13-607681641275994*ep^12+232678432449915*
         ep^11+67477721238970*ep^10-61156747990629*ep^9+2848218724238*
         ep^8+6547392893627*ep^7-1070365939248*ep^6-340312606884*ep^5+
         77461040512*ep^4+8907125520*ep^3-2404210944*ep^2-99149760*ep+
         29901312,358318080000*ep^27-1397440512000*ep^26-652337971200*
         ep^25+8442033684480*ep^24-6143339566080*ep^23-13456673026560*
         ep^22+14952557975040*ep^21+8912354607360*ep^20-12734896887360*
         ep^19-3033026912160*ep^18+5228853557760*ep^17+596755507680*
         ep^16-1135874862720*ep^15-68230533600*ep^14+135197199360*ep^13
         +4368846240*ep^12-8761815360*ep^11-143527680*ep^10+288023040*
         ep^9+1866240*ep^8-3732480*ep^7)
         +tf*nf*cf*ca^2*G10*rat(-9907200000*ep^20+61352832000*ep^19-
         133058476544*ep^18+2879443648*ep^17+554922878560*ep^16-
         1173169398560*ep^15+1087317118384*ep^14-288855879060*ep^13-
         395660318586*ep^12+495754839092*ep^11-261224930756*ep^10+
         48484890393*ep^9+30533117655*ep^8-26258209872*ep^7+7477426838*
         ep^6+142843629*ep^5-625845995*ep^4+126416570*ep^3+4551068*ep^2
         -4183440*ep+371376,69120000*ep^20-373248000*ep^19+664915200*
         ep^18-202126080*ep^17-708355200*ep^16+772986240*ep^15-
         106804080*ep^14-202682160*ep^13+88816800*ep^12+4346400*ep^11-
         7874160*ep^10+749520*ep^9+181440*ep^8-25920*ep^7)
         +tf*nf*cf*ca^2*G10*G30*rat(-3303029145600*ep^28+50852775075840
         *ep^27-205039148359680*ep^26+286285883277312*ep^25+
         44437269307776*ep^24-1596868261731840*ep^23+5282394450411472*
         ep^22-5401223968422712*ep^21-6564858871533972*ep^20+
         18516971803996262*ep^19-8670780369948806*ep^18-
         11904467786562526*ep^17+15196822435397716*ep^16-
         2979630064965001*ep^15-5229696852844937*ep^14+4281067815784757
         *ep^13-726428144137343*ep^12-847186419746779*ep^11+
         560362467626917*ep^10-39570110517115*ep^9-76375425943877*ep^8+
         22578925675898*ep^7+3062576157046*ep^6-2066331404224*ep^5+
         71023085448*ep^4+76539561120*ep^3-7711452512*ep^2-1036180992*
         ep+143540352,358318080000*ep^28-1576599552000*ep^27-
         222356275200*ep^26+9950652334080*ep^25-10466327761920*ep^24-
         16665542830080*ep^23+29428668956160*ep^22+7654693155840*ep^21-
         31514801440320*ep^20+3812019200640*ep^19+16057740844800*ep^18-
         4399088002560*ep^17-4165184419200*ep^16+1417606168320*ep^15+
         562268977920*ep^14-208535109120*ep^13-39691460160*ep^12+
         15333356160*ep^11+1383160320*ep^10-546186240*ep^9-18662400*
         ep^8+7464960*ep^7)
         +tf*nf*cf*ca^2*G10*G20*rat(43084165939200*ep^30-
         323700447744000*ep^29+662784658182144*ep^28+820723236192000*
         ep^27-4996549690928640*ep^26+6034205425648608*ep^25+
         859655510243712*ep^24-10828654308414288*ep^23+
         22940299987367956*ep^22-31351187021331354*ep^21+
         9222472369629919*ep^20+36028275742828855*ep^19-
         46207408387853576*ep^18+8868470276755584*ep^17+
         22126606299145532*ep^16-18361289729974546*ep^15+
         2147566393794408*ep^14+4796854390455178*ep^13-3092104325743829
         *ep^12+336463969199943*ep^11+493181050542452*ep^10-
         250671993298888*ep^9+14859271515906*ep^8+24129639064972*ep^7-
         7350438842864*ep^6-83078581872*ep^5+392484964672*ep^4-
         55321279936*ep^3-4134535936*ep^2+1570047744*ep-104173056,
         1209323520000*ep^30-6228016128000*ep^29+3131140147200*ep^28+
         34788324165120*ep^27-61195428875520*ep^26-32697541900800*ep^25
         +149162923630080*ep^24-49417946877600*ep^23-140764218549840*
         ep^22+105097322895120*ep^21+53903398510080*ep^20-
         70812027852480*ep^19-2555654289120*ep^18+22597880916960*ep^17-
         3888820445760*ep^16-3571379722080*ep^15+1115264395440*ep^14+
         246265848720*ep^13-123763256640*ep^12-2495966400*ep^11+
         5935991040*ep^10-396576000*ep^9-100776960*ep^8+11197440*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(106986612326400*ep^31-
         554745274490880*ep^30+3277600799643648*ep^29-10792509146016768
         *ep^28-1404534357547776*ep^27+79765473788254080*ep^26-
         138483328239850752*ep^25-45809933348032848*ep^24+
         376634930501662904*ep^23-351611485859119588*ep^22-
         107244332987432410*ep^21+395599600661805100*ep^20-
         202118591862726116*ep^19-85623498554930896*ep^18+
         131103919025323819*ep^17-37905494365986586*ep^16-
         16298455668890786*ep^15+15489902453061134*ep^14-
         4192343072888726*ep^13-599907913827166*ep^12+982828282344694*
         ep^11-338770916016346*ep^10-12294078665579*ep^9+43373765950292
         *ep^8-9590064863480*ep^7-1306163367256*ep^6+829214126336*ep^5-
         77062146528*ep^4-17466739840*ep^3+4129082752*ep^2-187182336*ep
         -10538496,19349176320000*ep^31-94810963968000*ep^30+
         25186177843200*ep^29+569137747230720*ep^28-839973565347840*
         ep^27-767942385914880*ep^26+2255816610478080*ep^25-
         194035455521280*ep^24-2449899284307840*ep^23+1118500292122560*
         ep^22+1282843667741760*ep^21-917378851599360*ep^20-
         324138580035840*ep^19+351343477514880*ep^18+28170396535680*
         ep^17-72697357336320*ep^16+3558711438720*ep^15+8401311161280*
         ep^14-995148711360*ep^13-534988488960*ep^12+84991991040*ep^11+
         17398748160*ep^10-3198735360*ep^9-223948800*ep^8+44789760*ep^7
         )
         +tf*nf*cf*ca^2*G10^2*rat(55773403545600*ep^31-501597163008000*
         ep^30+1184542534628352*ep^29+466759698421248*ep^28-
         4786792916629248*ep^27+5566164262439040*ep^26-5457553853995824
         *ep^25+9815833278858504*ep^24+3512096029965092*ep^23-
         35337055999030418*ep^22+28139532326160306*ep^21+
         22111493444747820*ep^20-37320968717818522*ep^19+
         2371303771676652*ep^18+19683058624443944*ep^17-
         8660488968009315*ep^16-4088087361714937*ep^15+4022754092021682
         *ep^14-326415817228846*ep^13-710767996423800*ep^12+
         270350354146928*ep^11+19682501098002*ep^10-36308302809328*ep^9
         +7354054222767*ep^8+1207739919671*ep^7-743637190158*ep^6+
         65673265068*ep^5+23524372616*ep^4-5291633584*ep^3-62128800*
         ep^2+105035328*ep-7827840,1074954240000*ep^31-5267275776000*
         ep^30+1399232102400*ep^29+31618763735040*ep^28-46665198074880*
         ep^27-42663465884160*ep^26+125323145026560*ep^25-
         10779747528960*ep^24-136105515794880*ep^23+62138905117920*
         ep^22+71269092652320*ep^21-50965491755520*ep^20-18007698890880
         *ep^19+19519082084160*ep^18+1565022029760*ep^17-4038742074240*
         ep^16+197706191040*ep^15+466739508960*ep^14-55286039520*ep^13-
         29721582720*ep^12+4721777280*ep^11+966597120*ep^10-177707520*
         ep^9-12441600*ep^8+2488320*ep^7)
         +tf*nf*cf^2*ca*rat(-360*ep^11+2084*ep^10-5094*ep^9+6775*ep^8-
         4846*ep^7+689*ep^6+2356*ep^5-3184*ep^4+2742*ep^3-1644*ep^2+552
         *ep-72,8*ep^11-44*ep^10+90*ep^9-81*ep^8+27*ep^7)
         +tf*nf*cf^2*ca*G30*rat(-74880*ep^15+407760*ep^14-635696*ep^13-
         651572*ep^12+4084532*ep^11-7821860*ep^10+9521316*ep^9-8463271*
         ep^8+5388402*ep^7-2108137*ep^6+278088*ep^5+152832*ep^4-105462*
         ep^3+38868*ep^2-8304*ep+576,2400*ep^15-11440*ep^14+16392*ep^13
         +380*ep^12-18864*ep^11+12464*ep^10-144*ep^9-1404*ep^8+216*ep^7
         )
         +tf*nf*cf^2*ca*G20*rat(1478908800*ep^22-6223036320*ep^21+
         9533805504*ep^20-14550678136*ep^19+9069665820*ep^18+
         101430630192*ep^17-308498321409*ep^16+304767722126*ep^15+
         44090580452*ep^14-322841992397*ep^13+231810616465*ep^12-
         16130644458*ep^11-61589899094*ep^10+35003346147*ep^9-
         5944599246*ep^8-2442930378*ep^7+1904746712*ep^6-425910096*ep^5
         -62038132*ep^4+41878696*ep^3-2914640*ep^2-972576*ep+125568,
         38880000*ep^22-119232000*ep^21-89953200*ep^20+619037280*ep^19-
         414397080*ep^18-570708720*ep^17+688833945*ep^16+35680770*ep^15
         -256112415*ep^14+43011090*ep^13+34581735*ep^12-8283330*ep^11-
         1867005*ep^10+504630*ep^9+34020*ep^8-9720*ep^7)
         +tf*nf*cf^2*ca*G20*G30*rat(45552844800*ep^25-478969006080*
         ep^24+1815102070272*ep^23-2239942263040*ep^22-3817463713344*
         ep^21+15273240291168*ep^20-17045893463520*ep^19+3352921907528*
         ep^18+6911630906588*ep^17+1501857098716*ep^16-18421594832090*
         ep^15+24012482810644*ep^14-13606387012264*ep^13+325930309453*
         ep^12+4360996601800*ep^11-2320097670690*ep^10+100205610954*
         ep^9+308657194935*ep^8-87511431020*ep^7-10025827074*ep^6+
         7339539792*ep^5-346720488*ep^4-243553792*ep^3+26496032*ep^2+
         2970624*ep-434304,2488320000*ep^25-12607488000*ep^24+
         9349171200*ep^23+51920363520*ep^22-106352228160*ep^21+
         13321693440*ep^20+123745975200*ep^19-86919517440*ep^18-
         28279338660*ep^17+40903047360*ep^16-1982292660*ep^15-
         7177538880*ep^14+1146539700*ep^13+581060160*ep^12-121213980*
         ep^11-21931200*ep^10+5145120*ep^9+311040*ep^8-77760*ep^7)
         +tf*nf*cf^2*ca*G10*rat(51712000*ep^19-272896000*ep^18+
         438769280*ep^17+319110240*ep^16-2295267584*ep^15+3831588856*
         ep^14-2996413420*ep^13+444581544*ep^12+1428159773*ep^11-
         1592680875*ep^10+805273329*ep^9-76856770*ep^8-171241309*ep^7+
         104682372*ep^6-16901753*ep^5-5546932*ep^4+2429710*ep^3-125083*
         ep^2-62826*ep+7848,576000*ep^19-2880000*ep^18+4388960*ep^17+
         71200*ep^16-5874480*ep^15+4091760*ep^14+746670*ep^13-1390350*
         ep^12+184000*ep^11+109820*ep^10-21690*ep^9-2430*ep^8+540*ep^7)
         +tf*nf*cf^2*ca*G10*G30*rat(-17525145600*ep^26-167424675840*
         ep^25+3111791910912*ep^24-9585768930816*ep^23-5026239437120*
         ep^22+76584812965024*ep^21-139156147445840*ep^20+
         19909120213000*ep^19+295010330411192*ep^18-554064701232764*
         ep^17+549320501516400*ep^16-336711812474222*ep^15+
         100623247866697*ep^14+36106800341830*ep^13-62179246727953*
         ep^12+33267079442191*ep^11-5154107826483*ep^10-3691846776641*
         ep^9+2152764148789*ep^8-213248027861*ep^7-146995406818*ep^6+
         42766827643*ep^5+1600195184*ep^4-1910970792*ep^3+131401632*
         ep^2+27859248*ep-3220992,9953280000*ep^26-60383232000*ep^25+
         87826636800*ep^24+170284769280*ep^23-633090366720*ep^22+
         478695686400*ep^21+441697127040*ep^20-842661970560*ep^19+
         234560715120*ep^18+276729544080*ep^17-171541360080*ep^16-
         20780984880*ep^15+33296314320*ep^14-2261918160*ep^13-
         2809096560*ep^12+397131120*ep^11+108305280*ep^10-19336320*ep^9
         -1555200*ep^8+311040*ep^7)
         +tf*nf*cf^2*ca*G10*G20*rat(-129790771200*ep^27+1227803650560*
         ep^26-5932815694848*ep^25+15131308823136*ep^24-6513564327264*
         ep^23-75185877045576*ep^22+223896214478584*ep^21-
         248830626276288*ep^20-78112179674600*ep^19+660915197467671*
         ep^18-1058996000077939*ep^17+952416553423070*ep^16-
         486449153260889*ep^15+58233284045559*ep^14+111447528245146*
         ep^13-89774884845618*ep^12+29334481028060*ep^11-294524680345*
         ep^10-3546227622281*ep^9+1342727320692*ep^8-158244256643*ep^7-
         35574403461*ep^6+15268176338*ep^5-1721299096*ep^4-129507264*
         ep^3+57471792*ep^2-6472800*ep+290304,8398080000*ep^27-
         61445952000*ep^26+142279804800*ep^25+22682242080*ep^24-
         667050837120*ep^23+1136760585840*ep^22-434112124680*ep^21-
         885394516230*ep^20+1213073481420*ep^19-425687540400*ep^18-
         227826556200*ep^17+236047495140*ep^16-45548157600*ep^15-
         22511653920*ep^14+11409290640*ep^13-571177710*ep^12-627607980*
         ep^11+123666480*ep^10+4393440*ep^9-3149280*ep^8+233280*ep^7)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-645569740800*ep^29+
         2411911157760*ep^28-45314432875008*ep^27+270581564381184*ep^26
         -465148413155520*ep^25-554017586714208*ep^24+2977361267747920*
         ep^23-3368114776952920*ep^22-842136396903376*ep^21+
         4986917109972956*ep^20-3197891026708512*ep^19-1911738742006266
         *ep^18+3901452218905957*ep^17-2134451491609556*ep^16+
         197700924848744*ep^15+312460686881435*ep^14-172127353125252*
         ep^13+63496991082000*ep^12-28515204406220*ep^11+6637487003416*
         ep^10+2896887428849*ep^9-2256314045704*ep^8+353060688204*ep^7+
         116019258423*ep^6-47589205770*ep^5+1729716680*ep^4+1574401872*
         ep^3-204448272*ep^2-10109088*ep+2115072,268738560000*ep^29-
         1630347264000*ep^28+2162300313600*ep^27+5925456322560*ep^26-
         19300098666240*ep^25+9875763198720*ep^24+26242428746880*ep^23-
         36603024819840*ep^22-70326241200*ep^21+27817781834160*ep^20-
         14613363563040*ep^19-4965042726720*ep^18+6161746312800*ep^17-
         653919268320*ep^16-899754117120*ep^15+258000707520*ep^14+
         48343761360*ep^13-25716413520*ep^12+66385440*ep^11+1064292480*
         ep^10-83358720*ep^9-15863040*ep^8+1866240*ep^7)
         +tf*nf*cf^2*ca*G10^2*rat(-351218073600*ep^29+3179022958080*
         ep^28-10097272450944*ep^27+8479457493888*ep^26+25198827590304*
         ep^25-75284306426080*ep^24+84755812068056*ep^23-50974386100296
         *ep^22+19769976614246*ep^21+25843551842068*ep^20-
         96240948637390*ep^19+107562227724372*ep^18-41338149200713*
         ep^17-1746773043733*ep^16-13172706317331*ep^15+25958737525406*
         ep^14-12564409579999*ep^13-1279085522829*ep^12+3313532417363*
         ep^11-1069729291015*ep^10-12120380280*ep^9+88150888850*ep^8-
         21974561614*ep^7+925800601*ep^6+836718030*ep^5-236960176*ep^4+
         13333360*ep^3+4926544*ep^2-883488*ep+40320,7464960000*ep^29-
         45287424000*ep^28+60063897600*ep^27+164596008960*ep^26-
         536113851840*ep^25+274326755520*ep^24+728956354080*ep^23-
         1016750689440*ep^22-1953506700*ep^21+772716162060*ep^20-
         405926765640*ep^19-137917853520*ep^18+171159619800*ep^17-
         18164424120*ep^16-24993169920*ep^15+7166686320*ep^14+
         1342882260*ep^13-714344820*ep^12+1844040*ep^11+29563680*ep^10-
         2315520*ep^9-440640*ep^8+51840*ep^7)
         +tf*nf*cf^3*G30*rat(640*ep^10-1592*ep^9-904*ep^8+8554*ep^7-
         18490*ep^6+28174*ep^5-31558*ep^4+22180*ep^3-7704*ep^2+452*ep+
         248,300*ep^10-980*ep^9+879*ep^8-64*ep^7-105*ep^6+18*ep^5)
         +tf*nf*cf^3*G20*rat(4968000*ep^15-28629504*ep^14+47378304*
         ep^13+58352296*ep^12-311908232*ep^11+429348600*ep^10-218458184
         *ep^9-43719176*ep^8+76768056*ep^7+4765384*ep^6-25560952*ep^5+
         3516576*ep^4+5397776*ep^3-2663680*ep^2+474432*ep-29696,972000*
         ep^15-2932200*ep^14+1176660*ep^13+3398130*ep^12-2902815*ep^11-
         272520*ep^10+839250*ep^9-172890*ep^8-44595*ep^7+18360*ep^6-
         1620*ep^5)
         +tf*nf*cf^3*G20*G30*rat(-36633600*ep^17+121079232*ep^16-
         353120448*ep^15+991406368*ep^14-1698510912*ep^13+1674956928*
         ep^12-1105687570*ep^11+827664210*ep^10-819533880*ep^9+
         578610612*ep^8-173650982*ep^7-56068670*ep^6+76255420*ep^5-
         34271352*ep^4+8717700*ep^3-1317808*ep^2+108272*ep-3520,3888000
         *ep^17-12700800*ep^16+7638840*ep^15+12415860*ep^14-15009390*
         ep^13+1812735*ep^12+3629520*ep^11-1530810*ep^10-5490*ep^9+
         118035*ep^8-24840*ep^7+1620*ep^6)
         +tf*nf*cf^3*G10*rat(-544*ep^10+848*ep^9+2048*ep^8-7296*ep^7+
         11124*ep^6-12284*ep^5+9236*ep^4-2828*ep^3-1224*ep^2+1160*ep-
         240,36*ep^10-108*ep^9+53*ep^8+92*ep^7-87*ep^6+18*ep^5)
         +tf*nf*cf^3*G10*G30*rat(4332000*ep^16-8928960*ep^15-14368832*
         ep^14-5656536*ep^13+195873386*ep^12-393885198*ep^11+333244310*
         ep^10-118374250*ep^9-1065470*ep^8+8857818*ep^7-459302*ep^6+
         2793390*ep^5-3849836*ep^4+1869040*ep^3-419576*ep^2+38496*ep-
         480,324000*ep^16-977400*ep^15+392220*ep^14+1132710*ep^13-
         967605*ep^12-90840*ep^11+279750*ep^10-57630*ep^9-14865*ep^8+
         6120*ep^7-540*ep^6)
         +tf*nf*cf^3*G10*G20*rat(-25704000*ep^17+148169088*ep^16-
         112417104*ep^15-151057256*ep^14-509674172*ep^13+2367042372*
         ep^12-3301578172*ep^11+2196545596*ep^10-606388436*ep^9-
         90439364*ep^8+115554500*ep^7-37281620*ep^6+9669712*ep^5-
         2959456*ep^4+514856*ep^3+18400*ep^2-16224*ep+1280,2916000*
         ep^17-9768600*ep^16+6462180*ep^15+9017730*ep^14-12106575*ep^13
         +2085255*ep^12+2790270*ep^11-1357920*ep^10+39105*ep^9+99675*
         ep^8-23220*ep^7+1620*ep^6)
         +tf*nf*cf^3*G10*G20*G30*rat(-45878400*ep^19+181663776*ep^18+
         1843494912*ep^17-8766673968*ep^16+13594526456*ep^15-5036936422
         *ep^14-11102676836*ep^13+16918693800*ep^12-8624568896*ep^11-
         1608672552*ep^10+5012383040*ep^9-3358624632*ep^8+1230663588*
         ep^7-277702390*ep^6+51840104*ep^5-15835740*ep^4+5255552*ep^3-
         1054112*ep^2+106880*ep-4160,34992000*ep^19-149299200*ep^18+
         190832760*ep^17+17591580*ep^16-231549570*ep^15+176230845*ep^14
         -13667715*ep^13-42817500*ep^12+20986920*ep^11-1949895*ep^10-
         1296855*ep^9+474210*ep^8-64260*ep^7+3240*ep^6)
         +tf*nf*cf^3*G10^2*rat(2872800*ep^17-7498224*ep^16-2457528*
         ep^15+11169708*ep^14+24054256*ep^13-66239076*ep^12+48903196*
         ep^11+6346292*ep^10-41733812*ep^9+38794112*ep^8-15813360*ep^7-
         873240*ep^6+3807644*ep^5-1610852*ep^4+316292*ep^3-46160*ep^2+
         8912*ep-960,243000*ep^17-510300*ep^16-403110*ep^15+1189215*
         ep^14+39900*ep^13-825135*ep^12+200010*ep^11+169365*ep^10-67560
         *ep^9-5325*ep^8+5040*ep^7-540*ep^6)
         +tf^2*nf^2*ca^2*rat(-56*ep^8+254*ep^7-333*ep^6-151*ep^5+812*
         ep^4-863*ep^3+426*ep^2-98*ep+8,8*ep^9-44*ep^8+90*ep^7-81*ep^6+
         27*ep^5)
         +tf^2*nf^2*ca^2*G30*rat(60160*ep^15-528384*ep^14+1824640*ep^13
         -2580928*ep^12-1352992*ep^11+11707068*ep^10-21928620*ep^9+
         23316371*ep^8-16051933*ep^7+7390994*ep^6-2114100*ep^5+136332*
         ep^4+210105*ep^3-106821*ep^2+21576*ep-1476,9600*ep^16-69760*
         ep^15+194368*ep^14-231040*ep^13+19096*ep^12+240776*ep^11-
         238400*ep^10+70608*ep^9+14040*ep^8-10584*ep^7+1296*ep^6)
         +tf^2*nf^2*ca^2*G20*rat(-105753600*ep^18+753909120*ep^17-
         1772280720*ep^16-391469448*ep^15+10499376592*ep^14-23930254838
         *ep^13+26412456839*ep^12-12962770995*ep^11-3836847054*ep^10+
         10758614828*ep^9-7643696089*ep^8+2202339794*ep^7+433820872*
         ep^6-568018902*ep^5+170098236*ep^4-10596491*ep^3-4932900*ep^2+
         1092852*ep-68256,4665600*ep^19-35536320*ep^18+104963040*ep^17-
         135125280*ep^16+18761760*ep^15+152713620*ep^14-166855410*ep^13
         +41387220*ep^12+36213210*ep^11-25188840*ep^10+2783970*ep^9+
         1705860*ep^8-532170*ep^7+43740*ep^6)
         +tf^2*nf^2*ca^2*G20*G30*rat(-99532800*ep^21+9014077440*ep^20-
         68950441728*ep^19+222204779328*ep^18-345684247680*ep^17+
         143570514992*ep^16+398467173256*ep^15-746579696988*ep^14+
         472425237738*ep^13+90194978907*ep^12-343604404464*ep^11+
         222907504718*ep^10-47522586245*ep^9-15349947990*ep^8+
         11513263017*ep^7-2382541449*ep^6+36971436*ep^5+38284766*ep^4+
         5028094*ep^3-3121284*ep^2+416376*ep-19440,373248000*ep^22-
         2587852800*ep^21+6500010240*ep^20-5364213120*ep^19-5243909760*
         ep^18+12909309120*ep^17-5759590320*ep^16-4723523640*ep^15+
         5067174240*ep^14-582261480*ep^13-943995600*ep^12+375689880*
         ep^11+1581120*ep^10-26798040*ep^9+5482080*ep^8-349920*ep^7)
         +tf^2*nf^2*ca^2*G10*rat(13824*ep^14-46656*ep^13-73280*ep^12+
         637984*ep^11-1359808*ep^10+1345616*ep^9-441416*ep^8-422295*
         ep^7+609538*ep^6-351451*ep^5+82623*ep^4+23452*ep^3-22475*ep^2+
         5856*ep-516,576*ep^15-3456*ep^14+7328*ep^13-4672*ep^12-5196*
         ep^11+9496*ep^10-3896*ep^9-1152*ep^8+1188*ep^7-216*ep^6)
         +tf^2*nf^2*ca^2*G10*G30*rat(1147322880*ep^20-12388829472*ep^19
         +56694705192*ep^18-134253790332*ep^17+162866392498*ep^16-
         48285670771*ep^15-155490412199*ep^14+278832347851*ep^13-
         240171347413*ep^12+113621598602*ep^11-16052617671*ep^10-
         11027264343*ep^9+3344209757*ep^8+2305463357*ep^7-1416228764*
         ep^6+102123136*ep^5+126198128*ep^4-51040316*ep^3+10119192*ep^2
         -1191312*ep+64800,186624000*ep^22-1371686400*ep^21+3769701120*
         ep^20-3906351360*ep^19-1810471680*ep^18+7750006560*ep^17-
         5245396560*ep^16-1753247520*ep^15+3669783120*ep^14-1062743040*
         ep^13-543596400*ep^12+366611040*ep^11-32786640*ep^10-22122720*
         ep^9+6143040*ep^8-466560*ep^7)
         +tf^2*nf^2*ca^2*G10*G20*rat(87091200*ep^22-6617894400*ep^21+
         45886504320*ep^20-122994258048*ep^19+100880641008*ep^18+
         200450906136*ep^17-576250815928*ep^16+503187082934*ep^15+
         48729590021*ep^14-453220001841*ep^13+341506532344*ep^12-
         25994933534*ep^11-108961860496*ep^10+63285250072*ep^9-
         4057708394*ep^8-8838171852*ep^7+3245704667*ep^6-81214735*ep^5-
         187922182*ep^4+45536100*ep^3-4719600*ep^2+291168*ep-12960,
         167961600*ep^23-1055358720*ep^22+2091588480*ep^21-5754240*
         ep^20-5106447360*ep^19+5018049360*ep^18+2479508280*ep^17-
         6058359360*ep^16+1401131520*ep^15+2331828000*ep^14-1295086320*
         ep^13-195419520*ep^12+275369760*ep^11-39417840*ep^10-13676040*
         ep^9+4432320*ep^8-349920*ep^7)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(-16913111040*ep^23+
         218123611776*ep^22-1175142188736*ep^21+3416854449816*ep^20-
         5733973868628*ep^19+4899272751438*ep^18+651797161569*ep^17-
         7394620211835*ep^16+9531677945922*ep^15-5513686397966*ep^14-
         229829745921*ep^13+2831475535694*ep^12-2044352827963*ep^11+
         548602566660*ep^10+95791185034*ep^9-111942768307*ep^8+
         28323771357*ep^7+85326616*ep^6-1457555306*ep^5+264846252*ep^4-
         2060848*ep^3-4775424*ep^2+603360*ep-25920,6718464000*ep^25-
         46581350400*ep^24+111774712320*ep^23-58832904960*ep^22-
         195741930240*ep^21+333466588800*ep^20-51714741600*ep^19-
         286729392240*ep^18+223480637280*ep^17+32610263040*ep^16-
         106826454720*ep^15+35182775520*ep^14+10915352640*ep^13-
         9518005440*ep^12+1579301280*ep^11+375198480*ep^10-183941280*
         ep^9+26827200*ep^8-1399680*ep^7)
         +tf^2*nf^2*ca^2*G10^2*rat(-1932336000*ep^21+12142580400*ep^20-
         26320758840*ep^19+17232080868*ep^18+25510873974*ep^17-
         58280310240*ep^16+39905965628*ep^15+2907053863*ep^14-
         16152159114*ep^13-1017953330*ep^12+8896189281*ep^11+1329212143
         *ep^10-7953163762*ep^9+4410140330*ep^8-97027371*ep^7-786101332
         *ep^6+319878780*ep^5-46178590*ep^4-460048*ep^3+605808*ep^2-
         1728*ep-4320,104976000*ep^23-587865600*ep^22+970678080*ep^21+
         345254400*ep^20-2598904440*ep^19+1862066880*ep^18+1586458080*
         ep^17-2525112000*ep^16+313997040*ep^15+1009990080*ep^14-
         480725280*ep^13-90123840*ep^12+109093320*ep^11-16076160*ep^10-
         5417280*ep^9+1866240*ep^8-155520*ep^7)
         +tf^2*nf^2*cf*ca*G30*rat(-8160*ep^12+37008*ep^11-42864*ep^10-
         61528*ep^9+220038*ep^8-256639*ep^7+168151*ep^6-83719*ep^5+
         34879*ep^4-5274*ep^3-3020*ep^2+1224*ep-96,600*ep^13-2260*ep^12
         +1838*ep^11+1933*ep^10-2783*ep^9+333*ep^8+297*ep^7-54*ep^6)
         +tf^2*nf^2*cf*ca*G20*rat(482112*ep^14-1916352*ep^13+1699704*
         ep^12+3795972*ep^11-10632456*ep^10+10326196*ep^9-3534496*ep^8-
         1502748*ep^7+1955520*ep^6-844940*ep^5+153456*ep^4+51696*ep^3-
         42176*ep^2+8896*ep-384,15552*ep^15-60912*ep^14+51408*ep^13+
         61848*ep^12-95004*ep^11+3357*ep^10+29583*ep^9-5427*ep^8-2187*
         ep^7+486*ep^6)
         +tf^2*nf^2*cf*ca*G20*G30*rat(1451520*ep^17-65912832*ep^16+
         346653504*ep^15-794415648*ep^14+993765840*ep^13-734663872*
         ep^12+343324232*ep^11-137615016*ep^10+73938599*ep^9-24416762*
         ep^8-14600344*ep^7+19102690*ep^6-7720583*ep^5+913056*ep^4+
         305968*ep^3-127456*ep^2+18064*ep-960,1555200*ep^18-7413120*
         ep^17+10676016*ep^16+383040*ep^15-13453272*ep^14+9730728*ep^13
         +364167*ep^12-2790036*ep^11+916290*ep^10+50508*ep^9-80757*ep^8
         +15552*ep^7-972*ep^6)
         +tf^2*nf^2*cf*ca*G10*rat(-1216*ep^11+2992*ep^10+4168*ep^9-
         26516*ep^8+50702*ep^7-56796*ep^6+39610*ep^5-14188*ep^4-560*
         ep^3+2588*ep^2-880*ep+96,72*ep^12-324*ep^11+430*ep^10+25*ep^9-
         450*ep^8+297*ep^7-54*ep^6)
         +tf^2*nf^2*cf*ca*G10*G30*rat(-748008*ep^14+6154452*ep^13-
         22020754*ep^12+43776303*ep^11-49941171*ep^10+26423078*ep^9+
         8036644*ep^8-23839449*ep^7+17577715*ep^6-6383880*ep^5+847980*
         ep^4+202558*ep^3-100012*ep^2+15408*ep-864,64800*ep^16-325080*
         ep^15+534204*ep^14-158226*ep^13-454221*ep^12+499224*ep^11-
         166410*ep^10-12246*ep^9+20439*ep^8-4536*ep^7+324*ep^6)
         +tf^2*nf^2*cf*ca*G10*G20*rat(-41472*ep^16+2756736*ep^15-
         14354976*ep^14+30494304*ep^13-29313056*ep^12+1891476*ep^11+
         26796864*ep^10-28676996*ep^9+8020544*ep^8+9123476*ep^7-
         10203976*ep^6+3913380*ep^5-87456*ep^4-467272*ep^3+173896*ep^2-
         27104*ep+1632,46656*ep^17-198288*ep^16+184032*ep^15+276696*
         ep^14-537804*ep^13+79299*ep^12+325224*ep^11-195858*ep^10-8064*
         ep^9+36531*ep^8-10692*ep^7+972*ep^6)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(29716416*ep^19-260244720*
         ep^18+1039974816*ep^17-2545862160*ep^16+4291226648*ep^15-
         5093129849*ep^14+3837820573*ep^13-892710533*ep^12-1639988953*
         ep^11+2125628009*ep^10-1141934013*ep^9+202219927*ep^8+
         103745695*ep^7-70425094*ep^6+12951430*ep^5+2338372*ep^4-
         1638356*ep^3+344704*ep^2-34256*ep+1344,13996800*ep^21-66718080
         *ep^20+85197744*ep^19+58449600*ep^18-210637800*ep^17+106247304
         *ep^16+98216487*ep^15-120131964*ep^14+25158897*ep^13+20713158*
         ep^12-12720915*ep^11+1618992*ep^10+657567*ep^9-270378*ep^8+
         37908*ep^7-1944*ep^6)
         +tf^2*nf^2*cf*ca*G10^2*rat(5813856*ep^17-33606432*ep^16+
         80184576*ep^15-95127888*ep^14+35871378*ep^13+59285418*ep^12-
         104486996*ep^11+69627682*ep^10-10734220*ep^9-13029220*ep^8+
         5465992*ep^7+2597834*ep^6-2250446*ep^5+208774*ep^4+278628*ep^3
         -115848*ep^2+17872*ep-960,291600*ep^19-1244160*ep^18+1134648*
         ep^17+1862784*ep^16-3527811*ep^15+333156*ep^14+2433243*ep^13-
         1306950*ep^12-281409*ep^11+372504*ep^10-61179*ep^9-20142*ep^8+
         7452*ep^7-648*ep^6)
         +tf^2*nf^2*cf^2*G30*rat(1280*ep^9-5440*ep^8+4704*ep^7+13504*
         ep^6-36256*ep^5+33472*ep^4-9120*ep^3-6016*ep^2+4832*ep-960,600
         *ep^10-2860*ep^9+4698*ep^8-2765*ep^7-18*ep^6+351*ep^5-54*ep^4)
         +tf^2*nf^2*cf^2*G20*rat(-512*ep^8+1088*ep^7+3232*ep^6-14272*
         ep^5+20928*ep^4-14848*ep^3+4704*ep^2-128*ep-192,192*ep^9-816*
         ep^8+1056*ep^7-216*ep^6-324*ep^5+81*ep^4)
         +tf^2*nf^2*cf^2*G20*G30*rat(-46080*ep^12+330240*ep^11-961536*
         ep^10+1490432*ep^9-1468736*ep^8+1329440*ep^7-1448320*ep^6+
         1339360*ep^5-784768*ep^4+259808*ep^3-41600*ep^2+1568*ep+192,
         57600*ep^13-274560*ep^12+440208*ep^11-212160*ep^10-94872*ep^9+
         97560*ep^8-13155*ep^7-6372*ep^6+2025*ep^5-162*ep^4)
         +tf^2*nf^2*cf^2*G10*G30*rat(15744*ep^12-97792*ep^11+282432*
         ep^10-462944*ep^9+323192*ep^8+366088*ep^7-1240368*ep^6+1567168
         *ep^5-1161672*ep^4+538568*ep^3-153056*ep^2+24272*ep-1632,21600
         *ep^14-108360*ep^13+178068*ep^12-52742*ep^11-151407*ep^10+
         166408*ep^9-55470*ep^8-4082*ep^7+6813*ep^6-1512*ep^5+108*ep^4)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(-273024*ep^14+1871616*ep^13-
         4366720*ep^12+129600*ep^11+22003912*ep^10-57687408*ep^9+
         81597096*ep^8-74679840*ep^7+46435144*ep^6-19673712*ep^5+
         5494808*ep^4-921024*ep^3+67440*ep^2+2688*ep-576,583200*ep^16-
         3508920*ep^15+7863156*ep^14-6882030*ep^13-1595547*ep^12+
         8264553*ep^11-6899148*ep^10+2385924*ep^9-38655*ep^8-249267*
         ep^7+84618*ep^6-11988*ep^5+648*ep^4)
         +tf^2*nf^2*cf^2*G10^2*rat(-14208*ep^12+78144*ep^11-189216*
         ep^10+287280*ep^9-351648*ep^8+390224*ep^7-349920*ep^6+211248*
         ep^5-69024*ep^4+2736*ep^3+6144*ep^2-1952*ep+192,5400*ep^14-
         23940*ep^13+27102*ep^12+21269*ep^11-60995*ep^10+27618*ep^9+
         19100*ep^8-23423*ep^7+9189*ep^6-1620*ep^5+108*ep^4)
         +tf^3*nf^3*ca*G30*rat(4320*ep^8-21200*ep^7+41744*ep^6-41328*
         ep^5+20448*ep^4-3504*ep^3-816*ep^2+368*ep-32,600*ep^11-2860*
         ep^10+4698*ep^9-2765*ep^8-18*ep^7+351*ep^6-54*ep^5)
         +tf^3*nf^3*ca*G20*rat(-1920*ep^7+8064*ep^6-12832*ep^5+8928*
         ep^4-1568*ep^3-1184*ep^2+576*ep-64,192*ep^10-816*ep^9+1056*
         ep^8-216*ep^7-324*ep^6+81*ep^5)
         +tf^3*nf^3*ca*G20*G30*rat(5376*ep^8-25696*ep^7+48256*ep^6-
         43704*ep^5+17496*ep^4-240*ep^3-1968*ep^2+520*ep-40,960*ep^12-
         3312*ep^11+1824*ep^10+3960*ep^9-3540*ep^8-675*ep^7+648*ep^6-81
         *ep^5)
         +tf^3*nf^3*ca*G10*G20*rat(-224*ep^7+928*ep^6-1448*ep^5+968*
         ep^4-128*ep^3-160*ep^2+72*ep-8,32*ep^11-88*ep^10-20*ep^9+190*
         ep^8-45*ep^7-108*ep^6+27*ep^5)
         +tf^3*nf^3*cf*G30*rat(-512*ep^6+2816*ep^5-6400*ep^4+7680*ep^3-
         5120*ep^2+1792*ep-256,600*ep^9-2860*ep^8+4698*ep^7-2765*ep^6-
         18*ep^5+351*ep^4-54*ep^3)
         +xi*tf^-1*[d4FA/na]*ca*G30*rat(-61440*ep^14+261120*ep^13-
         123328*ep^12-8223520*ep^11+10811424*ep^10+3262992*ep^9+3308452
         *ep^8-9068818*ep^7-413072*ep^6+2738104*ep^5+98691*ep^4-526839*
         ep^3+71426*ep^2+16537*ep-2697,30720*ep^13-41984*ep^12-61952*
         ep^11+53504*ep^10+45824*ep^9+768*ep^8-2304*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*rat(-1202688000*ep^19+9551232000*
         ep^18-46154645760*ep^17+21662211520*ep^16+206012917440*ep^15-
         235809156336*ep^14-46261733624*ep^13-24977624300*ep^12+
         148320391566*ep^11-253338661*ep^10-64533223116*ep^9+9141949726
         *ep^8+10835294545*ep^7-2368625002*ep^6-699687015*ep^5+
         198163020*ep^4+13610397*ep^3-5951113*ep^2-25937*ep+58122,
         82944000*ep^18+41472000*ep^17-411701760*ep^16-143642880*ep^15+
         489663360*ep^14+215991360*ep^13-91869120*ep^12-41748480*ep^11+
         5725440*ep^10+2629440*ep^9-112320*ep^8-51840*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*G30*rat(205258752000*ep^23-
         684094464000*ep^22+3882447022080*ep^21-1515929802240*ep^20-
         21517798942848*ep^19+14252156409088*ep^18+14522990703168*ep^17
         +14506255508816*ep^16-15662768431168*ep^15-10608115177252*
         ep^14+12477779186070*ep^13-3238509289306*ep^12-3468880362216*
         ep^11+2904340740046*ep^10+397602022815*ep^9-565179050836*ep^8-
         55188679735*ep^7+35963479680*ep^6+10215259035*ep^5+352662234*
         ep^4-683151413*ep^3-130231582*ep^2+11156452*ep+3012312,
         15925248000*ep^22-1327104000*ep^21-118859857920*ep^20-
         17632419840*ep^19+272720977920*ep^18+138426716160*ep^17-
         204096706560*ep^16-194394723840*ep^15-19323671040*ep^14+
         31231918080*ep^13+9547822080*ep^12-1058803200*ep^11-718778880*
         ep^10-37002240*ep^9+15206400*ep^8+1658880*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*rat(-39321600*ep^16-200376320*ep^15
         +1307838464*ep^14-2173317120*ep^13+1677981824*ep^12-1753573184
         *ep^11+2409918272*ep^10-1341647728*ep^9-127503224*ep^8+
         295019740*ep^7-14405052*ep^6-32300683*ep^5+3643719*ep^4+
         1119642*ep^3-146506*ep^2+209*ep+2259,2457600*ep^15-4014080*
         ep^14-4126720*ep^13+5678080*ep^12+2685440*ep^11-1015040*ep^10-
         336640*ep^9+42240*ep^8+11520*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G30*rat(679477248000*ep^25+
         3212991360000*ep^24-14197458654720*ep^23+24688923256512*ep^22+
         2270228827968*ep^21-158585146434272*ep^20+75807966948336*ep^19
         +181344967573044*ep^18+563994189899016*ep^17-874037518846958*
         ep^16-795212559221092*ep^15+1301336786238530*ep^14+
         257776767566419*ep^13-749771364890590*ep^12+16102688311680*
         ep^11+212384659544351*ep^10-17201587445108*ep^9-36137950332577
         *ep^8+3378298523672*ep^7+3738210505747*ep^6-314745862995*ep^5-
         224301679059*ep^4+13356069624*ep^3+7228747816*ep^2-200794800*
         ep-96458544,47775744000*ep^24-59719680000*ep^23-371841269760*
         ep^22+406574899200*ep^21+1004065689600*ep^20-817017108480*
         ep^19-1334062771200*ep^18+622202434560*ep^17+908860769280*
         ep^16-147096529920*ep^15-291090539520*ep^14-9069880320*ep^13+
         38316579840*ep^12+4440314880*ep^11-2061803520*ep^10-321085440*
         ep^9+37601280*ep^8+6635520*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*rat(558379008000*ep^25-
         633899520000*ep^24+498482968320*ep^23-10987571790144*ep^22-
         15059823262656*ep^21+85733283895312*ep^20+49258205141224*ep^19
         -178424250582496*ep^18-184507710449402*ep^17+258441809104656*
         ep^16+262415152208800*ep^15-241275548157469*ep^14-
         172158763196058*ep^13+131640230363185*ep^12+59068874446872*
         ep^11-42049740537178*ep^10-11117394654018*ep^9+7976068949098*
         ep^8+1093139242700*ep^7-880011126393*ep^6-44311389322*ep^5+
         51994660165*ep^4+187228964*ep^3-1476527200*ep^2+14952336*ep+
         15982704,17915904000*ep^24-11943936000*ep^23-148149596160*
         ep^22+69238333440*ep^21+429333350400*ep^20-78609623040*ep^19-
         575289665280*ep^18-51795072000*ep^17+345626472960*ep^16+
         98133465600*ep^15-76662927360*ep^14-27988139520*ep^13+
         7556129280*ep^12+3110469120*ep^11-335059200*ep^10-147985920*
         ep^9+5391360*ep^8+2488320*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-22104244224000*ep^27+
         3938400921600*ep^26+38633863403520*ep^25+145560132487296*ep^24
         +670925267694144*ep^23-1682903211843840*ep^22-1870131504948352
         *ep^21+5227641909686152*ep^20-717599873959500*ep^19-
         4571075632659396*ep^18+3252273470083898*ep^17+984166820638454*
         ep^16-2505199565867856*ep^15+605687478229933*ep^14+
         983925306229772*ep^13-463253277463837*ep^12-236401410425147*
         ep^11+146684513719297*ep^10+32852933008331*ep^9-25510719680073
         *ep^8-2256103157813*ep^7+2420614850746*ep^6+84694109715*ep^5-
         132813564540*ep^4-1325083528*ep^3+3932767360*ep^2-8101584*ep-
         47650752,859963392000*ep^26-931627008000*ep^25-7015629127680*
         ep^24+6381983416320*ep^23+20408430919680*ep^22-12913835581440*
         ep^21-29476378275840*ep^20+9648506833920*ep^19+22228289464320*
         ep^18-1787762534400*ep^17-8407501608960*ep^16-595239874560*
         ep^15+1535760414720*ep^14+222085048320*ep^13-138741258240*
         ep^12-25285893120*ep^11+5898977280*ep^10+1195499520*ep^9-
         92897280*ep^8-19906560*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10^2*rat(-2436961075200*ep^26+
         5213917900800*ep^25-17248819885056*ep^24-15544192174848*ep^23+
         200875565855808*ep^22+13507126032960*ep^21-545424163148832*
         ep^20-209440082471984*ep^19+904998033774004*ep^18+
         352111751173092*ep^17-877117112795656*ep^16-237401781774580*
         ep^15+498736457022060*ep^14+83001729970261*ep^13-
         172819441236185*ep^12-16823631450906*ep^11+37725975185426*
         ep^10+1990321111220*ep^9-5223082690284*ep^8-122155966922*ep^7+
         447729261862*ep^6+3406133859*ep^5-22782861907*ep^4-103608760*
         ep^3+644030040*ep^2+4181808*ep-8092080,95551488000*ep^26-
         103514112000*ep^25-779514347520*ep^24+709109268480*ep^23+
         2267603435520*ep^22-1434870620160*ep^21-3275153141760*ep^20+
         1072056314880*ep^19+2469809940480*ep^18-198640281600*ep^17-
         934166845440*ep^16-66137763840*ep^15+170640046080*ep^14+
         24676116480*ep^13-15415695360*ep^12-2809543680*ep^11+655441920
         *ep^10+132833280*ep^9-10321920*ep^8-2211840*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G30*rat(2560*ep^12+40832*ep^11-26720*
         ep^10-29776*ep^9+100720*ep^8-47668*ep^7+2778*ep^6+8112*ep^5-
         4214*ep^4-135*ep^3+196*ep^2-72*ep+13,960*ep^12+128*ep^11-1744*
         ep^10-944*ep^9+16*ep^8+48*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*rat(-13824000*ep^18-3960000*ep^17-
         1916856720*ep^16+241022808*ep^15+6022881796*ep^14-4677939162*
         ep^13+264642884*ep^12+197821956*ep^11-808412247*ep^10+
         563942424*ep^9+218110043*ep^8-163146349*ep^7-24470922*ep^6+
         21878406*ep^5-249705*ep^4-1193433*ep^3+131775*ep^2+15814*ep-
         2600,5184000*ep^17+10368000*ep^16-10179360*ep^15-24246720*
         ep^14-5766120*ep^13+4850280*ep^12+1533600*ep^11-308880*ep^10-
         105480*ep^9+6120*ep^8+2160*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*G30*rat(-2654208000*ep^21+
         21791232000*ep^20-64477731840*ep^19+70204539392*ep^18+
         147559254400*ep^17-604545779312*ep^16+675650679284*ep^15-
         105949557880*ep^14-230960495955*ep^13+100126818430*ep^12+
         35846734517*ep^11-31334216905*ep^10-265609116*ep^9+5458961514*
         ep^8-1052564726*ep^7-378522823*ep^6+143257932*ep^5+3087585*
         ep^4-7513940*ep^3+724711*ep^2+136784*ep-20972,165888000*ep^20-
         999659520*ep^18-124416000*ep^17+1429104960*ep^16+532016640*
         ep^15-346797360*ep^14-140799600*ep^13+32726880*ep^12+13698720*
         ep^11-1347120*ep^10-572400*ep^9+20160*ep^8+8640*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*rat(-3276800*ep^15-12328960*ep^14+
         63069184*ep^13-97283840*ep^12+95561984*ep^11-119152128*ep^10+
         83807664*ep^9-6883168*ep^8-12765168*ep^7+1273852*ep^6+1293697*
         ep^5-9746*ep^4-96052*ep^3+6150*ep^2+1019*ep-232,307200*ep^14-
         40960*ep^13-577280*ep^12-156160*ep^11+101440*ep^10+25280*ep^9-
         4160*ep^8-960*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G30*rat(-3700224000*ep^20-
         49347171840*ep^19-122056692224*ep^18+558008769952*ep^17+
         105206520832*ep^16-1025848706088*ep^15+1622047978968*ep^14-
         2052314273892*ep^13+448589103792*ep^12+977390149200*ep^11-
         531538984580*ep^10-132985320917*ep^9+144128478044*ep^8-
         1721123115*ep^7-17835413474*ep^6+1489627373*ep^5+1157372272*
         ep^4-94075837*ep^3-39275510*ep^2+1713804*ep+547240,331776000*
         ep^20-248832000*ep^19-2061527040*ep^18+1235105280*ep^17+
         3415818240*ep^16-940222080*ep^15-1992683520*ep^14-86175360*
         ep^13+325509120*ep^12+43320960*ep^11-19261440*ep^10-3265920*
         ep^9+368640*ep^8+69120*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*rat(5142528000*ep^21+2884032000
         *ep^20+86855621760*ep^19-348477305472*ep^18-4594659152*ep^17+
         1258970115888*ep^16-2148324133532*ep^15+831056754440*ep^14+
         1773979198084*ep^13-2044453499824*ep^12+268605162145*ep^11+
         643938616664*ep^10-309126594400*ep^9-51787572784*ep^8+
         67380479538*ep^7-8245108560*ep^6-4659263432*ep^5+1147824448*
         ep^4+88160769*ep^3-38846752*ep^2+139580*ep+366592,373248000*
         ep^20-497664000*ep^19-2101489920*ep^18+2687938560*ep^17+
         2707646400*ep^16-3015593280*ep^15-1135287360*ep^14+934130880*
         ep^13+164980800*ep^12-114575040*ep^11-9270720*ep^10+5866560*
         ep^9+172800*ep^8-103680*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(63700992000*ep^22-
         542988288000*ep^21+1510983997440*ep^20-593420233216*ep^19-
         4675620253056*ep^18+10744719030240*ep^17-11113393800512*ep^16+
         2478891082920*ep^15+6629902293840*ep^14-4960713095220*ep^13-
         825552537696*ep^12+1713792609872*ep^11-114121445268*ep^10-
         349097160919*ep^9+76652198936*ep^8+35496501275*ep^7-
         11508726430*ep^6-1753878497*ep^5+770825444*ep^4+28982149*ep^3-
         22242386*ep^2+192596*ep+194488,3981312000*ep^21-3981312000*
         ep^20-23991828480*ep^19+21005844480*ep^18+37284503040*ep^17-
         21530119680*ep^16-21091536000*ep^15+4943946240*ep^14+
         4164635520*ep^13-456675840*ep^12-361100160*ep^11+18593280*
         ep^10+14221440*ep^9-276480*ep^8-207360*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10^2*rat(880128000*ep^21+7446120960*
         ep^20-16465418624*ep^19-33704930080*ep^18+97229951016*ep^17-
         44129295664*ep^16-155037240006*ep^15+272187487192*ep^14-
         95822091496*ep^13-81492276908*ep^12+67038849631*ep^11-
         4406244967*ep^10-11217625156*ep^9+3800372909*ep^8+429879848*
         ep^7-427607793*ep^6+31959872*ep^5+17381651*ep^4-2302169*ep^3-
         248532*ep^2+28444*ep+1872,82944000*ep^21-89856000*ep^20-
         494645760*ep^19+480570240*ep^18+751029120*ep^17-519707040*
         ep^16-419819040*ep^15+144513120*ep^14+88558560*ep^13-16295520*
         ep^12-8425440*ep^11+788640*ep^10+364320*ep^9-13440*ep^8-5760*
         ep^7)
         +xi*tf^-1*nf*[d4FF/na]*ca*G30*rat(-16*ep^3+12*ep^2-1,18*ep^8-
         21*ep^7-9*ep^6)
         +xi*tf^-1*nf*[d4FF/na]*ca*G20*rat(81000*ep^9+540576*ep^8-
         977790*ep^7-323310*ep^6+1196628*ep^5-583952*ep^4+21926*ep^3+
         37602*ep^2-5084*ep-76,16200*ep^10-26190*ep^9+1215*ep^8+2700*
         ep^7-405*ep^6)
         +xi*tf^-1*nf*[d4FF/na]*ca*G20*G30*rat(-172800*ep^12-465216*
         ep^11+3268800*ep^10-3652904*ep^9-462508*ep^8+2701954*ep^7-
         1380501*ep^6+153417*ep^5+17085*ep^4+18629*ep^3-8348*ep^2+704*
         ep+24,38880*ep^13-153576*ep^12+175500*ep^11-42228*ep^10-14148*
         ep^9+6588*ep^8-648*ep^7)
         +xi*tf^-1*nf*[d4FF/na]*ca*G10*rat(-96*ep^7+888*ep^6-3396*ep^5+
         6342*ep^4-6213*ep^3+3267*ep^2-873*ep+93,48*ep^8-100*ep^7+46*
         ep^6-6*ep^5)
         +xi*tf^-1*nf*[d4FF/na]*ca*G10*G30*rat(2764800*ep^13-31238784*
         ep^12+196095840*ep^11-624687112*ep^10+1108959884*ep^9-
         1147253222*ep^8+688231675*ep^7-219418206*ep^6+22265352*ep^5+
         6711976*ep^4-2359235*ep^3+358388*ep^2-52156*ep+4800,1555200*
         ep^14-7698240*ep^13+13163040*ep^12-8709120*ep^11+1123200*ep^10
         +829440*ep^9-289440*ep^8+25920*ep^7)
         +xi*tf^-1*nf*[d4FF/na]*ca*G10*G20*rat(3790800*ep^14-69748776*
         ep^13+327827952*ep^12-685064118*ep^11+718419457*ep^10-
         330850535*ep^9-37897129*ep^8+120440501*ep^7-58470519*ep^6+
         12228363*ep^5-512443*ep^4-287563*ep^3+70522*ep^2-8432*ep+480,
         874800*ep^15-4621860*ep^14+8847630*ep^13-7366950*ep^12+2264760
         *ep^11+255960*ep^10-318330*ep^9+68850*ep^8-4860*ep^7)
         +xi*tf^-1*nf*[d4FF/na]*ca*G10*G20*G30*rat(-53913600*ep^14+
         1018783872*ep^13-4932519264*ep^12+10944591816*ep^11-
         13252350004*ep^10+9174447890*ep^9-3356565617*ep^8+273113443*
         ep^7+303117318*ep^6-150200976*ep^5+36377671*ep^4-5654729*ep^3+
         593336*ep^2-37156*ep+960,13996800*ep^15-73949760*ep^14+
         141562080*ep^13-117871200*ep^12+36236160*ep^11+4095360*ep^10-
         5093280*ep^9+1101600*ep^8-77760*ep^7)
         +xi*tf^-1*nf*[d4FF/na]*ca*G10^2*rat(-1314048*ep^12+5962720*
         ep^11-8621304*ep^10-538252*ep^9+14995486*ep^8-18595215*ep^7+
         11271278*ep^6-3794776*ep^5+645072*ep^4-15185*ep^3-12964*ep^2+
         1908*ep-80,129600*ep^14-641520*ep^13+1096920*ep^12-725760*
         ep^11+93600*ep^10+69120*ep^9-24120*ep^8+2160*ep^7)
         +xi*tf^-1*nf*[d4FF/na]*cf*G20*rat(80*ep^6+440*ep^5-1200*ep^4+
         160*ep^3+1296*ep^2-984*ep+208,24*ep^7-42*ep^6+9*ep^5)
         +xi*tf^-1*nf*[d4FF/na]*cf*G10*rat(-32*ep^7+312*ep^6-1272*ep^5+
         2610*ep^4-2880*ep^3+1720*ep^2-520*ep+62,24*ep^8-50*ep^7+23*
         ep^6-3*ep^5)
         +xi*tf^-1*nf*[d4FF/na]*cf*G10*G20*rat(624*ep^8-9600*ep^7+29296
         *ep^6-38066*ep^5+24534*ep^4-7648*ep^3+768*ep^2+114*ep-22,216*
         ep^9-522*ep^8+357*ep^7-96*ep^6+9*ep^5)
         +xi*ca^4*rat(392576*ep^11-2308800*ep^10+5281984*ep^9-5637248*
         ep^8+2224680*ep^7+755204*ep^6-1033804*ep^5+483354*ep^4-235418*
         ep^3+100315*ep^2-24915*ep+2628,8192*ep^10-36864*ep^9+55296*
         ep^8-27648*ep^7)
         +xi*ca^4*G30*rat(-355123200*ep^16+860221440*ep^15+616684672*
         ep^14-4499933504*ep^13+7458135776*ep^12-1564068624*ep^11-
         15066602648*ep^10+18795755316*ep^9+543179690*ep^8-13112982331*
         ep^7+7153176071*ep^6-123256551*ep^5-963071592*ep^4+345680319*
         ep^3-75265841*ep^2+14085933*ep-1356390,88473600*ep^15-
         289013760*ep^14+104398848*ep^13+420544512*ep^12-267853824*
         ep^11-156082176*ep^10+68345856*ep^9+13934592*ep^8-3981312*ep^7
         )
         +xi*ca^4*G20*rat(-20694735360000*ep^22+14021489664000*ep^21+
         305428107340800*ep^20-530451276820800*ep^19-655873005459328*
         ep^18+1933531915066208*ep^17-732333479942000*ep^16-
         423374204821468*ep^15-879087106282236*ep^14+1399884164909374*
         ep^13+168169304998372*ep^12-1018061031339744*ep^11+
         440514566327509*ep^10+84302156507550*ep^9-104031286615535*ep^8
         +17663570845712*ep^7+4638250418859*ep^6-1829026681040*ep^5+
         127698515695*ep^4+21794780608*ep^3-6382525096*ep^2+1180310016*
         ep-98859024,716636160000*ep^21-1481048064000*ep^20-
         3139065446400*ep^19+8271029698560*ep^18+632862720000*ep^17-
         9886440407040*ep^16+2810146867200*ep^15+3467814819840*ep^14-
         1252849213440*ep^13-460068802560*ep^12+177341736960*ep^11+
         24663398400*ep^10-9749237760*ep^9-447897600*ep^8+179159040*
         ep^7)
         +xi*ca^4*G20*G30*rat(5081428131840000*ep^27-8195797610496000*
         ep^26-87287716106035200*ep^25+238174503022848000*ep^24+
         162429934292630016*ep^23-1030144689389744384*ep^22+
         588353313055765952*ep^21+977862709478447552*ep^20-
         770819589561443872*ep^19-691485758179200032*ep^18+
         497903627574633540*ep^17+518365895427685680*ep^16-
         385030556274804220*ep^15-173053469241597790*ep^14+
         180311307022827185*ep^13+8859559680378727*ep^12-
         38195742381973269*ep^11+4347139139488611*ep^10+
         3792229829833679*ep^9-574868159131237*ep^8-268852424282569*
         ep^7+34413959811721*ep^6+17134741071942*ep^5-2184397040512*
         ep^4-630468956736*ep^3+97758646224*ep^2+7840246752*ep-
         1480671360,275188285440000*ep^26-798046027776000*ep^25-
         1299041589657600*ep^24+5184440280023040*ep^23+466355493273600*
         ep^22-9868369391124480*ep^21+1615195133706240*ep^20+
         8459883472158720*ep^19-1320517337333760*ep^18-3649882005872640
         *ep^17+365877526487040*ep^16+824185756385280*ep^15-
         48166138183680*ep^14-100567187988480*ep^13+3264261120000*ep^12
         +6619535032320*ep^11-109539164160*ep^10-219768422400*ep^9+
         1433272320*ep^8+2866544640*ep^7)
         +xi*ca^4*G10*rat(-1090437120000*ep^19+8352460800000*ep^18-
         22966487040000*ep^17+20754490460160*ep^16+20217812753920*ep^15
         -53336903842304*ep^14+22995849816512*ep^13+26223506930912*
         ep^12-29212321041312*ep^11+4863236772944*ep^10+5953733073804*
         ep^9-3052018980554*ep^8+88124776414*ep^7+237433248370*ep^6-
         40541298327*ep^5-1395542450*ep^4+99578762*ep^3-92277716*ep^2+
         75684435*ep-8585154,21233664000*ep^18-84934656000*ep^17+
         76859965440*ep^16+79484682240*ep^15-137072148480*ep^14+
         13766492160*ep^13+41291735040*ep^12-9962127360*ep^11-
         3179151360*ep^10+869253120*ep^9+69672960*ep^8-19906560*ep^7)
         +xi*ca^4*G10*G30*rat(-15818230333440000*ep^28+
         14036243521536000*ep^27+282885673986662400*ep^26-
         473827035485214720*ep^25-1288277909850628608*ep^24+
         2777065677230766208*ep^23+2470196145579569792*ep^22-
         6838656038665657536*ep^21-3765310285403434720*ep^20+
         12734615190411319720*ep^19+949318138962901272*ep^18-
         14258792073373334728*ep^17+4716748464826700360*ep^16+
         7539892751027280200*ep^15-5155247306442185604*ep^14-
         1071224219582502830*ep^13+1778637252151964619*ep^12-
         243513879150733315*ep^11-229424950415570515*ep^10+
         74469926098014773*ep^9+8447174385714543*ep^8-6363524861125265*
         ep^7+400886544675819*ep^6+186642723852781*ep^5-32563687146510*
         ep^4+896742094952*ep^3+343915234336*ep^2-91318056240*ep+
         8468742816,1100753141760000*ep^27-3742560681984000*ep^26-
         4425639159398400*ep^25+26142764810895360*ep^24-
         6009794073722880*ep^23-57206341647728640*ep^22+
         33198529385594880*ep^21+56713746760335360*ep^20-
         40099723264327680*ep^19-28389200279961600*ep^18+
         20940179595264000*ep^17+7426181251399680*ep^16-
         5369265284382720*ep^15-1014379135303680*ep^14+712911164866560*
         ep^13+72291309649920*ep^12-49640855961600*ep^11-2536785838080*
         ep^10+1712282664960*ep^9+34398535680*ep^8-22932357120*ep^7)
         +xi*ca^4*G10*G20*rat(21093827051520000*ep^30-
         153780107931648000*ep^29+37276531046092800*ep^28+
         1859527423424424960*ep^27-3919933113845882112*ep^26-
         2819633160862797120*ep^25+17058976036668859392*ep^24-
         14574090213683864896*ep^23-10838696482042510752*ep^22+
         25345482041127250676*ep^21-12574222459574774980*ep^20-
         3980548802797019296*ep^19+9615750973089022220*ep^18-
         9028090206052731712*ep^17+4073567935452495418*ep^16+
         2332028914083621068*ep^15-3921405525699918579*ep^14+
         1323091053059214278*ep^13+574030786554379418*ep^12-
         553764821308543174*ep^11+96807330038345476*ep^10+
         48523662217480502*ep^9-25361676441504828*ep^8+2521328243207858
         *ep^7+1102309803928547*ep^6-364597164867240*ep^5+
         27136828328188*ep^4+5954118144480*ep^3-1576874418800*ep^2+
         152293439616*ep-5956809408,1857520926720000*ep^29-
         7708711845888000*ep^28-2899280579788800*ep^27+
         50535585337835520*ep^26-43460593414963200*ep^25-
         93684017774592000*ep^24+135430232921210880*ep^23+
         59524266517217280*ep^22-156689573175336960*ep^21+
         4739914791567360*ep^20+87535534903050240*ep^19-
         21231739878359040*ep^18-25157224866447360*ep^17+
         9553120222003200*ep^16+3579892017315840*ep^15-1905747235799040
         *ep^14-192701124403200*ep^13+185563219230720*ep^12-
         4537142968320*ep^11-8370947358720*ep^10+746734878720*ep^9+
         137594142720*ep^8-17199267840*ep^7)
         +xi*ca^4*G10*G20*G30*rat(62284281937920000*ep^31+
         1049808934305792000*ep^30-1624263138957312000*ep^29-
         21131762220200448000*ep^28+53280327854573724672*ep^27+
         56087960650103367936*ep^26-293521013671330857600*ep^25+
         171791074875448016000*ep^24+422845170727929228800*ep^23-
         617076608062195313200*ep^22+6673727620402526296*ep^21+
         492321550899390200560*ep^20-273203461636140605696*ep^19-
         104120956719566439920*ep^18+139624552709177462904*ep^17-
         17558937823206061056*ep^16-22714616729270025712*ep^15+
         5770950223120569437*ep^14+1729252875894343570*ep^13+
         179570272706498842*ep^12-463724158077320838*ep^11-
         93498203790107256*ep^10+95774720379257966*ep^9+
         6447830718921050*ep^8-11348642332227986*ep^7+396030651669515*
         ep^6+751902910511512*ep^5-89062883726852*ep^4-20634479846240*
         ep^3+3884540777488*ep^2+85524980352*ep-34738916544,
         59440669655040000*ep^30-231818611654656000*ep^29-
         154446673320345600*ep^28+1593944486172426240*ep^27-
         986454306576138240*ep^26-3345573316106649600*ep^25+
         3584295311282012160*ep^24+2988218391920640000*ep^23-
         4537872209473044480*ep^22-1101839312072540160*ep^21+
         2839056435230146560*ep^20+20868603116912640*ep^19-
         974885114753187840*ep^18+104442048172523520*ep^17+
         190981506330132480*ep^16-32344775407042560*ep^15-
         21412413867294720*ep^14+4396414020157440*ep^13+
         1339317178859520*ep^12-304167459225600*ep^11-43072062750720*
         ep^10+10376891596800*ep^9+550376570880*ep^8-137594142720*ep^7)
         +xi*ca^4*G10^2*rat(24422960332800000*ep^31-152787282186240000*
         ep^30+172482693868339200*ep^29+774420433362800640*ep^28-
         2187982746471905280*ep^27+588723810564355968*ep^26+
         4531273939814540480*ep^25-6765751751312855872*ep^24+
         1896727626367978208*ep^23+6378360747217555256*ep^22-
         10675009791479308756*ep^21+5118738089010138296*ep^20+
         5576620803545856236*ep^19-8438346557229821080*ep^18+
         1866556517351302612*ep^17+3199622058815977404*ep^16-
         2177342499748722936*ep^15-148269634213173113*ep^14+
         593366548262109446*ep^13-152598129585073006*ep^12-
         51514482291425858*ep^11+31829549191634004*ep^10-
         2167118013711030*ep^9-1950745517819066*ep^8+488887967554470*
         ep^7+1167728387013*ep^6-17141352947176*ep^5+3023229313156*ep^4
         -132694415840*ep^3-47983756048*ep^2+10147396224*ep-618783552,
         1651129712640000*ep^30-6439405879296000*ep^29-4290185370009600
         *ep^28+44276235727011840*ep^27-27401508516003840*ep^26-
         92932592114073600*ep^25+99563758646722560*ep^24+
         83006066442240000*ep^23-126052005818695680*ep^22-
         30606647557570560*ep^21+78862678756392960*ep^20+
         579683419914240*ep^19-27080142076477440*ep^18+2901168004792320
         *ep^17+5305041842503680*ep^16-898465983528960*ep^15-
         594789274091520*ep^14+122122611671040*ep^13+37203254968320*
         ep^12-8449096089600*ep^11-1196446187520*ep^10+288246988800*
         ep^9+15288238080*ep^8-3822059520*ep^7)
         +xi*cf*ca^3*rat(-81856*ep^9+343968*ep^8-523120*ep^7+324788*
         ep^6-24092*ep^5-90663*ep^4+89757*ep^3-48688*ep^2+10771*ep-681,
         1024*ep^8-3072*ep^7+2304*ep^6)
         +xi*cf*ca^3*G30*rat(1843200*ep^14-2183680*ep^13-4159040*ep^12+
         745280*ep^11+9077968*ep^10-2083528*ep^9-1175216*ep^8-3915402*
         ep^7-534600*ep^6+3599546*ep^5-606837*ep^4-481144*ep^3+127380*
         ep^2-8194*ep+231,92160*ep^13-125952*ep^12-185856*ep^11+160512*
         ep^10+137472*ep^9+2304*ep^8-6912*ep^7)
         +xi*cf*ca^3*G20*rat(343968768000*ep^20+158824368000*ep^19-
         3742838140320*ep^18+2051167355424*ep^17+9914302577184*ep^16-
         11689856470424*ep^15-715857149766*ep^14+4816130060966*ep^13-
         897139293672*ep^12+1298670644649*ep^11-2392850655078*ep^10+
         708447297185*ep^9+415568380436*ep^8-230633595627*ep^7+
         4171849680*ep^6+14905299849*ep^5-2524201032*ep^4-80594670*ep^3
         +77099512*ep^2-8457896*ep-2688,2985984000*ep^19-497664000*
         ep^18-15816591360*ep^17+4709698560*ep^16+21075310080*ep^15-
         3976231680*ep^14-8491080960*ep^13+701913600*ep^12+1208079360*
         ep^11-42750720*ep^10-67150080*ep^9+829440*ep^8+1244160*ep^7)
         +xi*cf*ca^3*G20*G30*rat(-25639649280000*ep^25-2677266432000*
         ep^24+409468471971840*ep^23-374619344449536*ep^22-
         1539599427522048*ep^21+2108830878308800*ep^20+1336659821659792
         *ep^19-2541605003434944*ep^18-424956120475240*ep^17+
         1152920838325452*ep^16+324550145215937*ep^15-310421992456906*
         ep^14-243930180294268*ep^13+97159014344706*ep^12+
         72401613562397*ep^11-23396805937578*ep^10-9776585912566*ep^9+
         2641517500535*ep^8+785451759842*ep^7-150379741080*ep^6-
         41238181774*ep^5+5064869319*ep^4+1260923792*ep^3-119584856*
         ep^2-15809504*ep+1506288,286654464000*ep^24-286654464000*ep^23
         -2069804482560*ep^22+1639822786560*ep^21+4843332956160*ep^20-
         2061112504320*ep^19-5139618600960*ep^18+283770777600*ep^17+
         2247396744960*ep^16+297830926080*ep^15-401436864000*ep^14-
         82901767680*ep^13+33175699200*ep^12+8017401600*ep^11-
         1272084480*ep^10-332052480*ep^9+18247680*ep^8+4976640*ep^7)
         +xi*cf*ca^3*G10*rat(2091417600*ep^17-23459348480*ep^16+
         71438686208*ep^15-74024245760*ep^14-10862081024*ep^13+
         62777461280*ep^12-18276528528*ep^11-17802806928*ep^10+
         355006688*ep^9+13672885566*ep^8-6283131083*ep^7-325354193*ep^6
         +663427813*ep^5-77752219*ep^4-11970738*ep^3+2966630*ep^2-
         296008*ep-9768,44236800*ep^16-101744640*ep^15-26112000*ep^14+
         151726080*ep^13-19799040*ep^12-50496000*ep^11+6120960*ep^10+
         4800000*ep^9-299520*ep^8-138240*ep^7)
         +xi*cf*ca^3*G10*G30*rat(8281128960000*ep^25+12349861344000*
         ep^24-158471463519360*ep^23+42673488779952*ep^22+
         746133857128416*ep^21-599796418522216*ep^20-1226838224063072*
         ep^19+1142359358772127*ep^18+1207614985915904*ep^17-
         992775454731555*ep^16-990771292998213*ep^15+611610911533503*
         ep^14+604094485856205*ep^13-337991819872366*ep^12-
         195511577399804*ep^11+117766417926849*ep^10+29296325250496*
         ep^9-20463443381227*ep^8-2113491613815*ep^7+1776511007625*ep^6
         +73739260347*ep^5-75291888948*ep^4-1062096736*ep^3+1357986944*
         ep^2+2367632*ep-6002688,143327232000*ep^24-179159040000*ep^23-
         1115523809280*ep^22+1219724697600*ep^21+3012197068800*ep^20-
         2451051325440*ep^19-4002188313600*ep^18+1866607303680*ep^17+
         2726582307840*ep^16-441289589760*ep^15-873271618560*ep^14-
         27209640960*ep^13+114949739520*ep^12+13320944640*ep^11-
         6185410560*ep^10-963256320*ep^9+112803840*ep^8+19906560*ep^7)
         +xi*cf*ca^3*G10*G20*rat(-12450060288000*ep^26+62189555328000*
         ep^25+88258593980160*ep^24-677584212857856*ep^23+
         181810549615968*ep^22+2226554491009536*ep^21-2012702424522080*
         ep^20-2162868378619440*ep^19+3097801069947726*ep^18+
         360776577538028*ep^17-1717702096801830*ep^16+468400092971109*
         ep^15+130912963859340*ep^14-110362172632524*ep^13+
         176049311129854*ep^12-92258128725180*ep^11-42283425664784*
         ep^10+42730734123046*ep^9-2233481209160*ep^8-5934937295417*
         ep^7+1363806272654*ep^6+226786717498*ep^5-104753805832*ep^4+
         4494135584*ep^3+2134235296*ep^2-270882784*ep+5993088,
         322486272000*ep^25-429981696000*ep^24-2523365498880*ep^23+
         3024085155840*ep^22+6897140305920*ep^21-6566973419520*ep^20-
         9411898498560*ep^19+5971164687360*ep^18+6842817377280*ep^17-
         2381115294720*ep^16-2557534279680*ep^15+416168616960*ep^14+
         471868001280*ep^13-34685107200*ep^12-43356695040*ep^11+
         1356963840*ep^10+1872875520*ep^9-19906560*ep^8-29859840*ep^7)
         +xi*cf*ca^3*G10*G20*G30*rat(78734426112000*ep^28-
         956532665088000*ep^27-1531960076782080*ep^26+14187255740394624
         *ep^25-1873644734191968*ep^24-59556440754250704*ep^23+
         48869476413083968*ep^22+79619162828979936*ep^21-
         107746489204822414*ep^20-24665287183416721*ep^19+
         87501489334533375*ep^18-19638239979834041*ep^17-
         28932598536473652*ep^16+14208725486931990*ep^15+
         2970406271943850*ep^14-2688606016563819*ep^13+11069381765706*
         ep^12+86916020568421*ep^11+69955278441525*ep^10+7891013726643*
         ep^9-19978073473286*ep^8+1051702617942*ep^7+1854938577090*ep^6
         -236003811839*ep^5-72463255810*ep^4+12822153072*ep^3+909618272
         *ep^2-228551504*ep+5627424,10319560704000*ep^27-13759414272000
         *ep^26-81392668508160*ep^25+97630688378880*ep^24+
         225755220787200*ep^23-216191319736320*ep^22-314975032565760*
         ep^21+204211216834560*ep^20+237793953070080*ep^19-
         88138018805760*ep^18-95526731704320*ep^17+18079626332160*ep^16
         +20214844600320*ep^15-1942260664320*ep^14-2331150243840*ep^13+
         112793057280*ep^12+146645406720*ep^11-3350937600*ep^10-
         4701265920*ep^9+39813120*ep^8+59719680*ep^7)
         +xi*cf*ca^3*G10^2*rat(-14237171712000*ep^28+72346317696000*
         ep^27-32553083623680*ep^26-415910561540544*ep^25+
         729073943284752*ep^24+361652148481584*ep^23-1799391651798712*
         ep^22+901638463361668*ep^21+1264732737709981*ep^20-
         1489762811040129*ep^19+100924858891545*ep^18+765048104279536*
         ep^17-591629622653360*ep^16-18199030877796*ep^15+
         314679763892131*ep^14-131090094216829*ep^13-64225860852103*
         ep^12+52662142989477*ep^11+1671309045477*ep^10-8732495601844*
         ep^9+1208406352524*ep^8+635984712880*ep^7-159725130137*ep^6-
         16367156395*ep^5+7582841934*ep^4-147923016*ep^3-133754624*ep^2
         +8595408*ep+466272,429981696000*ep^27-752467968000*ep^26-
         3197272227840*ep^25+5529534750720*ep^24+8076887654400*ep^23-
         13259728097280*ep^22-10433577277440*ep^21+14649712842240*ep^20
         +7897975787520*ep^19-8303311088640*ep^18-3607829959680*ep^17+
         2504880599040*ep^16+966293498880*ep^15-400877614080*ep^14-
         143398978560*ep^13+33604139520*ep^12+11378119680*ep^11-
         1368576000*ep^10-444948480*ep^9+21012480*ep^8+6635520*ep^7)
         +xi*cf^2*ca^2*rat(2648*ep^9-9816*ep^8+13402*ep^7-10888*ep^6+
         9105*ep^5-4046*ep^4-2844*ep^3+2836*ep^2-360*ep-36,64*ep^8-192*
         ep^7+144*ep^6)
         +xi*cf^2*ca^2*G30*rat(-256000*ep^14+463360*ep^13+209376*ep^12-
         242448*ep^11-347512*ep^10-815852*ep^9+1137104*ep^8+479620*ep^7
         -627536*ep^6-134012*ep^5+127957*ep^4+7763*ep^3-6017*ep^2+159*
         ep+18,7680*ep^13-10496*ep^12-15488*ep^11+13376*ep^10+11456*
         ep^9+192*ep^8-576*ep^7)
         +xi*cf^2*ca^2*G20*rat(-1414713600*ep^18+2502774720*ep^17+
         7820819712*ep^16-21819038304*ep^15+10537215064*ep^14+
         13294681060*ep^13-15741243034*ep^12+5837791662*ep^11-
         2832508606*ep^10+2633549597*ep^9-687752777*ep^8-382097128*ep^7
         +219248474*ep^6-25834565*ep^5-2728693*ep^4+1530530*ep^3-502372
         *ep^2+57148*ep+552,12441600*ep^17-29445120*ep^16-6099840*ep^15
         +44821440*ep^14-8353440*ep^13-16118640*ep^12+3422880*ep^11+
         1841760*ep^10-387360*ep^9-62640*ep^8+12960*ep^7)
         +xi*cf^2*ca^2*G20*G30*rat(27692236800*ep^20-102855720960*ep^19
         -148894737408*ep^18+1309352034816*ep^17-2480951075328*ep^16+
         1784957326256*ep^15+166517209656*ep^14-1093433350676*ep^13+
         839841942474*ep^12-554412756450*ep^11+412591329166*ep^10-
         199223231829*ep^9+30118246403*ep^8+14181558219*ep^7-6666634836
         *ep^6+626822289*ep^5+154140311*ep^4-38231225*ep^3+2162062*ep^2
         +97940*ep-10920,199065600*ep^19-919019520*ep^18+1061959680*
         ep^17+701176320*ep^16-1796025600*ep^15+401397120*ep^14+
         568209600*ep^13-222704640*ep^12-45118080*ep^11+27676800*ep^10-
         636480*ep^9-967680*ep^8+103680*ep^7)
         +xi*cf^2*ca^2*G10*rat(536576*ep^16+8092160*ep^15-42553216*
         ep^14+67341120*ep^13-25661760*ep^12-36233360*ep^11+39914488*
         ep^10-10052732*ep^9+970708*ep^8-6176311*ep^7+5159164*ep^6-
         1267788*ep^5-69557*ep^4+81511*ep^3-16910*ep^2+1799*ep+6,36864*
         ep^15-92160*ep^14-3328*ep^13+127104*ep^12-41920*ep^11-33696*
         ep^10+11840*ep^9+1632*ep^8-576*ep^7)
         +xi*cf^2*ca^2*G10*G30*rat(-14981529600*ep^20+30716305920*ep^19
         +288599735808*ep^18-1407066133344*ep^17+2453964318512*ep^16-
         1529079434200*ep^15-800664516236*ep^14+1659182880368*ep^13-
         642600161984*ep^12-86967275979*ep^11-124873605284*ep^10+
         302952844131*ep^9-140296783244*ep^8-4429315937*ep^7+
         19988751674*ep^6-4260361275*ep^5-380786088*ep^4+212389996*ep^3
         -18444062*ep^2+40320*ep+504,199065600*ep^19-1068318720*ep^18+
         1713899520*ep^17+67691520*ep^16-2480279040*ep^15+1577352960*
         ep^14+561150720*ep^13-650626560*ep^12+14929920*ep^11+76527360*
         ep^10-9181440*ep^9-2626560*ep^8+414720*ep^7)
         +xi*cf^2*ca^2*G10*G20*rat(8746444800*ep^22-67683029760*ep^21+
         173566069056*ep^20-121533310656*ep^19-132630786792*ep^18+
         68828228300*ep^17+434624020042*ep^16-573004081335*ep^15+
         75811812219*ep^14+350666270493*ep^13-331240364522*ep^12+
         143565014512*ep^11-29048700224*ep^10-8161721918*ep^9+
         13114571285*ep^8-7829692635*ep^7+2658129434*ep^6-442012323*
         ep^5-39802997*ep^4+42922514*ep^3-10294337*ep^2+1038408*ep-
         32364,223948800*ep^21-1052559360*ep^20+1052248320*ep^19+
         1762197120*ep^18-3382257600*ep^17-111071520*ep^16+2744413920*
         ep^15-902599200*ep^14-681605280*ep^13+341275680*ep^12+41467680
         *ep^11-38538720*ep^10+1939680*ep^9+1296000*ep^8-155520*ep^7)
         +xi*cf^2*ca^2*G10*G20*G30*rat(-183671193600*ep^23+
         1787600517120*ep^22-4342641956352*ep^21-4187358914688*ep^20+
         33931515448800*ep^19-52315813864432*ep^18+14741269012856*ep^17
         +48131404139492*ep^16-62710634043384*ep^15+22929885849792*
         ep^14+16123580479681*ep^13-23763438939498*ep^12+13271463802128
         *ep^11-3894319797258*ep^10+380697490762*ep^9+186757445428*ep^8
         -119734018144*ep^7+40442252488*ep^6-6883731131*ep^5-532163750*
         ep^4+500044400*ep^3-90238510*ep^2+6078384*ep-71784,7166361600*
         ep^22-35473489920*ep^21+42092421120*ep^20+47972321280*ep^19-
         122329820160*ep^18+23503772160*ep^17+88709817600*ep^16-
         50838485760*ep^15-14590575360*ep^14+16373664000*ep^13-
         1403239680*ep^12-1564980480*ep^11+370379520*ep^10+25954560*
         ep^9-15344640*ep^8+1244160*ep^7)
         +xi*cf^2*ca^2*G10^2*rat(2654208000*ep^23-25232947200*ep^22+
         98767581696*ep^21-198575503680*ep^20+192240816912*ep^19-
         6575283352*ep^18-189004788308*ep^17+193037208582*ep^16-
         64070580476*ep^15-21475245323*ep^14+24017806796*ep^13-
         3064472105*ep^12-4765811717*ep^11+227778403*ep^10+4751630277*
         ep^9-4458324365*ep^8+1838475609*ep^7-285421944*ep^6-54795485*
         ep^5+33694232*ep^4-6313528*ep^3+446416*ep^2+16624*ep-3264,
         149299200*ep^22-801239040*ep^21+1169303040*ep^20+707132160*
         ep^19-3038037120*ep^18+1429177920*ep^17+1878974400*ep^16-
         1821472320*ep^15-53248320*ep^14+530452800*ep^13-124032960*
         ep^12-44122560*ep^11+18421440*ep^10+1920*ep^9-679680*ep^8+
         69120*ep^7)
         +xi*cf^3*ca*rat(74*ep^8-257*ep^7+203*ep^6+121*ep^5-178*ep^4+65
         *ep^3-84*ep^2+60*ep-4,4*ep^7-6*ep^6)
         +xi*cf^3*ca*G30*rat(112*ep^8-244*ep^7+240*ep^6-279*ep^5+183*
         ep^4+108*ep^3-142*ep^2+10*ep+12,6*ep^7-7*ep^6-3*ep^5)
         +xi*cf^3*ca*G20*rat(-12064*ep^12+39504*ep^11+96848*ep^10-
         485768*ep^9+565430*ep^8-118131*ep^7-173006*ep^6+144284*ep^5-
         123512*ep^4+105007*ep^3-43856*ep^2+6680*ep-264,384*ep^11-672*
         ep^10-528*ep^9+888*ep^8+252*ep^7-108*ep^6)
         +xi*cf^3*ca*G20*G30*rat(-9856*ep^12-8336*ep^11+67348*ep^10-
         39056*ep^9-40669*ep^8+34725*ep^7-4328*ep^6+7984*ep^5-8771*ep^4
         +1495*ep^3+528*ep^2-112*ep+8,144*ep^11+12*ep^10-264*ep^9-129*
         ep^8+12*ep^7+9*ep^6)
         +xi*cf^3*ca*G10*rat(8128*ep^14-8768*ep^13-167136*ep^12+608080*
         ep^11-820588*ep^10+424372*ep^9+21886*ep^8-57359*ep^7+7920*ep^6
         -97006*ep^5+141535*ep^4-78832*ep^3+19339*ep^2-1709*ep-6,576*
         ep^13-1584*ep^12+344*ep^11+1900*ep^10-1130*ep^9-244*ep^8+246*
         ep^7-36*ep^6)
         +xi*cf^3*ca*G10*G30*rat(12800*ep^14+47616*ep^13-243232*ep^12+
         255840*ep^11+55488*ep^10-223668*ep^9+72050*ep^8+38323*ep^7+
         4218*ep^6-31169*ep^5+11633*ep^4+612*ep^3-831*ep^2+76*ep+4,432*
         ep^13-396*ep^12-732*ep^11+413*ep^10+247*ep^9-95*ep^8-19*ep^7+6
         *ep^6)
         +xi*cf^3*ca*G10*G20*rat(21120*ep^15-1081024*ep^14+2478496*
         ep^13+5067120*ep^12-24676728*ep^11+34569484*ep^10-18608598*
         ep^9-5812371*ep^8+16747554*ep^7-13775408*ep^6+7063112*ep^5-
         2582153*ep^4+713224*ep^3-149192*ep^2+21020*ep-1416,20736*ep^14
         -63936*ep^13+31392*ep^12+64272*ep^11-63480*ep^10+4776*ep^9+
         11784*ep^8-4248*ep^7+432*ep^6)
         +xi*cf^3*ca*G10*G20*G30*rat(70272*ep^15-321888*ep^14+211584*
         ep^13+555088*ep^12-839716*ep^11-15658*ep^10+992879*ep^9-
         1099481*ep^8+581556*ep^7-149008*ep^6+11306*ep^5+80*ep^4+383*
         ep^3+399*ep^2-224*ep+28,3888*ep^14-4860*ep^13-5400*ep^12+5913*
         ep^11+984*ep^10-1596*ep^9+114*ep^8+111*ep^7-18*ep^6)
         +xi*cf^3*ca*G10^2*rat(-96*ep^12+656*ep^11-2160*ep^10+4280*ep^9
         -5238*ep^8+3833*ep^7-1434*ep^6-160*ep^5+704*ep^4-613*ep^3+296*
         ep^2-76*ep+8,108*ep^11-90*ep^10-228*ep^9+148*ep^8+92*ep^7-74*
         ep^6+12*ep^5)
         +xi*cf^4*rat(-36*ep^7+110*ep^6-128*ep^5+98*ep^4-68*ep^3-4*ep^2
         +52*ep-24,2*ep^6-3*ep^5)
         +xi*cf^4*G20*rat(2608*ep^11-28*ep^10-18806*ep^9+22586*ep^8+
         3636*ep^7-15600*ep^6+6482*ep^5-3310*ep^4+4128*ep^3-1952*ep^2+
         272*ep-16,48*ep^10-12*ep^9-84*ep^8-15*ep^7+9*ep^6)
         +xi*cf^4*G10*rat(-3328*ep^13-8448*ep^12+67056*ep^11-105704*
         ep^10+32744*ep^9+60168*ep^8-51362*ep^7+2922*ep^6+1964*ep^5+
         10064*ep^4-7946*ep^3+2006*ep^2-128*ep-8,144*ep^12-180*ep^11-
         184*ep^10+199*ep^9+16*ep^8-37*ep^7+6*ep^6)
         +xi*cf^4*G10*G20*rat(-16704*ep^14+86592*ep^13-93048*ep^12-
         121144*ep^11+304552*ep^10-116821*ep^9-267653*ep^8+446406*ep^7-
         337608*ep^6+151015*ep^5-43997*ep^4+10776*ep^3-2926*ep^2+616*ep
         -56,1296*ep^13-2052*ep^12-1116*ep^11+2343*ep^10-453*ep^9-381*
         ep^8+165*ep^7-18*ep^6)
         +xi*[d4AA/na]*G30*rat(-614400*ep^14+3686400*ep^13+13393472*
         ep^12-259300192*ep^11+249276448*ep^10+408588912*ep^9-465542092
         *ep^8-58246830*ep^7+180903484*ep^6-34633118*ep^5-16011647*ep^4
         +6086715*ep^3-950427*ep^2+250209*ep-36118,921600*ep^13-245760*
         ep^12-1723392*ep^11-236544*ep^10+377856*ep^9+39936*ep^8-18432*
         ep^7)
         +xi*[d4AA/na]*G20*rat(-7522560000*ep^18-46447248000*ep^17+
         690565402400*ep^16+775717991600*ep^15-2676163567544*ep^14-
         971779224916*ep^13+3187719225276*ep^12-185851416932*ep^11-
         1358484427460*ep^10+354291668286*ep^9+204796558219*ep^8-
         84833163858*ep^7-4309471823*ep^6+4828699010*ep^5-497604327*
         ep^4+76745482*ep^3-8392985*ep^2-5716688*ep+908420,1244160000*
         ep^18+1990656000*ep^17-3438374400*ep^16-4841994240*ep^15+
         943816320*ep^14+1717614720*ep^13-97562880*ep^12-221356800*
         ep^11+4337280*ep^10+11594880*ep^9-69120*ep^8-207360*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(70778880000*ep^22-646689792000*ep^21
         -10246083840000*ep^20+50343079938560*ep^19+14797503766656*
         ep^18-254007067155200*ep^17+152655406012160*ep^16+
         306265781678680*ep^15-248117935641032*ep^14-179652417150386*
         ep^13+231207670491986*ep^12-30827518822200*ep^11-
         46529962701182*ep^10+19270553577234*ep^9+925671108861*ep^8-
         1869568504593*ep^7+185286645778*ep^6+97238290322*ep^5-
         20277396333*ep^4-2029923157*ep^3+745140170*ep^2-2295180*ep-
         7565784,159252480000*ep^21-63700992000*ep^20-959673139200*
         ep^19+264429895680*ep^18+1419716505600*ep^17-38040330240*ep^16
         -537219855360*ep^15-1997429760*ep^14+85484851200*ep^13+
         583649280*ep^12-6553543680*ep^11-32209920*ep^10+239155200*ep^9
         +552960*ep^8-3317760*ep^7)
         +xi*[d4AA/na]*G10*rat(135198720*ep^13-2459409664*ep^12+
         1122677440*ep^11+4533077984*ep^10-2656167936*ep^9-2057720304*
         ep^8+1495118764*ep^7+179580190*ep^6-253462374*ep^5+26507933*
         ep^4+6019366*ep^3-642014*ep^2+84900*ep-25085,18432000*ep^14-
         1536000*ep^13-34529280*ep^12-11074560*ep^11+5191680*ep^10+
         1597440*ep^9-153600*ep^8-46080*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(2995752960000*ep^22-34619755315200*
         ep^21+533636609105920*ep^20-627667152505856*ep^19-
         3938127626617984*ep^18+6852050057668224*ep^17+5655188031476416
         *ep^16-17192182956114592*ep^15+6280984673414040*ep^14+
         7410883268006384*ep^13-5247573940397280*ep^12-977825547939240*
         ep^11+1549355089565206*ep^10-141512928052021*ep^9-
         194016242344716*ep^8+44886933863639*ep^7+9625288493100*ep^6-
         3628988396787*ep^5-136816629956*ep^4+131897724269*ep^3-
         4546212082*ep^2-1997373380*ep+160421896,1274019840000*ep^22-
         1783627776000*ep^21-7167777177600*ep^20+9792824279040*ep^19+
         9242292879360*ep^18-11662054686720*ep^17-3993436200960*ep^16+
         4281779404800*ep^15+699858247680*ep^14-679209615360*ep^13-
         57097543680*ep^12+52170670080*ep^11+2170920960*ep^10-
         1908817920*ep^9-30965760*ep^8+26542080*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(256343040000*ep^21+3995612697600*
         ep^20-45868615644160*ep^19+39992969729088*ep^18+
         306918659232352*ep^17-515849823768952*ep^16-392190731421912*
         ep^15+1307820591113998*ep^14-597470846122558*ep^13-
         531645201644182*ep^12+540262286136046*ep^11-37754557136296*
         ep^10-122218006626195*ep^9+44051075772550*ep^8+4807389164705*
         ep^7-5311749212452*ep^6+638792451457*ep^5+171343873376*ep^4-
         44456870019*ep^3+163478302*ep^2+764214204*ep-58930552,
         119439360000*ep^21-197074944000*ep^20-622710374400*ep^19+
         1073754869760*ep^18+598026240000*ep^17-1242824186880*ep^16-
         63678597120*ep^15+417336468480*ep^14-38722406400*ep^13-
         53995299840*ep^12+8145930240*ep^11+2854517760*ep^10-510105600*
         ep^9-51425280*ep^8+9953280*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(2548039680000*ep^24-
         61414944768000*ep^23+403164039168000*ep^22-1282083905372160*
         ep^21+200130436221952*ep^20+8084322966733696*ep^19-
         13164067343535616*ep^18-5172302616129216*ep^17+
         26146450787279968*ep^16-13873108506583432*ep^15-
         11235943688646312*ep^14+13906662879380000*ep^13-
         2562182503619304*ep^12-2625147881018022*ep^11+1364608324278679
         *ep^10-23292199219843*ep^9-115964895024507*ep^8+10438099265177
         *ep^7+8932969569351*ep^6-1700873007189*ep^5-323347116137*ep^4+
         112336034561*ep^3-2301282082*ep^2-2043626612*ep+183049048,
         11466178560000*ep^23-19874709504000*ep^22-59159111270400*ep^21
         +109638750044160*ep^20+53802163077120*ep^19-132685370818560*
         ep^18-954761748480*ep^17+50516323246080*ep^16-6546613985280*
         ep^15-8212461281280*ep^14+1523750952960*ep^13+640828661760*
         ep^12-136973721600*ep^11-23692124160*ep^10+5447761920*ep^9+
         331776000*ep^8-79626240*ep^7)
         +xi*[d4AA/na]*G10^2*rat(1036293120000*ep^23+2730874675200*
         ep^22-83427906810880*ep^21+162779299638272*ep^20+
         322356684815392*ep^19-989731344289760*ep^18+205663112758608*
         ep^17+1254389515608144*ep^16-1011992761629694*ep^15-
         232525341670534*ep^14+535827067143426*ep^13-121502988940984*
         ep^12-86331257902377*ep^11+44700761267025*ep^10-6666736126*
         ep^9-4044651703411*ep^8+760448588952*ep^7+45790406723*ep^6-
         28352308164*ep^5+4442842659*ep^4-598129653*ep^3-9915774*ep^2+
         20540756*ep-1959800,159252480000*ep^23-276037632000*ep^22-
         821654323200*ep^21+1522760417280*ep^20+747252264960*ep^19-
         1842852372480*ep^18-13260579840*ep^17+701615600640*ep^16-
         90925194240*ep^15-114061962240*ep^14+21163207680*ep^13+
         8900398080*ep^12-1902412800*ep^11-329057280*ep^10+75663360*
         ep^9+4608000*ep^8-1105920*ep^7)
         +xi*nf*[d4FA/na]*G30*rat(1920*ep^11+46656*ep^10-238128*ep^9+
         452664*ep^8-424432*ep^7+171738*ep^6+28219*ep^5-58918*ep^4+
         22413*ep^3-2825*ep^2-78*ep+27,720*ep^12-2784*ep^11+3348*ep^10-
         924*ep^9-468*ep^8+108*ep^7)
         +xi*nf*[d4FA/na]*G20*rat(-93312000*ep^19+845856000*ep^18-
         2930679360*ep^17+14072592*ep^16+14068028688*ep^15-17788088808*
         ep^14-3146718960*ep^13+16476652721*ep^12-5385436686*ep^11-
         5616085984*ep^10+3795637596*ep^9+324019757*ep^8-770288850*ep^7
         +111673159*ep^6+50129550*ep^5-13418258*ep^4-597072*ep^3+411613
         *ep^2-17946*ep-2232,7776000*ep^19-3888000*ep^18-42485040*ep^17
         +25130520*ep^16+59372460*ep^15-25656750*ep^14-28861920*ep^13+
         4698810*ep^12+4450680*ep^11-290250*ep^10-257040*ep^9+5670*ep^8
         +4860*ep^7)
         +xi*nf*[d4FA/na]*G20*G30*rat(4755456000*ep^21-53984716800*
         ep^20+131107706880*ep^19+68571624448*ep^18-587016286272*ep^17+
         738068269384*ep^16-92910192780*ep^15-578545263770*ep^14+
         333303491127*ep^13+209151465952*ep^12-173407433763*ep^11-
         50733410036*ep^10+49810157949*ep^9+6844283386*ep^8-8131192857*
         ep^7-339182582*ep^6+680742516*ep^5+3428554*ep^4-29104560*ep^3+
         294520*ep^2+507600*ep-4896,248832000*ep^22-435456000*ep^21-
         1546145280*ep^20+2612442240*ep^19+2795143680*ep^18-3961776960*
         ep^17-2710743840*ep^16+1958756040*ep^15+1429647840*ep^14-
         163167480*ep^13-230035680*ep^12-12371400*ep^11+13560480*ep^10+
         1612440*ep^9-259200*ep^8-38880*ep^7)
         +xi*nf*[d4FA/na]*G10*rat(-2048000*ep^15+13022400*ep^14-
         29058640*ep^13+23293984*ep^12+4488832*ep^11-13973448*ep^10+
         808397*ep^9+6663697*ep^8-3230726*ep^7-90641*ep^6+412399*ep^5-
         82678*ep^4-7876*ep^3+4159*ep^2-226*ep-33,48000*ep^16-124000*
         ep^15-7920*ep^14+189960*ep^13-49260*ep^12-72900*ep^11+9480*
         ep^10+7120*ep^9-300*ep^8-180*ep^7)
         +xi*nf*[d4FA/na]*G10*G30*rat(-7133184000*ep^23-746507612160*
         ep^22+2554978422528*ep^21+939010972032*ep^20-11995424780944*
         ep^19+10193490929840*ep^18+7844147552828*ep^17-11480577775096*
         ep^16-2823027157576*ep^15+10914075476294*ep^14-4468078775899*
         ep^13-4571609046586*ep^12+4675353877697*ep^11-32238332932*
         ep^10-1311248045956*ep^9+260933589134*ep^8+169827544460*ep^7-
         48072662728*ep^6-11111979193*ep^5+3596589764*ep^4+404507363*
         ep^3-132719314*ep^2-6637308*ep+2047752,2985984000*ep^24-
         8709120000*ep^23-13701519360*ep^22+57785356800*ep^21-
         1180396800*ep^20-113030743680*ep^19+43038475200*ep^18+
         93574258560*ep^17-44466693120*ep^16-36352869120*ep^15+
         15235620480*ep^14+7469210880*ep^13-2017820160*ep^12-772053120*
         ep^11+108319680*ep^10+36581760*ep^9-1969920*ep^8-622080*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*rat(2239488000*ep^23-16492032000*
         ep^22+68454385920*ep^21-46660936512*ep^20-362767083616*ep^19+
         649629859384*ep^18+174749555660*ep^17-898712971994*ep^16+
         251105171783*ep^15+477089378818*ep^14-404252654599*ep^13-
         59037157772*ep^12+290381822030*ep^11-88881658580*ep^10-
         92113668340*ep^9+45243586348*ep^8+12246296345*ep^7-8105037320*
         ep^6-528083593*ep^5+612480586*ep^4-4236982*ep^3-19846262*ep^2+
         436512*ep+237384,186624000*ep^23-373248000*ep^22-1252920960*
         ep^21+2599153920*ep^20+2606178240*ep^19-5582208960*ep^18-
         2733863400*ep^17+5123865600*ep^16+1824327360*ep^15-2047524480*
         ep^14-732881520*ep^13+296317440*ep^12+108617760*ep^11-16666560
         *ep^10-6198120*ep^9+311040*ep^8+116640*ep^7)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(-857972736000*ep^25+
         8745991925760*ep^24-26802819813888*ep^23+11715024146688*ep^22+
         103683380418912*ep^21-231545582986640*ep^20+133099907675064*
         ep^19+170950173051444*ep^18-283033552588812*ep^17+
         57350576337828*ep^16+132133282676196*ep^15-72451471280877*
         ep^14-25068709844121*ep^13+23504553277299*ep^12+2300988881883*
         ep^11-4179790215468*ep^10-67820137830*ep^9+448267751910*ep^8+
         2710663110*ep^7-27486976929*ep^6-3364096809*ep^5+1657137531*
         ep^4+234650835*ep^3-71892058*ep^2-3886140*ep+1157112,
         53747712000*ep^26-147806208000*ep^25-281712660480*ep^24+
         1025159224320*ep^23+193213486080*ep^22-2211450647040*ep^21+
         439141512960*ep^20+2152544310720*ep^19-648793126080*ep^18-
         1068474499200*ep^17+298582640640*ep^16+289211264640*ep^15-
         59619991680*ep^14-42358049280*ep^13+5687055360*ep^12+
         3299590080*ep^11-250672320*ep^10-126852480*ep^9+4043520*ep^8+
         1866240*ep^7)
         +xi*nf*[d4FA/na]*G10^2*rat(-4230144000*ep^25+263059246080*
         ep^24-866329277184*ep^23-498430705728*ep^22+4957205039824*
         ep^21-4052802597736*ep^20-5853516848588*ep^19+9427678164870*
         ep^18+436267342134*ep^17-7912928159796*ep^16+3311501480652*
         ep^15+2937248312763*ep^14-2372367500139*ep^13-388975324647*
         ep^12+748169282127*ep^11-57655750464*ep^10-119121068562*ep^9+
         24586211592*ep^8+9035349612*ep^7-2814524451*ep^6-270775965*
         ep^5+137753691*ep^4+752381*ep^3-3005990*ep^2+47708*ep+27816,
         1492992000*ep^26-4105728000*ep^25-7825351680*ep^24+28476645120
         *ep^23+5367041280*ep^22-61429184640*ep^21+12198375360*ep^20+
         59792897520*ep^19-18022031280*ep^18-29679847200*ep^17+
         8293962240*ep^16+8033646240*ep^15-1656110880*ep^14-1176612480*
         ep^13+157973760*ep^12+91655280*ep^11-6963120*ep^10-3523680*
         ep^9+112320*ep^8+51840*ep^7)
         +xi*tf*nf*ca^3*rat(24288*ep^10-153504*ep^9+394640*ep^8-521932*
         ep^7+359374*ep^6-95815*ep^5-24734*ep^4+20812*ep^3-1914*ep^2-
         1651*ep+456,256*ep^10-1408*ep^9+2880*ep^8-2592*ep^7+864*ep^6)
         +xi*tf*nf*ca^3*G30*rat(11059200*ep^16-57246720*ep^15+91936896*
         ep^14+702720*ep^13-146706624*ep^12+131146456*ep^11-15416212*
         ep^10-6555458*ep^9-12612645*ep^8-9691185*ep^7+17330601*ep^6-
         927931*ep^5-4049153*ep^4+893504*ep^3+147765*ep^2-34326*ep-648,
         1382400*ep^16-5898240*ep^15+6147072*ep^14+4939776*ep^13-
         10756224*ep^12+1746432*ep^11+3506688*ep^10-850176*ep^9-279936*
         ep^8+62208*ep^7)
         +xi*tf*nf*ca^3*G20*rat(-68304384000*ep^21-87057504000*ep^20+
         1148151888000*ep^19-610072818192*ep^18-4628566496328*ep^17+
         6274195051428*ep^16+3365850998346*ep^15-10672016056560*ep^14+
         4794585829300*ep^13+2523183842565*ep^12-2632686262373*ep^11+
         652030997391*ep^10-130115925407*ep^9+68893789527*ep^8+
         32696932391*ep^7-34879940271*ep^6+3850058339*ep^5+2504621952*
         ep^4-489297244*ep^3-49196448*ep^2+11406816*ep+27648,4478976000
         *ep^21-11943936000*ep^20-15140183040*ep^19+65257021440*ep^18-
         21635735040*ep^17-74399938560*ep^16+49593695040*ep^15+
         23947902720*ep^14-19924989120*ep^13-3015118080*ep^12+
         2777768640*ep^11+156867840*ep^10-152331840*ep^9-2799360*ep^8+
         2799360*ep^7)
         +xi*tf*nf*ca^3*G20*G30*rat(-13377208320000*ep^27+
         33322917888000*ep^26+186719927500800*ep^25-946178502635520*
         ep^24+1146106668426240*ep^23+1922438469950976*ep^22-
         7391492737498688*ep^21+7311462737862688*ep^20+1753642371493976
         *ep^19-8576915970565712*ep^18+4436724961242554*ep^17+
         2208252982260196*ep^16-2712605456269366*ep^15+438199772860450*
         ep^14+304877921894828*ep^13-141985143590954*ep^12+
         77051458300067*ep^11-32767035836213*ep^10-13827072419773*ep^9+
         12476977893346*ep^8-460108366465*ep^7-1292682459431*ep^6+
         184488368411*ep^5+54473647966*ep^4-10450738952*ep^3-854404320*
         ep^2+178408368*ep+2226528,4299816960000*ep^27-16769286144000*
         ep^26-7828055654400*ep^25+101304404213760*ep^24-73720074792960
         *ep^23-161480076318720*ep^22+179430695700480*ep^21+
         106948255288320*ep^20-152818762648320*ep^19-36396322945920*
         ep^18+62746242693120*ep^17+7161066092160*ep^16-13630498352640*
         ep^15-818766403200*ep^14+1622366392320*ep^13+52426154880*ep^12
         -105141784320*ep^11-1722332160*ep^10+3456276480*ep^9+22394880*
         ep^8-44789760*ep^7)
         +xi*tf*nf*ca^3*G10*rat(-15599616000*ep^19+96192000000*ep^18-
         206678927360*ep^17+89864241920*ep^16+366087263552*ep^15-
         699316241536*ep^14+480458957712*ep^13-29228233936*ep^12-
         153991024924*ep^11+88277289572*ep^10-16918165479*ep^9+
         2652711471*ep^8-2571977022*ep^7+590584330*ep^6+285587193*ep^5-
         125679613*ep^4+5163844*ep^3+3615784*ep^2-422316*ep-792,
         110592000*ep^19-552960000*ep^18+842680320*ep^17+13670400*ep^16
         -1127900160*ep^15+785617920*ep^14+143360640*ep^13-266947200*
         ep^12+35328000*ep^11+21085440*ep^10-4164480*ep^9-466560*ep^8+
         103680*ep^7)
         +xi*tf*nf*ca^3*G10*G30*rat(-7007109120000*ep^27+73203429888000
         *ep^26-192669740985600*ep^25-147616066802880*ep^24+
         1298746592910864*ep^23-1279967099114340*ep^22-1687050308696600
         *ep^21+3596328898459689*ep^20-442816460230569*ep^19-
         3385020204009030*ep^18+2699329573457523*ep^17+600834453855258*
         ep^16-2315717218344855*ep^15+1198977912847692*ep^14+
         592276580736639*ep^13-752623485893289*ep^12-19418288061111*
         ep^11+232581208692804*ep^10-35530025693745*ep^9-36730731415056
         *ep^8+8737810513443*ep^7+2990208554886*ep^6-843302351469*ep^5-
         125217638118*ep^4+36163872728*ep^3+2826505488*ep^2-575239248*
         ep-34699104,2149908480000*ep^27-8922120192000*ep^26-
         3564667699200*ep^25+58812747079680*ep^24-48094779801600*ep^23-
         112016951930880*ep^22+148567775754240*ep^21+83070102873600*
         ep^20-168321282923520*ep^19-19208205527040*ep^18+
         91544393687040*ep^17-3508429593600*ep^16-25868213913600*ep^15+
         2038583531520*ep^14+3883259750400*ep^13-280395717120*ep^12-
         308247690240*ep^11+14938214400*ep^10+12033515520*ep^9-
         268738560*ep^8-179159040*ep^7)
         +xi*tf*nf*ca^3*G10*G20*rat(37220290560000*ep^28-
         166392838656000*ep^27-143615427978240*ep^26+1851200371775232*
         ep^25-2243256644605248*ep^24-4763271265881408*ep^23+
         13116071870548056*ep^22-3893778015656208*ep^21-
         18031615046103742*ep^20+19595285180515198*ep^19+
         3148744622843720*ep^18-15777076115770202*ep^17+
         6250966590204332*ep^16+3920713360382323*ep^15-3535547801452783
         *ep^14+254167871012146*ep^13+582633108321038*ep^12-
         227867796634592*ep^11+12920911783214*ep^10+22177831681414*ep^9
         -11535653527756*ep^8+1054076623063*ep^7+904136007401*ep^6-
         204431248310*ep^5-22786821832*ep^4+6924512416*ep^3+266671632*
         ep^2-33039072*ep-9441792,1451188224000*ep^28-6530347008000*
         ep^27-632476200960*ep^26+41987914168320*ep^25-46079122821120*
         ep^24-73387271531520*ep^23+135901694142720*ep^22+
         36373292092800*ep^21-158864591813760*ep^20+19217473585920*
         ep^19+93061895224320*ep^18-26405948885760*ep^17-29536841445120
         *ep^16+10559105049600*ep^15+5150517891840*ep^14-1993729541760*
         ep^13-472658716800*ep^12+187663806720*ep^11+20731438080*ep^10-
         8286105600*ep^9-335923200*ep^8+134369280*ep^7)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(206391214080000*ep^31-
         2197215424512000*ep^30+7022781119232000*ep^29+
         11493927630305280*ep^28-127065319705479168*ep^27+
         264177511102676160*ep^26+75002776535061288*ep^25-
         1127107407762459708*ep^24+1656561071792723918*ep^23-
         259299527796713713*ep^22-1744730669789424010*ep^21+
         1712993938130562753*ep^20+51995822055181671*ep^19-
         1011160722831552915*ep^18+501760286663498985*ep^17+
         135889126938298209*ep^16-195718354275393297*ep^15+
         38842897870776516*ep^14+21431710339598028*ep^13-
         11850330028113267*ep^12+1426387158450645*ep^11+636719871325767
         *ep^10-412948245446079*ep^9+88530035893737*ep^8+19093696559535
         *ep^7-12260843006967*ep^6+805361584756*ep^5+470645624164*ep^4-
         74055208304*ep^3-3937072848*ep^2+1227460032*ep-46191168,
         464380231680000*ep^31-2275463135232000*ep^30+604468268236800*
         ep^29+13659305933537280*ep^28-20159365568348160*ep^27-
         18430617261957120*ep^26+54139598651473920*ep^25-
         4656850932510720*ep^24-58797582823388160*ep^23+
         26844007010941440*ep^22+30788248025802240*ep^21-
         22017092438384640*ep^20-7779325920860160*ep^19+
         8432243460357120*ep^18+676089516856320*ep^17-1744736576071680*
         ep^16+85409074529280*ep^15+201631467870720*ep^14-
         23883569072640*ep^13-12839723735040*ep^12+2039807784960*ep^11+
         417569955840*ep^10-76769648640*ep^9-5374771200*ep^8+1074954240
         *ep^7)
         +xi*tf*nf*ca^3*G10^2*rat(184892129280000*ep^30-964959547392000
         *ep^29+106053336806400*ep^28+8265714121693440*ep^27-
         15090381722267712*ep^26-11846731870659600*ep^25+
         61358092776992976*ep^24-44926124953053296*ep^23-
         55179261797088200*ep^22+102354207620594417*ep^21-
         22327745609598058*ep^20-62489389342713786*ep^19+
         47361618956109537*ep^18+7393558286730204*ep^17-
         21211801848455061*ep^16+5284940727322296*ep^15+
         3618782472956508*ep^14-2010288273379203*ep^13-97194295984932*
         ep^12+258578168440218*ep^11-33835415642151*ep^10-
         11701167473490*ep^9+2431790351787*ep^8+77781024960*ep^7+
         49018790802*ep^6-12368498512*ep^5-7397411800*ep^4+1648855168*
         ep^3+113893216*ep^2-41730816*ep+1346688,6449725440000*ep^30-
         29991223296000*ep^29+897586790400*ep^28+189936979107840*ep^27-
         232506943672320*ep^26-314107531223040*ep^25+673411987353600*
         ep^24+103674511664640*ep^23-790714466853120*ep^22+
         175154813994240*ep^21+471403259412480*ep^20-187942135680000*
         ep^19-155031727265280*ep^18+78356560688640*ep^17+
         28979272350720*ep^16-16987634357760*ep^15-3060671443200*ep^14+
         2035269192960*ep^13+177101061120*ep^12-134054231040*ep^11-
         5182894080*ep^10+4503859200*ep^9+59719680*ep^8-59719680*ep^7)
         +xi*tf*nf*cf*ca^2*rat(-1576*ep^8+6514*ep^7-10911*ep^6+10001*
         ep^5-5588*ep^4+1826*ep^3-266*ep^2+38*ep-32,16*ep^8-48*ep^7+36*
         ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-563200*ep^13+1470720*ep^12-186656*
         ep^11-2000080*ep^10+1142440*ep^9+492692*ep^8-172512*ep^7-
         177538*ep^6-64595*ep^5+20957*ep^4+53293*ep^3-5635*ep^2-8430*ep
         +1568,19200*ep^13-33920*ep^12-28224*ep^11+48928*ep^10+15264*
         ep^9-10976*ep^8-1632*ep^7+576*ep^6)
         +xi*tf*nf*cf*ca^2*G20*rat(3576960*ep^14-5268672*ep^13-17327808
         *ep^12+43313952*ep^11-25017940*ep^10-15295464*ep^9+31653505*
         ep^8-22029900*ep^7+5368294*ep^6+3786942*ep^5-3621675*ep^4+
         942300*ep^3+138388*ep^2-117414*ep+16900,62208*ep^14-150336*
         ep^13-19872*ep^12+217584*ep^11-53640*ep^10-67032*ep^9+17784*
         ep^8+4968*ep^7-1296*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(376012800*ep^18-246036480*ep^17-
         2086536192*ep^16+4393649664*ep^15-7159494432*ep^14+12941544528
         *ep^13-14807761656*ep^12+7948721240*ep^11+1192316194*ep^10-
         5534417664*ep^9+4121861608*ep^8-820960903*ep^7-719265270*ep^6+
         515419978*ep^5-91502032*ep^4-26061927*ep^3+14557892*ep^2-
         2470148*ep+150576,49766400*ep^18-137687040*ep^17+16492032*
         ep^16+207811584*ep^15-112658688*ep^14-72857088*ep^13+58059360*
         ep^12+3634560*ep^11-9867456*ep^10+1475712*ep^9+437472*ep^8-
         138240*ep^7+10368*ep^6)
         +xi*tf*nf*cf*ca^2*G10*rat(2403840*ep^13-11427840*ep^12+
         20121280*ep^11-12536832*ep^10-7751440*ep^9+19311360*ep^8-
         15224724*ep^7+6002656*ep^6-379189*ep^5-1089803*ep^4+828337*
         ep^3-348509*ep^2+83940*ep-8628,13824*ep^13-38016*ep^12+8256*
         ep^11+45600*ep^10-27120*ep^9-5856*ep^8+5904*ep^7-864*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(92160000*ep^16-669614400*ep^15+
         1500882480*ep^14-1074784020*ep^13-256749788*ep^12+5395099*
         ep^11+1467539585*ep^10-1771643523*ep^9+758881968*ep^8+
         198102473*ep^7-444808963*ep^6+241052867*ep^5-37461962*ep^4-
         19602768*ep^3+10999152*ep^2-2107160*ep+146736,6220800*ep^16-
         18766080*ep^15+7530624*ep^14+21748032*ep^13-18578016*ep^12-
         1744128*ep^11+5371200*ep^10-1106496*ep^9-285408*ep^8+117504*
         ep^7-10368*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(-336420864*ep^18+980895744*ep^17
         +373875264*ep^16-4392804816*ep^15+5447374920*ep^14-338749884*
         ep^13-4550112040*ep^12+3634206263*ep^11-42578831*ep^10-
         1438329975*ep^9+714174639*ep^8+94586401*ep^7-197488529*ep^6+
         42698059*ep^5+17717657*ep^4-8397384*ep^3+202488*ep^2+357800*ep
         -45696,6718464*ep^18-12877056*ep^17-15489792*ep^16+33934464*
         ep^15+11078208*ep^14-29859408*ep^13-1348272*ep^12+10704096*
         ep^11-802656*ep^10-1611792*ep^9+232848*ep^8+82944*ep^7-15552*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(-1990656000*ep^21+
         17425497600*ep^20-88054190208*ep^19+213956336448*ep^18-
         202430091312*ep^17-91811586564*ep^16+396391354820*ep^15-
         364187149053*ep^14+75560599737*ep^13+144573226292*ep^12-
         149217591833*ep^11+43404984470*ep^10+24349137489*ep^9-
         24290269864*ep^8+5533446265*ep^7+1944310039*ep^6-1378748350*
         ep^5+230763040*ep^4+33964768*ep^3-19039352*ep^2+2818208*ep-
         149472,1343692800*ep^21-3717550080*ep^20-599809536*ep^19+
         8800939008*ep^18-4214239488*ep^17-6232232448*ep^16+5180304672*
         ep^15+952179840*ep^14-1922810400*ep^13+311874624*ep^12+
         240835680*ep^11-93927168*ep^10-52704*ep^9+5527872*ep^8-1047168
         *ep^7+62208*ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(-57646080*ep^18+209972736*ep^17-
         130554036*ep^16-393199356*ep^15+642809295*ep^14-92499420*ep^13
         -473232149*ep^12+335816247*ep^11+62693541*ep^10-157572893*ep^9
         +45761902*ep^8+18902300*ep^7-14280258*ep^6+1883655*ep^5+878637
         *ep^4-345961*ep^3+29372*ep^2+4132*ep-544,933120*ep^18-1741824*
         ep^17-2229120*ep^16+4586112*ep^15+1742544*ep^14-4019232*ep^13-
         362640*ep^12+1433472*ep^11-50448*ep^10-214176*ep^9+23568*ep^8+
         10944*ep^7-1728*ep^6)
         +xi*tf*nf*cf^2*ca*rat(116*ep^8-498*ep^7+904*ep^6-1019*ep^5+942
         *ep^4-785*ep^3+494*ep^2-190*ep+36,4*ep^8-12*ep^7+9*ep^6)
         +xi*tf*nf*cf^2*ca*G30*rat(1600*ep^10-6000*ep^9+8224*ep^8-4756*
         ep^7+236*ep^6+1520*ep^5-1284*ep^4+390*ep^3+206*ep^2-160*ep+24,
         60*ep^10-172*ep^9+107*ep^8+30*ep^7-9*ep^6)
         +xi*tf*nf*cf^2*ca*G20*rat(-5344*ep^11+11280*ep^10+7336*ep^9-
         35500*ep^8+30616*ep^7-270*ep^6-18794*ep^5+14356*ep^4-3134*ep^3
         -1446*ep^2+1140*ep-240,96*ep^11-168*ep^10-132*ep^9+222*ep^8+63
         *ep^7-27*ep^6)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-3840*ep^12-3072*ep^11-6944*
         ep^10+120336*ep^9-216504*ep^8+142428*ep^7-13748*ep^6-46456*
         ep^5+37820*ep^4-7944*ep^3-3844*ep^2+2008*ep-240,1440*ep^12-
         3768*ep^11+1356*ep^10+1878*ep^9-357*ep^8-144*ep^7+27*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(-11200*ep^13+62624*ep^12-155952*
         ep^11+231680*ep^10-213092*ep^9+74846*ep^8+94515*ep^7-155760*
         ep^6+96037*ep^5-19561*ep^4-10757*ep^3+8863*ep^2-2501*ep+258,
         288*ep^13-792*ep^12+172*ep^11+950*ep^10-565*ep^9-122*ep^8+123*
         ep^7-18*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(-35840*ep^14+233408*ep^13-556352
         *ep^12+563776*ep^11-140304*ep^10-88548*ep^9-166704*ep^8+449030
         *ep^7-409166*ep^6+174670*ep^5-3366*ep^4-33348*ep^3+15516*ep^2-
         2988*ep+216,2160*ep^14-6732*ep^13+3720*ep^12+5833*ep^11-6290*
         ep^10+1190*ep^9+488*ep^8-195*ep^7+18*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(400896*ep^16-1898976*ep^15+
         3646032*ep^14-3598448*ep^13+1380840*ep^12+1599182*ep^11-
         3388443*ep^10+2640389*ep^9-348838*ep^8-1164142*ep^7+1134239*
         ep^6-492539*ep^5+74576*ep^4+30502*ep^3-18990*ep^2+4032*ep-312,
         15552*ep^16-42768*ep^15-2808*ep^14+88020*ep^13-47238*ep^12-
         44424*ep^11+41772*ep^10-2628*ep^9-6630*ep^8+2232*ep^7-216*ep^6
         )
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(138240*ep^17-862848*ep^16+
         3380544*ep^15-9172576*ep^14+16712400*ep^13-21685184*ep^12+
         21274872*ep^11-15409248*ep^10+7248100*ep^9-1490332*ep^8-420642
         *ep^7+395538*ep^6-128026*ep^5+16702*ep^4+5056*ep^3-3204*ep^2+
         656*ep-48,116640*ep^17-421848*ep^16+350244*ep^15+328482*ep^14-
         593343*ep^13+168915*ep^12+123570*ep^11-79296*ep^10+6057*ep^9+
         5367*ep^8-1440*ep^7+108*ep^6)
         +xi*tf*nf*cf^2*ca*G10^2*rat(3264*ep^11-15712*ep^10+29120*ep^9-
         23008*ep^8-1748*ep^7+20690*ep^6-20062*ep^5+9155*ep^4-1443*ep^3
         -457*ep^2+229*ep-28,108*ep^11-252*ep^10-93*ep^9+490*ep^8-130*
         ep^7-212*ep^6+123*ep^5-18*ep^4)
         +xi*tf*nf*cf^3*G20*rat(192*ep^8-736*ep^7+464*ep^6+1944*ep^5-
         4240*ep^4+3200*ep^3-480*ep^2-568*ep+224,96*ep^8-264*ep^7+132*
         ep^6+90*ep^5-27*ep^4)
         +xi*tf*nf*cf^3*G10*rat(-128*ep^9+416*ep^8+32*ep^7-1896*ep^6+
         3392*ep^5-2592*ep^4+720*ep^3+200*ep^2-176*ep+32,36*ep^9-108*
         ep^8+53*ep^7+92*ep^6-87*ep^5+18*ep^4)
         +xi*tf*nf*cf^3*G10*G20*rat(1152*ep^12-4800*ep^11+3648*ep^10+
         27744*ep^9-121928*ep^8+258692*ep^7-327596*ep^6+249976*ep^5-
         104176*ep^4+12868*ep^3+7108*ep^2-3040*ep+352,2592*ep^12-7992*
         ep^11+3924*ep^10+8034*ep^9-7935*ep^8+597*ep^7+1473*ep^6-531*
         ep^5+54*ep^4)
         +xi*tf^2*nf^2*ca^2*rat(104*ep^8-560*ep^7+1150*ep^6-1000*ep^5+
         32*ep^4+658*ep^3-546*ep^2+188*ep-24,8*ep^9-44*ep^8+90*ep^7-81*
         ep^6+27*ep^5)
         +xi*tf^2*nf^2*ca^2*G30*rat(-25600*ep^12+130560*ep^11-260288*
         ep^10+220896*ep^9+45436*ep^8-278564*ep^7+221765*ep^6-14841*
         ep^5-54120*ep^4+4982*ep^3+17105*ep^2-7065*ep+790,4800*ep^13-
         22880*ep^12+32784*ep^11+760*ep^10-37728*ep^9+24928*ep^8-288*
         ep^7-2808*ep^6+432*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*rat(103680*ep^12-471360*ep^11+647680*
         ep^10+74780*ep^9-915764*ep^8+637767*ep^7+121384*ep^6-282133*
         ep^5+75504*ep^4+19305*ep^3-11244*ep^2+1049*ep-72,3456*ep^13-
         13536*ep^12+10656*ep^11+15984*ep^10-21240*ep^9-2934*ep^8+7614*
         ep^7+486*ep^6-486*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(-2150400*ep^14+15945984*ep^13-
         43648160*ep^12+47429904*ep^11+7854752*ep^10-71368300*ep^9+
         73951326*ep^8-34480970*ep^7+5224487*ep^6+3058341*ep^5-2601254*
         ep^4+1076860*ep^3-270897*ep^2+37493*ep-2142,1382400*ep^16-
         6589440*ep^15+9182592*ep^14+1497600*ep^13-12841920*ep^12+
         7433280*ep^11+1961208*ep^10-2494368*ep^9+364320*ep^8+149040*
         ep^7-48600*ep^6+3888*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*rat(-23040*ep^12+106368*ep^11-117568*
         ep^10-205504*ep^9+667784*ep^8-674756*ep^7+220442*ep^6+113863*
         ep^5-119476*ep^4+33488*ep^3-1056*ep^2-627*ep-14,576*ep^13-2880
         *ep^12+4448*ep^11-224*ep^10-5420*ep^9+4076*ep^8+180*ep^7-972*
         ep^6+216*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G30*rat(-245760*ep^14+2677200*ep^13-
         11952912*ep^12+29579360*ep^11-43786084*ep^10+37115995*ep^9-
         13255998*ep^8-5014286*ep^7+7290165*ep^6-2618615*ep^5-35528*
         ep^4+271292*ep^3-68115*ep^2+5246*ep+24,414720*ep^16-2121984*
         ep^15+3403008*ep^14-320640*ep^13-4238400*ep^12+3459504*ep^11+
         174768*ep^10-1073472*ep^9+273120*ep^8+54000*ep^7-27216*ep^6+
         2592*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G20*rat(-10752*ep^15+226816*ep^14-
         1192256*ep^13+2484320*ep^12-1083508*ep^11-4564732*ep^10+
         9243365*ep^9-7439449*ep^8+1998720*ep^7+1270653*ep^6-1466734*
         ep^5+716199*ep^4-225084*ep^3+48147*ep^2-6247*ep+350,20736*
         ep^16-95040*ep^15+106560*ep^14+112224*ep^13-287184*ep^12+82812
         *ep^11+164508*ep^10-121920*ep^9+2184*ep^8+21276*ep^7-6804*ep^6
         +648*ep^5)
         +xi*tf^2*nf^2*ca^2*G10*G20*G30*rat(-1290240*ep^16-6385488*
         ep^15+76476048*ep^14-235920456*ep^13+344438156*ep^12-238975817
         *ep^11+13584186*ep^10+111327595*ep^9-94424207*ep^8+39549907*
         ep^7-9064991*ep^6-375481*ep^5+1780383*ep^4-974278*ep^3+262241*
         ep^2-34654*ep+1752,3732480*ep^18-16609536*ep^17+16651008*ep^16
         +23898240*ep^15-50278464*ep^14+6667056*ep^13+35045136*ep^12-
         18991152*ep^11-4507056*ep^10+5345136*ep^9-740304*ep^8-301968*
         ep^7+97200*ep^6-7776*ep^5)
         +xi*tf^2*nf^2*ca^2*G10^2*rat(3317760*ep^14-17292672*ep^13+
         30988716*ep^12-12706212*ep^11-27854693*ep^10+37233042*ep^9-
         10717882*ep^8-7853548*ep^7+5689318*ep^6-358826*ep^5-573006*
         ep^4+108340*ep^3+30035*ep^2-11404*ep+1032,155520*ep^16-497664*
         ep^15+32832*ep^14+1161216*ep^13-651624*ep^12-827040*ep^11+
         589320*ep^10+152112*ep^9-144984*ep^8+3456*ep^7+9720*ep^6-1296*
         ep^5)
         +xi*tf^2*nf^2*cf*ca*G30*rat(640*ep^8-1568*ep^7+944*ep^6+928*
         ep^5-1728*ep^4+752*ep^3+208*ep^2-208*ep+32,60*ep^9-172*ep^8+
         107*ep^7+30*ep^6-9*ep^5)
         +xi*tf^2*nf^2*cf*ca*G20*rat(-2720*ep^8+9184*ep^7-11536*ep^6+
         6232*ep^5-960*ep^4-120*ep^3-224*ep^2+176*ep-32,96*ep^9-264*
         ep^8+132*ep^7+90*ep^6-27*ep^5)
         +xi*tf^2*nf^2*cf*ca*G20*G30*rat(128*ep^6-544*ep^5+880*ep^4-640
         *ep^3+160*ep^2+32*ep-16,96*ep^8-232*ep^7+44*ep^6+134*ep^5+3*
         ep^4-9*ep^3)
         +xi*tf^2*nf^2*cf*ca*G10*rat(608*ep^9-2448*ep^8+3416*ep^7-1004*
         ep^6-2732*ep^5+4260*ep^4-3276*ep^3+1544*ep^2-416*ep+48,36*
         ep^10-108*ep^9+53*ep^8+92*ep^7-87*ep^6+18*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G30*rat(-1664*ep^9+6912*ep^8-16544*
         ep^7+26400*ep^6-24352*ep^5+10208*ep^4+448*ep^3-1984*ep^2+640*
         ep-64,540*ep^12-1548*ep^11+543*ep^10+1594*ep^9-1174*ep^8+4*
         ep^7+123*ep^6-18*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*rat(6912*ep^14-46464*ep^13+177344*
         ep^12-414432*ep^11+590576*ep^10-462976*ep^9+40668*ep^8+325180*
         ep^7-339040*ep^6+125688*ep^5+24844*ep^4-42308*ep^3+16872*ep^2-
         3088*ep+224,7776*ep^15-21384*ep^14-1404*ep^13+44010*ep^12-
         23619*ep^11-22212*ep^10+20886*ep^9-1314*ep^8-3315*ep^7+1116*
         ep^6-108*ep^5)
         +xi*tf^2*nf^2*cf*ca*G10*G20*G30*rat(34560*ep^10-156288*ep^9+
         278464*ep^8-230688*ep^7+58400*ep^6+43280*ep^5-34960*ep^4+5936*
         ep^3+2128*ep^2-928*ep+96,58320*ep^12-298404*ep^11+593568*ep^10
         -576909*ep^9+271908*ep^8-34950*ep^7-21744*ep^6+10443*ep^5-1764
         *ep^4+108*ep^3)
         +xi*tf^2*nf^2*cf*ca*G10^2*rat(-768*ep^10+3776*ep^9-7360*ep^8+
         6880*ep^7-2000*ep^6-2740*ep^5+4284*ep^4-3132*ep^3+1348*ep^2-
         320*ep+32,108*ep^12-252*ep^11-93*ep^10+490*ep^9-130*ep^8-212*
         ep^7+123*ep^6-18*ep^5)
         +xi*tf^2*nf^2*cf^2*G20*rat(-32*ep^5+160*ep^4-320*ep^3+320*ep^2
         -160*ep+32,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi*tf^3*nf^3*ca*G30*rat(640*ep^6-2112*ep^5+2368*ep^4-800*ep^3
         -288*ep^2+224*ep-32,120*ep^9-524*ep^8+730*ep^7-261*ep^6-108*
         ep^5+27*ep^4)
         +xi*tf^3*nf^3*ca*G20*rat(-256*ep^6+768*ep^5-640*ep^4-160*ep^3+
         480*ep^2-224*ep+32,64*ep^9-272*ep^8+352*ep^7-72*ep^6-108*ep^5+
         27*ep^4)
         +xi^2*tf^-1*[d4FA/na]*ca*G30*rat(92160*ep^14-474624*ep^13-
         15168*ep^12+1286496*ep^11+175472*ep^10-2632160*ep^9+1998660*
         ep^8+101798*ep^7-641995*ep^6+185841*ep^5+53610*ep^4-43027*ep^3
         +2525*ep^2+4330*ep-750,30720*ep^13-41984*ep^12-61952*ep^11+
         53504*ep^10+45824*ep^9+768*ep^8-2304*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*rat(1562112000*ep^19-11333952000*
         ep^18+10831125120*ep^17+43111658880*ep^16-89684260864*ep^15+
         13977263888*ep^14+82510779160*ep^13-44149573716*ep^12-
         25488968040*ep^11+21633170036*ep^10-444890924*ep^9-2480997104*
         ep^8+753870975*ep^7-97539522*ep^6-88121577*ep^5+33889522*ep^4+
         4655013*ep^3-2146818*ep^2-96895*ep+43602,82944000*ep^18+
         41472000*ep^17-411701760*ep^16-143642880*ep^15+489663360*ep^14
         +215991360*ep^13-91869120*ep^12-41748480*ep^11+5725440*ep^10+
         2629440*ep^9-112320*ep^8-51840*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*G30*rat(-222953472000*ep^23+
         800160768000*ep^22+946643834880*ep^21-5715888652800*ep^20+
         1375825153664*ep^19+12801358781248*ep^18-9823435026720*ep^17-
         12295976142272*ep^16+15492372607096*ep^15+4975205221620*ep^14-
         8885335136270*ep^13-830304736916*ep^12+2248463982664*ep^11+
         116151467820*ep^10-247473801899*ep^9-39798249752*ep^8+
         6064324173*ep^7+7796482138*ep^6+888716393*ep^5-640417840*ep^4-
         69970577*ep^3+23234954*ep^2+1323636*ep-329640,15925248000*
         ep^22-1327104000*ep^21-118859857920*ep^20-17632419840*ep^19+
         272720977920*ep^18+138426716160*ep^17-204096706560*ep^16-
         194394723840*ep^15-19323671040*ep^14+31231918080*ep^13+
         9547822080*ep^12-1058803200*ep^11-718778880*ep^10-37002240*
         ep^9+15206400*ep^8+1658880*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*rat(-6553600*ep^16+116039680*
         ep^15-489451520*ep^14+750766080*ep^13-184291968*ep^12-
         502392192*ep^11+251160064*ep^10+185155104*ep^9-142260328*ep^8+
         12700512*ep^7+5537176*ep^6-1433688*ep^5+827971*ep^4+3869*ep^3-
         88151*ep^2+423*ep+2544,2457600*ep^15-4014080*ep^14-4126720*
         ep^13+5678080*ep^12+2685440*ep^11-1015040*ep^10-336640*ep^9+
         42240*ep^8+11520*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G30*rat(-542909952000*ep^24+
         6102998438400*ep^23-16213389857280*ep^22-9036884170848*ep^21+
         86063213213056*ep^20-81266888743408*ep^19-47018321711744*ep^18
         +83954340960618*ep^17-10117056408328*ep^16-12179172108408*
         ep^15-3284922422442*ep^14+4801495914349*ep^13-1339105414794*
         ep^12-4226059318768*ep^11+4567771899610*ep^10+272268242960*
         ep^9-1436869839310*ep^8+129518869692*ep^7+192163952432*ep^6-
         20871923999*ep^5-13294637016*ep^4+1128265492*ep^3+457082424*
         ep^2-20314080*ep-6016608,47775744000*ep^24-59719680000*ep^23-
         371841269760*ep^22+406574899200*ep^21+1004065689600*ep^20-
         817017108480*ep^19-1334062771200*ep^18+622202434560*ep^17+
         908860769280*ep^16-147096529920*ep^15-291090539520*ep^14-
         9069880320*ep^13+38316579840*ep^12+4440314880*ep^11-2061803520
         *ep^10-321085440*ep^9+37601280*ep^8+6635520*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*rat(-287649792000*ep^25+
         2088167040000*ep^24-1898495262720*ep^23-10534010040000*ep^22+
         18857412652896*ep^21+8335007160256*ep^20-33389148076800*ep^19+
         3340338696164*ep^18+30832797003918*ep^17-8578853263822*ep^16-
         17634260999413*ep^15+6685864476700*ep^14+4216820505825*ep^13-
         1854138033016*ep^12+452161364244*ep^11-256582430284*ep^10-
         383214853708*ep^9+217842384190*ep^8+66196514991*ep^7-
         39678991168*ep^6-5659266891*ep^5+3373733816*ep^4+251757458*
         ep^3-140381172*ep^2-4400280*ep+2244816,17915904000*ep^24-
         11943936000*ep^23-148149596160*ep^22+69238333440*ep^21+
         429333350400*ep^20-78609623040*ep^19-575289665280*ep^18-
         51795072000*ep^17+345626472960*ep^16+98133465600*ep^15-
         76662927360*ep^14-27988139520*ep^13+7556129280*ep^12+
         3110469120*ep^11-335059200*ep^10-147985920*ep^9+5391360*ep^8+
         2488320*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(9459597312000*ep^27-
         41697474969600*ep^26-36517213670400*ep^25+432655807104000*
         ep^24-414986183271360*ep^23-1197022903077216*ep^22+
         2317114939911104*ep^21+298746728702576*ep^20-3135698398704812*
         ep^19+1211029900663450*ep^18+1792674263634106*ep^17-
         1209855279577648*ep^16-481526857067460*ep^15+499790968058717*
         ep^14+56952454718278*ep^13-111964166589371*ep^12-2639501258108
         *ep^11+15717184671224*ep^10+318913274970*ep^9-1579083539554*
         ep^8-60594725216*ep^7+114086723041*ep^6+2984193622*ep^5-
         4732295107*ep^4-28127444*ep^3+87806784*ep^2-616080*ep-404496,
         859963392000*ep^26-931627008000*ep^25-7015629127680*ep^24+
         6381983416320*ep^23+20408430919680*ep^22-12913835581440*ep^21-
         29476378275840*ep^20+9648506833920*ep^19+22228289464320*ep^18-
         1787762534400*ep^17-8407501608960*ep^16-595239874560*ep^15+
         1535760414720*ep^14+222085048320*ep^13-138741258240*ep^12-
         25285893120*ep^11+5898977280*ep^10+1195499520*ep^9-92897280*
         ep^8-19906560*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10^2*rat(1157218099200*ep^26-
         8735171880960*ep^25+9514618145280*ep^24+43839525322368*ep^23-
         89157689294208*ep^22-31882673235264*ep^21+155602685398880*
         ep^20-24119424810872*ep^19-114961847164952*ep^18+
         38163499513744*ep^17+44959739405356*ep^16-21682668282192*ep^15
         -7504968689702*ep^14+7581502439249*ep^13-1642634480189*ep^12-
         1740231383162*ep^11+1234123015498*ep^10+238024104984*ep^9-
         295026672584*ep^8-16946798902*ep^7+36180641308*ep^6+491311639*
         ep^5-2409480119*ep^4+4448760*ep^3+81124856*ep^2-381392*ep-
         1056624,95551488000*ep^26-103514112000*ep^25-779514347520*
         ep^24+709109268480*ep^23+2267603435520*ep^22-1434870620160*
         ep^21-3275153141760*ep^20+1072056314880*ep^19+2469809940480*
         ep^18-198640281600*ep^17-934166845440*ep^16-66137763840*ep^15+
         170640046080*ep^14+24676116480*ep^13-15415695360*ep^12-
         2809543680*ep^11+655441920*ep^10+132833280*ep^9-10321920*ep^8-
         2211840*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-128*ep^8+464*ep^7-696*ep^6+
         524*ep^5-182*ep^4+23*ep^2-8*ep+1,480*ep^9-656*ep^8-128*ep^7+48
         *ep^6)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*rat(62208*ep^14-676512*ep^13+
         2192544*ep^12-2472984*ep^11+82572*ep^10+1367632*ep^9-285011*
         ep^8-499045*ep^7+265821*ep^6-36228*ep^5-4228*ep^4+5330*ep^3-
         2270*ep^2+319*ep-4,10368*ep^13-2592*ep^12-19296*ep^11-2952*
         ep^10+3960*ep^9+360*ep^8-216*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*G30*rat(1658880*ep^16-13334976*
         ep^15+44746224*ep^14-80326584*ep^13+82545316*ep^12-48052624*
         ep^11+13227375*ep^10-240027*ep^9+1098649*ep^8-2144105*ep^7+
         868201*ep^6+34551*ep^5-103702*ep^4+24632*ep^3-1913*ep^2+37*ep-
         6,103680*ep^15-254016*ep^14-94464*ep^13+384624*ep^12+27360*
         ep^11-95328*ep^10+5760*ep^9+6192*ep^8-864*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*rat(16384*ep^10-81536*ep^9+128128
         *ep^8-64208*ep^7-4960*ep^6-3944*ep^5+16748*ep^4-8499*ep^3+2633
         *ep^2-897*ep+151,768*ep^10-256*ep^9-1344*ep^8-128*ep^7+192*
         ep^6)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G30*rat(-6550560*ep^16+25773084*
         ep^15-6720060*ep^14-112908589*ep^13+240150222*ep^12-233422809*
         ep^11+139981846*ep^10-75382446*ep^9+44163908*ep^8-17868287*
         ep^7+1794896*ep^6+1524423*ep^5-646096*ep^4+103956*ep^3-8576*
         ep^2+756*ep-68,414720*ep^16-1430784*ep^15+638208*ep^14+1916352
         *ep^13-1429056*ep^12-490752*ep^11+404352*ep^10+1728*ep^9-28224
         *ep^8+3456*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*rat(-1492992*ep^16+20684160*
         ep^15-93312000*ep^14+190610112*ep^13-171070016*ep^12+3502496*
         ep^11+115185676*ep^10-75090692*ep^9-3611008*ep^8+23465465*ep^7
         -10619583*ep^6+1567552*ep^5+419402*ep^4-303871*ep^3+77881*ep^2
         -8102*ep+128,248832*ep^15-808704*ep^14+221184*ep^13+1194048*
         ep^12-618624*ep^11-418176*ep^10+158976*ep^9+32832*ep^8-10368*
         ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-19906560*ep^17+
         171065952*ep^16-610800660*ep^15+1171102836*ep^14-1289076137*
         ep^13+777304518*ep^12-162604341*ep^11-104668510*ep^10+
         101702466*ep^9-43952888*ep^8+10589813*ep^7-308318*ep^6-535551*
         ep^5+101272*ep^4-21180*ep^3+14906*ep^2-3906*ep+320,1244160*
         ep^16-4292352*ep^15+1914624*ep^14+5749056*ep^13-4287168*ep^12-
         1472256*ep^11+1213056*ep^10+5184*ep^9-84672*ep^8+10368*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10^2*rat(51840*ep^15-207648*ep^14+
         161376*ep^13+387120*ep^12-958760*ep^11+1073166*ep^10-901254*
         ep^9+604202*ep^8-250156*ep^7+24647*ep^6+27371*ep^5-15124*ep^4+
         4216*ep^3-593*ep^2-33*ep+14,17280*ep^15-55296*ep^14+12768*
         ep^13+83040*ep^12-38784*ep^11-30144*ep^10+9312*ep^9+2400*ep^8-
         576*ep^7)
         +xi^2*tf^-1*nf*[d4FF/na]*ca*G20*rat(20*ep^5+130*ep^4-170*ep^3-
         130*ep^2+194*ep-52,24*ep^6-42*ep^5+9*ep^4)
         +xi^2*tf^-1*nf*[d4FF/na]*ca*G10*rat(-16*ep^6+140*ep^5-496*ep^4
         +809*ep^3-631*ep^2+229*ep-31,48*ep^7-100*ep^6+46*ep^5-6*ep^4)
         +xi^2*tf^-1*nf*[d4FF/na]*ca*G10*G20*rat(312*ep^7-4488*ep^6+
         10160*ep^5-8873*ep^4+3394*ep^3-430*ep^2-46*ep+11,432*ep^8-1044
         *ep^7+714*ep^6-192*ep^5+18*ep^4)
         +xi^2*ca^4*rat(-285184*ep^11+1857696*ep^10-4841264*ep^9+
         6254936*ep^8-3762220*ep^7+252728*ep^6+823646*ep^5-259584*ep^4-
         89303*ep^3+55310*ep^2-7914*ep+252,8192*ep^10-36864*ep^9+55296*
         ep^8-27648*ep^7)
         +xi^2*ca^4*G30*rat(1843200*ep^16-43299840*ep^15+250802048*
         ep^14-741823680*ep^13+1209823776*ep^12-997467952*ep^11+
         164325416*ep^10+573095108*ep^9-681354782*ep^8+170798093*ep^7+
         165548241*ep^6-92843655*ep^5+10388140*ep^4+7659627*ep^3-
         6124227*ep^2+1745685*ep-176526,88473600*ep^15-289013760*ep^14+
         104398848*ep^13+420544512*ep^12-267853824*ep^11-156082176*
         ep^10+68345856*ep^9+13934592*ep^8-3981312*ep^7)
         +xi^2*ca^4*G20*rat(245846016000*ep^21+606175488000*ep^20-
         5444277373440*ep^19+4602207237120*ep^18+19864897794240*ep^17-
         40426303163968*ep^16-602280596912*ep^15+59258429501416*ep^14-
         35850790442400*ep^13-29372580556782*ep^12+40775428184690*ep^11
         -11447350665314*ep^10-4713227507887*ep^9+3018686210642*ep^8-
         66945142935*ep^7-194096908188*ep^6+8332566799*ep^5+5398238952*
         ep^4+1107395529*ep^3-229038702*ep^2-56456820*ep+8746488,
         143327232000*ep^20-238878720000*ep^19-723364577280*ep^18+
         1364860108800*ep^17+672516587520*ep^16-1708281446400*ep^15-
         121283205120*ep^14+645049681920*ep^13+7450030080*ep^12-
         89033748480*ep^11-145152000*ep^10+4874618880*ep^9-89579520*
         ep^7)
         +xi^2*ca^4*G20*G30*rat(-322008514560000*ep^27+993833017344000*
         ep^26+1539557441740800*ep^25-5182794476513280*ep^24-
         10281191885452800*ep^23+27973182652071808*ep^22+
         26599308989243968*ep^21-112678237393285632*ep^20+
         67831917350679040*ep^19+76039884591381208*ep^18-
         113243232187016412*ep^17+23549757407583700*ep^16+
         41711084671508424*ep^15-28649296010720724*ep^14-
         1016491985017031*ep^13+7423158257845081*ep^12-1903162592589369
         *ep^11-800273606461133*ep^10+392562105107373*ep^9+
         46890877096185*ep^8-44055803718569*ep^7-430911834209*ep^6+
         3114018950880*ep^5-223273302348*ep^4-105804557776*ep^3+
         13039962000*ep^2+1187551872*ep-185288256,275188285440000*ep^26
         -798046027776000*ep^25-1299041589657600*ep^24+5184440280023040
         *ep^23+466355493273600*ep^22-9868369391124480*ep^21+
         1615195133706240*ep^20+8459883472158720*ep^19-1320517337333760
         *ep^18-3649882005872640*ep^17+365877526487040*ep^16+
         824185756385280*ep^15-48166138183680*ep^14-100567187988480*
         ep^13+3264261120000*ep^12+6619535032320*ep^11-109539164160*
         ep^10-219768422400*ep^9+1433272320*ep^8+2866544640*ep^7)
         +xi^2*ca^4*G10*rat(1389846528000*ep^19-8390418432000*ep^18+
         17949415034880*ep^17-10231766814720*ep^16-20694470528000*ep^15
         +40284654493952*ep^14-23575796822720*ep^13-3420166693536*ep^12
         +10892833293216*ep^11-4611726574192*ep^10+146108340604*ep^9+
         245503255602*ep^8+58213092630*ep^7-44933514908*ep^6-2711498837
         *ep^5+4780926422*ep^4-658223038*ep^3-89387134*ep^2+28237521*ep
         -1885230,21233664000*ep^18-84934656000*ep^17+76859965440*ep^16
         +79484682240*ep^15-137072148480*ep^14+13766492160*ep^13+
         41291735040*ep^12-9962127360*ep^11-3179151360*ep^10+869253120*
         ep^9+69672960*ep^8-19906560*ep^7)
         +xi^2*ca^4*G10*G30*rat(-2304622264320000*ep^27+
         15743461614796800*ep^26-27537738386595840*ep^25-
         42939425374033920*ep^24+205896339333687296*ep^23-
         192861977828876096*ep^22-185603202885213984*ep^21+
         497766103111280496*ep^20-246835406269535960*ep^19-
         183450879544219528*ep^18+184026247255752696*ep^17-
         20367194935325896*ep^16+70091646070484392*ep^15-
         99290572228078568*ep^14+1861119148544110*ep^13+
         39735605737114265*ep^12-13110696679325121*ep^11-
         2015552105563753*ep^10+1142117863237159*ep^9-33913351759739*
         ep^8+26323404960901*ep^7-11735904166723*ep^6-3064975789097*
         ep^5+941031903382*ep^4+61391831992*ep^3-19679217632*ep^2-
         1504358544*ep+336786912,1100753141760000*ep^27-
         3742560681984000*ep^26-4425639159398400*ep^25+
         26142764810895360*ep^24-6009794073722880*ep^23-
         57206341647728640*ep^22+33198529385594880*ep^21+
         56713746760335360*ep^20-40099723264327680*ep^19-
         28389200279961600*ep^18+20940179595264000*ep^17+
         7426181251399680*ep^16-5369265284382720*ep^15-1014379135303680
         *ep^14+712911164866560*ep^13+72291309649920*ep^12-
         49640855961600*ep^11-2536785838080*ep^10+1712282664960*ep^9+
         34398535680*ep^8-22932357120*ep^7)
         +xi^2*ca^4*G10*G20*rat(-20441329827840000*ep^30+
         92968967172096000*ep^29+53293935756441600*ep^28-
         972740141667210240*ep^27+1529932209417936000*ep^26+
         1572338113208026560*ep^25-6993282028028533824*ep^24+
         5635396308143322976*ep^23+4745416536850874472*ep^22-
         10554546186344048324*ep^21+3275997440977381016*ep^20+
         5448531583549329336*ep^19-4390350102429059998*ep^18-
         867903717680349384*ep^17+2012109754501728250*ep^16-
         234061778804539806*ep^15-548765925810373905*ep^14+
         177600297134060790*ep^13+86192001874516238*ep^12-
         48849020132880210*ep^11-4686095602768274*ep^10+
         6720711385281342*ep^9-485728232485956*ep^8-466084734334176*
         ep^7+87678580992665*ep^6+11072276034512*ep^5-4077105745868*
         ep^4+173338997120*ep^3+34473093040*ep^2-3070730496*ep+53060544
         ,1857520926720000*ep^29-7708711845888000*ep^28-
         2899280579788800*ep^27+50535585337835520*ep^26-
         43460593414963200*ep^25-93684017774592000*ep^24+
         135430232921210880*ep^23+59524266517217280*ep^22-
         156689573175336960*ep^21+4739914791567360*ep^20+
         87535534903050240*ep^19-21231739878359040*ep^18-
         25157224866447360*ep^17+9553120222003200*ep^16+
         3579892017315840*ep^15-1905747235799040*ep^14-192701124403200*
         ep^13+185563219230720*ep^12-4537142968320*ep^11-8370947358720*
         ep^10+746734878720*ep^9+137594142720*ep^8-17199267840*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(11420313845760000*ep^30-
         9940627390464000*ep^29-288786773422080000*ep^28+
         786543876637655040*ep^27+778535054956892160*ep^26-
         5178995020197325824*ep^25+4067700935205089920*ep^24+
         8536890177964552960*ep^23-16340838354187073600*ep^22+
         3080534298401798592*ep^21+13543070494529286632*ep^20-
         10081041822608321776*ep^19-3213578525862444784*ep^18+
         6176840570882648416*ep^17-855589966264423472*ep^16-
         1815025022739462780*ep^15+716017920788828364*ep^14+
         273177115135012685*ep^13-202120672659635440*ep^12-
         10811308232921534*ep^11+31721740005159742*ep^10-
         3507500977879476*ep^9-2849447313501618*ep^8+691990273743122*
         ep^7+122902824059950*ep^6-57224216067033*ep^5+858915460914*
         ep^4+1976678992968*ep^3-200778094832*ep^2-20020665360*ep+
         3020300064,19813556551680000*ep^29-64063832850432000*ep^28-
         94191446340403200*ep^27+468520531163873280*ep^26-
         16471081416130560*ep^25-1126171826312970240*ep^24+
         443983886218690560*ep^23+1292062054786007040*ep^22-
         651249366633676800*ep^21-801446015113297920*ep^20+
         412054801667850240*ep^19+281659402150871040*ep^18-
         137188770150481920*ep^17-56645164042813440*ep^16+
         25897059414835200*ep^15+6483114474209280*ep^14-
         2815394972958720*ep^13-411458641920000*ep^12+172133298339840*
         ep^11+13366379151360*ep^10-5446434816000*ep^9-171992678400*
         ep^8+68797071360*ep^7)
         +xi^2*ca^4*G10^2*rat(-22703033548800000*ep^31+
         139803621580800000*ep^30-156073707336499200*ep^29-
         756747508765040640*ep^28+2208291744912261120*ep^27-
         460657916906353920*ep^26-5487905189340264960*ep^25+
         7029656379492402240*ep^24+1510583268024554240*ep^23-
         9005105812977911408*ep^22+4606096354960170240*ep^21+
         3592916021350798444*ep^20-4245304769266494584*ep^19+
         152391677575596760*ep^18+1477269037397269460*ep^17-
         496851230719141584*ep^16-221848302389676006*ep^15+
         145822652628095705*ep^14+6249002178560926*ep^13-
         18540208278493070*ep^12+1784032532149322*ep^11+
         1038166154480580*ep^10-114021824200938*ep^9-27267959195386*
         ep^8-7381374663860*ep^7+2134402531195*ep^6+662418979968*ep^5-
         147705074212*ep^4-11359367232*ep^3+3134595088*ep^2+59541504*ep
         -23769792,1651129712640000*ep^30-6439405879296000*ep^29-
         4290185370009600*ep^28+44276235727011840*ep^27-
         27401508516003840*ep^26-92932592114073600*ep^25+
         99563758646722560*ep^24+83006066442240000*ep^23-
         126052005818695680*ep^22-30606647557570560*ep^21+
         78862678756392960*ep^20+579683419914240*ep^19-
         27080142076477440*ep^18+2901168004792320*ep^17+
         5305041842503680*ep^16-898465983528960*ep^15-594789274091520*
         ep^14+122122611671040*ep^13+37203254968320*ep^12-8449096089600
         *ep^11-1196446187520*ep^10+288246988800*ep^9+15288238080*ep^8-
         3822059520*ep^7)
         +xi^2*cf*ca^3*rat(4784*ep^9-30368*ep^8+73524*ep^7-85052*ep^6+
         43522*ep^5+1688*ep^4-13667*ep^3+8046*ep^2-2835*ep+358,512*ep^8
         -1536*ep^7+1152*ep^6)
         +xi^2*cf*ca^3*G30*rat(215040*ep^12-439552*ep^11-521120*ep^10+
         1358656*ep^9+88704*ep^8-1014232*ep^7+105110*ep^6+281582*ep^5-
         59311*ep^4-22670*ep^3+5818*ep^2+928*ep-225,184320*ep^12-251904
         *ep^11-371712*ep^10+321024*ep^9+274944*ep^8+4608*ep^7-13824*
         ep^6)
         +xi^2*cf*ca^3*G20*rat(10305792*ep^15+43213824*ep^14-284388336*
         ep^13+292691016*ep^12+197641716*ep^11-333903650*ep^10+5006110*
         ep^9+77687774*ep^8+40250985*ep^7-44638326*ep^6+2208242*ep^5+
         4392404*ep^4-718421*ep^3-16442*ep^2+1256*ep-408,1990656*ep^14-
         3483648*ep^13-2958336*ep^12+4990464*ep^11+1610496*ep^10-
         1071360*ep^9-145152*ep^8+62208*ep^7)
         +xi^2*cf*ca^3*G20*G30*rat(1831403520*ep^20-7540107264*ep^19+
         2214240768*ep^18+29541030144*ep^17-47160437280*ep^16+
         16297640896*ep^15+12124153728*ep^14-7854793872*ep^13+
         1141241582*ep^12-1388004764*ep^11+882284435*ep^10+43668954*
         ep^9-208030594*ep^8+110254317*ep^7-23709449*ep^6-4524646*ep^5+
         2090212*ep^4+605135*ep^3-392522*ep^2+67380*ep-3960,477757440*
         ep^19-1449197568*ep^18-389505024*ep^17+3517267968*ep^16-
         96989184*ep^15-2958778368*ep^14-198194688*ep^13+801902592*
         ep^12+23804928*ep^11-94500864*ep^10+4465152*ep^9+4147200*ep^8-
         497664*ep^7)
         +xi^2*cf*ca^3*G10*rat(-27648000*ep^15+121843200*ep^14-
         197693312*ep^13+147485184*ep^12-57199104*ep^11+6484080*ep^10+
         29359144*ep^9-28146160*ep^8-8545016*ep^7+22948783*ep^6-9545533
         *ep^5-495938*ep^4+1205485*ep^3-273139*ep^2+19302*ep-144,442368
         *ep^14-1216512*ep^13+264192*ep^12+1459200*ep^11-867840*ep^10-
         187392*ep^9+188928*ep^8-27648*ep^7)
         +xi^2*cf*ca^3*G10*G30*rat(846450000*ep^20-5864422032*ep^19+
         14876759016*ep^18-13030168608*ep^17-11247237039*ep^16+
         33085517105*ep^15-19088153044*ep^14-16080097848*ep^13+
         30510566131*ep^12-16901077184*ep^11+956128367*ep^10+3039974220
         *ep^9-1262054010*ep^8+224056385*ep^7-140234419*ep^6+110130932*
         ep^5-48751334*ep^4+15459886*ep^3-3609140*ep^2+503944*ep-29328,
         358318080*ep^20-1415356416*ep^19+472780800*ep^18+3863365632*
         ep^17-3170589696*ep^16-3727724544*ep^15+3697726464*ep^14+
         1480716288*ep^13-1621804032*ep^12-192761856*ep^11+279161856*
         ep^10-10229760*ep^9-15593472*ep^8+1990656*ep^7)
         +xi^2*cf*ca^3*G10*G20*rat(9947805696*ep^22-47027568384*ep^21+
         74802009600*ep^20-21560714784*ep^19-136686493440*ep^18+
         317692060272*ep^17-229346413056*ep^16-164922894274*ep^15+
         333625570468*ep^14-97545880491*ep^13-99473822381*ep^12+
         66520050137*ep^11+2720116706*ep^10-8847368089*ep^9-1537421450*
         ep^8+1363535215*ep^7+716737058*ep^6-495505148*ep^5+32087275*
         ep^4+31674866*ep^3-7843868*ep^2+546680*ep+7872,644972544*ep^21
         -2311151616*ep^20-143327232*ep^19+7491833856*ep^18-3191519232*
         ep^17-9458394624*ep^16+4597088256*ep^15+5812342272*ep^14-
         2421881856*ep^13-1762103808*ep^12+578783232*ep^11+238920192*
         ep^10-67101696*ep^9-11446272*ep^8+2985984*ep^7)
         +xi^2*cf*ca^3*G10*G20*G30*rat(-68797071360*ep^24+300131609472*
         ep^23+200998970208*ep^22-3342076916688*ep^21+7146378289584*
         ep^20-4820317043472*ep^19-3336279926202*ep^18+7008378398071*
         ep^17-2665526858890*ep^16-1871068740901*ep^15+1938151009872*
         ep^14-364989746729*ep^13-257208329773*ep^12+174939063129*ep^11
         -46633983425*ep^10-1333498754*ep^9+8355162581*ep^8-3569954838*
         ep^7+367576555*ep^6+136999856*ep^5-31475802*ep^4-3718530*ep^3+
         1826812*ep^2-195256*ep+6000,25798901760*ep^23-104055570432*
         ep^22+37157584896*ep^21+297630941184*ep^20-262800433152*ep^19-
         305904771072*ep^18+347751595008*ep^17+130829313024*ep^16-
         192303258624*ep^15-15265594368*ep^14+50025434112*ep^13-
         4385498112*ep^12-5827064832*ep^11+1227820032*ep^10+191268864*
         ep^9-76640256*ep^8+5971968*ep^7)
         +xi^2*cf*ca^3*G10^2*rat(2184744960*ep^22-14300189712*ep^21+
         31081019760*ep^20-9733801608*ep^19-59741699976*ep^18+
         78102545607*ep^17+9759409503*ep^16-79318106613*ep^15+
         36841963843*ep^14+27399448317*ep^13-27576010777*ep^12+97110806
         *ep^11+7874738360*ep^10-2317504377*ep^9-849440463*ep^8+
         557479923*ep^7-26724271*ep^6-45572983*ep^5+10626365*ep^4+
         330496*ep^3-344760*ep^2+22192*ep+1488,89579520*ep^21-316514304
         *ep^20-34836480*ep^19+1035804672*ep^18-392421888*ep^17-
         1323118080*ep^16+570438144*ep^15+822182400*ep^14-292280832*
         ep^13-250532352*ep^12+66700800*ep^11+33781248*ep^10-7511040*
         ep^9-1603584*ep^8+331776*ep^7)
         +xi^2*cf^2*ca^2*rat(960*ep^8-4412*ep^7+8280*ep^6-8727*ep^5+
         6169*ep^4-2839*ep^3+293*ep^2+283*ep-7,64*ep^7-192*ep^6+144*
         ep^5)
         +xi^2*cf^2*ca^2*G30*rat(-48*ep^6+116*ep^5-52*ep^4-45*ep^3+30*
         ep^2+ep-2,48*ep^6-56*ep^5-24*ep^4)
         +xi^2*cf^2*ca^2*G20*rat(-39680*ep^12+20976*ep^11+370456*ep^10-
         679092*ep^9+230194*ep^8+196634*ep^7-108252*ep^6+44890*ep^5-
         90021*ep^4+55805*ep^3-9471*ep^2+43*ep+30,1536*ep^11-2688*ep^10
         -2112*ep^9+3552*ep^8+1008*ep^7-432*ep^6)
         +xi^2*cf^2*ca^2*G20*G30*rat(-48*ep^6+116*ep^5-52*ep^4-45*ep^3+
         30*ep^2+ep-2,16*ep^5-8*ep^4-24*ep^3)
         +xi^2*cf^2*ca^2*G10*rat(103424*ep^14+423936*ep^13-3302112*
         ep^12+6049968*ep^11-3557136*ep^10-1070376*ep^9+1558330*ep^8+
         259219*ep^7-468762*ep^6-185371*ep^5+259240*ep^4-69215*ep^3+
         1448*ep^2+1211*ep-60,9216*ep^13-25344*ep^12+5504*ep^11+30400*
         ep^10-18080*ep^9-3904*ep^8+3936*ep^7-576*ep^6)
         +xi^2*cf^2*ca^2*G10*G30*rat(192*ep^9-688*ep^8+888*ep^7-556*
         ep^6+298*ep^5-230*ep^4+115*ep^3-13*ep^2-8*ep+2,216*ep^9-252*
         ep^8-276*ep^7+244*ep^6+28*ep^5-24*ep^4)
         +xi^2*cf^2*ca^2*G10*G20*rat(529920*ep^16-3151488*ep^15-1330368
         *ep^14+25187168*ep^13-39403808*ep^12+11781248*ep^11+25429884*
         ep^10-29502532*ep^9+10057610*ep^8+4042505*ep^7-5738691*ep^6+
         2955502*ep^5-987184*ep^4+241709*ep^3-39863*ep^2+3328*ep-60,
         82944*ep^15-172800*ep^14-130176*ep^13+382656*ep^12+3168*ep^11-
         234816*ep^10+66240*ep^9+30144*ep^8-15264*ep^7+1728*ep^6)
         +xi^2*cf^2*ca^2*G10*G20*G30*rat(192*ep^9-688*ep^8+888*ep^7-556
         *ep^6+298*ep^5-230*ep^4+115*ep^3-13*ep^2-8*ep+2,72*ep^8-36*
         ep^7-164*ep^6+44*ep^5+76*ep^4-24*ep^3)
         +xi^2*cf^2*ca^2*G10^2*rat(-41472*ep^13+232256*ep^12-490240*
         ep^11+417328*ep^10+35952*ep^9-278212*ep^8+28936*ep^7+256909*
         ep^6-234107*ep^5+77489*ep^4+476*ep^3-6603*ep^2+1335*ep-47,3456
         *ep^12-8064*ep^11-2976*ep^10+15680*ep^9-4160*ep^8-6784*ep^7+
         3936*ep^6-576*ep^5)
         +xi^2*cf^3*ca*rat(-36*ep^6+68*ep^5-71*ep^4+191*ep^3-292*ep^2+
         156*ep-16,8*ep^5-12*ep^4)
         +xi^2*cf^3*ca*G20*rat(4480*ep^10-3176*ep^9-13626*ep^8+12769*
         ep^7+4854*ep^6-6530*ep^5+1352*ep^4-2015*ep^3+1892*ep^2-400*ep+
         16,192*ep^9-48*ep^8-336*ep^7-60*ep^6+36*ep^5)
         +xi^2*cf^3*ca*G10*rat(-8128*ep^12+5600*ep^11+49488*ep^10-
         107624*ep^9+82656*ep^8-11834*ep^7-19983*ep^6+15631*ep^5-9633*
         ep^4+5135*ep^3-1300*ep^2+80*ep+8,576*ep^11-720*ep^10-736*ep^9+
         796*ep^8+64*ep^7-148*ep^6+24*ep^5)
         +xi^2*cf^3*ca*G10*G20*rat(-62496*ep^13+315600*ep^12-565232*
         ep^11+505112*ep^10-318116*ep^9+274226*ep^8-287131*ep^7+217609*
         ep^6-106597*ep^5+36457*ep^4-11200*ep^3+3340*ep^2-668*ep+56,
         5184*ep^12-8208*ep^11-4464*ep^10+9372*ep^9-1812*ep^8-1524*ep^7
         +660*ep^6-72*ep^5)
         +xi^2*cf^3*ca*G10^2*rat(768*ep^11-3120*ep^10+3520*ep^9+1816*
         ep^8-6704*ep^7+4101*ep^6+1016*ep^5-2022*ep^4+535*ep^3+197*ep^2
         -125*ep+18,108*ep^10-90*ep^9-228*ep^8+148*ep^7+92*ep^6-74*ep^5
         +12*ep^4)
         +xi^2*cf^4*rat(-12*ep^6+50*ep^5-72*ep^4+32*ep^3+16*ep^2-18*ep+
         4,2*ep^5-3*ep^4)
         +xi^2*cf^4*G10*rat(168*ep^9-788*ep^8+1414*ep^7-1195*ep^6+536*
         ep^5-350*ep^4+426*ep^3-295*ep^2+96*ep-12,18*ep^8-27*ep^7-14*
         ep^6+25*ep^5-6*ep^4)
         +xi^2*cf^4*G10^2*rat(-192*ep^10+1024*ep^9-2272*ep^8+2800*ep^7-
         2276*ep^6+1524*ep^5-990*ep^4+548*ep^3-206*ep^2+44*ep-4,54*ep^9
         -99*ep^8-15*ep^7+89*ep^6-43*ep^5+6*ep^4)
         +xi^2*[d4AA/na]*G30*rat(921600*ep^14-4600320*ep^13+6441664*
         ep^12+1058784*ep^11-24266976*ep^10+15002320*ep^9+3664348*ep^8-
         15215246*ep^7+11348996*ep^6+897013*ep^5-3177024*ep^4+642168*
         ep^3+60386*ep^2+993*ep-4482,921600*ep^13-245760*ep^12-1723392*
         ep^11-236544*ep^10+377856*ep^9+39936*ep^8-18432*ep^7)
         +xi^2*[d4AA/na]*G20*rat(1410048000*ep^16-2894025600*ep^15-
         1585493280*ep^14+19674146192*ep^13-11682368808*ep^12-
         5549555084*ep^11+10962677212*ep^10-4449832892*ep^9-2419478202*
         ep^8+1790384086*ep^7+66740076*ep^6-160787155*ep^5+1932665*ep^4
         +3191396*ep^3+789546*ep^2+15153*ep-33801,248832000*ep^16-
         488609280*ep^14-186624000*ep^13+96474240*ep^12+39864960*ep^11-
         6117120*ep^10-2592000*ep^9+120960*ep^8+51840*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(-106168320000*ep^21+1083967488000*
         ep^20-744942643200*ep^19-10133982353920*ep^18+26962863880320*
         ep^17-23478816287648*ep^16-301709471840*ep^15+18345319143552*
         ep^14-18408834667576*ep^13+6368371537818*ep^12+3132421093414*
         ep^11-3386215601320*ep^10+574291291808*ep^9+329816310703*ep^8-
         108584055528*ep^7-18029534351*ep^6+10198142792*ep^5-251962113*
         ep^4-334017426*ep^3+35046659*ep^2+1947076*ep-313140,
         159252480000*ep^20-382205952000*ep^19-195261235200*ep^18+
         654952366080*ep^17+109811773440*ep^16-257663877120*ep^15-
         21892101120*ep^14+41786772480*ep^13+1911306240*ep^12-
         3238963200*ep^11-75617280*ep^10+119024640*ep^9+1105920*ep^8-
         1658880*ep^7)
         +xi^2*[d4AA/na]*G10*rat(-18432000*ep^13+47456000*ep^12-
         418687680*ep^11+349084832*ep^10+63770528*ep^9-219198064*ep^8+
         99536700*ep^7+22574522*ep^6-28138702*ep^5+4072163*ep^4+966058*
         ep^3-153066*ep^2+952*ep-2611,18432000*ep^14-1536000*ep^13-
         34529280*ep^12-11074560*ep^11+5191680*ep^10+1597440*ep^9-
         153600*ep^8-46080*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(-3988776960000*ep^21+2206797312000
         *ep^20+78814249088000*ep^19-221252401836800*ep^18+
         143111699178752*ep^17+149698391179648*ep^16-232370074502304*
         ep^15-34244921908368*ep^14+241116861634680*ep^13-
         114356505606496*ep^12-58137074526896*ep^11+56821013777700*
         ep^10-3157957650442*ep^9-8136752513599*ep^8+1734508511606*ep^7
         +423683814877*ep^6-137578615842*ep^5-11010006193*ep^4+
         5525424154*ep^3+17800531*ep^2-108808588*ep+7213580,
         1274019840000*ep^21-4331667456000*ep^20+1495557734400*ep^19+
         6801708810240*ep^18-4361124741120*ep^17-2939805204480*ep^16+
         1886174208000*ep^15+509430988800*ep^14-319003729920*ep^13-
         41202155520*ep^12+25306767360*ep^11+1557135360*ep^10-943349760
         *ep^9-22118400*ep^8+13271040*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(-215447040000*ep^20+2183408448000*
         ep^19-7987558496000*ep^18+10069867759840*ep^17+7250256814176*
         ep^16-31075038349600*ep^15+25156858753888*ep^14+10721934754682
         *ep^13-32321275076702*ep^12+18080190803064*ep^11+2761433706122
         *ep^10-6654022343240*ep^9+1991702459799*ep^8+344969606284*ep^7
         -285997278573*ep^6+30615097706*ep^5+9948190879*ep^4-2327686668
         *ep^3-27584017*ep^2+43550892*ep-3034532,119439360000*ep^20-
         435953664000*ep^19+249196953600*ep^18+575360962560*ep^17-
         552695685120*ep^16-137432816640*ep^15+211187036160*ep^14-
         5037603840*ep^13-28647198720*ep^12+3299097600*ep^11+1547735040
         *ep^10-240952320*ep^9-28200960*ep^8+4976640*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-3822059520000*ep^23+
         64117868544000*ep^22-352220640768000*ep^21+895399808916480*
         ep^20-1115308879325440*ep^19+520241516169472*ep^18+
         295139503795328*ep^17-588900528572768*ep^16+594941391657840*
         ep^15-576756492302328*ep^14+329167910836200*ep^13+
         4660377888800*ep^12-108208105622804*ep^11+45840256365750*ep^10
         -370265654839*ep^9-2804068970251*ep^8-537388265059*ep^7+
         529681057153*ep^6-47059550781*ep^5-27252107269*ep^4+6376336003
         *ep^3-12465587*ep^2-119744368*ep+9782468,11466178560000*ep^22-
         42807066624000*ep^21+26455021977600*ep^20+56728706088960*ep^19
         -59655249100800*ep^18-13374872616960*ep^17+25794983485440*
         ep^16-1073643724800*ep^15-4399326535680*ep^14+586191790080*
         ep^13+351367372800*ep^12-61906083840*ep^11-13161553920*ep^10+
         2630983680*ep^9+185794560*ep^8-39813120*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-872156160000*ep^22+4670698291200*
         ep^21-6880021263360*ep^20-8138469488640*ep^19+38969795408672*
         ep^18-45618409254528*ep^17+12300426645872*ep^16+23252276407864
         *ep^15-29224048493942*ep^14+11523836655022*ep^13+3884092850832
         *ep^12-5194955122974*ep^11+1220618140154*ep^10+354840897112*
         ep^9-186006521981*ep^8+7080433078*ep^7+4473011043*ep^6+
         460064034*ep^5-32398879*ep^4-97186268*ep^3+11948113*ep^2+
         1720420*ep-262844,159252480000*ep^22-594542592000*ep^21+
         367430860800*ep^20+787898695680*ep^19-828545126400*ep^18-
         185762119680*ep^17+358263659520*ep^16-14911718400*ep^15-
         61101757440*ep^14+8141552640*ep^13+4880102400*ep^12-859806720*
         ep^11-182799360*ep^10+36541440*ep^9+2580480*ep^8-552960*ep^7)
         +xi^2*nf*[d4FA/na]*G20*rat(576*ep^10-3792*ep^9+5408*ep^8-988*
         ep^7-1788*ep^6-146*ep^5+1011*ep^4-214*ep^3-84*ep^2+13*ep+4,48*
         ep^10-72*ep^9-84*ep^8+90*ep^7+54*ep^6)
         +xi^2*nf*[d4FA/na]*G20*G30*rat(-2073600*ep^13+9937440*ep^12-
         18624312*ep^11+15487232*ep^10-1248798*ep^9-8088776*ep^8+
         5793916*ep^7-891203*ep^6-533220*ep^5+216599*ep^4-10792*ep^3-
         5491*ep^2+690*ep-5,103680*ep^14-202176*ep^13-117792*ep^12+
         290736*ep^11+31896*ep^10-72576*ep^9+3600*ep^8+4752*ep^7-648*
         ep^6)
         +xi^2*nf*[d4FA/na]*G10*rat(2624*ep^10-5648*ep^9+3216*ep^8+80*
         ep^7+728*ep^6-1907*ep^5+1140*ep^4-242*ep^3+10*ep^2-2*ep+1,96*
         ep^11-176*ep^10-120*ep^9+236*ep^8+48*ep^7-36*ep^6)
         +xi^2*nf*[d4FA/na]*G10*G30*rat(4872960*ep^15+27629424*ep^14-
         109180584*ep^13+86064696*ep^12+43709334*ep^11-68835259*ep^10+
         20464178*ep^9-24479543*ep^8+35071766*ep^7-16628801*ep^6+
         1096652*ep^5+1374385*ep^4-406630*ep^3+30826*ep^2+2164*ep-288,
         1244160*ep^16-2011392*ep^15-3051648*ep^14+4635072*ep^13+
         2488032*ep^12-3069216*ep^11-502272*ep^10+652032*ep^9-17568*
         ep^8-40608*ep^7+5184*ep^6)
         +xi^2*nf*[d4FA/na]*G10*G20*rat(-746496*ep^14+2799360*ep^13-
         3053376*ep^12-789192*ep^11+3133608*ep^10-1778018*ep^9+418596*
         ep^8-203734*ep^7+133925*ep^6-33402*ep^5+11923*ep^4-7964*ep^3+
         1197*ep^2+374*ep-81,62208*ep^14-46656*ep^13-201312*ep^12+63504
         *ep^11+206280*ep^10+16848*ep^9-38016*ep^8-2592*ep^7+1944*ep^6)
         +xi^2*nf*[d4FA/na]*G10*G20*G30*rat(56298240*ep^15-300937680*
         ep^14+541550232*ep^13-209480184*ep^12-472046586*ep^11+
         584886973*ep^10-158360258*ep^9-95515879*ep^8+55857064*ep^7+
         5885621*ep^6-9032264*ep^5+1103309*ep^4+420028*ep^3-103312*ep^2
         +2024*ep+672,3732480*ep^16-6034176*ep^15-9154944*ep^14+
         13905216*ep^13+7464096*ep^12-9207648*ep^11-1506816*ep^10+
         1956096*ep^9-52704*ep^8-121824*ep^7+15552*ep^6)
         +xi^2*nf*[d4FA/na]*G10^2*rat(5760*ep^12-48208*ep^11+88440*
         ep^10+14148*ep^9-164294*ep^8+109588*ep^7+49682*ep^6-82897*ep^5
         +26852*ep^4+4582*ep^3-4818*ep^2+1087*ep-82,5760*ep^13-9792*
         ep^12-12832*ep^11+21712*ep^10+8640*ep^9-13120*ep^8-512*ep^7+
         1968*ep^6-288*ep^5)
         +xi^2*tf*nf*ca^3*rat(-12480*ep^9+85336*ep^8-245240*ep^7+383306
         *ep^6-348818*ep^5+178298*ep^4-39094*ep^3-4670*ep^2+3966*ep-605
         ,256*ep^9-1408*ep^8+2880*ep^7-2592*ep^6+864*ep^5)
         +xi^2*tf*nf*ca^3*G30*rat(25600*ep^13-124160*ep^12+269248*ep^11
         -405280*ep^10+341064*ep^9+176140*ep^8-587618*ep^7+298153*ep^6+
         80688*ep^5-76041*ep^4-8069*ep^3+11302*ep^2-1429*ep-30,76800*
         ep^14-366080*ep^13+524544*ep^12+12160*ep^11-603648*ep^10+
         398848*ep^9-4608*ep^8-44928*ep^7+6912*ep^6)
         +xi^2*tf*nf*ca^3*G20*rat(705024*ep^16+6540480*ep^15-52152336*
         ep^14+126544440*ep^13-134802124*ep^12+50030978*ep^11+20225008*
         ep^10-26622001*ep^9+22668278*ep^8-32259692*ep^7+32736389*ep^6-
         17242255*ep^5+2764772*ep^4+1474944*ep^3-761331*ep^2+108146*ep-
         1920,995328*ep^16-4893696*ep^15+7188480*ep^14+668160*ep^13-
         10038528*ep^12+6295104*ep^11+1678464*ep^10-2240640*ep^9+207360
         *ep^8+171072*ep^7-31104*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(7166361600*ep^21-33487810560*
         ep^20+68652140544*ep^19-125051162112*ep^18+214364669184*ep^17-
         178181281008*ep^16-39441390344*ep^15+141789184112*ep^14-
         29609401570*ep^13-41354609431*ep^12+7223474248*ep^11+
         5366177066*ep^10+9369229882*ep^9-7114452630*ep^8-1464993766*
         ep^7+2453121418*ep^6-587746540*ep^5-105865499*ep^4+79414738*
         ep^3-16405724*ep^2+1560824*ep-59232,7166361600*ep^21-
         32965263360*ep^20+37529837568*ep^19+36041822208*ep^18-
         91307851776*ep^17+16637847552*ep^16+60223495680*ep^15-
         29278575360*ep^14-14265282816*ep^13+11090829312*ep^12+
         433603584*ep^11-1591729920*ep^10+239991552*ep^9+63576576*ep^8-
         20155392*ep^7+1492992*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(18726912*ep^15-126428160*ep^14+
         330720768*ep^13-367426368*ep^12-17934976*ep^11+510858336*ep^10
         -570467888*ep^9+239430132*ep^8+33879044*ep^7-77385222*ep^6+
         27599010*ep^5+1036981*ep^4-3507861*ep^3+1010951*ep^2-108917*ep
         +2442,221184*ep^15-1161216*ep^14+1984512*ep^13-513024*ep^12-
         2059776*ep^11+2085504*ep^10-322176*ep^9-390528*ep^8+176256*
         ep^7-20736*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(-2990649600*ep^19+24039203328*
         ep^18-61087519332*ep^17+26952054984*ep^16+128307984885*ep^15-
         208608272640*ep^14+45260657300*ep^13+152904744856*ep^12-
         147903224140*ep^11+31768373030*ep^10+29083062628*ep^9-
         23777432176*ep^8+5355958147*ep^7+2351834246*ep^6-2006052920*
         ep^5+499343500*ep^4+1876088*ep^3-24510344*ep^2+4513344*ep-
         271584,3583180800*ep^20-13795246080*ep^19+6178996224*ep^18+
         33516675072*ep^17-35239809024*ep^16-24335465472*ep^15+
         40109561856*ep^14+2403136512*ep^13-17359017984*ep^12+
         3052919808*ep^11+2829109248*ep^10-904725504*ep^9-96049152*ep^8
         +62705664*ep^7-5971968*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(-28002557952*ep^21+141316171776*
         ep^20-154081160064*ep^19-378031188672*ep^18+1037535862320*
         ep^17-458330638680*ep^16-1083021308640*ep^15+1382094312498*
         ep^14-69386846595*ep^13-820906450603*ep^12+446276413442*ep^11+
         116116912500*ep^10-175828403284*ep^9+31496947370*ep^8+
         21725259126*ep^7-9620397614*ep^6+63851959*ep^5+633571857*ep^4-
         114224024*ep^3-3424352*ep^2+3906672*ep-475920,1934917632*ep^21
         -7255941120*ep^20+2015539200*ep^19+20504752128*ep^18-
         17691955200*ep^17-20538717696*ep^16+24618836736*ep^15+
         8418442752*ep^14-14417720064*ep^13-942492672*ep^12+4039393536*
         ep^11-252854784*ep^10-523646208*ep^9+71290368*ep^8+24634368*
         ep^7-4478976*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(-350815795200*ep^22+
         1001147060736*ep^21+2055240742176*ep^20-10888842702744*ep^19+
         10473020890956*ep^18+12641748222546*ep^17-33466649539845*ep^16
         +19602788942557*ep^15+11239734779568*ep^14-20099138888432*
         ep^13+6733044978484*ep^12+3947531114338*ep^11-3740831163374*
         ep^10+603710202986*ep^9+440421785905*ep^8-218296835215*ep^7+
         16014584714*ep^6+12014034428*ep^5-3157395472*ep^4+49089024*
         ep^3+83163416*ep^2-12217824*ep+552672,257989017600*ep^23-
         1014756802560*ep^22+473911492608*ep^21+2593804861440*ep^20-
         2872436981760*ep^19-2024927797248*ep^18+3663048407040*ep^17+
         191681012736*ep^16-1938917938176*ep^15+408245971968*ep^14+
         452973026304*ep^13-179985742848*ep^12-34765065216*ep^11+
         27149313024*ep^10-2079654912*ep^9-1192900608*ep^8+277696512*
         ep^7-17915904*ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(-2123366400*ep^21+9746403840*ep^20-
         7136655840*ep^19-33042025848*ep^18+68583386964*ep^17-
         15337479062*ep^16-74386532619*ep^15+66174655013*ep^14+
         14387343715*ep^13-43074200581*ep^12+12083516461*ep^11+
         9883210640*ep^10-6354491547*ep^9-230777456*ep^8+1077316100*
         ep^7-205614413*ep^6-60190420*ep^5+22834503*ep^4-279462*ep^3-
         553452*ep^2+28248*ep+3456,149299200*ep^21-512593920*ep^20+
         8626176*ep^19+1537394688*ep^18-894131712*ep^17-1714986240*
         ep^16+1318209792*ep^15+877218048*ep^14-765838080*ep^13-
         201491712*ep^12+209256192*ep^11+13062912*ep^10-26665728*ep^9+
         1562112*ep^8+1244160*ep^7-165888*ep^6)
         +xi^2*tf*nf*cf*ca^2*rat(-40*ep^8-16*ep^7+756*ep^6-2015*ep^5+
         2378*ep^4-1562*ep^3+562*ep^2-65*ep+2,16*ep^8-48*ep^7+36*ep^6)
         +xi^2*tf*nf*cf*ca^2*G30*rat(-80*ep^7+36*ep^6+154*ep^5-286*ep^4
         +221*ep^3-20*ep^2-31*ep+6,120*ep^8-164*ep^7-32*ep^6+12*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*rat(-3200*ep^10+10576*ep^9-34512*ep^8+
         55068*ep^7+4088*ep^6-73146*ep^5+54270*ep^4-10813*ep^3-8125*
         ep^2+7567*ep-1789,768*ep^10-1344*ep^9-1056*ep^8+1776*ep^7+504*
         ep^6-216*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(-46080*ep^13+74496*ep^12+83136
         *ep^11-197000*ep^10+24900*ep^9+267106*ep^8-340813*ep^7+112708*
         ep^6+65228*ep^5-52980*ep^4+7505*ep^3+2598*ep^2-876*ep+72,23040
         *ep^13-43008*ep^12-29280*ep^11+61392*ep^10+11400*ep^9-14100*
         ep^8+132*ep^7+900*ep^6-108*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*rat(-140800*ep^13+773248*ep^12-1671712
         *ep^11+1833568*ep^10-1059568*ep^9+155024*ep^8+332090*ep^7-
         314660*ep^6+84639*ep^5+13952*ep^4-3157*ep^3-3282*ep^2+650*ep+
         32,4608*ep^13-12672*ep^12+2752*ep^11+15200*ep^10-9040*ep^9-
         1952*ep^8+1968*ep^7-288*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(160*ep^9-448*ep^8+396*ep^7+592
         *ep^6-1631*ep^5+1255*ep^4-273*ep^3-97*ep^2+52*ep-6,540*ep^11-
         738*ep^10-564*ep^9+748*ep^8-52*ep^7-74*ep^6+12*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(1596672*ep^15-8105472*ep^14+
         16362624*ep^13-13471744*ep^12-7072800*ep^11+29312816*ep^10-
         29601208*ep^9+8416872*ep^8+10828821*ep^7-13569771*ep^6+6433274
         *ep^5-763462*ep^4-641027*ep^3+335853*ep^2-66324*ep+4940,124416
         *ep^15-342144*ep^14-22464*ep^13+704160*ep^12-377904*ep^11-
         355392*ep^10+334176*ep^9-21024*ep^8-53040*ep^7+17856*ep^6-1728
         *ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(92160*ep^15-339456*ep^14+
         232624*ep^13+1025568*ep^12-2666032*ep^11+2101436*ep^10+632657*
         ep^9-2008665*ep^8+1006736*ep^7+116340*ep^6-273095*ep^5+82567*
         ep^4+1822*ep^3-5718*ep^2+1128*ep-72,103680*ep^16-193536*ep^15-
         212400*ep^14+449832*ep^13+110772*ep^12-307602*ep^11+22086*
         ep^10+64800*ep^9-15048*ep^8-3018*ep^7+1278*ep^6-108*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(29568*ep^13-132544*ep^12+199904*
         ep^11-56432*ep^10-167992*ep^9+208508*ep^8-93742*ep^7+871*ep^6+
         23248*ep^5-17270*ep^4+7702*ep^3-2109*ep^2+304*ep-16,1728*ep^13
         -4032*ep^12-1488*ep^11+7840*ep^10-2080*ep^9-3392*ep^8+1968*
         ep^7-288*ep^6)
         +xi^2*tf*nf*cf^2*ca*rat(52*ep^7-250*ep^6+514*ep^5-638*ep^4+557
         *ep^3-339*ep^2+134*ep-30,4*ep^7-12*ep^6+9*ep^5)
         +xi^2*tf*nf*cf^2*ca*G20*rat(624*ep^9-2392*ep^8+4784*ep^7-6822*
         ep^6+5883*ep^5-2764*ep^4+875*ep^3-6*ep^2-266*ep+84,96*ep^9-264
         *ep^8+132*ep^7+90*ep^6-27*ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*rat(-3104*ep^11+17600*ep^10-43984*ep^9
         +62512*ep^8-50024*ep^7+11763*ep^6+20503*ep^5-27736*ep^4+18288*
         ep^3-7289*ep^2+1621*ep-150,144*ep^11-468*ep^10+320*ep^9+315*
         ep^8-440*ep^7+159*ep^6-18*ep^5)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(3456*ep^14-20592*ep^13-2688*
         ep^12+224652*ep^11-649340*ep^10+983846*ep^9-966432*ep^8+630287
         *ep^7-223247*ep^6-26029*ep^5+81089*ep^4-47348*ep^3+14594*ep^2-
         2416*ep+168,7776*ep^14-29160*ep^13+27756*ep^12+16254*ep^11-
         39873*ep^10+17661*ep^9+3225*ep^8-4539*ep^7+1224*ep^6-108*ep^5)
         +xi^2*tf*nf*cf^2*ca*G10^2*rat(-208*ep^10+856*ep^9-1148*ep^8+
         110*ep^7+1196*ep^6-1205*ep^5+394*ep^4+72*ep^3-88*ep^2+23*ep-2,
         54*ep^11-45*ep^10-114*ep^9+74*ep^8+46*ep^7-37*ep^6+6*ep^5)
         +xi^2*tf*nf*cf^3*G10*rat(-32*ep^6+176*ep^5-400*ep^4+480*ep^3-
         320*ep^2+112*ep-16,18*ep^7-27*ep^6-14*ep^5+25*ep^4-6*ep^3)
         +xi^2*tf*nf*cf^3*G10^2*rat(64*ep^7-352*ep^6+816*ep^5-1032*ep^4
         +768*ep^3-336*ep^2+80*ep-8,54*ep^8-99*ep^7-15*ep^6+89*ep^5-43*
         ep^4+6*ep^3)
         +xi^2*tf^2*nf^2*ca^2*rat(-40*ep^7+248*ep^6-670*ep^5+1040*ep^4-
         1011*ep^3+610*ep^2-208*ep+30,8*ep^8-44*ep^7+90*ep^6-81*ep^5+27
         *ep^4)
         +xi^2*tf^2*nf^2*ca^2*G30*rat(-80*ep^5+190*ep^4-129*ep^3+5*ep^2
         +17*ep-3,60*ep^8-172*ep^7+107*ep^6+30*ep^5-9*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G20*rat(-1536*ep^9+9376*ep^8-23252*ep^7+
         29284*ep^6-17963*ep^5+1891*ep^4+4195*ep^3-2509*ep^2+544*ep-36,
         192*ep^10-1008*ep^9+1872*ep^8-1272*ep^7-108*ep^6+405*ep^5-81*
         ep^4)
         +xi^2*tf^2*nf^2*ca^2*G20*G30*rat(-46080*ep^11+156672*ep^10-
         118540*ep^9-131356*ep^8+226363*ep^7-71617*ep^6-40562*ep^5+
         29810*ep^4-3637*ep^3-1473*ep^2+456*ep-36,11520*ep^13-38784*
         ep^12+17616*ep^11+52656*ep^10-40344*ep^9-15600*ep^8+10641*ep^7
         +351*ep^6-729*ep^5+81*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10*rat(1152*ep^10-7176*ep^9+18072*ep^8-
         21630*ep^7+6386*ep^6+16934*ep^5-26625*ep^4+18977*ep^3-7545*
         ep^2+1597*ep-138,72*ep^11-396*ep^10+754*ep^9-405*ep^8-475*ep^7
         +747*ep^6-351*ep^5+54*ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10*G20*rat(16224*ep^13-66640*ep^12+48928
         *ep^11+170160*ep^10-389758*ep^9+284605*ep^8+12936*ep^7-146389*
         ep^6+87320*ep^5-14350*ep^4-5503*ep^3+2990*ep^2-535*ep+36,5184*
         ep^15-23760*ep^14+26640*ep^13+28056*ep^12-71796*ep^11+20703*
         ep^10+41127*ep^9-30480*ep^8+546*ep^7+5319*ep^6-1701*ep^5+162*
         ep^4)
         +xi^2*tf^2*nf^2*ca^2*G10^2*rat(192*ep^7-576*ep^6+512*ep^5+80*
         ep^4-412*ep^3+272*ep^2-76*ep+8,36*ep^10-60*ep^9-71*ep^8+116*
         ep^7+34*ep^6-48*ep^5+9*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G20*rat(176*ep^6-516*ep^5+396*ep^4+172*
         ep^3-372*ep^2+168*ep-24,96*ep^8-264*ep^7+132*ep^6+90*ep^5-27*
         ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*rat(24*ep^7-200*ep^6+626*ep^5-1006*
         ep^4+918*ep^3-482*ep^2+136*ep-16,36*ep^9-108*ep^8+53*ep^7+92*
         ep^6-87*ep^5+18*ep^4)
         +xi^2*tf^2*nf^2*cf*ca*G10*G20*rat(-864*ep^7+3648*ep^6-6040*
         ep^5+4728*ep^4-1432*ep^3-264*ep^2+272*ep-48,3888*ep^9-20412*
         ep^8+42552*ep^7-45495*ep^6+27030*ep^5-8967*ep^4+1548*ep^3-108*
         ep^2)
         +xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-30720*ep^13+88576*ep^12-
         60192*ep^11+34496*ep^10-61248*ep^9+31640*ep^8-9270*ep^7+2438*
         ep^6+4208*ep^5-1331*ep^4-365*ep^3+12*ep^2+3*ep+1,15360*ep^12+
         2048*ep^11-27904*ep^10-15104*ep^9+256*ep^8+768*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*rat(-36495360*ep^16+199342080*
         ep^15-259752960*ep^14-68522880*ep^13+226057568*ep^12+22302320*
         ep^11-99156488*ep^10-12813936*ep^9+37022452*ep^8-6939997*ep^7-
         3533056*ep^6+1898105*ep^5-206355*ep^4-130973*ep^3+35934*ep^2+
         2441*ep-975,3317760*ep^15-4976640*ep^14-6382080*ep^13+7084800*
         ep^12+4763520*ep^11-1114560*ep^10-688320*ep^9+43200*ep^8+25920
         *ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*G30*rat(2654208000*ep^19-
         14015462400*ep^18+23125201920*ep^17-9678659520*ep^16+
         2525295392*ep^15-23026386928*ep^14+18984700864*ep^13+
         12705085336*ep^12-17803498490*ep^11+1563130120*ep^10+
         4156162244*ep^9-1275901412*ep^8-156178571*ep^7+96320699*ep^6-
         32542720*ep^5+17719496*ep^4-2441431*ep^3-897891*ep^2+271192*ep
         -19500,398131200*ep^18-1207664640*ep^17-274821120*ep^16+
         2767656960*ep^15-74327040*ep^14-2121315840*ep^13-260536320*
         ep^12+426931200*ep^11+47600640*ep^10-32325120*ep^9-1935360*
         ep^8+829440*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*rat(-401408*ep^13+817152*ep^12+
         16384*ep^11-568320*ep^10-125312*ep^9+422800*ep^8-158352*ep^7-
         8320*ep^6+29892*ep^5-9313*ep^4-1890*ep^3+1012*ep^2+30*ep-27,
         24576*ep^13-38912*ep^12-41984*ep^11+52736*ep^10+27392*ep^9-
         6144*ep^8-2304*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G30*rat(8981020800*ep^19-
         33957804960*ep^18+24506115120*ep^17+54265145688*ep^16-
         73160594060*ep^15+10239407516*ep^14+23920419722*ep^13-
         12569672448*ep^12-121305254*ep^11+342892028*ep^10+1099982945*
         ep^9+128488027*ep^8-739374352*ep^7+247001486*ep^6+66986959*
         ep^5-54299457*ep^4+7965416*ep^3+1605080*ep^2-609296*ep+53040,
         1194393600*ep^19-1433272320*ep^18-4978298880*ep^17+2976030720*
         ep^16+7558364160*ep^15-636042240*ep^14-3708334080*ep^13-
         299612160*ep^12+641387520*ep^11+58844160*ep^10-45066240*ep^9-
         2396160*ep^8+1105920*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*rat(1313832960*ep^19-
         6271119360*ep^18+6164530560*ep^17+10656385440*ep^16-
         17279704112*ep^15-6238154576*ep^14+12832768084*ep^13+
         5780388986*ep^12-5265664768*ep^11-3634429506*ep^10+1929086999*
         ep^9+818536778*ep^8-474916173*ep^7-2246230*ep^6+40002725*ep^5-
         10933244*ep^4-1153607*ep^3+963472*ep^2+6132*ep-23760,119439360
         *ep^18-218972160*ep^17-488540160*ep^16+650142720*ep^15+
         938027520*ep^14-471087360*ep^13-808773120*ep^12-111836160*
         ep^11+119992320*ep^10+28581120*ep^9-4561920*ep^8-1244160*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-16721510400*ep^20+
         50579717760*ep^19+30044636640*ep^18-174668248080*ep^17-
         19197818712*ep^16+287365947332*ep^15-68200632008*ep^14-
         186719091602*ep^13+67615840296*ep^12+57162590534*ep^11-
         22598026556*ep^10-9230650874*ep^9+3326573039*ep^8+773315401*
         ep^7-186808484*ep^6-29668186*ep^5+8180967*ep^4-5822177*ep^3+
         792058*ep^2+378692*ep-66840,3583180800*ep^19-4299816960*ep^18-
         14934896640*ep^17+8928092160*ep^16+22675092480*ep^15-
         1908126720*ep^14-11125002240*ep^13-898836480*ep^12+1924162560*
         ep^11+176532480*ep^10-135198720*ep^9-7188480*ep^8+3317760*ep^7
         )
         +xi^3*tf^-1*[d4FA/na]*ca*G10^2*rat(-387555840*ep^18+906672960*
         ep^17+910908720*ep^16-2953992000*ep^15-548551572*ep^14+
         2489248536*ep^13-126234492*ep^12-837903952*ep^11+289285144*
         ep^10+94052655*ep^9-127966736*ep^8+2291419*ep^7+31030978*ep^6-
         2071303*ep^5-4093552*ep^4+473033*ep^3+180990*ep^2-24148*ep-440
         ,99532800*ep^18-94556160*ep^17-438497280*ep^16+138378240*ep^15
         +664458240*ep^14+113111040*ep^13-280750080*ep^12-95155200*
         ep^11+29660160*ep^10+12318720*ep^9-675840*ep^8-368640*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*rat(-2304*ep^11+15792*ep^10-25544
         *ep^9+9220*ep^8+6786*ep^7-1940*ep^6-3886*ep^5+2037*ep^4-66*
         ep^3-105*ep^2+9*ep+1,384*ep^10-96*ep^9-672*ep^8-120*ep^7+72*
         ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*G30*rat(-1024*ep^7+3472*ep^6-3596
         *ep^5+520*ep^4+1093*ep^3-458*ep^2-37*ep+30,192*ep^6-336*ep^4-
         144*ep^3)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*rat(-10496*ep^10+22528*ep^9-12544
         *ep^8-656*ep^7-2704*ep^6+7424*ep^5-4556*ep^4+1077*ep^3-71*ep^2
         -ep-1,768*ep^10-256*ep^9-1344*ep^8-128*ep^7+192*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*rat(55296*ep^12-290688*ep^11+
         505536*ep^10-298672*ep^9-61744*ep^8+115116*ep^7-17908*ep^6-
         3236*ep^5-8556*ep^4+6051*ep^3-1257*ep^2+57*ep+5,9216*ep^11-
         5376*ep^10-15360*ep^9+2496*ep^8+2688*ep^7-576*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(32*ep^5-72*ep^4+52*
         ep^3-10*ep^2-3*ep+1,6*ep^4+6*ep^3)
         +xi^3*ca^4*rat(28224*ep^9-165472*ep^8+404592*ep^7-523848*ep^6+
         359064*ep^5-89764*ep^4-33658*ep^3+26167*ep^2-5019*ep+167,4096*
         ep^8-12288*ep^7+9216*ep^6)
         +xi^3*ca^4*G30*rat(-614400*ep^15+3381760*ep^14+1118656*ep^13-
         47347968*ep^12+108494768*ep^11-54349392*ep^10-73827804*ep^9+
         89958192*ep^8-28715935*ep^7-5605465*ep^6+9197751*ep^5-4336954*
         ep^4+377219*ep^3+390343*ep^2-122161*ep+11526,44236800*ep^14-
         78151680*ep^13-65028096*ep^12+112730112*ep^11+35168256*ep^10-
         25288704*ep^9-3760128*ep^8+1327104*ep^7)
         +xi^3*ca^4*G20*rat(15303168000*ep^19-23245056000*ep^18+
         32870638080*ep^17-500660568000*ep^16+1829102908800*ep^15-
         2449514833312*ep^14+513417228888*ep^13+1731821795676*ep^12-
         1572810840566*ep^11+333936477486*ep^10+150499586336*ep^9-
         79663416409*ep^8+8482014426*ep^7+916658847*ep^6-369669784*ep^5
         +198873261*ep^4-61175864*ep^3+1617575*ep^2+2417076*ep-307332,
         71663616000*ep^18-155271168000*ep^17-69055856640*ep^16+
         251144478720*ep^15+3518484480*ep^14-102466529280*ep^13+
         1147115520*ep^12+14551695360*ep^11-109486080*ep^10-807045120*
         ep^9+2488320*ep^8+14929920*ep^7)
         +xi^3*ca^4*G20*G30*rat(7962624000000*ep^25-74225756160000*
         ep^24+83201532825600*ep^23+686642280145920*ep^22-
         2296185037013760*ep^21+2439195976393472*ep^20+186347203552544*
         ep^19-2520991167747504*ep^18+1850267848289896*ep^17+
         50714600181532*ep^16-755748332347280*ep^15+397894108512744*
         ep^14-10568146806088*ep^13-83101115049795*ep^12+40488549735295
         *ep^11-2466895965935*ep^10-5128919018777*ep^9+1750861942809*
         ep^8+115296528599*ep^7-154751693151*ep^6+14824721779*ep^5+
         5340863284*ep^4-1081131008*ep^3-31449824*ep^2+22141200*ep-
         1527552,137594142720000*ep^24-467820085248000*ep^23-
         2828324044800*ep^22+1190174046289920*ep^21-370394248642560*
         ep^20-1178465432371200*ep^19+285647537111040*ep^18+
         551721670410240*ep^17-79176892538880*ep^16-130187545436160*
         ep^15+10501858344960*ep^14+16279312711680*ep^13-717150412800*
         ep^12-1087080652800*ep^11+24219648000*ep^10+36415733760*ep^9-
         318504960*ep^8-477757440*ep^7)
         +xi^3*ca^4*G10*rat(-10506240000*ep^16+50277888000*ep^15-
         82922880000*ep^14+35758824960*ep^13+48625121280*ep^12-
         61012820128*ep^11+12574941952*ep^10+14848001392*ep^9-
         6174400480*ep^8-3675138666*ep^7+2639427288*ep^6-95799188*ep^5-
         239742835*ep^4+32429075*ep^3+6597301*ep^2-658593*ep+28746,
         530841600*ep^15-1088225280*ep^14-585400320*ep^13+1674362880*
         ep^12+181002240*ep^11-560701440*ep^10-66723840*ep^9+40919040*
         ep^8+6635520*ep^7)
         +xi^3*ca^4*G10*G30*rat(92995153920000*ep^25-1180113908428800*
         ep^24+4821824413117440*ep^23-8717189710759680*ep^22+
         5617730127811264*ep^21+5051128208029280*ep^20-
         12587714974558640*ep^19+8765274102236488*ep^18+
         2745442003839080*ep^17-9323953031939304*ep^16+4185596249699944
         *ep^15+3340206668746016*ep^14-3984976011640644*ep^13+
         774394099939600*ep^12+890065328219561*ep^11-598279258024407*
         ep^10+45733444369849*ep^9+82558680644645*ep^8-25359897782169*
         ep^7-3355512985661*ep^6+2346704595119*ep^5-76574315649*ep^4-
         88906803636*ep^3+8690613744*ep^2+1237372832*ep-165916272,
         550376570880000*ep^25-2146468626432000*ep^24+511544446156800*
         ep^23+6376204303073280*ep^22-4658365849927680*ep^21-
         7145374989680640*ep^20+6196854637854720*ep^19+3822321092198400
         *ep^18-3370458264698880*ep^17-1042407731036160*ep^16+
         879918869053440*ep^15+145907998064640*ep^14-117830034063360*
         ep^13-10550556426240*ep^12+8240758456320*ep^11+373606318080*
         ep^10-284955770880*ep^9-5096079360*ep^8+3822059520*ep^7)
         +xi^3*ca^4*G10*G20*rat(854588620800000*ep^27-5776109844480000*
         ep^26+12351656832768000*ep^25+994731831360000*ep^24-
         42667102812378240*ep^23+55060783095242400*ep^22+
         10786539000278576*ep^21-76490621729667000*ep^20+
         44206553544099916*ep^19+30969129001865804*ep^18-
         41996041699088172*ep^17+2317882689214976*ep^16+
         16240164186816414*ep^15-5594958606982534*ep^14-
         3297449946588186*ep^13+2142191813921873*ep^12+265340622302034*
         ep^11-441176610877942*ep^10+39511420461894*ep^9+48159518805356
         *ep^8-11443044261264*ep^7-2109524419840*ep^6+923168363208*ep^5
         +300491915*ep^4-30055254260*ep^3+2048012912*ep^2+362256080*ep-
         37783920,309586821120000*ep^26-1233187504128000*ep^25+
         343211389747200*ep^24+3750000798597120*ep^23-3008019128647680*
         ep^22-4301759601377280*ep^21+4328013527285760*ep^20+
         2318886260121600*ep^19-2698216858828800*ep^18-586123198709760*
         ep^17+859739901050880*ep^16+47356392407040*ep^15-
         146932011417600*ep^14+6072874352640*ep^13+13174659072000*ep^12
         -1321825443840*ep^11-567376773120*ep^10+77237452800*ep^9+
         9077391360*ep^8-1433272320*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(596241285120000*ep^28-
         274985238528000*ep^27-1564641498931200*ep^26-47331930127656960
         *ep^25+227598389277903360*ep^24-372132627411006336*ep^23+
         114796184230823936*ep^22+377984885536701440*ep^21-
         423519079823700704*ep^20-16209845657272680*ep^19+
         261906322760705648*ep^18-104352598207064080*ep^17-
         63638183535008464*ep^16+53062615914695024*ep^15+
         2237205138764252*ep^14-12475654317342718*ep^13+
         2449047401040791*ep^12+1519440809100230*ep^11-643101047109778*
         ep^10-62429948379178*ep^9+73493317308740*ep^8-5816031250522*
         ep^7-4012688848762*ep^6+787598780240*ep^5+69493241493*ep^4-
         30028913916*ep^3+1268172304*ep^2+330473456*ep-30617616,
         9906778275840000*ep^27-36985305563136000*ep^26+
         1117264438886400*ep^25+122745716673085440*ep^24-
         66256605727948800*ep^23-161720460273254400*ep^22+
         104082356062126080*ep^21+108828468542177280*ep^20-
         67791849401548800*ep^19-40341677229342720*ep^18+
         22822691243950080*ep^17+8393323765432320*ep^16-
         4322973226106880*ep^15-981124112056320*ep^14+470172085125120*
         ep^13+63098858373120*ep^12-28730660290560*ep^11-2067415695360*
         ep^10+908376145920*ep^9+26754416640*ep^8-11466178560*ep^7)
         +xi^3*ca^4*G10^2*rat(1322432593920000*ep^28-8725815134208000*
         ep^27+18557877156249600*ep^26-2415248941824000*ep^25-
         46456633712517120*ep^24+59496728195079360*ep^23+
         5901530137974528*ep^22-65118162370744480*ep^21+
         38938590854878400*ep^20+18951078886456492*ep^19-
         29633637701881328*ep^18+4773662543662980*ep^17+
         8430289725468900*ep^16-3887454647670708*ep^15-930182819375740*
         ep^14+875349523704786*ep^13+15896882378857*ep^12-
         104714403577482*ep^11-552218988294*ep^10+10912204624086*ep^9+
         552040730216*ep^8-1175355619170*ep^7-8603690990*ep^6+
         85531265340*ep^5-4871093013*ep^4-3176469092*ep^3+323357424*
         ep^2+45479888*ep-5971440,275188285440000*ep^27-
         1027369598976000*ep^26+31035123302400*ep^25+3409603240919040*
         ep^24-1840461270220800*ep^23-4492235007590400*ep^22+
         2891176557281280*ep^21+3023013015060480*ep^20-1883106927820800
         *ep^19-1120602145259520*ep^18+633963645665280*ep^17+
         233147882373120*ep^16-120082589614080*ep^15-27253447557120*
         ep^14+13060335697920*ep^13+1752746065920*ep^12-798073896960*
         ep^11-57428213760*ep^10+25232670720*ep^9+743178240*ep^8-
         318504960*ep^7)
         +xi^3*cf*ca^3*rat(7232*ep^9-33816*ep^8+57328*ep^7-37574*ep^6-
         4136*ep^5+20935*ep^4-13780*ep^3+4437*ep^2-644*ep+18,512*ep^8-
         1536*ep^7+1152*ep^6)
         +xi^3*cf*ca^3*G30*rat(16*ep^5-44*ep^4+40*ep^3-11*ep^2-2*ep+1,
         384*ep^6-448*ep^5-192*ep^4)
         +xi^3*cf*ca^3*G20*rat(-101376*ep^11+13584*ep^10+540056*ep^9-
         578884*ep^8+61422*ep^7+145550*ep^6-174932*ep^5+139023*ep^4-
         50136*ep^3+6141*ep^2-684*ep+236,36864*ep^10-9216*ep^9-64512*
         ep^8-11520*ep^7+6912*ep^6)
         +xi^3*cf*ca^3*G20*G30*rat(-1024*ep^7+4048*ep^6-4892*ep^5+1552*
         ep^4-215*ep^3+760*ep^2-133*ep-96,9216*ep^6-16128*ep^4-6912*
         ep^3)
         +xi^3*cf*ca^3*G10*rat(-718848*ep^13+2866944*ep^12-1619840*
         ep^11-8893088*ep^10+18789008*ep^9-13647056*ep^8+850472*ep^7+
         4432058*ep^6-2322233*ep^5-84918*ep^4+540019*ep^3-231142*ep^2+
         41552*ep-2928,110592*ep^12-276480*ep^11-3072*ep^10+364032*ep^9
         -125952*ep^8-78336*ep^7+27648*ep^6)
         +xi^3*cf*ca^3*G10*G30*rat(9884*ep^9-34340*ep^8+44827*ep^7-
         32354*ep^6+16439*ep^5-3977*ep^4-1214*ep^3+835*ep^2-96*ep-4,
         73728*ep^9-55296*ep^8-109568*ep^7+33792*ep^6+11264*ep^5-3072*
         ep^4)
         +xi^3*cf*ca^3*G10*G20*rat(2267136*ep^16+7848576*ep^15-
         100646976*ep^14+292909104*ep^13-378463464*ep^12+169802164*
         ep^11+146987006*ep^10-256224038*ep^9+142462516*ep^8-10819947*
         ep^7-28388884*ep^6+14076684*ep^5-849864*ep^4-1425759*ep^3+
         541906*ep^2-80384*ep+4224,3981312*ep^15-8294400*ep^14-6248448*
         ep^13+18367488*ep^12+152064*ep^11-11271168*ep^10+3179520*ep^9+
         1446912*ep^8-732672*ep^7+82944*ep^6)
         +xi^3*cf*ca^3*G10*G20*G30*rat(-47640*ep^11+774332*ep^10-
         1921358*ep^9+1248833*ep^8+405123*ep^7-527943*ep^6+13248*ep^5+
         62263*ep^4-4693*ep^3-2309*ep^2+120*ep+24,1327104*ep^11+995328*
         ep^10-2801664*ep^9-2847744*ep^8+129024*ep^7+552960*ep^6+18432*
         ep^5-27648*ep^4)
         +xi^3*cf*ca^3*G10^2*rat(-270336*ep^14+1021820*ep^13-1180184*
         ep^12+7055*ep^11+868581*ep^10-366103*ep^9-281528*ep^8+235557*
         ep^7-12525*ep^6-27611*ep^5+5904*ep^4-1870*ep^3+1608*ep^2-384*
         ep+16,55296*ep^13-18432*ep^12-139776*ep^11+17408*ep^10+84992*
         ep^9-14336*ep^8-12800*ep^7+3072*ep^6)
         +xi^3*cf^2*ca^2*rat(-32*ep^7+36*ep^6-92*ep^5+505*ep^4-800*ep^3
         +496*ep^2-124*ep+11,32*ep^6-48*ep^5)
         +xi^3*cf^2*ca^2*G20*rat(880*ep^9-2880*ep^8+4036*ep^7-3676*ep^6
         +1904*ep^5+173*ep^4-647*ep^3+224*ep^2-8*ep-6,384*ep^8-480*ep^7
         -192*ep^6+72*ep^5)
         +xi^3*cf^2*ca^2*G10*rat(3136*ep^10-16368*ep^9+41984*ep^8-69604
         *ep^7+73608*ep^6-42460*ep^5+5997*ep^4+7263*ep^3-4503*ep^2+1037
         *ep-90,576*ep^9-864*ep^8-448*ep^7+800*ep^6-192*ep^5)
         +xi^3*cf^2*ca^2*G10*G20*rat(-31872*ep^13+115904*ep^12-126080*
         ep^11-22672*ep^10+153352*ep^9-107852*ep^8-11816*ep^7+53689*
         ep^6-24844*ep^5-1190*ep^4+4976*ep^3-1867*ep^2+284*ep-12,6912*
         ep^12-1728*ep^11-17472*ep^10+720*ep^9+10320*ep^8-1008*ep^7-
         1488*ep^6+288*ep^5)
         +xi^3*cf^2*ca^2*G10^2*rat(3840*ep^12-15136*ep^11+10800*ep^10+
         31456*ep^9-61928*ep^8+28918*ep^7+20947*ep^6-29527*ep^5+12062*
         ep^4-838*ep^3-819*ep^2+247*ep-22,1728*ep^11-1440*ep^10-3648*
         ep^9+2368*ep^8+1472*ep^7-1184*ep^6+192*ep^5)
         +xi^3*cf^3*ca*rat(-20*ep^5+72*ep^4-77*ep^3-ep^2+45*ep-19,8*
         ep^4-12*ep^3)
         +xi^3*cf^3*ca*G20*rat(-6*ep^4+5*ep^3+5*ep^2-5*ep+1,16*ep^4-4*
         ep^3)
         +xi^3*cf^3*ca*G10*rat(288*ep^8-1400*ep^7+2772*ep^6-3086*ep^5+
         2509*ep^4-1849*ep^3+1095*ep^2-385*ep+56,72*ep^7-108*ep^6-56*
         ep^5+100*ep^4-24*ep^3)
         +xi^3*cf^3*ca*G10*G20*rat(168*ep^7-556*ep^6+546*ep^5+187*ep^4-
         775*ep^3+612*ep^2-209*ep+27,144*ep^6+12*ep^5-108*ep^4+24*ep^3)
         +xi^3*cf^3*ca*G10^2*rat(-16*ep^6+48*ep^5-48*ep^4+12*ep^3+9*
         ep^2-6*ep+1,6*ep^5+4*ep^4-2*ep^3)
         +xi^3*cf^4*rat(-2*ep^4+8*ep^3-12*ep^2+8*ep-2,ep^3)
         +xi^3*cf^4*G10*rat(8*ep^5-32*ep^4+50*ep^3-38*ep^2+14*ep-2,3*
         ep^4-ep^3)
         +xi^3*cf^4*G10*G20*rat(-8*ep^5+28*ep^4-38*ep^3+25*ep^2-8*ep+1,
         12*ep^4-3*ep^3)
         +xi^3*[d4AA/na]*G30*rat(-614400*ep^14+2613760*ep^13-3462464*
         ep^12-25056*ep^11+2801792*ep^10-3534240*ep^9+552348*ep^8+
         2651034*ep^7-1590586*ep^6-283975*ep^5+387852*ep^4-36058*ep^3-
         30472*ep^2+8455*ep-742,921600*ep^13-245760*ep^12-1723392*ep^11
         -236544*ep^10+377856*ep^9+39936*ep^8-18432*ep^7)
         +xi^3*[d4AA/na]*G20*rat(-504576000*ep^16+687081600*ep^15-
         151268640*ep^14-1755704720*ep^13+2403647736*ep^12-45218532*
         ep^11-1868794204*ep^10+567733104*ep^9+530883472*ep^8-184044884
         *ep^7-74587857*ep^6+26630832*ep^5+4187653*ep^4-1689948*ep^3-
         28759*ep^2+35620*ep-2121,248832000*ep^16-488609280*ep^14-
         186624000*ep^13+96474240*ep^12+39864960*ep^11-6117120*ep^10-
         2592000*ep^9+120960*ep^8+51840*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(70778880000*ep^21-605555712000*
         ep^20+2104034764800*ep^19-2851721413120*ep^18-853705585280*
         ep^17+5791780743808*ep^16-5000268234112*ep^15-185578938936*
         ep^14+2308687930024*ep^13-493777667318*ep^12-636088705158*
         ep^11+200762908404*ep^10+118957536190*ep^9-51516193057*ep^8-
         7099317396*ep^7+4836864897*ep^6+137126570*ep^5-238741597*ep^4+
         9300966*ep^3+4737355*ep^2-389404*ep-1236,159252480000*ep^20-
         382205952000*ep^19-195261235200*ep^18+654952366080*ep^17+
         109811773440*ep^16-257663877120*ep^15-21892101120*ep^14+
         41786772480*ep^13+1911306240*ep^12-3238963200*ep^11-75617280*
         ep^10+119024640*ep^9+1105920*ep^8-1658880*ep^7)
         +xi^3*[d4AA/na]*G10*rat(5529600*ep^12-564480*ep^11+7699520*
         ep^10-5793440*ep^9-3853952*ep^8+6557264*ep^7+21540*ep^6-
         1951338*ep^5+25042*ep^4+242657*ep^3-1249*ep^2-8531*ep-129,
         3686400*ep^13+430080*ep^12-6819840*ep^11-3578880*ep^10+322560*
         ep^9+384000*ep^8+46080*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(920309760000*ep^21-5971181568000*
         ep^20+19137498828800*ep^19-15700288583680*ep^18-33388368252288
         *ep^17+66844263876992*ep^16-34305190172992*ep^15-
         15108241327328*ep^14+29778783021160*ep^13-12611662790592*ep^12
         -4651734779184*ep^11+5893543592528*ep^10-891658944418*ep^9-
         844127284601*ep^8+309728109502*ep^7+35601582675*ep^6-
         29680248114*ep^5+973552217*ep^4+1294413314*ep^3-127700135*ep^2
         -22108900*ep+3023044,1274019840000*ep^21-4331667456000*ep^20+
         1495557734400*ep^19+6801708810240*ep^18-4361124741120*ep^17-
         2939805204480*ep^16+1886174208000*ep^15+509430988800*ep^14-
         319003729920*ep^13-41202155520*ep^12+25306767360*ep^11+
         1557135360*ep^10-943349760*ep^9-22118400*ep^8+13271040*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(102159360000*ep^20-742060416000*
         ep^19+1597495936000*ep^18-1007396537280*ep^17-525089979360*
         ep^16+904442121208*ep^15+171593131992*ep^14-708957027910*ep^13
         -452965981494*ep^12+1234231459896*ep^11-473992436802*ep^10-
         284085713882*ep^9+246760962555*ep^8-25016840350*ep^7-
         26316852489*ep^6+7613782860*ep^5+553037475*ep^4-430267634*ep^3
         +24730479*ep^2+7430132*ep-811396,119439360000*ep^20-
         435953664000*ep^19+249196953600*ep^18+575360962560*ep^17-
         552695685120*ep^16-137432816640*ep^15+211187036160*ep^14-
         5037603840*ep^13-28647198720*ep^12+3299097600*ep^11+1547735040
         *ep^10-240952320*ep^9-28200960*ep^8+4976640*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(849346560000*ep^22-
         8513261568000*ep^21+30545063116800*ep^20-51205520445440*ep^19+
         31732456130560*ep^18+23296458045312*ep^17-48446372077952*ep^16
         +21951488481856*ep^15+11942343851552*ep^14-20959591278088*
         ep^13+9316691772336*ep^12+2254755387840*ep^11-3401388411104*
         ep^10+511480370206*ep^9+421796393315*ep^8-107152024666*ep^7-
         42454939065*ep^6+16214393406*ep^5+976544413*ep^4-918537830*
         ep^3+53538197*ep^2+15913324*ep-1696972,3822059520000*ep^21-
         12995002368000*ep^20+4486673203200*ep^19+20405126430720*ep^18-
         13083374223360*ep^17-8819415613440*ep^16+5658522624000*ep^15+
         1528292966400*ep^14-957011189760*ep^13-123606466560*ep^12+
         75920302080*ep^11+4671406080*ep^10-2830049280*ep^9-66355200*
         ep^8+39813120*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(104371200000*ep^21-593075404800*
         ep^20+1127482199040*ep^19-614909747200*ep^18-1053351071200*
         ep^17+2401499716992*ep^16-1751331033456*ep^15-122673593712*
         ep^14+836883222018*ep^13-241720182228*ep^12-162894596494*ep^11
         +70930587624*ep^10+24010535163*ep^9-13289635149*ep^8-
         1634185806*ep^7+1377141990*ep^6-12019207*ep^5-61919169*ep^4+
         3400806*ep^3+1110708*ep^2-35184*ep-10736,53084160000*ep^21-
         180486144000*ep^20+62314905600*ep^19+283404533760*ep^18-
         181713530880*ep^17-122491883520*ep^16+78590592000*ep^15+
         21226291200*ep^14-13291822080*ep^13-1716756480*ep^12+
         1054448640*ep^11+64880640*ep^10-39306240*ep^9-921600*ep^8+
         552960*ep^7)
         +xi^3*nf*[d4FA/na]*G20*rat(-96*ep^7+280*ep^6-156*ep^5-202*ep^4
         +233*ep^3-41*ep^2-26*ep+8,24*ep^7-48*ep^6-18*ep^5+54*ep^4)
         +xi^3*nf*[d4FA/na]*G20*G30*rat(1024*ep^7-3472*ep^6+3596*ep^5-
         520*ep^4-1093*ep^3+458*ep^2+37*ep-30,192*ep^8-288*ep^7-336*
         ep^6+360*ep^5+216*ep^4)
         +xi^3*nf*[d4FA/na]*G10*rat(-64*ep^7+152*ep^6-52*ep^5-106*ep^4+
         81*ep^3-3*ep^2-10*ep+2,48*ep^8-112*ep^7-4*ep^6+120*ep^5-36*
         ep^4)
         +xi^3*nf*[d4FA/na]*G10*G20*rat(9216*ep^10-25344*ep^9+12512*
         ep^8+16688*ep^7-14628*ep^6-2140*ep^5+4885*ep^4-991*ep^3-325*
         ep^2+141*ep-14,2304*ep^10-4800*ep^9-1824*ep^8+6384*ep^7-264*
         ep^6-1152*ep^5+216*ep^4)
         +xi^3*nf*[d4FA/na]*G10*G20*G30*rat(-32*ep^5+72*ep^4-52*ep^3+10
         *ep^2+3*ep-1,6*ep^6-3*ep^5-9*ep^4)
         +xi^3*tf*nf*ca^3*rat(-32*ep^7-112*ep^6+1932*ep^5-5240*ep^4+
         5507*ep^3-2437*ep^2+409*ep-15,128*ep^7-384*ep^6+288*ep^5)
         +xi^3*tf*nf*ca^3*G30*rat(280*ep^6-808*ep^5+734*ep^4-172*ep^3-
         60*ep^2+29*ep-3,1920*ep^9-5504*ep^8+3424*ep^7+960*ep^6-288*
         ep^5)
         +xi^3*tf*nf*ca^3*G20*rat(-15360*ep^11+54688*ep^10-126824*ep^9+
         127248*ep^8+107830*ep^7-199156*ep^6+27976*ep^5+27313*ep^4-1044
         *ep^3-1315*ep^2-144*ep+36,18432*ep^11-32256*ep^10-25344*ep^9+
         42624*ep^8+12096*ep^7-5184*ep^6)
         +xi^3*tf*nf*ca^3*G20*G30*rat(-1105920*ep^15+10311936*ep^14-
         24035328*ep^13+11230336*ep^12+27489280*ep^11-40793707*ep^10+
         17811960*ep^9+2563161*ep^8-4767154*ep^7+1313387*ep^6+47744*
         ep^5-71741*ep^4+3894*ep^3+2604*ep^2-476*ep+24,19906560*ep^16-
         57065472*ep^15+16284672*ep^14+70083072*ep^13-48814848*ep^12-
         10244736*ep^11+14485248*ep^10-2043648*ep^9-845568*ep^8+266112*
         ep^7-20736*ep^6)
         +xi^3*tf*nf*ca^3*G10*rat(-284160*ep^12+1297536*ep^11-2520352*
         ep^10+2577072*ep^9-925776*ep^8-895584*ep^7+1107358*ep^6-315921
         *ep^5-118960*ep^4+94071*ep^3-17372*ep^2+96*ep+72,27648*ep^12-
         69120*ep^11-768*ep^10+91008*ep^9-31488*ep^8-19584*ep^7+6912*
         ep^6)
         +xi^3*tf*nf*ca^3*G10*G30*rat(3791646*ep^13-12036543*ep^12+
         8479452*ep^11+8157216*ep^10-13310229*ep^9+4493230*ep^8+1611454
         *ep^7-1595538*ep^6+441771*ep^5-5241*ep^4-39726*ep^3+14732*ep^2
         -2368*ep+144,6635520*ep^15-17362944*ep^14+1087488*ep^13+
         23632896*ep^12-10363392*ep^11-6005760*ep^10+3326976*ep^9+
         150528*ep^8-244224*ep^7+27648*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*rat(8957952*ep^16-39004416*ep^15+
         51886944*ep^14+9401160*ep^13-88794192*ep^12+78012739*ep^11-
         2907103*ep^10-34917557*ep^9+20974678*ep^8-2026908*ep^7-2425575
         *ep^6+837587*ep^5+27400*ep^4-45157*ep^3+1232*ep^2+1368*ep-120,
         2985984*ep^16-5225472*ep^15-6759936*ep^14+12213504*ep^13+
         4705920*ep^12-8415360*ep^11-433152*ep^10+1880064*ep^9-187776*
         ep^8-120960*ep^7+20736*ep^6)
         +xi^3*tf*nf*ca^3*G10*G20*G30*rat(265420800*ep^16-919027512*
         ep^15+682748730*ep^14+999119013*ep^13-1908991820*ep^12+
         941745527*ep^11+166831509*ep^10-318574156*ep^9+82248423*ep^8+
         21109244*ep^7-14770541*ep^6+1679527*ep^5+706785*ep^4-288059*
         ep^3+46002*ep^2-3584*ep+112,238878720*ep^17-525533184*ep^16-
         340733952*ep^15+1199536128*ep^14-90252288*ep^13-793787904*
         ep^12+287124480*ep^11+132337152*ep^10-84436992*ep^9+4603392*
         ep^8+5262336*ep^7-1230336*ep^6+82944*ep^5)
         +xi^3*tf*nf*ca^3*G10^2*rat(552960*ep^15-2895872*ep^14+4961212*
         ep^13-1204484*ep^12-6142417*ep^11+7304346*ep^10-1602914*ep^9-
         2544379*ep^8+2069029*ep^7-395466*ep^6-212396*ep^5+139201*ep^4-
         31562*ep^3+2742*ep^2+8*ep-8,276480*ep^15-562176*ep^14-459264*
         ep^13+1247488*ep^12+67328*ep^11-768000*ep^10+185344*ep^9+
         102656*ep^8-45312*ep^7+4608*ep^6)
         +xi^3*tf*nf*cf*ca^2*rat(200*ep^7-922*ep^6+1727*ep^5-1795*ep^4+
         1202*ep^3-512*ep^2+101*ep-1,16*ep^7-48*ep^6+36*ep^5)
         +xi^3*tf*nf*cf*ca^2*G20*rat(96*ep^7-72*ep^6-156*ep^5+334*ep^4-
         211*ep^3-55*ep^2+79*ep-15,64*ep^7-80*ep^6-32*ep^5+12*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10*rat(-2016*ep^10+9792*ep^9-18228*ep^8+
         14896*ep^7-949*ep^6-9738*ep^5+10427*ep^4-5579*ep^3+1584*ep^2-
         191*ep+2,144*ep^10-432*ep^9+212*ep^8+368*ep^7-348*ep^6+72*ep^5
         )
         +xi^3*tf*nf*cf*ca^2*G10*G20*rat(-20160*ep^12+66336*ep^11-20592
         *ep^10-184024*ep^9+296272*ep^8-98168*ep^7-160466*ep^6+176623*
         ep^5-51500*ep^4-14998*ep^3+13758*ep^2-3369*ep+288,10368*ep^13-
         21600*ep^12-16272*ep^11+47832*ep^10+396*ep^9-29352*ep^8+8280*
         ep^7+3768*ep^6-1908*ep^5+216*ep^4)
         +xi^3*tf*nf*cf*ca^2*G10^2*rat(-16*ep^9+128*ep^8-368*ep^7+260*
         ep^6+385*ep^5-877*ep^4+807*ep^3-431*ep^2+128*ep-16,432*ep^10-
         360*ep^9-912*ep^8+592*ep^7+368*ep^6-296*ep^5+48*ep^4)
         +xi^3*tf*nf*cf^2*ca*rat(6*ep^5-24*ep^4+37*ep^3-30*ep^2+15*ep-4
         ,2*ep^5-3*ep^4)
         +xi^3*tf*nf*cf^2*ca*G10*rat(-24*ep^8+92*ep^7-106*ep^6-55*ep^5+
         288*ep^4-358*ep^3+228*ep^2-75*ep+10,18*ep^8-27*ep^7-14*ep^6+25
         *ep^5-6*ep^4)
         +xi^3*tf*nf*cf^2*ca*G10*G20*rat(-4*ep^4+12*ep^3-13*ep^2+6*ep-1
         ,24*ep^5+2*ep^4-18*ep^3+4*ep^2)
         +xi^3*tf*nf*cf^2*ca*G10^2*rat(-16*ep^6+64*ep^5-104*ep^4+88*
         ep^3-41*ep^2+10*ep-1,18*ep^8-21*ep^7-19*ep^6+17*ep^5-3*ep^4)
         +xi^3*tf^2*nf^2*ca^2*rat(-2*ep^3+6*ep^2-6*ep+2,2*ep^4-3*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G20*rat(80*ep^5-180*ep^4+98*ep^3+30*ep^2-
         34*ep+6,32*ep^7-88*ep^6+44*ep^5+30*ep^4-9*ep^3)
         +xi^3*tf^2*nf^2*ca^2*G10*rat(-48*ep^5+80*ep^4+28*ep^3-116*ep^2
         +68*ep-12,12*ep^7-28*ep^6-ep^5+30*ep^4-9*ep^3)
         +xi^4*tf^-1*[d4FA/na]*ca*G30*rat(3840*ep^11-10048*ep^10+5376*
         ep^9+4352*ep^8-7504*ep^7+5100*ep^6-192*ep^5-2078*ep^4+918*ep^3
         +76*ep^2-107*ep+15,7680*ep^10-2816*ep^9-12544*ep^8-1280*ep^7+
         768*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G20*rat(41472*ep^13+94176*ep^12-
         225504*ep^11+63504*ep^10+51336*ep^9-9522*ep^8-8956*ep^7-426*
         ep^6-145*ep^5+752*ep^4+311*ep^3-169*ep^2-39*ep+14,27648*ep^12+
         2304*ep^11-50688*ep^10-24768*ep^9+2304*ep^8+1728*ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G20*G30*rat(-1105920*ep^14+2561664*
         ep^13-213376*ep^12-2459464*ep^11+949160*ep^10+635490*ep^9+
         91756*ep^8-567121*ep^7+119654*ep^6+130500*ep^5-57693*ep^4-10*
         ep^3+2383*ep^2+99*ep-74,1105920*ep^13-129024*ep^12-2045952*
         ep^11-585216*ep^10+290304*ep^9+50688*ep^8-13824*ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*rat(-14848*ep^11+16384*ep^10-6912
         *ep^9+5584*ep^8-7952*ep^7+5544*ep^6-1376*ep^5-7*ep^4-85*ep^3+
         56*ep^2+3*ep-3,6144*ep^11-2048*ep^10-10752*ep^9-1024*ep^8+1536
         *ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G30*rat(-700560*ep^15-7486368*
         ep^14+13142560*ep^13+6638140*ep^12-16019283*ep^11-3480297*
         ep^10+7638065*ep^9+3692853*ep^8-4267535*ep^7-347082*ep^6+
         1016973*ep^5-182223*ep^4-50822*ep^3+18057*ep^2-1238*ep-40,
         6635520*ep^15+3649536*ep^14-15003648*ep^13-11437056*ep^12+
         3492864*ep^11+2635776*ep^10-460800*ep^9-156672*ep^8+27648*ep^7
         )
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G20*rat(-2985984*ep^15-3787200*
         ep^14+12928800*ep^13+3928600*ep^12-10985592*ep^11+1354710*
         ep^10+1818630*ep^9-551083*ep^8+283813*ep^7-116493*ep^6-44055*
         ep^5+16611*ep^4+6879*ep^3-377*ep^2-1243*ep+224,1990656*ep^14+
         1492992*ep^13-4202496*ep^12-4271616*ep^11+193536*ep^10+829440*
         ep^9+27648*ep^8-41472*ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(9953280*ep^16-
         10133136*ep^15+1352976*ep^14-18089608*ep^13-7608304*ep^12+
         32517807*ep^11-5478957*ep^10-10241507*ep^9+2274129*ep^8+865091
         *ep^7+252441*ep^6-96483*ep^5-123852*ep^4+36578*ep^3+4542*ep^2-
         2134*ep+145,19906560*ep^15+10948608*ep^14-45010944*ep^13-
         34311168*ep^12+10478592*ep^11+7907328*ep^10-1382400*ep^9-
         470016*ep^8+82944*ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G10^2*rat(-177840*ep^14+74568*ep^13+
         424668*ep^12-89466*ep^11-214312*ep^10+154216*ep^9-20720*ep^8-
         94606*ep^7+55997*ep^6+13660*ep^5-16579*ep^4+2364*ep^3+1191*
         ep^2-496*ep+59,552960*ep^14+442368*ep^13-1139712*ep^12-1238016
         *ep^11-18432*ep^10+215040*ep^9+15360*ep^8-9216*ep^7)
         +xi^4*tf^-1*[d4FA/na]*cf*G20*rat(384*ep^10-1216*ep^9+936*ep^8+
         588*ep^7-1182*ep^6+565*ep^5-3*ep^4-136*ep^3+87*ep^2-26*ep+3,
         192*ep^9-144*ep^8-264*ep^7+72*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*rat(256*ep^9-704*ep^8+480*ep^7+
         296*ep^6-572*ep^5+286*ep^4-7*ep^3-55*ep^2+23*ep-3,384*ep^9-320
         *ep^8-512*ep^7+192*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*rat(-9216*ep^11+29952*ep^10-
         25088*ep^9-12288*ep^8+29856*ep^7-15000*ep^6-580*ep^5+4182*ep^4
         -2537*ep^3+879*ep^2-175*ep+15,4608*ep^10-4992*ep^9-5184*ep^8+
         3840*ep^7-576*ep^6)
         +xi^4*ca^4*rat(25856*ep^10-130592*ep^9+234592*ep^8-148208*ep^7
         -50856*ep^6+118090*ep^5-60450*ep^4+11274*ep^3-419*ep^2+5*ep+18
         ,8192*ep^9-24576*ep^8+18432*ep^7)
         +xi^4*ca^4*G30*rat(76800*ep^14-404480*ep^13+1156544*ep^12-
         3889568*ep^11+8369520*ep^10-5494768*ep^9-4145160*ep^8+6465254*
         ep^7-4028912*ep^6+1944284*ep^5-251538*ep^4-237857*ep^3+82494*
         ep^2-3459*ep-738,22118400*ep^13-50135040*ep^12-7446528*ep^11+
         60088320*ep^10-12460032*ep^9-6414336*ep^8+1327104*ep^7)
         +xi^4*ca^4*G20*rat(134784000*ep^17-2009376000*ep^16+8763152640
         *ep^15-13943748160*ep^14+4038829200*ep^13+10745322080*ep^12-
         11707759788*ep^11+4641959860*ep^10+30272976*ep^9-711458424*
         ep^8+92334677*ep^7+50047037*ep^6+12161026*ep^5-8130648*ep^4-
         1131455*ep^3+519197*ep^2+27572*ep-10974,1990656000*ep^16-
         3483648000*ep^15-3037962240*ep^14+5129809920*ep^13+1728829440*
         ep^12-1270978560*ep^11-209571840*ep^10+105062400*ep^9+5806080*
         ep^8-2488320*ep^7)
         +xi^4*ca^4*G20*G30*rat(-39813120000*ep^24+5115115008000*ep^23-
         41976248371200*ep^22+128708414484480*ep^21-163022159775360*
         ep^20+20506075454928*ep^19+152283652311472*ep^18-
         129050286914988*ep^17-1513879429708*ep^16+44730216575454*ep^15
         -14383480814116*ep^14-2763270343241*ep^13+1952772650132*ep^12-
         716095815221*ep^11-193342515921*ep^10+456405770506*ep^9-
         6601565247*ep^8-111934945687*ep^7+13900553097*ep^6+11094032333
         *ep^5-1910883725*ep^4-462889924*ep^3+90584368*ep^2+6802560*ep-
         1388592,68797071360000*ep^23-268308578304000*ep^22+
         132740127129600*ep^21+528716959580160*ep^20-449555604111360*
         ep^19-364454914129920*ep^18+325051225620480*ep^17+
         113335222394880*ep^16-96256057466880*ep^15-16965743984640*
         ep^14+13733801164800*ep^13+1272755773440*ep^12-994953093120*
         ep^11-46063779840*ep^10+35141713920*ep^9+637009920*ep^8-
         477757440*ep^7)
         +xi^4*ca^4*G10*rat(-21888000*ep^15+78451200*ep^14+84028160*
         ep^13-717320320*ep^12+1104565440*ep^11-504533200*ep^10-
         248995224*ep^9+287247092*ep^8-17040050*ep^7-61677924*ep^6+
         20800255*ep^5-140081*ep^4-862941*ep^3+204953*ep^2-5572*ep-6852
         ,22118400*ep^14-50872320*ep^13-11673600*ep^12+72683520*ep^11-
         10629120*ep^10-20705280*ep^9+2396160*ep^8+1105920*ep^7)
         +xi^4*ca^4*G10*G30*rat(-715599360000*ep^24-6372473472000*ep^23
         +74686988102400*ep^22-231595311660480*ep^21+237930443627328*
         ep^20+143477970169584*ep^19-458212744657536*ep^18+
         212004756425056*ep^17+154824292980776*ep^16-182655751799296*
         ep^15+49504235488476*ep^14+42194704999492*ep^13-51688633090916
         *ep^12+8969118887585*ep^11+14355761628381*ep^10-6954471282423*
         ep^9-1086792021191*ep^8+1398627042767*ep^7-136132285141*ep^6-
         120472322289*ep^5+24892018831*ep^4+4612892260*ep^3-1275306880*
         ep^2-64376256*ep+21371472,137594142720000*ep^24-
         502218620928000*ep^23+2331456307200*ep^22+1594633939845120*
         ep^21-765932977520640*ep^20-1977826991800320*ep^19+
         1054756911513600*ep^18+1219269500928000*ep^17-537797190942720*
         ep^16-395051230494720*ep^15+121216909639680*ep^14+
         66781226926080*ep^13-12762201784320*ep^12-5828189552640*ep^11+
         603142225920*ep^10+244187136000*ep^9-10192158720*ep^8-
         3822059520*ep^7)
         +xi^4*ca^4*G10*G20*rat(-1961791488000*ep^24+18902398464000*
         ep^23-81252203388480*ep^22+188473995177840*ep^21-
         208049660082000*ep^20-24655866490260*ep^19+335422481121576*
         ep^18-301824049226226*ep^17-43066409369994*ep^16+
         213364548190217*ep^15-79884402905543*ep^14-50611455490068*
         ep^13+38499823619524*ep^12+3318151262846*ep^11-8264920348074*
         ep^10+964464052746*ep^9+892269931122*ep^8-250412096103*ep^7-
         35363077207*ep^6+24080666116*ep^5-1332071220*ep^4-1017852500*
         ep^3+142747928*ep^2+15104592*ep-2804832,7739670528000*ep^23-
         29668737024000*ep^22+5871400058880*ep^21+87568280616960*ep^20-
         59260734259200*ep^19-97023807037440*ep^18+75934687887360*ep^17
         +50495039815680*ep^16-37944670371840*ep^15-12780130959360*
         ep^14+8514175057920*ep^13+1482740121600*ep^12-896193331200*
         ep^11-74699366400*ep^10+42381066240*ep^9+1313832960*ep^8-
         716636160*ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(-74530160640000*ep^27-
         96465199104000*ep^26+2967974236569600*ep^25-10356032492144640*
         ep^24+15299982224156160*ep^23-9396488477579904*ep^22-
         1316115362494368*ep^21+6772440293582592*ep^20-6863266421159640
         *ep^19+3886704352079128*ep^18+481961342835904*ep^17-
         2407952343835200*ep^16+961896623312908*ep^15+506086267840048*
         ep^14-327839529311532*ep^13-162745171503455*ep^12+
         128301336370858*ep^11+23712023059554*ep^10-31757772828890*ep^9
         +1548272098684*ep^8+3557806413270*ep^7-559761994394*ep^6-
         182065746050*ep^5+41822044227*ep^4+3672587044*ep^3-1175781632*
         ep^2-10833264*ep+9286992,4953389137920000*ep^26-
         20969347350528000*ep^25+11043305894707200*ep^24+
         55851205389189120*ep^23-61053905558568960*ep^22-
         50333277357342720*ep^21+77207816709734400*ep^20+
         15810325916221440*ep^19-41801087658885120*ep^18+
         729705214771200*ep^17+11046493014589440*ep^16-1326584624578560
         *ep^15-1498194300764160*ep^14+258535094353920*ep^13+
         105818495385600*ep^12-21359818506240*ep^11-3685420892160*ep^10
         +809002598400*ep^9+49686773760*ep^8-11466178560*ep^7)
         +xi^4*ca^4*G10^2*rat(-12899450880000*ep^26+118243504512000*
         ep^25-434475740332800*ep^24+765969673302720*ep^23-
         478942263242640*ep^22-477418072679400*ep^21+951987095699100*
         ep^20-288690443190186*ep^19-483043422842786*ep^18+
         407145535410638*ep^17+55705312366482*ep^16-188646084267108*
         ep^15+44666165750024*ep^14+41781743616308*ep^13-21304237692051
         *ep^12-3577075041944*ep^11+4003288413812*ep^10-196541063308*
         ep^9-373223386622*ep^8+67004107546*ep^7+15769568918*ep^6-
         5594584950*ep^5-69589901*ep^4+206796772*ep^3-14468928*ep^2-
         2903088*ep+301392,34398535680000*ep^25-137020833792000*ep^24+
         42434415820800*ep^23+398464196935680*ep^22-324369406033920*
         ep^21-430628999823360*ep^20+428508143861760*ep^19+
         216920965939200*ep^18-236055089479680*ep^17-53946375045120*
         ep^16+63225163284480*ep^15+6593897594880*ep^14-8755652689920*
         ep^13-393530572800*ep^12+636468019200*ep^11+10784931840*ep^10-
         22896967680*ep^9-106168320*ep^8+318504960*ep^7)
         +xi^4*cf*ca^3*rat(-552*ep^7+2252*ep^6-3902*ep^5+4145*ep^4-2944
         *ep^3+1228*ep^2-230*ep+3,256*ep^6-384*ep^5)
         +xi^4*cf*ca^3*G20*rat(2880*ep^11-17920*ep^10+34552*ep^9-17856*
         ep^8-19086*ep^7+23458*ep^6-8470*ep^5+6443*ep^4-5144*ep^3+985*
         ep^2+218*ep-60,36864*ep^10-9216*ep^9-64512*ep^8-11520*ep^7+
         6912*ep^6)
         +xi^4*cf*ca^3*G10*rat(285696*ep^12-1104384*ep^11+1606624*ep^10
         -1112880*ep^9+274400*ep^8+244952*ep^7-297634*ep^6+92349*ep^5+
         34759*ep^4-28788*ep^3+4509*ep^2+499*ep-102,55296*ep^11-55296*
         ep^10-84480*ep^9+55296*ep^8+19968*ep^7-9216*ep^6)
         +xi^4*cf*ca^3*G10*G20*rat(-933120*ep^15+3988800*ep^14-6154944*
         ep^13+3210576*ep^12+2001824*ep^11-3478176*ep^10+1266232*ep^9+
         332724*ep^8-75785*ep^7-328887*ep^6+201133*ep^5-17148*ep^4-
         19495*ep^3+7245*ep^2-1045*ep+66,1990656*ep^14-1161216*ep^13-
         4866048*ep^12+1884672*ep^11+2903040*ep^10-1281024*ep^9-331776*
         ep^8+225792*ep^7-27648*ep^6)
         +xi^4*cf*ca^3*G10^2*rat(-1152*ep^11+2624*ep^10-1440*ep^9+2352*
         ep^8-6536*ep^7+6364*ep^6-2142*ep^5-903*ep^4+1311*ep^3-571*ep^2
         +95*ep-2,4608*ep^10-768*ep^9-10240*ep^8-512*ep^7+3584*ep^6-768
         *ep^5)
         +xi^4*cf^2*ca^2*rat(-184*ep^7+748*ep^6-1224*ep^5+1134*ep^4-718
         *ep^3+299*ep^2-56*ep+1,64*ep^6-96*ep^5)
         +xi^4*cf^2*ca^2*G20*rat(12*ep^4-28*ep^3+23*ep^2-8*ep+1,32*ep^5
         -8*ep^4)
         +xi^4*cf^2*ca^2*G10*rat(2592*ep^10-12240*ep^9+24488*ep^8-28380
         *ep^7+20652*ep^6-6912*ep^5-3178*ep^4+4623*ep^3-1948*ep^2+309*
         ep-6,1152*ep^9-1728*ep^8-896*ep^7+1600*ep^6-384*ep^5)
         +xi^4*cf^2*ca^2*G10*G20*rat(16*ep^7-32*ep^6-24*ep^5+96*ep^4-71
         *ep^3+10*ep^2+7*ep-2,64*ep^6+48*ep^5-16*ep^4)
         +xi^4*cf^2*ca^2*G10^2*rat(-384*ep^10+2240*ep^9-5280*ep^8+6384*
         ep^7-3832*ep^6+292*ep^5+1226*ep^4-887*ep^3+277*ep^2-37*ep+1,
         1152*ep^9-1344*ep^8-1216*ep^7+1088*ep^6-192*ep^5)
         +xi^4*cf^3*ca*rat(-3*ep^4+11*ep^3-15*ep^2+9*ep-2,2*ep^3)
         +xi^4*cf^3*ca*G10*rat(20*ep^5-76*ep^4+113*ep^3-82*ep^2+29*ep-4
         ,12*ep^4-4*ep^3)
         +xi^4*cf^3*ca*G10*G20*rat(-8*ep^5+28*ep^4-38*ep^3+25*ep^2-8*ep
         +1,24*ep^4-6*ep^3)
         +xi^4*[d4AA/na]*G30*rat(76800*ep^13-289280*ep^12+492224*ep^11-
         435392*ep^10+132240*ep^9+179120*ep^8-207468*ep^7+295412*ep^6-
         179501*ep^5-53755*ep^4+68244*ep^3-8627*ep^2-3459*ep+618,460800
         *ep^12-353280*ep^11-685056*ep^10+224256*ep^9+76800*ep^8-18432*
         ep^7)
         +xi^4*[d4AA/na]*G20*rat(480000*ep^13-3316000*ep^12+4054400*
         ep^11-466640*ep^10+935920*ep^9-1608306*ep^8-6655428*ep^7+
         3346962*ep^6+2540427*ep^5-1078894*ep^4-283878*ep^3+101474*ep^2
         +8463*ep-2692,6912000*ep^13-2880000*ep^12-11508480*ep^11-
         460800*ep^10+1313280*ep^9+23040*ep^8-34560*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(-17694720000*ep^21+112900608000*
         ep^20-329735731200*ep^19+393603502080*ep^18+40663376000*ep^17-
         340116530256*ep^16+123540535792*ep^15-58158335892*ep^14+
         245060627080*ep^13-155510372920*ep^12-57826963070*ep^11+
         74446519718*ep^10-9767133018*ep^9-8022600805*ep^8+2275565700*
         ep^7+211263076*ep^6-130759668*ep^5+8813005*ep^4+1891448*ep^3-
         415262*ep^2+17576*ep+3096,159252480000*ep^20-382205952000*
         ep^19-195261235200*ep^18+654952366080*ep^17+109811773440*ep^16
         -257663877120*ep^15-21892101120*ep^14+41786772480*ep^13+
         1911306240*ep^12-3238963200*ep^11-75617280*ep^10+119024640*
         ep^9+1105920*ep^8-1658880*ep^7)
         +xi^4*[d4AA/na]*G10*rat(1600*ep^8-5480*ep^7-2060*ep^6+11110*
         ep^5-4229*ep^4-2265*ep^3+1142*ep^2+85*ep-59,38400*ep^10-62720*
         ep^9+5120*ep^8+3840*ep^7)
         +xi^4*[d4AA/na]*G10*G30*rat(-1100160000*ep^19-2972160000*ep^18
         +145191835200*ep^17-430908322080*ep^16+200890270032*ep^15+
         670239867496*ep^14-911943234376*ep^13+166301814720*ep^12+
         518219118188*ep^11-629851570388*ep^10+317876775576*ep^9-
         1371606345*ep^8-64711526388*ep^7+16443799719*ep^6+3915539140*
         ep^5-1648431199*ep^4-75229512*ep^3+60824153*ep^2-24020*ep-
         779916,159252480000*ep^19-581271552000*ep^18+352169164800*
         ep^17+689512366080*ep^16-673497538560*ep^15-112912220160*ep^14
         +179812638720*ep^13+4611686400*ep^12-18551808000*ep^11+
         64143360*ep^10+828334080*ep^9-4423680*ep^8-13271040*ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(263520000*ep^18+114084000*ep^17-
         3329622600*ep^16+5040413880*ep^15-623028690*ep^14-4798756322*
         ep^13+5272242064*ep^12-2135264755*ep^11-2001145470*ep^10+
         3947895340*ep^9-1024007110*ep^8-1212275948*ep^7+517661606*ep^6
         +122621578*ep^5-65424126*ep^4-5085037*ep^3+3241414*ep^2+77344*
         ep-55968,2985984000*ep^18-8957952000*ep^17+108656640*ep^16+
         15350446080*ep^15-3850467840*ep^14-7473669120*ep^13+806837760*
         ep^12+1145871360*ep^11-52047360*ep^10-65940480*ep^9+1036800*
         ep^8+1244160*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(-212336640000*ep^22+
         851198976000*ep^21-266620262400*ep^20-3594090416640*ep^19+
         6359890308480*ep^18-1136937848064*ep^17-6958407834368*ep^16+
         6832816478016*ep^15-869951313816*ep^14-1807143479720*ep^13+
         1077761985816*ep^12-346817999916*ep^11+34003869364*ep^10+
         111137373870*ep^9-70037924427*ep^8+2871469954*ep^7+8386796685*
         ep^6-1860506634*ep^5-257968757*ep^4+117808386*ep^3-4029213*
         ep^2-2197652*ep+219036,3822059520000*ep^21-12995002368000*
         ep^20+4486673203200*ep^19+20405126430720*ep^18-13083374223360*
         ep^17-8819415613440*ep^16+5658522624000*ep^15+1528292966400*
         ep^14-957011189760*ep^13-123606466560*ep^12+75920302080*ep^11+
         4671406080*ep^10-2830049280*ep^9-66355200*ep^8+39813120*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(-1670400000*ep^20+9105600000*ep^19-
         18963043200*ep^18+9476700960*ep^17+22852693760*ep^16-
         27367908160*ep^15+378730312*ep^14-1988541382*ep^13+7537695488*
         ep^12+12344563055*ep^11-11400313241*ep^10-4037173280*ep^9+
         4276360341*ep^8+412283701*ep^7-668462120*ep^6-10834808*ep^5+
         50853993*ep^4-401046*ep^3-1854601*ep^2+16560*ep+25668,
         13271040000*ep^20-41803776000*ep^19+5127782400*ep^18+
         72133079040*ep^17-27395112960*ep^16-37471749120*ep^15+
         10279710720*ep^14+7876500480*ep^13-1353830400*ep^12-767646720*
         ep^11+71700480*ep^10+34145280*ep^9-1290240*ep^8-552960*ep^7)
         +xi^4*tf*nf*ca^3*rat(992*ep^8-4616*ep^7+8700*ep^6-8430*ep^5+
         4101*ep^4-759*ep^3+12*ep^2+ep-1,256*ep^8-768*ep^7+576*ep^6)
         +xi^4*tf*nf*ca^3*G20*rat(48*ep^9-1608*ep^8+4220*ep^7-3018*ep^6
         -134*ep^5+571*ep^4-81*ep^3+22*ep^2-25*ep+5,3072*ep^10-8448*
         ep^9+4224*ep^8+2880*ep^7-864*ep^6)
         +xi^4*tf*nf*ca^3*G10*rat(-3264*ep^11+19584*ep^10-41824*ep^9+
         34772*ep^8+1980*ep^7-23123*ep^6+15997*ep^5-4635*ep^4+478*ep^3+
         66*ep^2-37*ep+6,1152*ep^11-3456*ep^10+1696*ep^9+2944*ep^8-2784
         *ep^7+576*ep^6)
         +xi^4*tf*nf*ca^3*G10*G20*rat(-192960*ep^14+517296*ep^13-39024*
         ep^12-941784*ep^11+764868*ep^10+197027*ep^9-484571*ep^8+187140
         *ep^7+14403*ep^6-30912*ep^5+9593*ep^4-872*ep^3-299*ep^2+105*ep
         -10,165888*ep^15-345600*ep^14-260352*ep^13+765312*ep^12+6336*
         ep^11-469632*ep^10+132480*ep^9+60288*ep^8-30528*ep^7+3456*ep^6
         )
         +xi^4*tf*nf*ca^3*G10^2*rat(-48*ep^7+32*ep^6+48*ep^5-36*ep^4+19
         *ep^3-29*ep^2+17*ep-3,144*ep^8-24*ep^7-320*ep^6-16*ep^5+112*
         ep^4-24*ep^3)
         +xi^4*tf*nf*cf*ca^2*rat(6*ep^4-24*ep^3+34*ep^2-23*ep+7,4*ep^4-
         6*ep^3)
         +xi^4*tf*nf*cf*ca^2*G10*rat(88*ep^6-212*ep^5+90*ep^4+185*ep^3-
         240*ep^2+105*ep-16,72*ep^7-108*ep^6-56*ep^5+100*ep^4-24*ep^3)
         +xi^4*tf*nf*cf^2*ca*rat(-ep^3+3*ep^2-3*ep+1,2*ep^4-3*ep^3)
         +xi^4*tf*nf*cf^2*ca*G10*rat(4*ep^4-12*ep^3+13*ep^2-6*ep+1,12*
         ep^5-22*ep^4+6*ep^3)
         +xi^4*tf^2*nf^2*ca^2*rat(ep^2-2*ep+1,4*ep^4-12*ep^3+9*ep^2)
         +xi^5*tf^-1*[d4FA/na]*ca*G20*rat(96*ep^6-184*ep^5-28*ep^4+174*
         ep^3-59*ep^2-18*ep+8,192*ep^5-96*ep^4-288*ep^3)
         +xi^5*tf^-1*[d4FA/na]*ca*G10*rat(64*ep^6-88*ep^5-36*ep^4+70*
         ep^3-11*ep^2-8*ep+2,384*ep^6-320*ep^5-512*ep^4+192*ep^3)
         +xi^5*tf^-1*[d4FA/na]*ca*G10*G20*rat(-576*ep^7+1152*ep^6-8*
         ep^5-956*ep^4+486*ep^3+23*ep^2-60*ep+10,1152*ep^6-960*ep^5-
         1536*ep^4+576*ep^3)
         +xi^5*ca^4*rat(-1632*ep^8+6448*ep^7-11272*ep^6+11324*ep^5-5864
         *ep^4+1258*ep^3-23*ep^2-10*ep+4,2048*ep^7-3072*ep^6)
         +xi^5*ca^4*G30*rat(-96*ep^10+304*ep^9-1444*ep^8+2324*ep^7-1241
         *ep^6+433*ep^5-180*ep^4-12*ep^3-ep^2-14*ep+3,184320*ep^10-
         251904*ep^9-49152*ep^8+18432*ep^7)
         +xi^5*ca^4*G20*rat(24192*ep^13-171936*ep^12+602760*ep^11-
         477216*ep^10-548110*ep^9+533652*ep^8-57380*ep^7+24019*ep^6-
         52732*ep^5+9827*ep^4+6423*ep^3-2392*ep^2+205*ep+4,1327104*
         ep^12-774144*ep^11-2211840*ep^10+359424*ep^9+387072*ep^8-82944
         *ep^7)
         +xi^5*ca^4*G20*G30*rat(15897600*ep^16-78059520*ep^15+135872640
         *ep^14-86379072*ep^13-2163888*ep^12+9600616*ep^11-15360316*
         ep^10+56591394*ep^9-41711112*ep^8-2573414*ep^7+13423125*ep^6-
         4651309*ep^5-209654*ep^4+484548*ep^3-121719*ep^2+12917*ep-516,
         3185049600*ep^16-7007109120*ep^15-2065858560*ep^14+9836052480*
         ep^13-1253007360*ep^12-2474496000*ep^11+667975680*ep^10+
         118333440*ep^9-56401920*ep^8+4976640*ep^7)
         +xi^5*ca^4*G10*rat(216576*ep^13-985728*ep^12+1609120*ep^11-
         1038992*ep^10-42368*ep^9+456840*ep^8-225514*ep^7-22757*ep^6+
         55241*ep^5-14541*ep^4-1962*ep^3+1643*ep^2-270*ep+8,221184*
         ep^12-221184*ep^11-337920*ep^10+221184*ep^9+79872*ep^8-36864*
         ep^7)
         +xi^5*ca^4*G10*G30*rat(-7754400*ep^12+15958944*ep^11+14344472*
         ep^10-50106736*ep^9+41432448*ep^8-21740744*ep^7+13100864*ep^6-
         5284927*ep^5-320709*ep^4+930510*ep^3-241366*ep^2+17353*ep+291,
         530841600*ep^14-1035141120*ep^13-204963840*ep^12+1110343680*
         ep^11-368640000*ep^10-70778880*ep^9+42762240*ep^8-4423680*ep^7
         )
         +xi^5*ca^4*G10*G20*rat(-13685760*ep^19+246799872*ep^18-
         770053824*ep^17+812198016*ep^16+5180328*ep^15-699377664*ep^14+
         567491406*ep^13-57824384*ep^12-171646357*ep^11+68251357*ep^10+
         40144953*ep^9-32040517*ep^8+1436539*ep^7+4075189*ep^6-1118411*
         ep^5+8441*ep^4+40734*ep^3-10670*ep^2+1880*ep-152,716636160*
         ep^18-1039122432*ep^17-1532805120*ep^16+2328072192*ep^15+
         779563008*ep^14-1619398656*ep^13+116453376*ep^12+346705920*
         ep^11-87257088*ep^10-15593472*ep^9+7409664*ep^8-663552*ep^7)
         +xi^5*ca^4*G10*G20*G30*rat(-245514240*ep^19+988692480*ep^18-
         1401315840*ep^17+1616844672*ep^16-3215089536*ep^15+4002363456*
         ep^14-2118040416*ep^13+552277656*ep^12+12101272*ep^11-
         815676264*ep^10+920757532*ep^9-219785436*ep^8-160954091*ep^7+
         103752645*ep^6-13679671*ep^5-5478639*ep^4+2576615*ep^3-494697*
         ep^2+51815*ep-2433,76441190400*ep^19-193651015680*ep^18-
         69964922880*ep^17+446243143680*ep^16-115236864000*ep^15-
         301955973120*ep^14+144587980800*ep^13+46860042240*ep^12-
         38127697920*ep^11+3074457600*ep^10+2260500480*ep^9-570654720*
         ep^8+39813120*ep^7)
         +xi^5*ca^4*G10^2*rat(-829440*ep^16+5966784*ep^15-12687264*
         ep^14+9863352*ep^13-2482392*ep^12+1797426*ep^11-2040062*ep^10-
         765420*ep^9+2047312*ep^8-1051327*ep^7+102415*ep^6+105965*ep^5-
         41717*ep^4+3017*ep^3+547*ep^2+75*ep-23,19906560*ep^15-20570112
         *ep^14-45342720*ep^13+38117376*ep^12+26025984*ep^11-19243008*
         ep^10-368640*ep^9+1695744*ep^8-221184*ep^7)
         +xi^5*cf*ca^3*rat(-608*ep^8+2352*ep^7-3552*ep^6+2834*ep^5-1281
         *ep^4+259*ep^3-4*ep^2-ep+1,512*ep^7-768*ep^6)
         +xi^5*cf*ca^3*G20*rat(-80*ep^9+472*ep^8-868*ep^7+590*ep^6-150*
         ep^5+83*ep^4-45*ep^3-22*ep^2+25*ep-5,6144*ep^9-7680*ep^8-3072*
         ep^7+1152*ep^6)
         +xi^5*cf*ca^3*G10*rat(384*ep^10-1584*ep^9+2480*ep^8-1928*ep^7+
         836*ep^6-205*ep^5+7*ep^4+5*ep^3+16*ep^2-14*ep+3,768*ep^9-640*
         ep^8-1024*ep^7+384*ep^6)
         +xi^5*cf*ca^3*G10*G20*rat(3648*ep^13-7952*ep^12+240*ep^11+7336
         *ep^10-3084*ep^9-1737*ep^8+3267*ep^7-1730*ep^6-917*ep^5+1290*
         ep^4-319*ep^3-82*ep^2+45*ep-5,110592*ep^13+9216*ep^12-264192*
         ep^11-71424*ep^10+113664*ep^9+4608*ep^8-15360*ep^7+2304*ep^6)
         +xi^5*cf*ca^3*G10^2*rat(-16*ep^7+16*ep^6+16*ep^5-20*ep^4+9*
         ep^3-12*ep^2+9*ep-2,1152*ep^7+1536*ep^6-256*ep^5-512*ep^4+128*
         ep^3)
         +xi^5*cf^2*ca^2*rat(-3*ep^4+11*ep^3-15*ep^2+9*ep-2,8*ep^3)
         +xi^5*cf^2*ca^2*G10*rat(8*ep^6-28*ep^5+22*ep^4+9*ep^3-13*ep^2+
         ep+1,48*ep^5+32*ep^4-16*ep^3)
         +xi^5*cf^2*ca^2*G10*G20*rat(-8*ep^5+12*ep^4+6*ep^3-19*ep^2+11*
         ep-2,128*ep^5+96*ep^4-32*ep^3)
         +xi^5*cf^2*ca^2*G10^2*rat(16*ep^6-32*ep^5+24*ep^4-16*ep^3+13*
         ep^2-6*ep+1,288*ep^6+96*ep^5-160*ep^4+32*ep^3)
         +xi^5*cf^3*ca*rat(ep^3-3*ep^2+3*ep-1,4*ep^3)
         +xi^5*cf^3*ca*G10*rat(-4*ep^4+12*ep^3-13*ep^2+6*ep-1,12*ep^4-4
         *ep^3)
         +xi^5*cf^3*ca*G10*G20*rat(8*ep^4-20*ep^3+18*ep^2-7*ep+1,96*
         ep^4-24*ep^3)
         +xi^5*[d4AA/na]*G30*rat(-768*ep^10+2432*ep^9-2912*ep^8+2176*
         ep^7-1288*ep^6+692*ep^5-420*ep^4+117*ep^3+64*ep^2-43*ep+6,
         30720*ep^10-41984*ep^9-8192*ep^8+3072*ep^7)
         +xi^5*[d4AA/na]*G20*rat(128*ep^6-280*ep^5+188*ep^4-66*ep^3+53*
         ep^2-34*ep+7,1152*ep^8-1728*ep^7)
         +xi^5*[d4AA/na]*G20*G30*rat(1382400*ep^12-4884480*ep^11+
         6910080*ep^10-4504128*ep^9+1301792*ep^8-973136*ep^7+1719272*
         ep^6-1437764*ep^5+653866*ep^4-180245*ep^3+31316*ep^2-3297*ep+
         164,22118400*ep^12-41287680*ep^11+10598400*ep^10+3271680*ep^9-
         1474560*ep^8+138240*ep^7)
         +xi^5*[d4AA/na]*G10*rat(-64*ep^6+128*ep^5-72*ep^4+12*ep^3-10*
         ep^2+9*ep-2,1024*ep^8-1536*ep^7)
         +xi^5*[d4AA/na]*G10*G30*rat(63360*ep^10-147008*ep^9-853472*
         ep^8+1531104*ep^7-814736*ep^6+307480*ep^5-404840*ep^4+347829*
         ep^3-137103*ep^2+25135*ep-1749,7372800*ep^12-19292160*ep^11+
         12472320*ep^10+675840*ep^9-1413120*ep^8+184320*ep^7)
         +xi^5*[d4AA/na]*G10*G20*rat(-34560*ep^12+148032*ep^11-256704*
         ep^10+213816*ep^9-33532*ep^8-64886*ep^7+19975*ep^6+20295*ep^5-
         7053*ep^4-6015*ep^3+4162*ep^2-910*ep+68,552960*ep^12-1446912*
         ep^11+935424*ep^10+50688*ep^9-105984*ep^8+13824*ep^7)
         +xi^5*[d4AA/na]*G10*G20*G30*rat(99840*ep^11-758912*ep^10+
         1586560*ep^9+1408*ep^8-2365168*ep^7+2006536*ep^6-297600*ep^5-
         396484*ep^4+252959*ep^3-66757*ep^2+8629*ep-451,88473600*ep^13-
         253624320*ep^12+207544320*ep^11-29306880*ep^10-18984960*ep^9+
         6451200*ep^8-552960*ep^7)
         +xi^5*[d4AA/na]*G10^2*rat(2304*ep^11-9600*ep^10+10464*ep^9+
         3008*ep^8-6016*ep^7+416*ep^6-2462*ep^5+3454*ep^4-377*ep^3-799*
         ep^2+311*ep-31,92160*ep^11-218112*ep^10+101376*ep^9+33792*ep^8
         -9216*ep^7)
         +xi^5*tf*nf*ca^3*rat(3*ep^3-15*ep^2+18*ep-6,8*ep^3-12*ep^2)
         +xi^5*tf*nf*ca^3*G10*rat(32*ep^4-28*ep^3-20*ep^2+19*ep-3,48*
         ep^5-40*ep^4-64*ep^3+24*ep^2)
         +xi^5*tf*nf*cf*ca^2*rat(-ep^2+2*ep-1,4*ep^3-6*ep^2)
         +xi^6*ca^4*rat(-256*ep^7+1132*ep^6-1726*ep^5+1086*ep^4-252*
         ep^3+3*ep^2-1,1024*ep^6-1536*ep^5)
         +xi^6*ca^4*G20*rat(-48*ep^8+312*ep^7-428*ep^6+118*ep^5-42*ep^4
         +47*ep^3+2*ep^2-20*ep+5,12288*ep^8-15360*ep^7-6144*ep^6+2304*
         ep^5)
         +xi^6*ca^4*G10*rat(224*ep^9-1552*ep^8+2432*ep^7-984*ep^6+106*
         ep^5-69*ep^4+18*ep^3-11*ep^2+22*ep-6,3072*ep^8-2560*ep^7-4096*
         ep^6+1536*ep^5)
         +xi^6*ca^4*G10*G20*rat(2112*ep^12-2448*ep^11-96*ep^10-2040*
         ep^9-1460*ep^8+2655*ep^7+642*ep^6-648*ep^5-573*ep^4+313*ep^3+
         42*ep^2-40*ep+5,221184*ep^12+18432*ep^11-528384*ep^10-142848*
         ep^9+227328*ep^8+9216*ep^7-30720*ep^6+4608*ep^5)
         +xi^6*ca^4*G10^2*rat(16*ep^6+8*ep^4-8*ep^3+ep^2-2*ep+1,2304*
         ep^6+3072*ep^5-512*ep^4-1024*ep^3+256*ep^2)
         +xi^6*cf*ca^3*rat(-6*ep^3+22*ep^2-23*ep+7,64*ep^2)
         +xi^6*cf*ca^3*G10*rat(-12*ep^4+12*ep^3-9*ep^2+15*ep-6,384*ep^4
         +256*ep^3-128*ep^2)
         +xi^6*cf^2*ca^2*rat(ep^2-2*ep+1,16*ep^2)
         +xi^6*cf^2*ca^2*G10*rat(-4*ep^3+8*ep^2-5*ep+1,96*ep^3-32*ep^2)
         +xi^6*tf*nf*ca^3*rat(-3*ep+3,32*ep^2-48*ep)
         +xi^7*ca^4*rat(-2*ep^2+11*ep-5,128*ep)
         +xi^7*ca^4*G10*rat(-12*ep^3-3*ep+3,768*ep^3+512*ep^2-256*ep)
         +xi^7*cf*ca^3*rat(ep-1,64*ep)
         +xi^8*ca^4*rat(1,256)
         +Master(haha)*tf^-1*[d4FA/na]*ca*rat(-414720*ep^10-4716288*
         ep^9-9748896*ep^8-2103664*ep^7+8936624*ep^6+2966060*ep^5-
         921075*ep^4-458882*ep^3+40584*ep^2+32358*ep+891,32000*ep^5-
         64000*ep^4+22720*ep^3+2560*ep^2-960*ep)
         +Master(haha)*tf^-1*[d4FA/na]*cf*rat(77760*ep^11+2108160*ep^10
         +4449312*ep^9+543216*ep^8-5165020*ep^7-573916*ep^6+1291927*
         ep^5+68426*ep^4-122230*ep^3-12360*ep^2+3331*ep+962,20000*ep^6-
         48000*ep^5+30200*ep^4-4080*ep^3-1240*ep^2+240*ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*ca*rat(-7452*ep^8+13212*ep^7-
         49719*ep^6-3974*ep^5-112*ep^4-4754*ep^3+1911*ep^2+876*ep-36,
         1500*ep^5-3000*ep^4+1065*ep^3+120*ep^2-45*ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*cf*rat(22680*ep^9-40896*ep^8+
         132924*ep^7-62496*ep^6-9340*ep^5+22516*ep^4-7624*ep^3-1748*
         ep^2+800*ep+16,2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-155*ep^2
         +30*ep)
         +Master(haha)*ca^4*rat(65525760*ep^11+788092416*ep^10+
         1317123072*ep^9-226288704*ep^8-1336991840*ep^7+96468512*ep^6+
         206714126*ep^5-18442315*ep^4-17295737*ep^3+3812665*ep^2+
         1355759*ep-189170,23040000*ep^6-55296000*ep^5+34790400*ep^4-
         4700160*ep^3-1428480*ep^2+276480*ep)
         +Master(haha)*cf*ca^3*rat(-1684800*ep^11-28948320*ep^10-
         52293960*ep^9-4584216*ep^8+58074908*ep^7-1126036*ep^6-9239549*
         ep^5+792071*ep^4+583865*ep^3-98547*ep^2-34196*ep-4,240000*ep^6
         -576000*ep^5+362400*ep^4-48960*ep^3-14880*ep^2+2880*ep)
         +Master(haha)*cf^2*ca^2*rat(12960*ep^11+1492344*ep^10+3091122*
         ep^9+1302750*ep^8-3786499*ep^7-150380*ep^6+532037*ep^5-38344*
         ep^4-17554*ep^3+4868*ep^2+696*ep+112,10000*ep^6-24000*ep^5+
         15100*ep^4-2040*ep^3-620*ep^2+120*ep)
         +Master(haha)*cf^3*ca*rat(24300*ep^11-154836*ep^10-447807*ep^9
         -458909*ep^8+673452*ep^7+71714*ep^6-78266*ep^5-2656*ep^4+903*
         ep^3-33*ep^2-46*ep-8,2500*ep^6-6000*ep^5+3775*ep^4-510*ep^3-
         155*ep^2+30*ep)
         +Master(haha)*cf^4*rat(-18360*ep^10-6048*ep^9+76716*ep^8+
         217024*ep^7-178448*ep^6-44084*ep^5+17648*ep^4+6416*ep^3-276*
         ep^2-532*ep+24,2500*ep^5-6000*ep^4+3775*ep^3-510*ep^2-155*ep+
         30)
         +Master(haha)*[d4AA/na]*rat(2073600*ep^11+19215360*ep^10+
         32768640*ep^9-27754944*ep^8+6852832*ep^7-23509792*ep^6-
         16549696*ep^5+2113529*ep^4+3492907*ep^3+825049*ep^2-196711*ep-
         81110,1920000*ep^6-4608000*ep^5+2899200*ep^4-391680*ep^3-
         119040*ep^2+23040*ep)
         +Master(haha)*nf*[d4FA/na]*rat(16200*ep^9+49320*ep^8-7080*ep^7
         +87653*ep^6+58202*ep^5-35456*ep^4-12251*ep^3+1155*ep^2+771*ep+
         222,7500*ep^6-18000*ep^5+11325*ep^4-1530*ep^3-465*ep^2+90*ep)
         +Master(haha)*tf*nf*ca^3*rat(-110160*ep^9-36*ep^8-1058910*ep^7
         +559358*ep^6+253343*ep^5-127586*ep^4+15823*ep^3+2778*ep^2-4014
         *ep+300,180000*ep^6-432000*ep^5+271800*ep^4-36720*ep^3-11160*
         ep^2+2160*ep)
         +Master(haha)*tf*nf*cf*ca^2*rat(16200*ep^9-2412*ep^8+99600*
         ep^7-38370*ep^6-19577*ep^5+10013*ep^4-2726*ep^3-679*ep^2+469*
         ep+26,15000*ep^6-36000*ep^5+22650*ep^4-3060*ep^3-930*ep^2+180*
         ep)
         +Master(haha)*xi*tf^-1*[d4FA/na]*ca*rat(3168*ep^7+8880*ep^6+
         16132*ep^5+13835*ep^4-5639*ep^3-2046*ep^2+260*ep-10,3200*ep^4-
         5760*ep^3+1120*ep^2+480*ep)
         +Master(haha)*xi*tf^-1*[d4FA/na]*cf*rat(-288*ep^6-456*ep^5+102
         *ep^4-799*ep^3-339*ep^2-49*ep-11,400*ep^3-520*ep^2-120*ep)
         +Master(haha)*xi*ca^4*rat(-276480*ep^8+1571616*ep^7-106332*
         ep^6-2034141*ep^5+600435*ep^4+172116*ep^3-36091*ep^2+8407*ep-
         1690,1152000*ep^5-2304000*ep^4+817920*ep^3+92160*ep^2-34560*ep
         )
         +Master(haha)*xi*cf*ca^3*rat(1008*ep^6-1932*ep^5-1488*ep^4+
         4931*ep^3+1416*ep^2-19*ep+28,4800*ep^3-6240*ep^2-1440*ep)
         +Master(haha)*xi*[d4AA/na]*rat(-60480*ep^8+691776*ep^7-519624*
         ep^6-687012*ep^5+258669*ep^4+40704*ep^3-9976*ep^2+4720*ep-793,
         96000*ep^5-192000*ep^4+68160*ep^3+7680*ep^2-2880*ep)
         +Master(haha)*xi*nf*[d4FA/na]*rat(-900*ep^6+540*ep^5+79*ep^4-
         616*ep^3+40*ep-7,500*ep^4-1000*ep^3+355*ep^2+40*ep-15)
         +Master(haha)*xi*tf*nf*ca^3*rat(-900*ep^6+540*ep^5+79*ep^4-616
         *ep^3+40*ep-7,6000*ep^4-12000*ep^3+4260*ep^2+480*ep-180)
         +Master(haha)*xi^2*tf^-1*[d4FA/na]*ca*rat(480*ep^4+157*ep^3-
         103*ep^2-133*ep-33,3200*ep^3-4160*ep^2-960*ep)
         +Master(haha)*xi^2*ca^4*rat(114240*ep^6-50258*ep^5+73967*ep^4+
         15376*ep^3+508*ep^2+854*ep-479,2304000*ep^5-4608000*ep^4+
         1635840*ep^3+184320*ep^2-69120*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(46320*ep^6-21484*ep^5+39169*
         ep^4+8444*ep^3-319*ep^2+274*ep-196,96000*ep^5-192000*ep^4+
         68160*ep^3+7680*ep^2-2880*ep)
         +Master(haha)*xi^3*ca^4*rat(72*ep^3+54*ep^2+ep-3,19200*ep^3-
         24960*ep^2-5760*ep)
         +Master(haha)*xi^3*[d4AA/na]*rat(72*ep^3+54*ep^2+ep-3,1600*
         ep^3-2080*ep^2-480*ep)
         +Master(haha)*xi^4*ca^4*rat(-72*ep^3-93*ep^2-38*ep-5,102400*
         ep^4-184320*ep^3+35840*ep^2+15360*ep)
         +Master(haha)*xi^4*[d4AA/na]*rat(-216*ep^3-279*ep^2-114*ep-15,
         25600*ep^4-46080*ep^3+8960*ep^2+3840*ep)
         +Master(no1)*tf^-1*[d4FA/na]*ca*rat(175104*ep^10+1702272*ep^9+
         5319296*ep^8+4589152*ep^7-3714688*ep^6-4594156*ep^5+960133*
         ep^4+973960*ep^3-266980*ep^2-30152*ep+9451,32000*ep^5-32000*
         ep^4-41280*ep^3+25280*ep^2+1600*ep-960)
         +Master(no1)*tf^-1*[d4FA/na]*cf*rat(-28080*ep^11-249408*ep^10-
         742512*ep^9-602368*ep^8+1101403*ep^7+359427*ep^6-532138*ep^5+
         39892*ep^4+67562*ep^3-17743*ep^2+1471*ep-26,5000*ep^6-7000*
         ep^5-4450*ep^4+6530*ep^3-1330*ep^2-250*ep+60)
         +Master(no1)*tf^-1*nf*[d4FF/na]*ca*rat(-372*ep^8-14392*ep^7+
         10513*ep^6+523*ep^5-3393*ep^4+10867*ep^3-2270*ep^2-1370*ep+294
         ,1500*ep^5-1500*ep^4-1935*ep^3+1185*ep^2+75*ep-45)
         +Master(no1)*tf^-1*nf*[d4FF/na]*cf*rat(600*ep^9+32512*ep^8-
         14052*ep^7+17220*ep^6-43132*ep^5-10964*ep^4+23672*ep^3-1776*
         ep^2-2320*ep+352,2500*ep^6-3500*ep^5-2225*ep^4+3265*ep^3-665*
         ep^2-125*ep+30)
         +Master(no1)*ca^4*rat(-27440640*ep^11-260457984*ep^10-
         711575424*ep^9-283444992*ep^8+927686864*ep^7+214166312*ep^6-
         357981770*ep^5-25291775*ep^4+79913579*ep^3-18159367*ep^2-
         612209*ep+348526,23040000*ep^6-32256000*ep^5-20505600*ep^4+
         30090240*ep^3-6128640*ep^2-1152000*ep+276480)
         +Master(no1)*cf*ca^3*rat(555840*ep^11+5286912*ep^10+14607516*
         ep^9+6849928*ep^8-21203407*ep^7-3622215*ep^6+9105376*ep^5-
         694918*ep^4-1645742*ep^3+500209*ep^2-18649*ep-3850,120000*ep^6
         -168000*ep^5-106800*ep^4+156720*ep^3-31920*ep^2-6000*ep+1440)
         +Master(no1)*cf^2*ca^2*rat(-69480*ep^11-670080*ep^10-1892400*
         ep^9-1064734*ep^8+3062784*ep^7+515170*ep^6-1540381*ep^5+229491
         *ep^4+246554*ep^3-84029*ep^2+4595*ep+326,10000*ep^6-14000*ep^5
         -8900*ep^4+13060*ep^3-2660*ep^2-500*ep+120)
         +Master(no1)*cf^3*ca*rat(11820*ep^11+117604*ep^10+344349*ep^9+
         239753*ep^8-617067*ep^7-112008*ep^6+348615*ep^5-65713*ep^4-
         51518*ep^3+18794*ep^2-1123*ep-58,2500*ep^6-3500*ep^5-2225*ep^4
         +3265*ep^3-665*ep^2-125*ep+30)
         +Master(no1)*cf^4*rat(-3000*ep^11-31720*ep^10-96968*ep^9-80240
         *ep^8+186728*ep^7+37760*ep^6-112556*ep^5+22712*ep^4+16308*ep^3
         -6096*ep^2+320*ep+32,2500*ep^6-3500*ep^5-2225*ep^4+3265*ep^3-
         665*ep^2-125*ep+30)
         +Master(no1)*[d4AA/na]*rat(-345600*ep^11-3352320*ep^10-9430656
         *ep^9-6854208*ep^8+7758256*ep^7+2855296*ep^6+1504292*ep^5+
         909515*ep^4-771155*ep^3-195257*ep^2+78599*ep-2410,960000*ep^6-
         1344000*ep^5-854400*ep^4+1253760*ep^3-255360*ep^2-48000*ep+
         11520)
         +Master(no1)*nf*[d4FA/na]*rat(2640*ep^9+46024*ep^8+82108*ep^7-
         20961*ep^6-139052*ep^5+64844*ep^4+8118*ep^3-7773*ep^2+1048*ep-
         12,7500*ep^6-10500*ep^5-6675*ep^4+9795*ep^3-1995*ep^2-375*ep+
         90)
         +Master(no1)*tf*nf*ca^3*rat(-780*ep^9-7208*ep^8-220697*ep^7+
         109212*ep^6+197599*ep^5-172261*ep^4+34326*ep^3+9723*ep^2-6554*
         ep+1176,180000*ep^6-252000*ep^5-160200*ep^4+235080*ep^3-47880*
         ep^2-9000*ep+2160)
         +Master(no1)*tf*nf*cf*ca^2*rat(-150*ep^9-28*ep^8+17823*ep^7-
         21765*ep^6+649*ep^5+14315*ep^4-8258*ep^3+534*ep^2+904*ep-232,
         15000*ep^6-21000*ep^5-13350*ep^4+19590*ep^3-3990*ep^2-750*ep+
         180)
         +Master(no1)*tf*nf*cf^2*ca*rat(-180*ep^6-210*ep^5+442*ep^4-124
         *ep^3-6*ep^2+6*ep-8,500*ep^4-1000*ep^3+355*ep^2+40*ep-15)
         +Master(no1)*xi*tf^-1*[d4FA/na]*ca*rat(736*ep^7-5712*ep^6+
         12028*ep^5+3195*ep^4-17597*ep^3-1391*ep^2+2713*ep+606,3200*
         ep^4-2560*ep^3-4640*ep^2+1600*ep+480)
         +Master(no1)*xi*tf^-1*[d4FA/na]*cf*rat(-16*ep^6-26*ep^5-140*
         ep^4-410*ep^3-87*ep^2+15*ep+22,200*ep^3-60*ep^2-320*ep-60)
         +Master(no1)*xi*ca^4*rat(-8640*ep^8+118288*ep^7-302576*ep^6+
         53643*ep^5+323995*ep^4-89325*ep^3-45261*ep^2+5994*ep+986,
         1152000*ep^5-1152000*ep^4-1486080*ep^3+910080*ep^2+57600*ep-
         34560)
         +Master(no1)*xi*cf*ca^3*rat(16*ep^6+26*ep^5+140*ep^4+410*ep^3+
         87*ep^2-15*ep-22,4800*ep^3-1440*ep^2-7680*ep-1440)
         +Master(no1)*xi*[d4AA/na]*rat(-2400*ep^8-30400*ep^7+105020*
         ep^6-65484*ep^5-50455*ep^4+57399*ep^3+393*ep^2-6945*ep+832,
         48000*ep^5-48000*ep^4-61920*ep^3+37920*ep^2+2400*ep-1440)
         +Master(no1)*xi*nf*[d4FA/na]*rat(-200*ep^6+160*ep^5+86*ep^4-4*
         ep^3+21*ep^2+12*ep-3,1000*ep^4-2000*ep^3+710*ep^2+80*ep-30)
         +Master(no1)*xi*tf*nf*ca^3*rat(200*ep^6-160*ep^5-86*ep^4+4*
         ep^3-21*ep^2-12*ep+3,24000*ep^4-48000*ep^3+17040*ep^2+1920*ep-
         720)
         +Master(no1)*xi^2*tf^-1*[d4FA/na]*ca*rat(136*ep^4-123*ep^3-209
         *ep^2-73*ep-3,3200*ep^3-960*ep^2-5120*ep-960)
         +Master(no1)*xi^2*ca^4*rat(-3120*ep^6+16474*ep^5+9677*ep^4-
         3926*ep^3+689*ep^2+1300*ep-238,2304000*ep^5-2304000*ep^4-
         2972160*ep^3+1820160*ep^2+115200*ep-69120)
         +Master(no1)*xi^2*[d4AA/na]*rat(-960*ep^6-9928*ep^5-6398*ep^4+
         2096*ep^3-1505*ep^2-1144*ep+247,96000*ep^5-96000*ep^4-123840*
         ep^3+75840*ep^2+4800*ep-2880)
         +Master(no1)*xi^3*ca^4*rat(2*ep+1,19200*ep+3840)
         +Master(no1)*xi^3*[d4AA/na]*rat(-2*ep-1,800*ep+160)
         +Master(no1)*xi^4*ca^4*rat(-12*ep^2-7*ep-1,102400*ep^3-184320*
         ep^2+35840*ep+15360)
         +Master(no1)*xi^4*[d4AA/na]*rat(36*ep^2+21*ep+3,12800*ep^3-
         23040*ep^2+4480*ep+1920)
         +Master(no2)*tf^-1*[d4FA/na]*ca*rat(317952*ep^10+4343616*ep^9+
         12859680*ep^8+7251408*ep^7-7447908*ep^6-3194866*ep^5+968458*
         ep^4-175285*ep^3-83544*ep^2+32321*ep+248,256000*ep^5-384000*
         ep^4-26240*ep^3+39360*ep^2+640*ep-960)
         +Master(no2)*tf^-1*[d4FA/na]*cf*rat(-164160*ep^11-2371824*
         ep^10-6484920*ep^9-1261164*ep^8+6228914*ep^7-622914*ep^6-
         1369937*ep^5+337892*ep^4+50878*ep^3-35788*ep^2+2729*ep+566,
         160000*ep^6-304000*ep^5+79600*ep^4+31160*ep^3-9440*ep^2-760*ep
         +240)
         +Master(no2)*tf^-1*nf*[d4FF/na]*ca*rat(-1944*ep^8-12636*ep^7-
         9054*ep^6-20814*ep^5+63137*ep^4+11345*ep^3-7791*ep^2-587*ep+
         232,24000*ep^5-36000*ep^4-2460*ep^3+3690*ep^2+60*ep-90)
         +Master(no2)*tf^-1*nf*[d4FF/na]*cf*rat(3240*ep^9+10980*ep^8-
         37524*ep^7+23688*ep^6-8556*ep^5+7764*ep^4-1632*ep^3-1176*ep^2+
         336*ep,20000*ep^6-38000*ep^5+9950*ep^4+3895*ep^3-1180*ep^2-95*
         ep+30)
         +Master(no2)*ca^4*rat(-94970880*ep^11-1417667328*ep^10-
         3839134848*ep^9-640353472*ep^8+4353457616*ep^7-340952196*ep^6-
         1114134830*ep^5+314219519*ep^4+44878637*ep^3-32017345*ep^2+
         3175549*ep+198330,368640000*ep^6-700416000*ep^5+183398400*ep^4
         +71792640*ep^3-21749760*ep^2-1751040*ep+552960)
         +Master(no2)*cf*ca^3*rat(3300480*ep^11+56151072*ep^10+
         153850560*ep^9+26508180*ep^8-185964446*ep^7+19691058*ep^6+
         47426597*ep^5-12884960*ep^4-2118466*ep^3+1247008*ep^2-108461*
         ep-8126,3840000*ep^6-7296000*ep^5+1910400*ep^4+747840*ep^3-
         226560*ep^2-18240*ep+5760)
         +Master(no2)*cf^2*ca^2*rat(-162000*ep^11-3455136*ep^10-9471384
         *ep^9-1568838*ep^8+12103309*ep^7-1510122*ep^6-3105063*ep^5+
         783945*ep^4+154819*ep^3-71053*ep^2+5329*ep+370,160000*ep^6-
         304000*ep^5+79600*ep^4+31160*ep^3-9440*ep^2-760*ep+240)
         +Master(no2)*cf^3*ca*rat(18360*ep^11+591066*ep^10+1583673*ep^9
         +188274*ep^8-2053589*ep^7+290441*ep^6+550631*ep^5-124859*ep^4-
         32217*ep^3+10176*ep^2-564*ep,40000*ep^6-76000*ep^5+19900*ep^4+
         7790*ep^3-2360*ep^2-190*ep+60)
         +Master(no2)*cf^4*rat(-1080*ep^11-79704*ep^10-201258*ep^9-1108
         *ep^8+247276*ep^7-37494*ep^6-74390*ep^5+14726*ep^4+5296*ep^3-
         1008*ep^2+24*ep-16,20000*ep^6-38000*ep^5+9950*ep^4+3895*ep^3-
         1180*ep^2-95*ep+30)
         +Master(no2)*[d4AA/na]*rat(-1244160*ep^11-15653376*ep^10-
         38774784*ep^9-9920000*ep^8+4122784*ep^7+17058780*ep^6+8517542*
         ep^5-2879267*ep^4-2991365*ep^3+299461*ep^2+212987*ep-24186,
         15360000*ep^6-29184000*ep^5+7641600*ep^4+2991360*ep^3-906240*
         ep^2-72960*ep+23040)
         +Master(no2)*nf*[d4FA/na]*rat(6480*ep^9+25218*ep^8+675891*ep^7
         -401691*ep^6-104237*ep^5+41139*ep^4+18788*ep^3-850*ep^2-1686*
         ep+148,120000*ep^6-228000*ep^5+59700*ep^4+23370*ep^3-7080*ep^2
         -570*ep+180)
         +Master(no2)*tf*nf*ca^3*rat(-25920*ep^9-138942*ep^8-747261*
         ep^7+471669*ep^6-112604*ep^5+31794*ep^4+19601*ep^3-9925*ep^2+
         72*ep+28,2880000*ep^6-5472000*ep^5+1432800*ep^4+560880*ep^3-
         169920*ep^2-13680*ep+4320)
         +Master(no2)*tf*nf*cf*ca^2*rat(945*ep^9+6294*ep^8+6934*ep^7-
         1308*ep^6-5140*ep^5-788*ep^4+1105*ep^3+20*ep^2-58*ep+12,40000*
         ep^6-76000*ep^5+19900*ep^4+7790*ep^3-2360*ep^2-190*ep+60)
         +Master(no2)*tf*nf*cf^2*ca*rat(-81*ep^8-513*ep^7-459*ep^6-228*
         ep^5+299*ep^4+129*ep^3-13*ep^2+2,4000*ep^5-6000*ep^4-410*ep^3+
         615*ep^2+10*ep-15)
         +Master(no2)*xi*tf^-1*[d4FA/na]*ca*rat(-2916*ep^5-2061*ep^4+
         6915*ep^3+5009*ep^2+1470*ep+203,6400*ep^3-6720*ep^2-4000*ep-
         480)
         +Master(no2)*xi*tf^-1*[d4FA/na]*cf*rat(-60*ep^5+16*ep^4-93*
         ep^3+31*ep^2+13*ep-3,1600*ep^3-1680*ep^2-1000*ep-120)
         +Master(no2)*xi*ca^4*rat(1044480*ep^7-1397696*ep^6-121674*ep^5
         -645999*ep^4-27237*ep^3+82869*ep^2-2589*ep-1210,36864000*ep^5-
         55296000*ep^4-3778560*ep^3+5667840*ep^2+92160*ep-138240)
         +Master(no2)*xi*cf*ca^3*rat(60*ep^5-16*ep^4+93*ep^3-31*ep^2-13
         *ep+3,38400*ep^3-40320*ep^2-24000*ep-2880)
         +Master(no2)*xi*[d4AA/na]*rat(-344640*ep^7+1577408*ep^6-
         1725522*ep^5+215391*ep^4+132429*ep^3-32937*ep^2+6873*ep-1226,
         1536000*ep^5-2304000*ep^4-157440*ep^3+236160*ep^2+3840*ep-5760
         )
         +Master(no2)*xi*nf*[d4FA/na]*rat(-60*ep^4+7*ep^3-3*ep^2+5*ep+3
         ,400*ep^3-420*ep^2-250*ep-30)
         +Master(no2)*xi*tf*nf*ca^3*rat(60*ep^4-7*ep^3+3*ep^2-5*ep-3,
         9600*ep^3-10080*ep^2-6000*ep-720)
         +Master(no2)*xi^2*tf^-1*[d4FA/na]*ca*rat(48*ep^4-80*ep^3-11*
         ep^2+4*ep-1,3200*ep^3-3360*ep^2-2000*ep-240)
         +Master(no2)*xi^2*ca^4*rat(-34320*ep^6+137834*ep^5-68430*ep^4+
         13329*ep^3+3997*ep^2-3143*ep+461,36864000*ep^5-55296000*ep^4-
         3778560*ep^3+5667840*ep^2+92160*ep-138240)
         +Master(no2)*xi^2*[d4AA/na]*rat(11280*ep^6-89066*ep^5+55278*
         ep^4-15705*ep^3-2389*ep^2+2831*ep-437,1536000*ep^5-2304000*
         ep^4-157440*ep^3+236160*ep^2+3840*ep-5760)
         +Master(no2)*xi^3*ca^4*rat(-3*ep-1,76800*ep^2+34560*ep+3840)
         +Master(no2)*xi^3*[d4AA/na]*rat(3*ep+1,3200*ep^2+1440*ep+160)
         +Master(no2)*xi^4*ca^4*rat(-9*ep^2-6*ep-1,409600*ep^3-430080*
         ep^2-256000*ep-30720)
         +Master(no2)*xi^4*[d4AA/na]*rat(27*ep^2+18*ep+3,51200*ep^3-
         53760*ep^2-32000*ep-3840)
         +Master(no6)*tf^-1*[d4FA/na]*ca*rat(-1886208*ep^13+10736384*
         ep^12+74206592*ep^11+141496832*ep^10+292877712*ep^9+55273872*
         ep^8-188993756*ep^7+10411268*ep^6+60110734*ep^5-11460113*ep^4-
         5101386*ep^3+1087932*ep^2+120368*ep-26119,1024000*ep^8-1536000
         *ep^7-744960*ep^6+1405440*ep^5-435840*ep^4-5760*ep^3+18560*
         ep^2-1920*ep)
         +Master(no6)*tf^-1*[d4FA/na]*cf*rat(-1935360*ep^14-22942976*
         ep^13-37941728*ep^12+49544208*ep^11-257280200*ep^10+100264660*
         ep^9+129090728*ep^8-107051428*ep^7+3332733*ep^6+16017003*ep^5-
         2875969*ep^4-604501*ep^3+103480*ep^2+22434*ep-3484,640000*ep^9
         -1216000*ep^8-81600*ep^7+1064640*ep^6-623760*ep^5+105360*ep^4+
         13040*ep^3-5840*ep^2+480*ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*ca*rat(271488*ep^11+3991660*
         ep^10-4468680*ep^9-18969*ep^8+51135*ep^7-3971749*ep^6+2106139*
         ep^5+383394*ep^4-306872*ep^3+19126*ep^2+6430*ep-622,96000*ep^8
         -144000*ep^7-69840*ep^6+131760*ep^5-40860*ep^4-540*ep^3+1740*
         ep^2-180*ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*cf*rat(-165600*ep^12-2534912*
         ep^11+3261744*ep^10-286012*ep^9+752848*ep^8+109711*ep^7-982631
         *ep^6+291557*ep^5+104577*ep^4-49916*ep^3+3374*ep^2+620*ep-64,
         40000*ep^9-76000*ep^8-5100*ep^7+66540*ep^6-38985*ep^5+6585*
         ep^4+815*ep^3-365*ep^2+30*ep)
         +Master(no6)*ca^4*rat(-723517440*ep^14-13137409024*ep^13-
         31639406080*ep^12-30890542208*ep^11-55128080192*ep^10+
         76305278520*ep^9+15062611944*ep^8-33982769982*ep^7-5513130872*
         ep^6+9495114239*ep^5-98404612*ep^4-931805262*ep^3+82139310*
         ep^2+29382277*ep-3867498,1474560000*ep^9-2801664000*ep^8-
         188006400*ep^7+2452930560*ep^6-1437143040*ep^5+242749440*ep^4+
         30044160*ep^3-13455360*ep^2+1105920*ep)
         +Master(no6)*cf*ca^3*rat(66113280*ep^14+725316224*ep^13+
         1220307008*ep^12+408309864*ep^11+2877505928*ep^10-3459395602*
         ep^9-768961406*ep^8+1958982904*ep^7-16395393*ep^6-408513669*
         ep^5+31222567*ep^4+34036345*ep^3-3338404*ep^2-1199706*ep+
         161980,15360000*ep^9-29184000*ep^8-1958400*ep^7+25551360*ep^6-
         14970240*ep^5+2528640*ep^4+312960*ep^3-140160*ep^2+11520*ep)
         +Master(no6)*cf^2*ca^2*rat(-12284160*ep^14-109540800*ep^13-
         129750640*ep^12+65635252*ep^11-488793344*ep^10+437959327*ep^9+
         208535107*ep^8-337267150*ep^7+11339706*ep^6+62106125*ep^5-
         6298783*ep^4-4557922*ep^3+461642*ep^2+168640*ep-22856,1280000*
         ep^9-2432000*ep^8-163200*ep^7+2129280*ep^6-1247520*ep^5+210720
         *ep^4+26080*ep^3-11680*ep^2+960*ep)
         +Master(no6)*cf^3*ca*rat(1242720*ep^14+9929064*ep^13+7375260*
         ep^12-16742536*ep^11+58059918*ep^10-39173518*ep^9-30246276*
         ep^8+38704953*ep^7-1624046*ep^6-6629828*ep^5+749847*ep^4+
         453334*ep^3-46509*ep^2-17061*ep+2294,160000*ep^9-304000*ep^8-
         20400*ep^7+266160*ep^6-155940*ep^5+26340*ep^4+3260*ep^3-1460*
         ep^2+120*ep)
         +Master(no6)*cf^4*rat(-72000*ep^14-553780*ep^13-119302*ep^12+
         1629802*ep^11-4966683*ep^10+2856964*ep^9+2732796*ep^8-3171604*
         ep^7+113594*ep^6+539441*ep^5-56865*ep^4-38263*ep^3+3804*ep^2+
         1400*ep-184,40000*ep^9-76000*ep^8-5100*ep^7+66540*ep^6-38985*
         ep^5+6585*ep^4+815*ep^3-365*ep^2+30*ep)
         +Master(no6)*[d4AA/na]*rat(28262400*ep^14+119418880*ep^13-
         162093056*ep^12-1165919872*ep^11+511201664*ep^10+1058800968*
         ep^9-3193383960*ep^8-218258130*ep^7+1126710032*ep^6-16884083*
         ep^5-149948924*ep^4+17966286*ep^3+3886386*ep^2-556897*ep-3390,
         61440000*ep^9-116736000*ep^8-7833600*ep^7+102205440*ep^6-
         59880960*ep^5+10114560*ep^4+1251840*ep^3-560640*ep^2+46080*ep)
         +Master(no6)*nf*[d4FA/na]*rat(349440*ep^12-4887136*ep^11-
         12015296*ep^10+20908776*ep^9+31841532*ep^8-33117548*ep^7+
         5041747*ep^6+2871790*ep^5-1154566*ep^4+128136*ep^3+14151*ep^2-
         4714*ep+296,480000*ep^9-912000*ep^8-61200*ep^7+798480*ep^6-
         467820*ep^5+79020*ep^4+9780*ep^3-4380*ep^2+360*ep)
         +Master(no6)*tf*nf*ca^3*rat(-2786880*ep^12-17566588*ep^11+
         47110576*ep^10-44187291*ep^9-31551729*ep^8+66538171*ep^7-
         31220444*ep^6+855310*ep^5+3872666*ep^4-1217598*ep^3+54375*ep^2
         +28892*ep-3268,11520000*ep^9-21888000*ep^8-1468800*ep^7+
         19163520*ep^6-11227680*ep^5+1896480*ep^4+234720*ep^3-105120*
         ep^2+8640*ep)
         +Master(no6)*tf*nf*cf*ca^2*rat(435600*ep^12+3294512*ep^11-
         4453884*ep^10+3895012*ep^9-898702*ep^8-3474613*ep^7+2908757*
         ep^6-649505*ep^5-208815*ep^4+144938*ep^3-18980*ep^2-2672*ep+
         496,960000*ep^9-1824000*ep^8-122400*ep^7+1596960*ep^6-935640*
         ep^5+158040*ep^4+19560*ep^3-8760*ep^2+720*ep)
         +Master(no6)*tf*nf*cf^2*ca*rat(-3000*ep^10-6640*ep^9+16030*
         ep^8-52374*ep^7+39457*ep^6-7236*ep^5-1277*ep^4+1849*ep^3-462*
         ep^2-39*ep+12,16000*ep^7-40000*ep^6+28360*ep^5-6400*ep^4-410*
         ep^3+320*ep^2-30*ep)
         +Master(no6)*xi*tf^-1*[d4FA/na]*ca*rat(121600*ep^10+39584*ep^9
         +485704*ep^8-686364*ep^7-27790*ep^6+929501*ep^5-311113*ep^4-
         67291*ep^3+19942*ep^2+1536*ep-457,51200*ep^6-53760*ep^5-64000*
         ep^4+44160*ep^3+1280*ep^2-1920*ep)
         +Master(no6)*xi*tf^-1*[d4FA/na]*cf*rat(-8000*ep^9-12184*ep^8-
         10496*ep^7+30860*ep^6+19992*ep^5-32673*ep^4-2419*ep^3+1257*
         ep^2+179*ep-4,3200*ep^5-1760*ep^4-4880*ep^3+320*ep^2+240*ep)
         +Master(no6)*xi*tf^-1*nf*[d4FF/na]*ca*rat(160*ep^4-252*ep^3-43
         *ep^2-87*ep+26,96*ep^2-168*ep+36)
         +Master(no6)*xi*ca^4*rat(-145408000*ep^12-98027520*ep^11-
         51768576*ep^10+1271694848*ep^9-671533248*ep^8-991137536*ep^7+
         830110644*ep^6-56792300*ep^5-98274815*ep^4+26820116*ep^3+
         236086*ep^2-876936*ep+88181,589824000*ep^8-884736000*ep^7-
         429096960*ep^6+809533440*ep^5-251043840*ep^4-3317760*ep^3+
         10690560*ep^2-1105920*ep)
         +Master(no6)*xi*cf*ca^3*rat(44000*ep^9+83284*ep^8-96874*ep^7-
         292040*ep^6-39972*ep^5+208713*ep^4+68929*ep^3-13677*ep^2-1259*
         ep+544,76800*ep^5-42240*ep^4-117120*ep^3+7680*ep^2+5760*ep)
         +Master(no6)*xi*cf^2*ca^2*rat(-80*ep^7-62*ep^6+329*ep^5+198*
         ep^4-259*ep^3-120*ep^2+48*ep-6,256*ep^3-448*ep^2+96*ep)
         +Master(no6)*xi*[d4AA/na]*rat(-5120000*ep^12+10828800*ep^11+
         246700800*ep^10-478531520*ep^9+21058848*ep^8+233192432*ep^7-
         224123148*ep^6+67920188*ep^5+18637391*ep^4-12643580*ep^3+
         1115162*ep^2+292080*ep-42653,24576000*ep^8-36864000*ep^7-
         17879040*ep^6+33730560*ep^5-10460160*ep^4-138240*ep^3+445440*
         ep^2-46080*ep)
         +Master(no6)*xi*nf*[d4FA/na]*rat(17600*ep^8-26680*ep^7+32822*
         ep^6-20227*ep^5-40653*ep^4+8334*ep^3+2450*ep^2-355*ep-27,48000
         *ep^6-108000*ep^5+58080*ep^4-4680*ep^3-2400*ep^2+360*ep)
         +Master(no6)*xi*tf*nf*ca^3*rat(-97600*ep^8+192680*ep^7-71122*
         ep^6+46337*ep^5+7563*ep^4-3144*ep^3-1060*ep^2+95*ep+27,1152000
         *ep^6-2592000*ep^5+1393920*ep^4-112320*ep^3-57600*ep^2+8640*ep
         )
         +Master(no6)*xi^2*tf^-1*[d4FA/na]*ca*rat(2500*ep^7-68*ep^6+
         8145*ep^5+7243*ep^4-257*ep^3-405*ep^2-20*ep-2,25600*ep^5-14080
         *ep^4-39040*ep^3+2560*ep^2+1920*ep)
         +Master(no6)*xi^2*ca^4*rat(-2560000*ep^10-1598080*ep^9-
         46793904*ep^8-8834368*ep^7+22371888*ep^6-10678208*ep^5-463045*
         ep^4+1656980*ep^3-261626*ep^2-37300*ep+7711,589824000*ep^8-
         884736000*ep^7-429096960*ep^6+809533440*ep^5-251043840*ep^4-
         3317760*ep^3+10690560*ep^2-1105920*ep)
         +Master(no6)*xi^2*[d4AA/na]*rat(160000*ep^10+3943360*ep^9+
         38252688*ep^8+9387280*ep^7-17671464*ep^6+9115952*ep^5+354565*
         ep^4-1572548*ep^3+255362*ep^2+37348*ep-7759,24576000*ep^8-
         36864000*ep^7-17879040*ep^6+33730560*ep^5-10460160*ep^4-138240
         *ep^3+445440*ep^2-46080*ep)
         +Master(no6)*xi^3*ca^4*rat(-19200*ep^7-15040*ep^6+19632*ep^5-
         8624*ep^4-1722*ep^3+2673*ep^2+146*ep-113,19660800*ep^5-
         35389440*ep^4+8110080*ep^3+1351680*ep^2-368640*ep)
         +Master(no6)*xi^3*[d4AA/na]*rat(19200*ep^7+15040*ep^6-19632*
         ep^5+8624*ep^4+1722*ep^3-2673*ep^2-146*ep+113,819200*ep^5-
         1474560*ep^4+337920*ep^3+56320*ep^2-15360*ep)
         +Master(no6)*xi^4*ca^4*rat(-14400*ep^6-2880*ep^5+8172*ep^4+
         9628*ep^3+1751*ep^2-688*ep-143,9830400*ep^5-20152320*ep^4+
         7864320*ep^3+614400*ep^2-368640*ep)
         +Master(no6)*xi^4*[d4AA/na]*rat(14400*ep^6+2880*ep^5-8172*ep^4
         -9628*ep^3-1751*ep^2+688*ep+143,409600*ep^5-839680*ep^4+327680
         *ep^3+25600*ep^2-15360*ep)
         +Master(no6)*xi^5*ca^4*rat(6*ep^2+5*ep+1,24576*ep^2-36864*ep)
         +Master(no6)*xi^5*[d4AA/na]*rat(-6*ep^2-5*ep-1,1024*ep^2-1536*
         ep)
         +Master(lala)*tf^-1*[d4FA/na]*ca*rat(-130023424*ep^14-
         908136448*ep^13+733600768*ep^12+1941424256*ep^11+709370752*
         ep^10-2380916152*ep^9-597383668*ep^8+1085480350*ep^7-67088911*
         ep^6-100695632*ep^5+28321436*ep^4-6594056*ep^3+446135*ep^2+
         324858*ep-51912,1024000*ep^9-3072000*ep^8+1431040*ep^7+2874880
         *ep^6-2650880*ep^5+305920*ep^4+259680*ep^3-52640*ep^2-6240*ep+
         1440)
         +Master(lala)*tf^-1*[d4FA/na]*cf*rat(15441920*ep^14+160328448*
         ep^13+72849088*ep^12-149978112*ep^11-165748112*ep^10+32775072*
         ep^9+139585468*ep^8-38160492*ep^7-27852704*ep^6+10580049*ep^5+
         1397508*ep^4-925060*ep^3+62358*ep^2+7735*ep-366,160000*ep^9-
         304000*ep^8-40400*ep^7+299160*ep^6-145140*ep^5-4230*ep^4+15110
         *ep^3-1790*ep^2-370*ep+60)
         +Master(lala)*tf^-1*nf*[d4FF/na]*ca*rat(-5344000*ep^12+4839040
         *ep^11-23362768*ep^10+31492968*ep^9-7063088*ep^8-13945044*ep^7
         -105948*ep^6+3040116*ep^5+81668*ep^4-407600*ep^3+55968*ep^2+
         6280*ep-1192,48000*ep^9-120000*ep^8+31080*ep^7+114300*ep^6-
         87570*ep^5+7245*ep^4+8700*ep^3-1590*ep^2-210*ep+45)
         +Master(lala)*tf^-1*nf*[d4FF/na]*cf*rat(15802880*ep^13-
         25230208*ep^12+45750144*ep^11-64210240*ep^10+21229360*ep^9+
         28486224*ep^8-11005936*ep^7-8269760*ep^6+3391600*ep^5+1048016*
         ep^4-586320*ep^3+36256*ep^2+10272*ep-1088,80000*ep^10-232000*
         ep^9+131800*ep^8+169780*ep^7-222150*ep^6+70455*ep^5+9670*ep^4-
         8450*ep^3+710*ep^2+215*ep-30)
         +Master(lala)*ca^4*rat(67059712000*ep^16+349801103360*ep^15-
         1185761439744*ep^14-328959259648*ep^13+2103740867328*ep^12+
         304560623552*ep^11-1909708830960*ep^10+390709125664*ep^9+
         452799059296*ep^8-175540779784*ep^7-17469692513*ep^6+
         22229424029*ep^5-9295590411*ep^4+2430422173*ep^3+99978264*ep^2
         -155835306*ep+17796780,1474560000*ep^11-7225344000*ep^10+
         11350425600*ep^9-2429706240*ep^8-10446520320*ep^7+10177228800*
         ep^6-2753418240*ep^5-521971200*ep^4+359400960*ep^3-26334720*
         ep^2-9331200*ep+1244160)
         +Master(lala)*cf*ca^3*rat(-2881064960*ep^15-20551185408*ep^14+
         24258997760*ep^13+35392640640*ep^12+11334615488*ep^11-
         69172616544*ep^10+15210244172*ep^9+20428560012*ep^8-5777863057
         *ep^7-2684734836*ep^6+1129769928*ep^5-102700814*ep^4-8488953*
         ep^3+10886354*ep^2-3021498*ep+253476,15360000*ep^10-52224000*
         ep^9+39897600*ep^8+34536960*ep^7-57012480*ep^6+20494080*ep^5+
         2059680*ep^4-2347680*ep^3+222240*ep^2+59040*ep-8640)
         +Master(lala)*cf^2*ca^2*rat(349532160*ep^15+2764934656*ep^14-
         3585702528*ep^13-3043732032*ep^12-3448425952*ep^11+9032877544*
         ep^10-482674188*ep^9-3273256362*ep^8+239737473*ep^7+768497590*
         ep^6-212833656*ep^5-11599372*ep^4+13658989*ep^3-3012116*ep^2+
         124134*ep+23724,1280000*ep^10-4352000*ep^9+3324800*ep^8+
         2878080*ep^7-4751040*ep^6+1707840*ep^5+171640*ep^4-195640*ep^3
         +18520*ep^2+4920*ep-720)
         +Master(lala)*cf^3*ca*rat(-10411520*ep^14-131080320*ep^13-
         16605888*ep^12-40621024*ep^11+223489484*ep^10-19452174*ep^9-
         110642551*ep^8+10778453*ep^7+28254728*ep^6-8402952*ep^5-409467
         *ep^4+685265*ep^3-160930*ep^2-3936*ep+3216,80000*ep^9-152000*
         ep^8-20200*ep^7+149580*ep^6-72570*ep^5-2115*ep^4+7555*ep^3-895
         *ep^2-185*ep+30)
         +Master(lala)*cf^4*rat(-936960*ep^14+22928512*ep^13-12598560*
         ep^12+52639744*ep^11-63590040*ep^10-9000544*ep^9+33382588*ep^8
         +1595568*ep^7-10675348*ep^6+2794516*ep^5+197944*ep^4-285428*
         ep^3+67576*ep^2+3792*ep-1760,80000*ep^9-152000*ep^8-20200*ep^7
         +149580*ep^6-72570*ep^5-2115*ep^4+7555*ep^3-895*ep^2-185*ep+30
         )
         +Master(lala)*[d4AA/na]*rat(58777600*ep^14+437043200*ep^13+
         140611584*ep^12-1714690432*ep^11+2575209408*ep^10-1211456176*
         ep^9-752512896*ep^8+991218358*ep^7-198870215*ep^6-98067559*
         ep^5+26773159*ep^4+5772707*ep^3-1345128*ep^2-158366*ep+24420,
         7680000*ep^9-14592000*ep^8-1939200*ep^7+14359680*ep^6-6966720*
         ep^5-203040*ep^4+725280*ep^3-85920*ep^2-17760*ep+2880)
         +Master(lala)*nf*[d4FA/na]*rat(14213120*ep^14-4012288*ep^13-
         186985664*ep^12+460966240*ep^11-386166368*ep^10-27691744*ep^9+
         215208714*ep^8-82748595*ep^7-22844308*ep^6+14167154*ep^5+
         3230786*ep^4-2377787*ep^3+180712*ep^2+53980*ep-6432,480000*
         ep^11-2112000*ep^10+2878800*ep^9-167520*ep^8-2860920*ep^7+
         2422080*ep^6-576075*ep^5-137730*ep^4+80310*ep^3-5100*ep^2-2115
         *ep+270)
         +Master(lala)*tf*nf*ca^3*rat(-2091427840*ep^15+13032275456*
         ep^14-46733103488*ep^13+101359403488*ep^12-120882608624*ep^11+
         65184314672*ep^10+3337968684*ep^9-22963165050*ep^8+12972938216
         *ep^7-3185441215*ep^6-452930038*ep^5+580178725*ep^4-122495321*
         ep^3-6521366*ep^2+4438131*ep-324990,46080000*ep^12-271872000*
         ep^11+580492800*ep^10-430629120*ep^9-250525440*ep^8+644492160*
         ep^7-404082720*ep^6+69732720*ep^5+27542880*ep^4-12054240*ep^3+
         531360*ep^2+330480*ep-38880)
         +Master(lala)*tf*nf*cf*ca^2*rat(140499200*ep^14-646028608*
         ep^13+1525760448*ep^12-2070587656*ep^11+1433000536*ep^10-
         211769496*ep^9-258972073*ep^8+90726943*ep^7+47734036*ep^6-
         34875664*ep^5+4211733*ep^4+1779547*ep^3-417684*ep^2-29066*ep+
         9804,960000*ep^11-4224000*ep^10+5757600*ep^9-335040*ep^8-
         5721840*ep^7+4844160*ep^6-1152150*ep^5-275460*ep^4+160620*ep^3
         -10200*ep^2-4230*ep+540)
         +Master(lala)*tf*nf*cf^2*ca*rat(-3648000*ep^13+16143360*ep^12-
         29316640*ep^11+26255376*ep^10-9698560*ep^9-4861292*ep^8+
         4521850*ep^7+1855670*ep^6-2602670*ep^5+470902*ep^4+206460*ep^3
         -55456*ep^2-4440*ep+1440,32000*ep^10-128000*ep^9+140720*ep^8+
         45120*ep^7-172680*ep^6+92400*ep^5-1445*ep^4-9760*ep^3+1450*
         ep^2+240*ep-45)
         +Master(lala)*tf^2*nf^2*ca^2*rat(-224*ep^9+1680*ep^8-5824*ep^7
         +10276*ep^6-9892*ep^5+5319*ep^4-2003*ep^3+825*ep^2-276*ep+36,
         32*ep^7-240*ep^6+752*ep^5-1272*ep^4+1250*ep^3-711*ep^2+216*ep-
         27)
         +Master(lala)*xi*tf^-1*[d4FA/na]*ca*rat(1459712*ep^10-8448640*
         ep^9+10952992*ep^8-1945544*ep^7-1590796*ep^6+284308*ep^5+
         241108*ep^4-41647*ep^3-11239*ep^2+2295*ep-605,102400*ep^7-
         133120*ep^6-113920*ep^5+133760*ep^4-3520*ep^3-15520*ep^2+640*
         ep+480)
         +Master(lala)*xi*tf^-1*[d4FA/na]*cf*rat(-22784*ep^9+228256*
         ep^8+67960*ep^7-146132*ep^6+37876*ep^5+21218*ep^4-3919*ep^3-
         639*ep^2+133*ep-37,3200*ep^6-2560*ep^5-4840*ep^4+1760*ep^3+770
         *ep^2-100*ep-30)
         +Master(lala)*xi*ca^4*rat(-1600389120*ep^12+9601782784*ep^11-
         3609764864*ep^10-31122111104*ep^9+38436896912*ep^8-10882930024
         *ep^7-3271536764*ep^6+1749917186*ep^5-129484220*ep^4-37353099*
         ep^3+8605357*ep^2-1035447*ep+80595,294912000*ep^9-884736000*
         ep^8+412139520*ep^7+827965440*ep^6-763453440*ep^5+88104960*
         ep^4+74787840*ep^3-15160320*ep^2-1797120*ep+414720)
         +Master(lala)*xi*cf*ca^3*rat(2495744*ep^10-8911232*ep^9+
         6137872*ep^8+1337536*ep^7-2085704*ep^6-749598*ep^5+422762*ep^4
         +73975*ep^3-27697*ep^2-3453*ep-149,307200*ep^7-399360*ep^6-
         341760*ep^5+401280*ep^4-10560*ep^3-46560*ep^2+1920*ep+1440)
         +Master(lala)*xi*cf^2*ca^2*rat(-3712*ep^9+12992*ep^8-14680*
         ep^7+1756*ep^6+11798*ep^5-6107*ep^4+86*ep^3+397*ep^2-26*ep-2,
         1024*ep^6-1536*ep^5-832*ep^4+1504*ep^3-336*ep^2-88*ep+24)
         +Master(lala)*xi*[d4AA/na]*rat(-57384960*ep^11+377761792*ep^10
         -236811392*ep^9-261067808*ep^8+154668608*ep^7+156402368*ep^6-
         108487652*ep^5-2525254*ep^4+12348427*ep^3-1699605*ep^2-215231*
         ep+42627,6144000*ep^8-9216000*ep^7-5237760*ep^6+9392640*ep^5-
         1816320*ep^4-888960*ep^3+224640*ep^2+21120*ep-5760)
         +Master(lala)*xi*nf*[d4FA/na]*rat(-102400*ep^9+553280*ep^8-
         708352*ep^7+291724*ep^6+32110*ep^5-40886*ep^4+1888*ep^3+1572*
         ep^2-126*ep-10,8000*ep^7-24000*ep^6+21180*ep^5-3540*ep^4-2235*
         ep^3+555*ep^2+55*ep-15)
         +Master(lala)*xi*tf*nf*ca^3*rat(-8377600*ep^12+38365440*ep^11-
         56651056*ep^10+8504464*ep^9+38585624*ep^8-18739298*ep^7-
         5919650*ep^6+4217820*ep^5-49925*ep^4-262774*ep^3+27712*ep^2+
         4748*ep-705,1536000*ep^10-6144000*ep^9+6754560*ep^8+2165760*
         ep^7-8288640*ep^6+4435200*ep^5-69360*ep^4-468480*ep^3+69600*
         ep^2+11520*ep-2160)
         +Master(lala)*xi*tf*nf*cf*ca^2*rat(-42*ep^4+27*ep^3-7*ep^2-2*
         ep,8*ep^3-20*ep^2+14*ep-3)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*ca*rat(704800*ep^8-504768*
         ep^7+415242*ep^6-22455*ep^5-61833*ep^4+24325*ep^3+6379*ep^2-
         1186*ep-272,51200*ep^6-40960*ep^5-77440*ep^4+28160*ep^3+12320*
         ep^2-1600*ep-480)
         +Master(lala)*xi^2*ca^4*rat(-110592000*ep^12+952064000*ep^11-
         3578209280*ep^10+8035710592*ep^9-10375131040*ep^8+7229557448*
         ep^7-2378836384*ep^6-166516510*ep^5+282032834*ep^4-41626817*
         ep^3-4828705*ep^2+1437919*ep-75993,294912000*ep^9-884736000*
         ep^8+412139520*ep^7+827965440*ep^6-763453440*ep^5+88104960*
         ep^4+74787840*ep^3-15160320*ep^2-1797120*ep+414720)
         +Master(lala)*xi^2*cf*ca^3*rat(94*ep^5-129*ep^4+82*ep^3-28*
         ep^2-2*ep+1,256*ep^4-384*ep^3-192*ep^2+352*ep-96)
         +Master(lala)*xi^2*[d4AA/na]*rat(17280000*ep^10-32768000*ep^9+
         51201280*ep^8-44840816*ep^7-493440*ep^6+14416660*ep^5-3619044*
         ep^4-1193015*ep^3+407037*ep^2+17195*ep-8929,3072000*ep^7-
         3072000*ep^6-4154880*ep^5+2618880*ep^4+401280*ep^3-243840*ep^2
         -9600*ep+5760)
         +Master(lala)*xi^2*tf*nf*ca^3*rat(17*ep^4-18*ep^3+8*ep^2-2*ep,
         64*ep^5-320*ep^4+608*ep^3-544*ep^2+228*ep-36)
         +Master(lala)*xi^3*tf^-1*[d4FA/na]*ca*rat(-48*ep^5-30*ep^4+120
         *ep^3-ep^2+10*ep+5,512*ep^4-384*ep^3-768*ep^2+224*ep+96)
         +Master(lala)*xi^3*ca^4*rat(3686400*ep^10+10298880*ep^9+
         43128320*ep^8-104164480*ep^7+70382264*ep^6-12979288*ep^5-
         3660562*ep^4+2396342*ep^3-178101*ep^2-73512*ep+7461,29491200*
         ep^7-38338560*ep^6-32808960*ep^5+38522880*ep^4-1013760*ep^3-
         4469760*ep^2+184320*ep+138240)
         +Master(lala)*xi^3*[d4AA/na]*rat(-1152000*ep^9+1036800*ep^8-
         1720960*ep^7+465072*ep^6+680288*ep^5-436260*ep^4-77470*ep^3+
         36669*ep^2+2700*ep-843,614400*ep^6-491520*ep^5-929280*ep^4+
         337920*ep^3+147840*ep^2-19200*ep-5760)
         +Master(lala)*xi^4*ca^4*rat(-163200*ep^7+687360*ep^6-823800*
         ep^5+366580*ep^4-43976*ep^3-7618*ep^2+3023*ep-375,2457600*ep^5
         -6266880*ep^4+4485120*ep^3-829440*ep^2-168960*ep+46080)
         +Master(lala)*xi^4*[d4AA/na]*rat(-4800*ep^6+14640*ep^5-5280*
         ep^4+1192*ep^3-492*ep^2-79*ep+45,51200*ep^4-104960*ep^3+40960*
         ep^2+3200*ep-1920)
         +Master(lala)*xi^5*ca^4*rat(352*ep^5-912*ep^4+776*ep^3-322*
         ep^2+59*ep-9,12288*ep^3-30720*ep^2+21504*ep-4608)
         +Master(lala)*xi^5*[d4AA/na]*rat(8*ep^3-10*ep^2+ep,128*ep-192)
         +Master(nono)*tf^-1*[d4FA/na]*ca*rat(1926979584*ep^15+
         19814348800*ep^14+57475058688*ep^13-13066454016*ep^12-
         205446687808*ep^11-84353987072*ep^10+155673360040*ep^9+
         43210997624*ep^8-28129054870*ep^7-12108075428*ep^6+3977561967*
         ep^5+1093114533*ep^4-408107579*ep^3+3998959*ep^2+9937938*ep-
         955440,3072000*ep^10-1536000*ep^9-14906880*ep^8+9757440*ep^7+
         14175360*ep^6-7899840*ep^5-1335360*ep^4+732480*ep^3+31680*ep^2
         -17280*ep)
         +Master(nono)*tf^-1*[d4FA/na]*cf*rat(-345223680*ep^15-
         3598027136*ep^14-13260024768*ep^13-15767828672*ep^12+
         9381634952*ep^11+19056976596*ep^10-7744588372*ep^9-3533047456*
         ep^8+1933752451*ep^7-225105363*ep^6+63527007*ep^5-22807187*
         ep^4-315450*ep^3+738094*ep^2-47720*ep-456,480000*ep^10+288000*
         ep^9-1801200*ep^8-245520*ep^7+1236780*ep^6-265140*ep^5-112620*
         ep^4+28980*ep^3+2640*ep^2-720*ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*ca*rat(-2043648*ep^12-
         77673120*ep^11+132680728*ep^10-39365056*ep^9-33368790*ep^8+
         53702634*ep^7-52927440*ep^6+22713240*ep^5-1572916*ep^4-1182716
         *ep^3+187638*ep^2+19818*ep-3972,72000*ep^9-144000*ep^8-25380*
         ep^7+158760*ep^6-51975*ep^5-15120*ep^4+5490*ep^3+360*ep^2-135*
         ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*cf*rat(3108480*ep^12+
         189268064*ep^11-51197872*ep^10+44386112*ep^9-272185444*ep^8+
         79344992*ep^7+72919196*ep^6-33806956*ep^5+436584*ep^4+1590860*
         ep^3-155376*ep^2-24832*ep+3552,120000*ep^9-168000*ep^8-114300*
         ep^7+167220*ep^6-25245*ep^5-15795*ep^4+3435*ep^3+375*ep^2-90*
         ep)
         +Master(nono)*ca^4*rat(-661903933440*ep^16-6316776628224*ep^15
         -14525232476160*ep^14+17317426484480*ep^13+60677572668672*
         ep^12-19814959537104*ep^11-56166479528288*ep^10+28737083452392
         *ep^9+5349875721552*ep^8-5852361867893*ep^7+939687253662*ep^6+
         51739431339*ep^5+41337762041*ep^4-27466342758*ep^3+1821894213*
         ep^2+786893328*ep-101303892,4423680000*ep^11-3981312000*ep^10-
         20581171200*ep^9+22637076480*ep^8+14792232960*ep^7-19540776960
         *ep^6+2627389440*ep^5+1823938560*ep^4-376289280*ep^3-43130880*
         ep^2+9953280*ep)
         +Master(nono)*cf*ca^3*rat(14263034880*ep^16+132552229120*ep^15
         +295489115136*ep^14-368269572032*ep^13-1263266423632*ep^12+
         426661346016*ep^11+1264738026836*ep^10-678204168136*ep^9-
         209444176526*ep^8+238680557043*ep^7-49892534511*ep^6-
         5007192149*ep^5+1821196773*ep^4+316656214*ep^3-85040120*ep^2-
         4329336*ep+1309104,23040000*ep^11-20736000*ep^10-107193600*
         ep^9+117901440*ep^8+77042880*ep^7-101774880*ep^6+13684320*ep^5
         +9499680*ep^4-1959840*ep^3-224640*ep^2+51840*ep)
         +Master(nono)*cf^2*ca^2*rat(-1868951040*ep^16-17348617344*
         ep^15-38318944576*ep^14+47695571616*ep^13+166889725184*ep^12-
         51074437560*ep^11-182166817972*ep^10+87979063294*ep^9+
         51749467520*ep^8-47995585282*ep^7+8830546244*ep^6+1674416840*
         ep^5-548959717*ep^4-34674164*ep^3+18408609*ep^2-540360*ep-
         115812,1920000*ep^11-1728000*ep^10-8932800*ep^9+9825120*ep^8+
         6420240*ep^7-8481240*ep^6+1140360*ep^5+791640*ep^4-163320*ep^3
         -18720*ep^2+4320*ep)
         +Master(nono)*cf^3*ca*rat(80716800*ep^15+901993344*ep^14+
         3124386096*ep^13+2678093028*ep^12-3764671628*ep^11-3959961469*
         ep^10+3316701816*ep^9+1283466469*ep^8-1699198178*ep^7+
         347412920*ep^6+71661081*ep^5-24194172*ep^4-1258031*ep^3+764056
         *ep^2-25956*ep-4416,120000*ep^10+72000*ep^9-450300*ep^8-61380*
         ep^7+309195*ep^6-66285*ep^5-28155*ep^4+7245*ep^3+660*ep^2-180*
         ep)
         +Master(nono)*cf^4*rat(-19589760*ep^15-241899168*ep^14-
         877324384*ep^13-826108240*ep^12+1004929772*ep^11+1273678088*
         ep^10-932003944*ep^9-512488304*ep^8+568169772*ep^7-96731944*
         ep^6-30769248*ep^5+7596992*ep^4+898608*ep^3-279072*ep^2-2496*
         ep+2688,120000*ep^10+72000*ep^9-450300*ep^8-61380*ep^7+309195*
         ep^6-66285*ep^5-28155*ep^4+7245*ep^3+660*ep^2-180*ep)
         +Master(nono)*[d4AA/na]*rat(-3487825920*ep^15-42975608832*
         ep^14-169722408960*ep^13-223507544704*ep^12+77997531456*ep^11+
         223202079432*ep^10-72825902804*ep^9+19049925918*ep^8-
         18383243463*ep^7+10796258752*ep^6-1297134177*ep^5-1944484233*
         ep^4+579846812*ep^3+22206423*ep^2-15655944*ep+652644,92160000*
         ep^10+55296000*ep^9-345830400*ep^8-47139840*ep^7+237461760*
         ep^6-50906880*ep^5-21623040*ep^4+5564160*ep^3+506880*ep^2-
         138240*ep)
         +Master(nono)*nf*[d4FA/na]*rat(47715840*ep^15+1119982464*ep^14
         +17954240*ep^13-5339373504*ep^12+224460528*ep^11+7658009980*
         ep^10+51592128*ep^9-8362493097*ep^8+5695009132*ep^7-1002940968
         *ep^6-318201066*ep^5+133197983*ep^4-1320306*ep^3-4263858*ep^2+
         255504*ep+30600,1440000*ep^12-2736000*ep^11-5403600*ep^10+
         14068440*ep^9-2553660*ep^8-11176110*ep^7+7216200*ep^6-261540*
         ep^5-716220*ep^4+108450*ep^3+17280*ep^2-3240*ep)
         +Master(nono)*tf*nf*ca^3*rat(24814080*ep^15-571391232*ep^14-
         4347954400*ep^13+9418632336*ep^12+11690547240*ep^11-
         33064722392*ep^10+18648464556*ep^9+4587298665*ep^8-10491240428
         *ep^7+5536549056*ep^6-1298236950*ep^5+361949*ep^4+73673310*
         ep^3-11413398*ep^2-921408*ep+230616,34560000*ep^12-65664000*
         ep^11-129686400*ep^10+337642560*ep^9-61287840*ep^8-268226640*
         ep^7+173188800*ep^6-6276960*ep^5-17189280*ep^4+2602800*ep^3+
         414720*ep^2-77760*ep)
         +Master(nono)*tf*nf*cf*ca^2*rat(-5511360*ep^15+32262896*ep^14+
         290973088*ep^13-768355044*ep^12-327956670*ep^11+2383715679*
         ep^10-2926996341*ep^9+1540340685*ep^8+13176544*ep^7-392090003*
         ep^6+173108147*ep^5-19431725*ep^4-6656080*ep^3+1746776*ep^2+
         35472*ep-26064,1440000*ep^12-2736000*ep^11-5403600*ep^10+
         14068440*ep^9-2553660*ep^8-11176110*ep^7+7216200*ep^6-261540*
         ep^5-716220*ep^4+108450*ep^3+17280*ep^2-3240*ep)
         +Master(nono)*tf*nf*cf^2*ca*rat(87936*ep^14-2767488*ep^13-
         5831824*ep^12+21221024*ep^11+10747244*ep^10-47633592*ep^9+
         33556992*ep^8-7867770*ep^7-3441674*ep^6+3575836*ep^5-1262072*
         ep^4-26286*ep^3+78150*ep^2-3324*ep-1152,48000*ep^11-72000*
         ep^10-208920*ep^9+385380*ep^8+69030*ep^7-344925*ep^6+102570*
         ep^5+32310*ep^4-10950*ep^3-765*ep^2+270*ep)
         +Master(nono)*xi*tf^-1*[d4FA/na]*ca*rat(2290688*ep^12-4390784*
         ep^11+40101312*ep^10+15208888*ep^9-232489256*ep^8+69764274*
         ep^7+211916390*ep^6-45771440*ep^5-30212711*ep^4+2404804*ep^3+
         1705896*ep^2-16237*ep-30714,102400*ep^9-30720*ep^8-503040*ep^7
         +224640*ep^6+517440*ep^5-159840*ep^4-76480*ep^3+9120*ep^2+2880
         *ep)
         +Master(nono)*xi*tf^-1*[d4FA/na]*cf*rat(-35328*ep^11+358400*
         ep^10-700960*ep^9-4334512*ep^8-563876*ep^7+3406044*ep^6-
         1276107*ep^5-776676*ep^4+112273*ep^3+50244*ep^2-1642*ep-940,
         6400*ep^8+7680*ep^7-19920*ep^6-15840*ep^5+8580*ep^4+2880*ep^3-
         460*ep^2-120*ep)
         +Master(nono)*xi*ca^4*rat(-281640960*ep^13+762514432*ep^12-
         6627981824*ep^11+240769376*ep^10+34694778744*ep^9-22693118740*
         ep^8-22841441214*ep^7+13078546907*ep^6+2031490132*ep^5-
         1354027919*ep^4-28476553*ep^3+44004730*ep^2-803725*ep-362586,
         294912000*ep^10-147456000*ep^9-1431060480*ep^8+936714240*ep^7+
         1360834560*ep^6-758384640*ep^5-128194560*ep^4+70318080*ep^3+
         3041280*ep^2-1658880*ep)
         +Master(nono)*xi*cf*ca^3*rat(208128*ep^11+338560*ep^10+1492240
         *ep^9+3753472*ep^8-1226584*ep^7-3919224*ep^6+1481487*ep^5+
         1047396*ep^4-113713*ep^3-54474*ep^2+1732*ep+760,153600*ep^8+
         184320*ep^7-478080*ep^6-380160*ep^5+205920*ep^4+69120*ep^3-
         11040*ep^2-2880*ep)
         +Master(nono)*xi*cf^2*ca^2*rat(-192*ep^8-448*ep^7-252*ep^6+722
         *ep^5+496*ep^4+182*ep^3-46*ep^2+4*ep-1,256*ep^5-128*ep^4-400*
         ep^3+8*ep^2+24*ep)
         +Master(nono)*xi*[d4AA/na]*rat(-51916800*ep^12-297221120*ep^11
         +518738944*ep^10+775887152*ep^9-1870798068*ep^8+810621956*ep^7
         +585834069*ep^6-296877670*ep^5-69540191*ep^4+40444021*ep^3-
         783484*ep^2-1219979*ep+113330,6144000*ep^9+6144000*ep^8-
         20597760*ep^7-11381760*ep^6+11278080*ep^5+1117440*ep^4-994560*
         ep^3-26880*ep^2+23040*ep)
         +Master(nono)*xi*nf*[d4FA/na]*rat(-217600*ep^13+506880*ep^12-
         875392*ep^11+282888*ep^10+3369940*ep^9-10856890*ep^8+12214767*
         ep^7-3690616*ep^6-921892*ep^5+738542*ep^4-110577*ep^3-12456*
         ep^2+4754*ep-348,32000*ep^11-48000*ep^10-139280*ep^9+256920*
         ep^8+46020*ep^7-229950*ep^6+68380*ep^5+21540*ep^4-7300*ep^3-
         510*ep^2+180*ep)
         +Master(nono)*xi*tf*nf*ca^3*rat(217600*ep^13-506880*ep^12+
         875392*ep^11-282888*ep^10-3369940*ep^9+10856890*ep^8-12214767*
         ep^7+3690616*ep^6+921892*ep^5-738542*ep^4+110577*ep^3+12456*
         ep^2-4754*ep+348,768000*ep^11-1152000*ep^10-3342720*ep^9+
         6166080*ep^8+1104480*ep^7-5518800*ep^6+1641120*ep^5+516960*
         ep^4-175200*ep^3-12240*ep^2+4320*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*ca*rat(-272000*ep^10+
         1145920*ep^9+1964248*ep^8-3689736*ep^7-2720478*ep^6+572310*
         ep^5+680769*ep^4-54470*ep^3-36959*ep^2+1096*ep+540,102400*ep^8
         +122880*ep^7-318720*ep^6-253440*ep^5+137280*ep^4+46080*ep^3-
         7360*ep^2-1920*ep)
         +Master(nono)*xi^2*ca^4*rat(-6912000*ep^12+5760000*ep^11-
         74324800*ep^10-67580064*ep^9+402108228*ep^8+192276424*ep^7-
         122182149*ep^6-38206382*ep^5+27516893*ep^4-3533375*ep^3-547118
         *ep^2+171357*ep-11414,147456000*ep^9+147456000*ep^8-494346240*
         ep^7-273162240*ep^6+270673920*ep^5+26818560*ep^4-23869440*ep^3
         -645120*ep^2+552960*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(6912000*ep^11-3264000*ep^10+
         8833600*ep^9-54190976*ep^8-48771140*ep^7+24217704*ep^6+6762405
         *ep^5-9296848*ep^4+2514231*ep^3+68813*ep^2-99776*ep+8947,
         6144000*ep^8-6144000*ep^7-8309760*ep^6+5237760*ep^5+802560*
         ep^4-487680*ep^3-19200*ep^2+11520*ep)
         +Master(nono)*xi^3*tf^-1*[d4FA/na]*ca*rat(144*ep^5-208*ep^4-
         214*ep^3+59*ep^2+24*ep-5,512*ep^4-384*ep^3-768*ep^2+224*ep+96)
         +Master(nono)*xi^3*ca^4*rat(460800*ep^10-560640*ep^9-1848960*
         ep^8+4155088*ep^7+441372*ep^6-3009364*ep^5+722735*ep^4+374261*
         ep^3-101044*ep^2-10115*ep+2807,29491200*ep^7-23592960*ep^6-
         44605440*ep^5+16220160*ep^4+7096320*ep^3-921600*ep^2-276480*ep
         )
         +Master(nono)*xi^3*[d4AA/na]*rat(-460800*ep^10+560640*ep^9+
         1503360*ep^8-3638608*ep^7+64548*ep^6+2817124*ep^5-798935*ep^4-
         352301*ep^3+103324*ep^2+9515*ep-2807,1228800*ep^7-983040*ep^6-
         1858560*ep^5+675840*ep^4+295680*ep^3-38400*ep^2-11520*ep)
         +Master(nono)*xi^4*ca^4*rat(-14400*ep^8+11520*ep^7-11820*ep^6-
         74880*ep^5+11735*ep^4+6022*ep^3-1053*ep^2-112*ep+28,4915200*
         ep^6-8847360*ep^5+1413120*ep^4+1290240*ep^3-107520*ep^2-46080*
         ep)
         +Master(nono)*xi^4*[d4AA/na]*rat(14400*ep^8-11520*ep^7+11820*
         ep^6+74880*ep^5-11735*ep^4-6022*ep^3+1053*ep^2+112*ep-28,
         204800*ep^6-368640*ep^5+58880*ep^4+53760*ep^3-4480*ep^2-1920*
         ep)
         +Master(nono)*xi^5*ca^4*rat(ep,2048*ep-3072)
         +Master(nono)*xi^5*[d4AA/na]*rat(-3*ep,256*ep-384)
         +Master(bebe)*tf^-1*[d4FA/na]*ca*rat(-136373796864*ep^20-
         965919842304*ep^19-196924783616*ep^18+8548177428480*ep^17+
         7809554510784*ep^16-28629919246688*ep^15-22965030955888*ep^14+
         45507723818704*ep^13+18480072408124*ep^12-30708702725930*ep^11
         -7249198636035*ep^10+10277761344647*ep^9+1508697397634*ep^8-
         1980720937837*ep^7-99464410904*ep^6+216683796047*ep^5-
         9066239208*ep^4-11201649891*ep^3+1159927193*ep^2+202571172*ep-
         29060820,22118400*ep^15-65617920*ep^14-74373120*ep^13+
         362787840*ep^12-113495040*ep^11-443082240*ep^10+252339840*ep^9
         +175129920*ep^8-99083520*ep^7-32204160*ep^6+12977280*ep^5+
         3090240*ep^4-483840*ep^3-103680*ep^2)
         +Master(bebe)*tf^-1*[d4FA/na]*cf*rat(21460193280*ep^20+
         167221549056*ep^19+230781828864*ep^18-851869244288*ep^17-
         2404077301312*ep^16+1340209255088*ep^15+5217781153760*ep^14-
         2706460761428*ep^13-2991210695928*ep^12+1687491098970*ep^11+
         646728737337*ep^10-417612257303*ep^9-60749206371*ep^8+
         47976623868*ep^7+4325112361*ep^6-3441601237*ep^5-225540155*
         ep^4+177373218*ep^3-2417372*ep^2-3970744*ep+333536,3456000*
         ep^15-6451200*ep^14-17196480*ep^13+35539200*ep^12+12900960*
         ep^11-42786720*ep^10+2940660*ep^9+16003800*ep^8-2421720*ep^7-
         2471760*ep^6+332820*ep^5+171000*ep^4-12240*ep^3-4320*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*ca*rat(-145491456*ep^16+
         2659888832*ep^15-12806175952*ep^14+25399853528*ep^13-
         20823447140*ep^12+576308210*ep^11+13536265720*ep^10-
         14911689500*ep^9+8165703192*ep^8-717827552*ep^7-1544507956*
         ep^6+599519812*ep^5+20983292*ep^4-41969850*ep^3+3941068*ep^2+
         759720*ep-107568,259200*ep^13-1287360*ep^12+1897560*ep^11+
         73980*ep^10-2368170*ep^9+1555605*ep^8+192375*ep^7-371520*ep^6+
         20520*ep^5+30105*ep^4-1485*ep^3-810*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*cf*rat(520527360*ep^16-
         6896036352*ep^15+22887517600*ep^14-27866064064*ep^13+
         18951745776*ep^12-25940789224*ep^11+23460362764*ep^10+
         2366273960*ep^9-11214682876*ep^8+2677249672*ep^7+1361046820*
         ep^6-560051960*ep^5-19950628*ep^4+30576304*ep^3-2364384*ep^2-
         447936*ep+56768,432000*ep^13-1886400*ep^12+2134440*ep^11+
         992700*ep^10-3003570*ep^9+1167885*ep^8+451440*ep^7-296010*ep^6
         -14130*ep^5+22365*ep^4-180*ep^3-540*ep^2)
         +Master(bebe)*ca^4*rat(88097520353280*ep^22+455321360334848*
         ep^21-1157507226087424*ep^20-5176244703983616*ep^19+
         7224865469287168*ep^18+22049862814946944*ep^17-
         29687174584379904*ep^16-33442867539276736*ep^15+
         59426131920665936*ep^14-1788876711679864*ep^13-
         28639076157613960*ep^12+6645820005883224*ep^11+
         6369193176538570*ep^10-1869099876954692*ep^9-1012455680394261*
         ep^8+343047233568151*ep^7+123962620513782*ep^6-57675913085638*
         ep^5-3574340707285*ep^4+4252042863727*ep^3-308986953286*ep^2-
         96625382748*ep+12603930984,63700992000*ep^17-310011494400*
         ep^16+183087267840*ep^15+1338410926080*ep^14-2440557527040*
         ep^13-28134604800*ep^12+2955165327360*ep^11-1642075545600*
         ep^10-807628216320*ep^9+752061542400*ep^8+42379407360*ep^7-
         117760573440*ep^6+4121487360*ep^5+7688908800*ep^4-268738560*
         ep^3-179159040*ep^2)
         +Master(bebe)*cf*ca^3*rat(-1712780328960*ep^21-11806203617280*
         ep^20+4999162318848*ep^19+111385982964992*ep^18+32088858871744
         *ep^17-418098629551184*ep^16-41286576404840*ep^15+
         718757241542516*ep^14-258379009980246*ep^13-342487774219512*
         ep^12+195199028186955*ep^11+53945497831622*ep^10-
         50848671680742*ep^9-943823790588*ep^8+6365796144032*ep^7-
         185368466696*ep^6-635452302040*ep^5+44631921612*ep^4+
         40610236805*ep^3-5068878434*ep^2-928446356*ep+150142152,
         331776000*ep^16-1116979200*ep^15-721889280*ep^14+5888056320*
         ep^13-3879152640*ep^12-5965263360*ep^11+6443591040*ep^10+
         1112909760*ep^9-2537032320*ep^8+111438720*ep^7+387884160*ep^6-
         31510080*ep^5-25799040*ep^4+1347840*ep^3+622080*ep^2)
         +Master(bebe)*cf^2*ca^2*rat(190349230080*ep^21+1472413646848*
         ep^20-340685429760*ep^19-13929181909504*ep^18-6027824660480*
         ep^17+54372766152800*ep^16+10683611304624*ep^15-
         101322103422240*ep^14+33132495849520*ep^13+55484160395018*
         ep^12-33640435670531*ep^11-8105489103514*ep^10+9994888482333*
         ep^9-673555867350*ep^8-1199389675361*ep^7+182524381298*ep^6+
         88911628303*ep^5-14781638860*ep^4-4678066872*ep^3+808182560*
         ep^2+103895344*ep-19553856,27648000*ep^16-93081600*ep^15-
         60157440*ep^14+490671360*ep^13-323262720*ep^12-497105280*ep^11
         +536965920*ep^10+92742480*ep^9-211419360*ep^8+9286560*ep^7+
         32323680*ep^6-2625840*ep^5-2149920*ep^4+112320*ep^3+51840*ep^2
         )
         +Master(bebe)*cf^3*ca*rat(-5851084800*ep^20-71505476608*ep^19-
         120621576320*ep^18+419576822016*ep^17+1052135038960*ep^16-
         899804212760*ep^15-2204585225584*ep^14+1731572394450*ep^13+
         1208051645195*ep^12-1294524006515*ep^11-68148896955*ep^10+
         364812658799*ep^9-64723709375*ep^8-42895042205*ep^7+
         11473512955*ep^6+2908024391*ep^5-828138412*ep^4-137110512*ep^3
         +35318304*ep^2+2899344*ep-707968,1728000*ep^15-3225600*ep^14-
         8598240*ep^13+17769600*ep^12+6450480*ep^11-21393360*ep^10+
         1470330*ep^9+8001900*ep^8-1210860*ep^7-1235880*ep^6+166410*
         ep^5+85500*ep^4-6120*ep^3-2160*ep^2)
         +Master(bebe)*cf^4*rat(156303360*ep^20+8229931008*ep^19+
         21062389632*ep^18-47228588640*ep^17-159365446288*ep^16+
         106887227416*ep^15+340700500204*ep^14-241460905028*ep^13-
         200579432858*ep^12+201907611308*ep^11+15071952012*ep^10-
         61292542782*ep^9+10267992386*ep^8+7895584488*ep^7-2001893620*
         ep^6-594664058*ep^5+159759748*ep^4+28521680*ep^3-7160928*ep^2-
         575392*ep+140352,864000*ep^15-1612800*ep^14-4299120*ep^13+
         8884800*ep^12+3225240*ep^11-10696680*ep^10+735165*ep^9+4000950
         *ep^8-605430*ep^7-617940*ep^6+83205*ep^5+42750*ep^4-3060*ep^3-
         1080*ep^2)
         +Master(bebe)*[d4AA/na]*rat(263482245120*ep^20+2280589852672*
         ep^19+3404186171392*ep^18-12730706476032*ep^17-28825478800768*
         ep^16+20451463103552*ep^15+45898104081120*ep^14-22628630189696
         *ep^13-8965968980648*ep^12-6471016408220*ep^11+3289989410902*
         ep^10+4356124891998*ep^9-1890416505919*ep^8-55835179849*ep^7+
         253331634198*ep^6-116811010900*ep^5+786196809*ep^4+10842743095
         *ep^3-1249279862*ep^2-257198620*ep+37475656,663552000*ep^15-
         1238630400*ep^14-3301724160*ep^13+6823526400*ep^12+2476984320*
         ep^11-8215050240*ep^10+564606720*ep^9+3072729600*ep^8-
         464970240*ep^7-474577920*ep^6+63901440*ep^5+32832000*ep^4-
         2350080*ep^3-829440*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(-514007040*ep^20-45115930624*
         ep^19+138643099136*ep^18+166382377856*ep^17-705346295872*ep^16
         -170892286464*ep^15+1368874098080*ep^14+661764457752*ep^13-
         3301556488100*ep^12+2037738781446*ep^11+488138368651*ep^10-
         878495531096*ep^9+197963399491*ep^8+85047507586*ep^7-
         45281771271*ep^6+2545105252*ep^5+2409105021*ep^4-496410844*
         ep^3-13059696*ep^2+11978736*ep-910800,10368000*ep^17-45273600*
         ep^16+12346560*ep^15+206560800*ep^14-305225280*ep^13-65190960*
         ep^12+387776700*ep^11-166583790*ep^10-114060690*ep^9+82764720*
         ep^8+8638920*ep^7-13106070*ep^6+178470*ep^5+848340*ep^4-22680*
         ep^3-19440*ep^2)
         +Master(bebe)*tf*nf*ca^3*rat(-83456901120*ep^21+420589150208*
         ep^20-119270907904*ep^19-3581449801600*ep^18+8577456376544*
         ep^17-584519054400*ep^16-27140667777088*ep^15+42401478071352*
         ep^14-10025695005506*ep^13-35325502788636*ep^12+36995466232957
         *ep^11-8393342174840*ep^10-7435783322591*ep^9+5237266260406*
         ep^8-634089647094*ep^7-507387344936*ep^6+203555091489*ep^5-
         4577898904*ep^4-11345979171*ep^3+1654959774*ep^2+169564284*ep-
         36933624,995328000*ep^18-5839257600*ep^17+7704668160*ep^16+
         18051932160*ep^15-59046382080*ep^14+37694108160*ep^13+
         46614061440*ep^12-71831888640*ep^11+13038239520*ep^10+
         24370152480*ep^9-11088783360*ep^8-2502187200*ep^7+1904407200*
         ep^6+55740960*ep^5-124338240*ep^4+1399680*ep^3+2799360*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(5115601920*ep^20-17173189632*
         ep^19-9819021248*ep^18+121763724128*ep^17-202890581088*ep^16+
         15354396664*ep^15+591460948472*ep^14-1027424470912*ep^13+
         508962504873*ep^12+336797224464*ep^11-475844290450*ep^10+
         114725547584*ep^9+80530984561*ep^8-48997264452*ep^7+1311777866
         *ep^6+5311435246*ep^5-1076276174*ep^4-190667994*ep^3+65626260*
         ep^2+1575304*ep-1124592,20736000*ep^17-90547200*ep^16+24693120
         *ep^15+413121600*ep^14-610450560*ep^13-130381920*ep^12+
         775553400*ep^11-333167580*ep^10-228121380*ep^9+165529440*ep^8+
         17277840*ep^7-26212140*ep^6+356940*ep^5+1696680*ep^4-45360*
         ep^3-38880*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(-250836480*ep^20+1587421952*
         ep^19-1706987744*ep^18-7767836960*ep^17+19009345112*ep^16-
         2934213520*ep^15-34853597500*ep^14+40554970398*ep^13-
         5610380373*ep^12-18557569567*ep^11+13885894246*ep^10-
         1998542148*ep^9-2514643229*ep^8+1486294981*ep^7-84470896*ep^6-
         183309888*ep^5+46247424*ep^4+7176304*ep^3-2974656*ep^2-68352*
         ep+55296,1728000*ep^17-7545600*ep^16+2057760*ep^15+34426800*
         ep^14-50870880*ep^13-10865160*ep^12+64629450*ep^11-27763965*
         ep^10-19010115*ep^9+13794120*ep^8+1439820*ep^7-2184345*ep^6+
         29745*ep^5+141390*ep^4-3780*ep^3-3240*ep^2)
         +Master(bebe)*tf^2*nf^2*ca^2*rat(-1024*ep^11+6144*ep^10-13120*
         ep^9+12384*ep^8-10784*ep^7+19860*ep^6-17028*ep^5-7439*ep^4+
         18618*ep^3-10180*ep^2+2239*ep-168,384*ep^9-2688*ep^8+7584*ep^7
         -10752*ep^6+7368*ep^5-1032*ep^4-1674*ep^3+972*ep^2-162*ep)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*ca*rat(-1462272000*ep^18+
         880430080*ep^17+19215523584*ep^16-66995699712*ep^15+
         65619550784*ep^14+239419917280*ep^13-645372524752*ep^12+
         178097870568*ep^11+682159026480*ep^10-391211057652*ep^9-
         230448629811*ep^8+124142327984*ep^7+41245907797*ep^6-
         13017628972*ep^5-4768870149*ep^4+558425160*ep^3+266125039*ep^2
         -9311136*ep-5206572,11059200*ep^14-30044160*ep^13-44697600*
         ep^12+170219520*ep^11-14192640*ep^10-225089280*ep^9+69897600*
         ep^8+105039360*ep^7-23281920*ep^6-21922560*ep^5+1008000*ep^4+
         1797120*ep^3+207360*ep^2)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*cf*rat(13344000*ep^16-4703360
         *ep^15-18945008*ep^14+157224736*ep^13-24445288*ep^12-906267136
         *ep^11-478223542*ep^10+1653278989*ep^9+266957563*ep^8-
         523230766*ep^7+44538585*ep^6+137865511*ep^5+12610675*ep^4-
         10735958*ep^3-1707965*ep^2+238944*ep+44020,86400*ep^12-61920*
         ep^11-537840*ep^10+300600*ep^9+893700*ep^8-196560*ep^7-517320*
         ep^6-66600*ep^5+72900*ep^4+24480*ep^3+2160*ep^2)
         +Master(bebe)*xi*tf^-1*nf*[d4FF/na]*ca*rat(-480*ep^8+104*ep^7-
         202*ep^6+490*ep^5-4726*ep^4+3322*ep^3+224*ep^2-292*ep+24,162*
         ep^6-675*ep^5+810*ep^4-135*ep^3-162*ep^2)
         +Master(bebe)*xi*ca^4*rat(379207680000*ep^20-1608059545600*
         ep^19+3437634242560*ep^18+8868708488832*ep^17-58092254833792*
         ep^16+38550968941696*ep^15+166026639971616*ep^14-
         247847955999640*ep^13-25061266644576*ep^12+210412590238288*
         ep^11-77495796802604*ep^10-45698964150757*ep^9+32026192326257*
         ep^8-1848723890724*ep^7-2300600702290*ep^6+392052495071*ep^5+
         31790972697*ep^4-6729617910*ep^3+17387668*ep^2-150389656*ep+
         23036064,31850496000*ep^16-107230003200*ep^15-69301370880*
         ep^14+565253406720*ep^13-372398653440*ep^12-572665282560*ep^11
         +618584739840*ep^10+106839336960*ep^9-243555102720*ep^8+
         10698117120*ep^7+37236879360*ep^6-3024967680*ep^5-2476707840*
         ep^4+129392640*ep^3+59719680*ep^2)
         +Master(bebe)*xi*cf*ca^3*rat(-210048000*ep^17+145821440*ep^16+
         49148992*ep^15+61500400*ep^14+4876452504*ep^13-3498798772*
         ep^12-9632646574*ep^11+3097575360*ep^10+9873443236*ep^9-
         3159781575*ep^8-3847343897*ep^7+1668652556*ep^6-15227738*ep^5-
         56557283*ep^4+31531609*ep^3-4567846*ep^2-1017172*ep+171560,
         8294400*ep^13-10091520*ep^12-48660480*ep^11+54673920*ep^10+
         71366400*ep^9-61767360*ep^8-40227840*ep^7+18437760*ep^6+
         10195200*ep^5-1149120*ep^4-967680*ep^3-103680*ep^2)
         +Master(bebe)*xi*cf^2*ca^2*rat(291840*ep^15+236672*ep^14-
         2909664*ep^13-570800*ep^12+8114992*ep^11+613800*ep^10-8493294*
         ep^9-856991*ep^8+3666581*ep^7+1585334*ep^6-2416084*ep^5+795645
         *ep^4-28083*ep^3-48156*ep^2+10072*ep-504,27648*ep^11-94464*
         ep^10+34560*ep^9+144000*ep^8-92736*ep^7-59472*ep^6+33840*ep^5+
         10800*ep^4-3312*ep^3-864*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(6512640000*ep^19-34428928000*
         ep^18+773688755200*ep^17-2157206200320*ep^16-1324970929216*
         ep^15+9847501306816*ep^14-9116429851728*ep^13-1493893782280*
         ep^12+7095167689512*ep^11-3720754179014*ep^10-1179481893212*
         ep^9+1881939449831*ep^8-333881243455*ep^7-285179365494*ep^6+
         111992650454*ep^5+7222701959*ep^4-8327297391*ep^3+619842942*
         ep^2+173275036*ep-21700840,663552000*ep^15-1238630400*ep^14-
         3301724160*ep^13+6823526400*ep^12+2476984320*ep^11-8215050240*
         ep^10+564606720*ep^9+3072729600*ep^8-464970240*ep^7-474577920*
         ep^6+63901440*ep^5+32832000*ep^4-2350080*ep^3-829440*ep^2)
         +Master(bebe)*xi*nf*[d4FA/na]*rat(9216000*ep^17+20841600*ep^16
         -77103520*ep^15-211311984*ep^14+194102624*ep^13+988362604*
         ep^12-28483756*ep^11-2000515823*ep^10+472510675*ep^9+
         1154240419*ep^8-472971023*ep^7-267537277*ep^6+100854313*ep^5+
         879665*ep^4-6158901*ep^3+1725884*ep^2+100788*ep-57888,259200*
         ep^14-833760*ep^13-760320*ep^12+4656960*ep^11-1993680*ep^10-
         5939730*ep^9+3943890*ep^8+2795580*ep^7-1609740*ep^6-773010*
         ep^5+150930*ep^4+93960*ep^3+9720*ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(-130176000*ep^18-9676800*ep^17
         +1052310080*ep^16+219769856*ep^15-3280101424*ep^14-900140688*
         ep^13+4930555152*ep^12-551210640*ep^11-3835810486*ep^10+
         4294872089*ep^9-503108470*ep^8-1678068918*ep^7+460503519*ep^6+
         279322881*ep^5-95889736*ep^4-17562148*ep^3+6855641*ep^2+319968
         *ep-152676,24883200*ep^15-92482560*ep^14-32970240*ep^13+
         483563520*ep^12-414927360*ep^11-474517440*ep^10+663720480*ep^9
         +79068960*ep^8-288722880*ep^7+3058560*ep^6+51593760*ep^5+
         1775520*ep^4-3576960*ep^3-466560*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(2400*ep^8-7280*ep^7+10336*
         ep^6-14936*ep^5+13460*ep^4-6455*ep^3+1220*ep^2-129*ep+16,864*
         ep^5-1872*ep^4+792*ep^3+180*ep^2-108*ep)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*ca*rat(2304000*ep^16-
         9286400*ep^15-231631040*ep^14+176134080*ep^13+1615966760*ep^12
         -632453744*ep^11-3429799334*ep^10-1057173426*ep^9+1402881703*
         ep^8+1418933046*ep^7+72676051*ep^6-293993830*ep^5-31537663*
         ep^4+18935018*ep^3+1792303*ep^2-382104*ep-31020,2764800*ep^12-
         1981440*ep^11-17210880*ep^10+9619200*ep^9+28598400*ep^8-
         6289920*ep^7-16554240*ep^6-2131200*ep^5+2332800*ep^4+783360*
         ep^3+69120*ep^2)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*cf*rat(840*ep^11-328*ep^10-
         9600*ep^9+15948*ep^8+5006*ep^7-25728*ep^6+17969*ep^5-910*ep^4-
         3820*ep^3+1300*ep^2-99*ep-2,432*ep^8-1152*ep^7-324*ep^6+1980*
         ep^5+108*ep^4-828*ep^3-216*ep^2)
         +Master(bebe)*xi^2*ca^4*rat(-3317760000*ep^20+95540992000*
         ep^19-241576499200*ep^18-49544304000*ep^17+194296208000*ep^16-
         155935281408*ep^15+3511483548160*ep^14-5844343342664*ep^13-
         1171331112056*ep^12+6936519229924*ep^11-2672510004632*ep^10-
         1461458203169*ep^9+773582463249*ep^8+175847024336*ep^7-
         128880334806*ep^6+5697767315*ep^5+6961141905*ep^4-1502730502*
         ep^3+20869028*ep^2+40404968*ep-5122848,31850496000*ep^16-
         107230003200*ep^15-69301370880*ep^14+565253406720*ep^13-
         372398653440*ep^12-572665282560*ep^11+618584739840*ep^10+
         106839336960*ep^9-243555102720*ep^8+10698117120*ep^7+
         37236879360*ep^6-3024967680*ep^5-2476707840*ep^4+129392640*
         ep^3+59719680*ep^2)
         +Master(bebe)*xi^2*cf*ca^3*rat(23520*ep^13-223144*ep^12+637336
         *ep^11-621910*ep^10-148258*ep^9+794107*ep^8-757265*ep^7+337674
         *ep^6+20021*ep^5-99047*ep^4+43309*ep^3-8110*ep^2+617*ep-2,
         82944*ep^10-304128*ep^9+179712*ep^8+387072*ep^7-374976*ep^6-
         84672*ep^5+122688*ep^4+1728*ep^3-10368*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(1105920000*ep^18-2395904000*
         ep^17+3452774400*ep^16+12236745600*ep^15+5278889600*ep^14-
         100463005216*ep^13-15585814176*ep^12+201692821672*ep^11-
         55208298928*ep^10-98986282026*ep^9+67535558740*ep^8-1396533223
         *ep^7-15269407963*ep^6+5445801436*ep^5+456941974*ep^4-
         512203899*ep^3+43406541*ep^2+11818856*ep-1597388,663552000*
         ep^14-2565734400*ep^13+1829744640*ep^12+3164037120*ep^11-
         3851089920*ep^10-512870400*ep^9+1590347520*ep^8-107965440*ep^7
         -249039360*ep^6+23500800*ep^5+16899840*ep^4-967680*ep^3-414720
         *ep^2)
         +Master(bebe)*xi^2*nf*[d4FA/na]*rat(720*ep^5+216*ep^4-122*ep^3
         -30*ep^2+18*ep-2,54*ep^3-63*ep^2-27*ep)
         +Master(bebe)*xi^2*tf*nf*ca^3*rat(-23040*ep^9+200808*ep^8-
         322760*ep^7-66502*ep^6+305522*ep^5-82105*ep^4-48223*ep^3+27767
         *ep^2-5279*ep+420,41472*ep^7-152064*ep^6+152064*ep^5+17280*
         ep^4-71712*ep^3+5184*ep^2+7776*ep)
         +Master(bebe)*xi^3*tf^-1*[d4FA/na]*ca*rat(-61440*ep^13+413440*
         ep^12-1253440*ep^11-1546240*ep^10+2960144*ep^9-74344*ep^8-
         2046072*ep^7+138156*ep^6+23417*ep^5+101402*ep^4-26002*ep^3-
         5236*ep^2+1993*ep-114,110592*ep^9-211968*ep^8-235008*ep^7+
         329472*ep^6+240768*ep^5-41472*ep^4-47232*ep^3-6912*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(1105920000*ep^18-8782720000*ep^17+
         32359129600*ep^16-13291270720*ep^15-95775392160*ep^14+
         137406215760*ep^13-30244484408*ep^12-88009104520*ep^11+
         80122503796*ep^10-5748495946*ep^9-12639634485*ep^8-2888202369*
         ep^7+5159548324*ep^6-846966052*ep^5-361787105*ep^4+116854259*
         ep^3-457410*ep^2-3081612*ep+289048,15925248000*ep^14-
         61577625600*ep^13+43913871360*ep^12+75936890880*ep^11-
         92426158080*ep^10-12308889600*ep^9+38168340480*ep^8-2591170560
         *ep^7-5976944640*ep^6+564019200*ep^5+405596160*ep^4-23224320*
         ep^3-9953280*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(-368640000*ep^17+2174720000*
         ep^16-7305587200*ep^15+5644333440*ep^14+14164736160*ep^13-
         30787518960*ep^12+14977518064*ep^11+24515776972*ep^10-
         23166320922*ep^9-4279595458*ep^8+7941858241*ep^7-210258625*
         ep^6-1181478652*ep^5+143711580*ep^4+70672645*ep^3-11670737*
         ep^2-1375936*ep+255388,331776000*ep^13-1116979200*ep^12+
         356382720*ep^11+1760209920*ep^10-1045440000*ep^9-779155200*
         ep^8+405596160*ep^7+148815360*ep^6-50112000*ep^5-13305600*ep^4
         +1797120*ep^3+414720*ep^2)
         +Master(bebe)*xi^4*tf^-1*[d4FA/na]*ca*rat(960*ep^9-632*ep^8-
         692*ep^7-1844*ep^6+60*ep^5+1223*ep^4+684*ep^3-98*ep^2-112*ep+
         19,6912*ep^5-1152*ep^4-11520*ep^3-3456*ep^2)
         +Master(bebe)*xi^4*ca^4*rat(-13824000*ep^16+117273600*ep^15-
         308421120*ep^14+327728640*ep^13+35694880*ep^12-500482800*ep^11
         +382365560*ep^10+32653720*ep^9-148389816*ep^8+63702533*ep^7+
         14733968*ep^6-25513797*ep^5-1045490*ep^4+1768667*ep^3+2892*
         ep^2-23363*ep+3126,796262400*ep^12-2561310720*ep^11+451215360*
         ep^10+4346265600*ep^9-1841356800*ep^8-2246952960*ep^7+
         632033280*ep^6+505958400*ep^5-33177600*ep^4-43960320*ep^3-
         4976640*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(1152000*ep^14-9628800*ep^13+
         24461760*ep^12-25714680*ep^11-11214680*ep^10+44207370*ep^9-
         1368450*ep^8+2859715*ep^7-8881173*ep^6-11984001*ep^5-1476058*
         ep^4+1047045*ep^3+195423*ep^2-22009*ep-4662,4147200*ep^10-
         13340160*ep^9+3386880*ep^8+19301760*ep^7-8743680*ep^6-6877440*
         ep^5+1105920*ep^4+915840*ep^3+103680*ep^2)
         +Master(bebe)*xi^5*ca^4*rat(-1440*ep^9+3680*ep^8-3688*ep^7-
         1304*ep^6+2944*ep^5-1138*ep^4+163*ep^3+183*ep^2-79*ep+7,221184
         *ep^7-700416*ep^6+681984*ep^5-156672*ep^4-73728*ep^3+27648*
         ep^2)
         +Master(bebe)*xi^5*[d4AA/na]*rat(40*ep^6-10*ep^5+66*ep^4+40*
         ep^3-71*ep^2+21*ep-2,384*ep^4-960*ep^3+576*ep^2)
         +Master(cross)*tf^-1*[d4FA/na]*ca*rat(30456152064*ep^21+
         260952096768*ep^20+292604784640*ep^19-1809341756416*ep^18-
         4223629344256*ep^17+4833594886656*ep^16+13183825852864*ep^15-
         9284508136000*ep^14-13351170118400*ep^13+9595298754960*ep^12+
         6366138877836*ep^11-4451824766960*ep^10-1557080134600*ep^9+
         1042805102757*ep^8+226276798535*ep^7-142594025288*ep^6-
         18753775130*ep^5+10814196569*ep^4+732649755*ep^3-394500926*
         ep^2-10463308*ep+5339880,70778880*ep^16-198180864*ep^15-
         283312128*ep^14+1154088960*ep^13-142657536*ep^12-1651298304*
         ep^11+662221824*ep^10+871378944*ep^9-370536576*ep^8-197834496*
         ep^7+68208384*ep^6+23121408*ep^5-4818048*ep^4-1303296*ep^3+
         115200*ep^2+27648*ep)
         +Master(cross)*tf^-1*[d4FA/na]*cf*rat(-2840862720*ep^20-
         25749942272*ep^19-47520180736*ep^18+96175792384*ep^17+
         492558916416*ep^16-156569788160*ep^15-1168089790208*ep^14+
         835186078048*ep^13+487900069420*ep^12-568882319648*ep^11+
         23256111478*ep^10+109170709055*ep^9-18800337282*ep^8-
         11141247882*ep^7+2435980942*ep^6+777862795*ep^5-176650798*ep^4
         -31222128*ep^3+6909824*ep^2+511888*ep-109216,7372800*ep^15-
         17448960*ep^14-28422144*ep^13+90888192*ep^12-15629184*ep^11-
         88202304*ep^10+48654432*ep^9+15519120*ep^8-13317984*ep^7-
         747936*ep^6+1406880*ep^5-9072*ep^4-65952*ep^3+960*ep^2+1152*ep
         )
         +Master(cross)*tf^-1*nf*[d4FF/na]*ca*rat(11252736*ep^17+
         149351296*ep^16+2446642048*ep^15-11798377048*ep^14+16036722108
         *ep^13-5360791222*ep^12-7006588051*ep^11+9318033055*ep^10-
         3811430194*ep^9-827988236*ep^8+1103752125*ep^7-124708701*ep^6-
         104054042*ep^5+21112324*ep^4+4108308*ep^3-1008456*ep^2-56238*
         ep+15388,1105920*ep^14-5492736*ep^13+8027136*ep^12+658944*
         ep^11-10610208*ep^10+6617520*ep^9+1452312*ep^8-1999980*ep^7+
         36252*ep^6+227520*ep^5-11808*ep^4-11484*ep^3+396*ep^2+216*ep)
         +Master(cross)*tf^-1*nf*[d4FF/na]*cf*rat(-12710400*ep^17+
         85070976*ep^16-1827592064*ep^15+4763198048*ep^14-4134099472*
         ep^13+2422917208*ep^12-836554968*ep^11-1486924810*ep^10+
         1272700563*ep^9+89708324*ep^8-261325076*ep^7+18339270*ep^6+
         22044471*ep^5-2664752*ep^4-764902*ep^3+106712*ep^2+8088*ep-
         1216,460800*ep^14-2012160*ep^13+2247936*ep^12+1184640*ep^11-
         3346104*ep^10+1179564*ep^9+681774*ep^8-393603*ep^7-45168*ep^6+
         43590*ep^5+750*ep^4-2067*ep^3+12*ep^2+36*ep)
         +Master(cross)*ca^4*rat(-6143264686080*ep^22-64425750233088*
         ep^21-58262860480512*ep^20+444422571511808*ep^19+
         949700830259200*ep^18-1456999565656064*ep^17-2871743297585408*
         ep^16+3501583456433376*ep^15+1591451933041280*ep^14-
         2949693466348656*ep^13-1820596295752*ep^12+1071072794977522*
         ep^11-183471422780398*ep^10-211890862323477*ep^9+
         51077341987053*ep^8+32170001541768*ep^7-8940840524640*ep^6-
         3065788626329*ep^5+903882194553*ep^4+130518200196*ep^3-
         40255734272*ep^2-1951965056*ep+630404976,101921587200*ep^17-
         326149079040*ep^16-293817286656*ep^15+1825075888128*ep^14-
         870182092800*ep^13-2295698817024*ep^12+1904747249664*ep^11+
         873345908736*ep^10-1035486941184*ep^9-71452606464*ep^8+
         212172742656*ep^7-5993201664*ep^6-20255920128*ep^5+898449408*
         ep^4+916586496*ep^3-26542080*ep^2-15925248*ep)
         +Master(cross)*cf*ca^3*rat(135126466560*ep^22+2252116819968*
         ep^21+3250138735616*ep^20-15119476625408*ep^19-41874995772928*
         ep^18+54974486379168*ep^17+123118585359872*ep^16-
         150240040831120*ep^15-60158747606272*ep^14+128191520457266*
         ep^13-13144741793368*ep^12-41919409037734*ep^11+13491380329687
         *ep^10+6186469193130*ep^9-2799352412874*ep^8-824722893718*ep^7
         +368888117723*ep^6+87291967168*ep^5-32963378880*ep^4-
         4151905040*ep^3+1431548240*ep^2+68777920*ep-22718976,
         1061683200*ep^17-3397386240*ep^16-3060596736*ep^15+19011207168
         *ep^14-9064396800*ep^13-23913529344*ep^12+19841117184*ep^11+
         9097353216*ep^10-10786322304*ep^9-744297984*ep^8+2210132736*
         ep^7-62429184*ep^6-210999168*ep^5+9358848*ep^4+9547776*ep^3-
         276480*ep^2-165888*ep)
         +Master(cross)*cf^2*ca^2*rat(1126440960*ep^21-79738664960*
         ep^20-146780480512*ep^19+627093743616*ep^18+1623127125824*
         ep^17-3382475177552*ep^16-3599261922496*ep^15+9627345760264*
         ep^14-3516851930932*ep^13-4334056590385*ep^12+3853574382480*
         ep^11-309283288005*ep^10-694784607024*ep^9+166595884731*ep^8+
         75702793740*ep^7-21349307099*ep^6-7067320124*ep^5+1866471686*
         ep^4+342798868*ep^3-84146216*ep^2-6096784*ep+1413120,29491200*
         ep^16-114032640*ep^15-8994816*ep^14+534085632*ep^13-607845888*
         ep^12-259034112*ep^11+723831552*ep^10-229850112*ep^9-146386656
         *ep^8+76916160*ep^7+10115136*ep^6-8477568*ep^5-209376*ep^4+
         399552*ep^3-1152*ep^2-6912*ep)
         +Master(cross)*cf^3*ca*rat(-221614080*ep^19+1133165184*ep^18+
         7855080256*ep^17+895589144*ep^16-48928610196*ep^15-12413401564
         *ep^14+103641991960*ep^13-34708170736*ep^12-56903366910*ep^11+
         36708205737*ep^10+5292347011*ep^9-9127944782*ep^8+45683809*
         ep^7+1164626267*ep^6+5101529*ep^5-87723824*ep^4-1994863*ep^3+
         3302406*ep^2+71404*ep-46552,921600*ep^14-1720320*ep^13-4412928
         *ep^12+9154560*ep^11+2623632*ep^10-9713472*ep^9+1225068*ep^8+
         2552424*ep^7-388536*ep^6-287760*ep^5+31980*ep^4+14856*ep^3-816
         *ep^2-288*ep)
         +Master(cross)*cf^4*rat(62784000*ep^20-112791040*ep^19-
         1295741760*ep^18+264685352*ep^17+7890131120*ep^16-2299808626*
         ep^15-17372205390*ep^14+13367070199*ep^13+7090090159*ep^12-
         10576459430*ep^11+1677129690*ep^10+2238910738*ep^9-784048037*
         ep^8-242768544*ep^7+110705678*ep^6+18243435*ep^5-8206604*ep^4-
         815940*ep^3+299672*ep^2+15456*ep-4128,460800*ep^15-1090560*
         ep^14-1776384*ep^13+5680512*ep^12-976824*ep^11-5512644*ep^10+
         3040902*ep^9+969945*ep^8-832374*ep^7-46746*ep^6+87930*ep^5-567
         *ep^4-4122*ep^3+60*ep^2+72*ep)
         +Master(cross)*[d4AA/na]*rat(-21597388800*ep^20-199606763520*
         ep^19-338083856384*ep^18+988370923520*ep^17+2620613808128*
         ep^16-1292274578944*ep^15-3471179890944*ep^14+1774797888304*
         ep^13-612601828824*ep^12+1825368958180*ep^11-482729867974*
         ep^10-425306721836*ep^9+120384573633*ep^8+229526343*ep^7+
         3274162674*ep^6+4852320666*ep^5-1852978303*ep^4-283696989*ep^3
         +99912258*ep^2+4456916*ep-1550104,707788800*ep^15-1675100160*
         ep^14-2728525824*ep^13+8725266432*ep^12-1500401664*ep^11-
         8467421184*ep^10+4670825472*ep^9+1489835520*ep^8-1278526464*
         ep^7-71801856*ep^6+135060480*ep^5-870912*ep^4-6331392*ep^3+
         92160*ep^2+110592*ep)
         +Master(cross)*nf*[d4FA/na]*rat(-136581120*ep^21+2822435328*
         ep^20-34719190912*ep^19-8310993536*ep^18+182136665696*ep^17+
         37340271264*ep^16-521401247800*ep^15-260928348232*ep^14+
         1268389446298*ep^13-452592462608*ep^12-570631918921*ep^11+
         387700428894*ep^10+24146442461*ep^9-71510891152*ep^8+
         11836783033*ep^7+4383056758*ep^6-1606963903*ep^5+14382756*ep^4
         +68745920*ep^3-8687344*ep^2-879952*ep+195072,33177600*ep^18-
         139345920*ep^17+10524672*ep^16+689743872*ep^15-877362624*ep^14
         -464035392*ep^13+1367332704*ep^12-335742624*ep^11-621364860*
         ep^10+313813260*ep^9+92325960*ep^8-71017560*ep^7-4642812*ep^6+
         6886188*ep^5+5904*ep^4-307008*ep^3+3456*ep^2+5184*ep)
         +Master(cross)*tf*nf*ca^3*rat(-2063093760*ep^21-18500510976*
         ep^20+103609098752*ep^19+178954584400*ep^18-611401240960*ep^17
         -244265927712*ep^16+1859087598740*ep^15-493065396841*ep^14-
         2659155137225*ep^13+2039920555708*ep^12+731552643143*ep^11-
         1238000097219*ep^10+225611406908*ep^9+204081247154*ep^8-
         84405971807*ep^7-7611165080*ep^6+8743789817*ep^5-705903018*
         ep^4-356814808*ep^3+58233680*ep^2+4998800*ep-1089696,796262400
         *ep^18-3344302080*ep^17+252592128*ep^16+16553852928*ep^15-
         21056702976*ep^14-11136849408*ep^13+32815984896*ep^12-
         8057822976*ep^11-14912756640*ep^10+7531518240*ep^9+2215823040*
         ep^8-1704421440*ep^7-111427488*ep^6+165268512*ep^5+141696*ep^4
         -7368192*ep^3+82944*ep^2+124416*ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(38592000*ep^21+1599955584*
         ep^20-16451399808*ep^19-752937280*ep^18+77334745440*ep^17-
         116880335672*ep^16-104395991648*ep^15+313091853324*ep^14-
         45086222706*ep^13-238811079743*ep^12+118325633261*ep^11+
         64997515986*ep^10-55962777264*ep^9-1254550147*ep^8+9546858101*
         ep^7-1495189500*ep^6-691825616*ep^5+195549272*ep^4+19971344*
         ep^3-9092480*ep^2-178304*ep+137856,66355200*ep^18-278691840*
         ep^17+21049344*ep^16+1379487744*ep^15-1754725248*ep^14-
         928070784*ep^13+2734665408*ep^12-671485248*ep^11-1242729720*
         ep^10+627626520*ep^9+184651920*ep^8-142035120*ep^7-9285624*
         ep^6+13772376*ep^5+11808*ep^4-614016*ep^3+6912*ep^2+10368*ep)
         +Master(cross)*tf*nf*cf^2*ca*rat(19334400*ep^20-39938880*ep^19
         +220331008*ep^18-315184384*ep^17-550924912*ep^16+2630628900*
         ep^15-1895288884*ep^14-1574320408*ep^13+1252945943*ep^12+
         1346926339*ep^11-1662948024*ep^10+498213689*ep^9+150835926*
         ep^8-149280485*ep^7+23106264*ep^6+12327579*ep^5-3903869*ep^4-
         371174*ep^3+185236*ep^2+3624*ep-2688,1843200*ep^17-8970240*
         ep^16+6564864*ep^15+33942528*ep^14-71370720*ep^13+21800736*
         ep^12+61429104*ep^11-59605104*ep^10+5216466*ep^9+13956426*ep^8
         -4175064*ep^7-1162044*ep^6+516762*ep^5+38058*ep^4-25044*ep^3-
         360*ep^2+432*ep)
         +Master(cross)*tf^2*nf^2*ca^2*rat(-288*ep^9+1440*ep^8-5008*
         ep^7+4492*ep^6+2088*ep^5-4072*ep^4+960*ep^3+378*ep^2-126*ep+12
         ,216*ep^7-756*ep^6+642*ep^5+297*ep^4-462*ep^3+9*ep^2+54*ep)
         +Master(cross)*xi*tf^-1*[d4FA/na]*ca*rat(541900800*ep^19+
         1723975680*ep^18-9713055232*ep^17+2673237632*ep^16+25287459616
         *ep^15-54457308432*ep^14+38173691136*ep^13+65540292336*ep^12-
         97661551350*ep^11-23314314061*ep^10+61360967975*ep^9+
         5529797046*ep^8-14257971935*ep^7-1519299531*ep^6+1377554857*
         ep^5+188773316*ep^4-61208391*ep^3-9185226*ep^2+1147724*ep+
         176040,17694720*ep^15-45121536*ep^14-82108416*ep^13+267995136*
         ep^12+31334400*ep^11-404990976*ep^10+64307712*ep^9+233921664*
         ep^8-34153728*ep^7-57997056*ep^6+2552832*ep^5+6418560*ep^4+
         400128*ep^3-225792*ep^2-27648*ep)
         +Master(cross)*xi*tf^-1*[d4FA/na]*cf*rat(-8960000*ep^16-
         2013440*ep^15-75129472*ep^14+104656432*ep^13+391019272*ep^12-
         347717416*ep^11+166210636*ep^10-355605586*ep^9-172846461*ep^8+
         104059447*ep^7+7916556*ep^6-23563928*ep^5-1796789*ep^4+1732119
         *ep^3+185770*ep^2-38348*ep-4792,184320*ep^12-224256*ep^11-
         1046784*ep^10+1172928*ep^9+1391808*ep^8-1155312*ep^7-645120*
         ep^6+206688*ep^5+121152*ep^4+528*ep^3-5376*ep^2-576*ep)
         +Master(cross)*xi*tf^-1*nf*[d4FF/na]*ca*rat(2912*ep^8+19068*
         ep^7-69557*ep^6+69051*ep^5-7615*ep^4-13175*ep^3+2000*ep^2+452*
         ep-64,864*ep^6-3816*ep^5+5220*ep^4-1800*ep^3-684*ep^2+216*ep)
         +Master(cross)*xi*ca^4*rat(-587071488000*ep^21+553684172800*
         ep^20+9705880862720*ep^19-29582642708480*ep^18+10685379761152*
         ep^17+93634688113152*ep^16-182533069639424*ep^15+
         87340194243584*ep^14+93162302955792*ep^13-99393835150144*ep^12
         -11846969181472*ep^11+34090056210772*ep^10+51178926407*ep^9-
         7047284329443*ep^8+639257218486*ep^7+702013408914*ep^6-
         99665897673*ep^5-30690499075*ep^4+5070046140*ep^3+532478160*
         ep^2-84258528*ep-2589840,203843174400*ep^17-652298158080*ep^16
         -587634573312*ep^15+3650151776256*ep^14-1740364185600*ep^13-
         4591397634048*ep^12+3809494499328*ep^11+1746691817472*ep^10-
         2070973882368*ep^9-142905212928*ep^8+424345485312*ep^7-
         11986403328*ep^6-40511840256*ep^5+1796898816*ep^4+1833172992*
         ep^3-53084160*ep^2-31850496*ep)
         +Master(cross)*xi*cf*ca^3*rat(158899200*ep^17-493132160*ep^16-
         568907648*ep^15+3587661992*ep^14-895722104*ep^13-6757228094*
         ep^12+4311114368*ep^11+4062554020*ep^10-1902768133*ep^9-
         886554597*ep^8+185671378*ep^7+170676450*ep^6+61752583*ep^5+
         5707285*ep^4-3012348*ep^3-589232*ep^2+22144*ep+6896,13271040*
         ep^13-7299072*ep^12-86132736*ep^11+34205184*ep^10+156510720*
         ep^9-16375680*ep^8-101903616*ep^7-16084224*ep^6+18643968*ep^5+
         5853312*ep^4-361728*ep^3-299520*ep^2-27648*ep)
         +Master(cross)*xi*cf^2*ca^2*rat(-61280*ep^12+464076*ep^11-
         1247172*ep^10+1400697*ep^9-482323*ep^8-330266*ep^7+331860*ep^6
         -104965*ep^5+39393*ep^4-5380*ep^3-5066*ep^2+1006*ep-4,4608*
         ep^8-18048*ep^7+15360*ep^6+14496*ep^5-22368*ep^4+4128*ep^3+
         2400*ep^2-576*ep)
         +Master(cross)*xi*[d4AA/na]*rat(-1540096000*ep^19-2532147200*
         ep^18-241148600320*ep^17+874643603456*ep^16-75549553152*ep^15-
         3484503368320*ep^14+4781862349696*ep^13-942602253120*ep^12-
         2849732065688*ep^11+2595856241188*ep^10-438177160558*ep^9-
         485706176879*ep^8+228447797187*ep^7+17768144780*ep^6-
         27440146224*ep^5+2540197221*ep^4+1190158063*ep^3-192472398*
         ep^2-16524924*ep+3445992,1415577600*ep^15-3350200320*ep^14-
         5457051648*ep^13+17450532864*ep^12-3000803328*ep^11-
         16934842368*ep^10+9341650944*ep^9+2979671040*ep^8-2557052928*
         ep^7-143603712*ep^6+270120960*ep^5-1741824*ep^4-12662784*ep^3+
         184320*ep^2+221184*ep)
         +Master(cross)*xi*nf*[d4FA/na]*rat(-86886400*ep^16+197154560*
         ep^15+337346752*ep^14-1123253168*ep^13+14964524*ep^12+
         1077352452*ep^11-369790883*ep^10+120789572*ep^9-11257740*ep^8-
         123530126*ep^7+24382492*ep^6+26074152*ep^5-396384*ep^4-2011066
         *ep^3-124141*ep^2+50824*ep+4980,552960*ep^14-2055168*ep^13-
         628992*ep^12+10360512*ep^11-9332064*ep^10-8626320*ep^9+
         12992616*ep^8+259560*ep^7-4089744*ep^6+23040*ep^5+525096*ep^4+
         40968*ep^3-19872*ep^2-2592*ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(319918080*ep^18+558373376*
         ep^17-4843636352*ep^16-162434016*ep^15+20239168184*ep^14-
         9961000524*ep^13-23898335278*ep^12+13796133481*ep^11+
         11230014462*ep^10-6893419774*ep^9-2143913306*ep^8+1286488106*
         ep^7+176945344*ep^6-109238214*ep^5-3961996*ep^4+4631809*ep^3+
         1590*ep^2-84644*ep-2328,79626240*ep^16-282673152*ep^15-
         166440960*ep^14+1575465984*ep^13-1064973312*ep^12-1963464192*
         ep^11+2111844096*ep^10+763262784*ep^9-1206339264*ep^8-
         107294976*ep^7+272474496*ep^6+17395776*ep^5-27082944*ep^4-
         2816640*ep^3+891648*ep^2+124416*ep)
         +Master(cross)*xi*tf*nf*cf*ca^2*rat(-160*ep^5+16*ep^4-56*ep^3+
         121*ep^2+37*ep-18,72*ep^3-120*ep^2+6*ep+18)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*ca*rat(-78151680*ep^16-
         44432256*ep^15+450251136*ep^14+52253640*ep^13-415128460*ep^12+
         1269430950*ep^11+720589245*ep^10-791848077*ep^9-468307672*ep^8
         +51174638*ep^7+65157017*ep^6+6639639*ep^5-2982054*ep^4-788046*
         ep^3+1156*ep^2+25864*ep+2960,4423680*ep^13-2433024*ep^12-
         28710912*ep^11+11401728*ep^10+52170240*ep^9-5458560*ep^8-
         33967872*ep^7-5361408*ep^6+6214656*ep^5+1951104*ep^4-120576*
         ep^3-99840*ep^2-9216*ep)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*cf*rat(-54*ep^5-20*ep^4+59
         *ep^3+13*ep^2-29*ep+7,144*ep^5-636*ep^4+870*ep^3-300*ep^2-114*
         ep+36)
         +Master(cross)*xi^2*ca^4*rat(251029094400*ep^19-916625817600*
         ep^18-371558363136*ep^17+5004233334272*ep^16-4075020830208*
         ep^15-5805658002528*ep^14+6682250247184*ep^13+1480702984272*
         ep^12-2818902860864*ep^11+27783114574*ep^10+504857765623*ep^9+
         6083263511*ep^8-79285670578*ep^7+1647737024*ep^6+8093734439*
         ep^5-703857237*ep^4-357001660*ep^3+42975280*ep^2+5368320*ep-
         703088,101921587200*ep^16-173266698240*ep^15-553717334016*
         ep^14+994499887104*ep^13+621567737856*ep^12-1363347210240*
         ep^11-140273565696*ep^10+662935560192*ep^9-41083600896*ep^8-
         133078007808*ep^7+12555730944*ep^6+12840394752*ep^5-995328000*
         ep^4-594542592*ep^3+24772608*ep^2+10616832*ep)
         +Master(cross)*xi^2*cf*ca^3*rat(-25920*ep^11+151344*ep^10-
         329904*ep^9+302568*ep^8-23033*ep^7-145907*ep^6+67947*ep^5+
         12143*ep^4-7574*ep^3-2268*ep^2+1204*ep-120,41472*ep^9-134784*
         ep^8+29952*ep^7+222624*ep^6-114336*ep^5-97056*ep^4+46368*ep^3+
         9216*ep^2-3456*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(5033164800*ep^17-50676080640
         *ep^16+121223751680*ep^15-100260659200*ep^14-14630384512*ep^13
         +109950454560*ep^12-134582649840*ep^11+67111334416*ep^10+
         5289440840*ep^9-21356998818*ep^8+8010164747*ep^7+1084283467*
         ep^6-1366231134*ep^5+157643204*ep^4+64765043*ep^3-12412313*
         ep^2-893944*ep+219644,1415577600*ep^14-6181355520*ep^13+
         6905659392*ep^12+3639214080*ep^11-10279231488*ep^10+3623620608
         *ep^9+2094409728*ep^8-1209148416*ep^7-138756096*ep^6+133908480
         *ep^5+2304000*ep^4-6349824*ep^3+36864*ep^2+110592*ep)
         +Master(cross)*xi^2*tf*nf*ca^3*rat(30*ep^5-26*ep^4-33*ep^3+16*
         ep^2-1,144*ep^4-144*ep^3-148*ep^2+44*ep+24)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*ca*rat(11520*ep^10+3264*
         ep^9-38404*ep^8+48214*ep^7+51764*ep^6-7528*ep^5-10765*ep^4-
         1090*ep^3+573*ep^2-80*ep+12,3456*ep^7-6912*ep^6-7008*ep^5+
         11520*ep^4+6624*ep^3-2688*ep^2-1152*ep)
         +Master(cross)*xi^3*ca^4*rat(-21528576000*ep^17+67957186560*
         ep^16-52022151168*ep^15-111744733184*ep^14+124794574464*ep^13+
         113170820384*ep^12-126265882544*ep^11-27577295100*ep^10+
         48683333584*ep^9-2440228451*ep^8-6197824907*ep^7+606955100*
         ep^6+330018362*ep^5-20776335*ep^4-7982059*ep^3-415670*ep^2+
         77468*ep+19496,50960793600*ep^14-163074539520*ep^13+
         18713935872*ep^12+306104500224*ep^11-129658945536*ep^10-
         181080686592*ep^9+71825301504*ep^8+42649141248*ep^7-
         12690210816*ep^6-4854546432*ep^5+869474304*ep^4+261439488*ep^3
         -20348928*ep^2-5308416*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(1277952000*ep^16+738385920*
         ep^15-5465286656*ep^14+134504448*ep^13+5423788160*ep^12-
         4764305504*ep^11-2069476848*ep^10+4565828308*ep^9-651477560*
         ep^8-1071045575*ep^7+261045227*ep^6+106002506*ep^5-30579018*
         ep^4-4133191*ep^3+1340347*ep^2+52688*ep-19252,707788800*ep^13-
         2736783360*ep^12+2084438016*ep^11+2861826048*ep^10-3708702720*
         ep^9-42541056*ep^8+1025934336*ep^7-91607040*ep^6-115181568*
         ep^5+9363456*ep^4+5833728*ep^3-258048*ep^2-110592*ep)
         +Master(cross)*xi^4*tf^-1*[d4FA/na]*ca*rat(36*ep^5-136*ep^4-
         143*ep^3+26*ep^2+28*ep+1,288*ep^3-48*ep^2-480*ep-144)
         +Master(cross)*xi^4*ca^4*rat(-898007040*ep^16+3973834752*ep^15
         -6631589888*ep^14+1257281536*ep^13+6767647872*ep^12-3113410648
         *ep^11-2218584260*ep^10+1106732754*ep^9+197604741*ep^8-
         276285493*ep^7+19868520*ep^6+36659296*ep^5-2112463*ep^4-
         1973241*ep^3+26318*ep^2+34644*ep+600,25480396800*ep^14-
         87907368960*ep^13+28148760576*ep^12+155410956288*ep^11-
         102502858752*ep^10-83751321600*ep^9+60244992000*ep^8+
         18429493248*ep^7-12400017408*ep^6-2354724864*ep^5+1059692544*
         ep^4+178274304*ep^3-30965760*ep^2-5308416*ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(56770560*ep^14-6642688*ep^13
         -145482240*ep^12+15700224*ep^11+32509120*ep^10-116116124*ep^9+
         15796256*ep^8+128140393*ep^7+2261931*ep^6-26035350*ep^5-
         2343634*ep^4+1722377*ep^3+213211*ep^2-34752*ep-4884,176947200*
         ep^12-639959040*ep^11+361119744*ep^10+805736448*ep^9-725741568
         *ep^8-192070656*ep^7+208465920*ep^6+29214720*ep^5-21491712*
         ep^4-3032064*ep^3+700416*ep^2+110592*ep)
         +Master(cross)*xi^5*ca^4*rat(1530*ep^4-49*ep^3-105*ep^2-35*ep+
         3,221184*ep^4-479232*ep^3+147456*ep^2+110592*ep)
         +Master(cross)*xi^5*[d4AA/na]*rat(-1530*ep^4-143*ep^3+393*ep^2
         -61*ep-3,9216*ep^4-19968*ep^3+6144*ep^2+4608*ep)
         +Master(fastar2)*tf^-1*[d4FA/na]*ca*rat(57629343744*ep^19+
         693188362240*ep^18+1516761321472*ep^17-1101825018880*ep^16-
         5750793840896*ep^15-2499684519872*ep^14+5731057222208*ep^13+
         3735912185664*ep^12-2421107731668*ep^11-1430765457036*ep^10+
         277399055213*ep^9+318989724268*ep^8+27770708753*ep^7-
         51892613692*ep^6-5728102033*ep^5+4717634452*ep^4+211715607*
         ep^3-181919600*ep^2-2207920*ep+2505336,73728000*ep^15-18432000
         *ep^14-384389120*ep^13+151393280*ep^12+485273600*ep^11-
         150410240*ep^10-171248640*ep^9+48135360*ep^8+22713920*ep^7-
         6118400*ep^6-1216640*ep^5+320960*ep^4+22080*ep^3-5760*ep^2)
         +Master(fastar2)*tf^-1*[d4FA/na]*cf*rat(-2311741440*ep^19-
         78418941952*ep^18-295598998016*ep^17-282705392000*ep^16+
         235046352192*ep^15+536308341088*ep^14+74610167312*ep^13-
         388276503076*ep^12-71196919588*ep^11+132087251947*ep^10+
         17735143138*ep^9-23758216778*ep^8-2515376733*ep^7+2529284753*
         ep^6+206926956*ep^5-161597936*ep^4-7879297*ep^3+5316298*ep^2+
         152644*ep-76776,11520000*ep^15+9792000*ep^14-44220800*ep^13-
         18651680*ep^12+38384400*ep^11+3745400*ep^10-11738860*ep^9+
         615900*ep^8+1464440*ep^7-178960*ep^6-76140*ep^5+11980*ep^4+
         1360*ep^3-240*ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*ca*rat(824527872*ep^16-
         2065989248*ep^15+2790661728*ep^14-1887919056*ep^13-6258990880*
         ep^12+12070978748*ep^11-2707344262*ep^10-6847787340*ep^9+
         4283094236*ep^8-43131754*ep^7-606212630*ep^6+154511752*ep^5+
         12304912*ep^4-10264606*ep^3+923584*ep^2+147424*ep-21840,
         1728000*ep^14-6480000*ep^13+5894880*ep^12+4300200*ep^11-
         8820060*ep^10+2851110*ep^9+1203885*ep^8-719010*ep^7-2175*ep^6+
         48690*ep^5-4665*ep^4-990*ep^3+135*ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*cf*rat(-1202088960*ep^16+
         1475105536*ep^15-2163905600*ep^14+2138353872*ep^13+5248209920*
         ep^12-10648453808*ep^11+4949084968*ep^10+1524409464*ep^9-
         1972555296*ep^8+385434064*ep^7+161602536*ep^6-74466520*ep^5+
         2316080*ep^4+3207728*ep^3-410464*ep^2-31936*ep+6016,1440000*
         ep^14-3816000*ep^13+1348400*ep^12+3641140*ep^11-3321740*ep^10+
         333335*ep^9+552870*ep^8-171165*ep^7-18890*ep^6+12965*ep^5-670*
         ep^4-275*ep^3+30*ep^2)
         +Master(fastar2)*ca^4*rat(-66165559787520*ep^22-
         662664292687872*ep^21+222698646444032*ep^20+4223576171371008*
         ep^19+322093021171328*ep^18-9875690046252608*ep^17-
         2925143388813952*ep^16+13456676521657792*ep^15+
         2012939275910824*ep^14-10342537984532212*ep^13+
         1746898476183828*ep^12+2617201386747556*ep^11-661718140767178*
         ep^10-277673105774821*ep^9+12107985397839*ep^8+52981963468084*
         ep^7+406192758772*ep^6-6774779262389*ep^5+755425520183*ep^4+
         254538662814*ep^3-41438739372*ep^2-2841485544*ep+569433024,
         318504960000*ep^18-897122304000*ep^17-861644390400*ep^16+
         4640087900160*ep^15-2650130104320*ep^14-4145426104320*ep^13+
         4579593338880*ep^12+55288719360*ep^11-1556640875520*ep^10+
         405797760000*ep^9+162572083200*ep^8-73711779840*ep^7-
         2701808640*ep^6+4420869120*ep^5-312698880*ep^4-84602880*ep^3+
         9953280*ep^2)
         +Master(fastar2)*cf*ca^3*rat(1932466913280*ep^21+
         29681702879232*ep^20+40306080299008*ep^19-99471368329984*ep^18
         -191486826339712*ep^17+63807529796688*ep^16+330987379524344*
         ep^15-36232898785052*ep^14-266593813993766*ep^13+
         64540181639506*ep^12+80036401387688*ep^11-24126187265221*ep^10
         -10522495596880*ep^9+2265506701629*ep^8+1439264221954*ep^7-
         148505829123*ep^6-157342382902*ep^5+21061669753*ep^4+
         6511388402*ep^3-1036620724*ep^2-103587624*ep+18281088,
         3317760000*ep^17-4368384000*ep^16-15528038400*ep^15+
         25042191360*ep^14+9957765120*ep^13-28244874240*ep^12+
         5336785920*ep^11+8581103040*ep^10-3343354560*ep^9-787971840*
         ep^8+511501440*ep^7-578880*ep^6-29012160*ep^5+2532480*ep^4+
         541440*ep^3-69120*ep^2)
         +Master(fastar2)*cf^2*ca^2*rat(-19316920320*ep^21-815585335296
         *ep^20-1347337142016*ep^19+2274494093824*ep^18+5916270494816*
         ep^17+363713599152*ep^16-10805182902160*ep^15-1154431029032*
         ep^14+9050019112942*ep^13-820547355003*ep^12-3124236269616*
         ep^11+571091874805*ep^10+490011098245*ep^9-76643877077*ep^8-
         57917311430*ep^7+6435154901*ep^6+5119849273*ep^5-670323670*
         ep^4-200724510*ep^3+29321620*ep^2+3363112*ep-531888,69120000*
         ep^17-91008000*ep^16-323500800*ep^15+521712320*ep^14+207453440
         *ep^13-588434880*ep^12+111183040*ep^11+178772980*ep^10-
         69653220*ep^9-16416080*ep^8+10656280*ep^7-12060*ep^6-604420*
         ep^5+52760*ep^4+11280*ep^3-1440*ep^2)
         +Master(fastar2)*cf^3*ca*rat(-10046085120*ep^21+90921169920*
         ep^20+236595711616*ep^19-115775803392*ep^18-901671187968*ep^17
         -681868938368*ep^16+1813159775880*ep^15+760460029292*ep^14-
         1614286699096*ep^13-147096030931*ep^12+623193451337*ep^11-
         32048941221*ep^10-113802984253*ep^9+6771174835*ep^8+
         14231527255*ep^7-1003636439*ep^6-1133887043*ep^5+124927040*
         ep^4+39740608*ep^3-5097744*ep^2-561424*ep+76800,17280000*ep^17
         -22752000*ep^16-80875200*ep^15+130428080*ep^14+51863360*ep^13-
         147108720*ep^12+27795760*ep^11+44693245*ep^10-17413305*ep^9-
         4104020*ep^8+2664070*ep^7-3015*ep^6-151105*ep^5+13190*ep^4+
         2820*ep^3-360*ep^2)
         +Master(fastar2)*cf^4*rat(4589752320*ep^20+8282459136*ep^19-
         19417653888*ep^18-82296238816*ep^17-35506272080*ep^16+
         173407989840*ep^15+48242348200*ep^14-148986581784*ep^13-
         12548587356*ep^12+60634183840*ep^11-738546752*ep^10-
         12920556372*ep^9+343646844*ep^8+1816877128*ep^7-126779648*ep^6
         -138612780*ep^5+15816904*ep^4+4353792*ep^3-558976*ep^2-46912*
         ep+5504,8640000*ep^16+1584000*ep^15-38061600*ep^14+8121640*
         ep^13+38114140*ep^12-16383150*ep^11-10676845*ep^10+6331355*
         ep^9+790380*ep^8-866440*ep^7+32375*ep^6+47055*ep^5-4970*ep^4-
         860*ep^3+120*ep^2)
         +Master(fastar2)*[d4AA/na]*rat(-67507322880*ep^19-763244331008
         *ep^18-2308462196736*ep^17-713166072320*ep^16+3391147468928*
         ep^15+1074260519776*ep^14+85764293936*ep^13+286085903432*ep^12
         -1276297390292*ep^11-415196148504*ep^10+583275332768*ep^9+
         78532574092*ep^8-90071218421*ep^7-6360229281*ep^6+3027480230*
         ep^5+1287504218*ep^4+188033927*ep^3-133730921*ep^2-7640436*ep+
         3613140,1105920000*ep^15+940032000*ep^14-4245196800*ep^13-
         1790561280*ep^12+3684902400*ep^11+359558400*ep^10-1126930560*
         ep^9+59126400*ep^8+140586240*ep^7-17180160*ep^6-7309440*ep^5+
         1150080*ep^4+130560*ep^3-23040*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(224870400*ep^20-3294412800*
         ep^19-19122289664*ep^18+17847667968*ep^17+84084557760*ep^16-
         52097434016*ep^15-105228766192*ep^14+64853181764*ep^13+
         74216000260*ep^12-76023269127*ep^11+494957439*ep^10+
         26795051275*ep^9-9871429894*ep^8-2097378802*ep^7+1583820115*
         ep^6+21986427*ep^5-101404296*ep^4-1697525*ep^3+4216232*ep^2+
         100196*ep-84000,17280000*ep^17-28512000*ep^16-77131200*ep^15+
         159882480*ep^14+28023600*ep^13-180289680*ep^12+54711360*ep^11+
         53371725*ep^10-26525400*ep^9-4374315*ep^8+3851880*ep^7-99165*
         ep^6-214200*ep^5+21495*ep^4+3960*ep^3-540*ep^2)
         +Master(fastar2)*nf^2*[d4FF/na]*rat(31232*ep^8-65920*ep^7+
         12096*ep^6+83104*ep^5-109696*ep^4+71296*ep^3-25728*ep^2+3680*
         ep-64,1200*ep^7-3340*ep^6+1220*ep^5+2905*ep^4-2255*ep^3+555*
         ep^2-45*ep)
         +Master(fastar2)*tf*nf*ca^3*rat(-41781657600*ep^22+
         673451458560*ep^21-1605055822848*ep^20+1223866299136*ep^19+
         475056284544*ep^18-11464453221792*ep^17+32734950612208*ep^16-
         25490904398008*ep^15-19265578917124*ep^14+40635794136676*ep^13
         -17202970388868*ep^12-6983855242260*ep^11+8897954189944*ep^10-
         2466459291922*ep^9-530628869404*ep^8+509771781655*ep^7-
         99965243712*ep^6-15622902546*ep^5+9808552510*ep^4-1048636183*
         ep^3-179743162*ep^2+46840764*ep-2652408,4976640000*ep^19-
         18994176000*ep^18+554342400*ep^17+85964567040*ep^16-
         113909656320*ep^15-23364000000*ep^14+136328428800*ep^13-
         70692259680*ep^12-25186399920*ep^11+30663103680*ep^10-
         3800401200*ep^9-3691935360*ep^8+1109530800*ep^7+111291840*ep^6
         -73962000*ep^5+3564000*ep^4+1477440*ep^3-155520*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(3361996800*ep^21-
         35246607360*ep^20+55684166400*ep^19+40110893888*ep^18-
         210765628400*ep^17+432908285680*ep^16-441758992068*ep^15-
         125725720008*ep^14+577684438238*ep^13-316559554091*ep^12-
         91775477095*ep^11+151352565860*ep^10-40557960931*ep^9-
         12719258163*ep^8+9294710387*ep^7-1123031700*ep^6-470842389*
         ep^5+151561602*ep^4-2291894*ep^3-4276860*ep^2+441512*ep+5712,
         103680000*ep^18-240192000*ep^17-348739200*ep^16+1267819680*
         ep^15-471388320*ep^14-1193832480*ep^13+1049426880*ep^12+
         101384910*ep^11-372639300*ep^10+79855710*ep^9+40608540*ep^8-
         16002510*ep^7-888540*ep^6+985770*ep^5-62220*ep^4-19080*ep^3+
         2160*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(-725299200*ep^21+3278256640
         *ep^20-7640077056*ep^19-1817262240*ep^18+34413605088*ep^17-
         57707647288*ep^16+39092298824*ep^15+24887120784*ep^14-
         69464795496*ep^13+37527376330*ep^12+13773770590*ep^11-
         20573699008*ep^10+4244360308*ep^9+2518242482*ep^8-1169051850*
         ep^7-22542508*ep^6+88733048*ep^5-9934024*ep^4-2497728*ep^3+
         471552*ep^2+18432*ep-5760,17280000*ep^18-40032000*ep^17-
         58123200*ep^16+211303280*ep^15-78564720*ep^14-198972080*ep^13+
         174904480*ep^12+16897485*ep^11-62106550*ep^10+13309285*ep^9+
         6768090*ep^8-2667085*ep^7-148090*ep^6+164295*ep^5-10370*ep^4-
         3180*ep^3+360*ep^2)
         +Master(fastar2)*tf*nf*cf^3*rat(1843200*ep^14+2843328*ep^13-
         15493440*ep^12+642704*ep^11+41127680*ep^10-44017872*ep^9-
         2775872*ep^8+33548944*ep^7-22410880*ep^6+3304336*ep^5+2381632*
         ep^4-1159968*ep^3+167360*ep^2+128*ep-1280,108000*ep^11-433800*
         ep^10+510540*ep^9+56930*ep^8-539785*ep^7+400880*ep^6-92050*
         ep^5-19810*ep^4+14555*ep^3-2760*ep^2+180*ep)
         +Master(fastar2)*tf^2*nf^2*ca^2*rat(-1250432*ep^13+7801472*
         ep^12-18962816*ep^11+20339032*ep^10-1384328*ep^9-21153094*ep^8
         +23935890*ep^7-9993275*ep^6-621226*ep^5+2220443*ep^4-917719*
         ep^3+183118*ep^2-18529*ep+744,28800*ep^12-180960*ep^11+417840*
         ep^10-351360*ep^9-167040*ep^8+536850*ep^7-353565*ep^6+28815*
         ep^5+67890*ep^4-32940*ep^3+6075*ep^2-405*ep)
         +Master(fastar2)*tf^2*nf^2*cf*ca*rat(8640*ep^6-30208*ep^5+
         42368*ep^4-31880*ep^3+14352*ep^2-3672*ep+400,96*ep^5-392*ep^4+
         564*ep^3-346*ep^2+93*ep-9)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*ca*rat(-94208000*ep^17-
         3088000000*ep^16+719735552*ep^15+5236326848*ep^14-17754466224*
         ep^13+17372486536*ep^12+37557288128*ep^11-23428092446*ep^10-
         19150899401*ep^9+13588782442*ep^8+1919212487*ep^7-2741862472*
         ep^6+298215903*ep^5+163094718*ep^4-39593127*ep^3-730110*ep^2+
         1034362*ep-89676,18432000*ep^14-96097280*ep^12+13824000*ep^11+
         124774400*ep^10-6408960*ep^9-44414400*ep^8+930240*ep^7+5911040
         *ep^6-51840*ep^5-317120*ep^4+960*ep^3+5760*ep^2)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*cf*rat(2304000*ep^15+
         39554560*ep^14+111597888*ep^13+69336496*ep^12+20943368*ep^11+
         117143032*ep^10-19842556*ep^9-112482857*ep^8+16689586*ep^7+
         22238963*ep^6-4933184*ep^5-944251*ep^4+397198*ep^3-28043*ep^2-
         9196*ep+1524,288000*ep^12+576000*ep^11-565520*ep^10-1347040*
         ep^9-320340*ep^8+269460*ep^7+85200*ep^6-17160*ep^5-5860*ep^4+
         340*ep^3+120*ep^2)
         +Master(fastar2)*xi*tf^-1*nf*[d4FF/na]*ca*rat(-2432*ep^7+944*
         ep^6+6036*ep^5-4070*ep^4+390*ep^2-92*ep+8,216*ep^6-378*ep^5+57
         *ep^4+42*ep^3-9*ep^2)
         +Master(fastar2)*xi*ca^4*rat(56513280000*ep^20+4736187865600*
         ep^19-17192847433600*ep^18-21649674464416*ep^17+99444171019968
         *ep^16-10997556806384*ep^15-154203679461648*ep^14+
         89654086909546*ep^13+75226783995458*ep^12-84810463082363*ep^11
         +10286270483987*ep^10+18034474420684*ep^9-9063759666950*ep^8+
         1086007251185*ep^7+369627035795*ep^6-162715930884*ep^5+
         27790155550*ep^4-575613176*ep^3-988952272*ep^2+215505632*ep-
         14592864,159252480000*ep^17-209682432000*ep^16-745345843200*
         ep^15+1202025185280*ep^14+477972725760*ep^13-1355753963520*
         ep^12+256165724160*ep^11+411892945920*ep^10-160481018880*ep^9-
         37822648320*ep^8+24552069120*ep^7-27786240*ep^6-1392583680*
         ep^5+121559040*ep^4+25989120*ep^3-3317760*ep^2)
         +Master(fastar2)*xi*cf*ca^3*rat(-32256000*ep^18-1053573120*
         ep^17+2441177792*ep^16+3766677104*ep^15-16839196096*ep^14+
         5516399208*ep^13+32392106580*ep^12-26580128229*ep^11-
         19159619052*ep^10+26523884239*ep^9-1273518291*ep^8-8857999140*
         ep^7+3633807894*ep^6+116146383*ep^5-321988763*ep^4+46992807*
         ep^3+4742896*ep^2-1610868*ep+107424,82944000*ep^15-55296000*
         ep^14-432437760*ep^13+350499840*ep^12+520012800*ep^11-
         403163520*ep^10-180637920*ep^9+137429280*ep^8+23808960*ep^7-
         17966400*ep^6-1271520*ep^5+955680*ep^4+23040*ep^3-17280*ep^2)
         +Master(fastar2)*xi*cf^2*ca^2*rat(9600*ep^14-1455488*ep^13+
         3233424*ep^12+1624608*ep^11-5806912*ep^10-1174740*ep^9+4066515
         *ep^8+1360556*ep^7-2599330*ep^6-107881*ep^5+1066632*ep^4-
         520513*ep^3+111743*ep^2-11590*ep+480,86400*ep^11-139680*ep^10-
         82320*ep^9+177160*ep^8-23060*ep^7-45320*ep^6+14440*ep^5+1960*
         ep^4-1220*ep^3+120*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(1872640000*ep^18+88885337600
         *ep^17-233070098560*ep^16-824852459232*ep^15+1100140175440*
         ep^14+1692808054128*ep^13-1828639494128*ep^12-791369915518*
         ep^11+1139385148429*ep^10-33263994538*ep^9-256404548663*ep^8+
         60713290300*ep^7+17345550713*ep^6-7620364474*ep^5+141214167*
         ep^4+258296062*ep^3-27701870*ep^2-1702504*ep+293096,1105920000
         *ep^15+940032000*ep^14-4245196800*ep^13-1790561280*ep^12+
         3684902400*ep^11+359558400*ep^10-1126930560*ep^9+59126400*ep^8
         +140586240*ep^7-17180160*ep^6-7309440*ep^5+1150080*ep^4+130560
         *ep^3-23040*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(107475200*ep^15+32123840*
         ep^14-424192720*ep^13+88383764*ep^12+298506580*ep^11-275065095
         *ep^10+33392880*ep^9+263171448*ep^8-59153058*ep^7-71429066*
         ep^6+16529222*ep^5+5660676*ep^4-1307402*ep^3-129599*ep^2+29938
         *ep+192,432000*ep^14-216000*ep^13-2360280*ep^12+1396140*ep^11+
         3298470*ep^10-1425375*ep^9-1603440*ep^8+261045*ep^7+247260*
         ep^6-16125*ep^5-14280*ep^4+315*ep^3+270*ep^2)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(-589824000*ep^18+2117222400
         *ep^17+5587377280*ep^16-4254575872*ep^15-7929877144*ep^14-
         8820623356*ep^13+7398416454*ep^12+20118174287*ep^11-
         10035995082*ep^10-8825407944*ep^9+3402040344*ep^8+1791439190*
         ep^7-261896796*ep^6-272986376*ep^5+14728178*ep^4+17193595*ep^3
         -991178*ep^2-307924*ep+18744,248832000*ep^16-414720000*ep^15-
         1131425280*ep^14+2348812800*ep^13+508538880*ep^12-2769528960*
         ep^11+667576800*ep^10+954201600*ep^9-340860960*ep^8-125326080*
         ep^7+50084640*ep^6+6681600*ep^5-2797920*ep^4-120960*ep^3+51840
         *ep^2)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(11264*ep^11-13984*ep^10-
         25560*ep^9+41184*ep^8-3126*ep^7-17736*ep^6-344*ep^5+381*ep^4+
         5900*ep^3-1467*ep^2-548*ep+148,3456*ep^9-13536*ep^8+16608*ep^7
         -3968*ep^6-5056*ep^5+2822*ep^4+28*ep^3-246*ep^2+36*ep)
         +Master(fastar2)*xi*tf^2*nf^2*ca^2*rat(-24*ep^3+156*ep^2-168*
         ep+36,32*ep^4-120*ep^3+148*ep^2-66*ep+9)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*ca*rat(13043200*ep^15+
         28288000*ep^14-268522208*ep^13-292240320*ep^12+717410272*ep^11
         +287949938*ep^10-216799789*ep^9+194772786*ep^8+50668647*ep^7-
         34405230*ep^6+11322833*ep^5-5408426*ep^4-1677459*ep^3+758252*
         ep^2+47624*ep-20280,9216000*ep^13+4608000*ep^12-45744640*ep^11
         -15960320*ep^10+54407040*ep^9+23999040*ep^8-10207680*ep^7-
         4638720*ep^6+636160*ep^5+292160*ep^4-12480*ep^3-5760*ep^2)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*cf*rat(56*ep^7-392*ep^6+
         700*ep^5-1201*ep^4+796*ep^3+215*ep^2-198*ep+24,144*ep^5-144*
         ep^4-124*ep^3+16*ep^2+12*ep)
         +Master(fastar2)*xi^2*ca^4*rat(-2965248000*ep^19+10313894400*
         ep^18+66116858240*ep^17-246914490272*ep^16-103754664960*ep^15+
         1013579088720*ep^14-670111692304*ep^13-686243984758*ep^12+
         1010037090218*ep^11-142785100695*ep^10-280279980611*ep^9+
         65502286982*ep^8+43488533812*ep^7-11176706825*ep^6-3014347159*
         ep^5+740232602*ep^4+94007108*ep^3-16673522*ep^2-2415288*ep+
         314424,31850496000*ep^16-29196288000*ep^15-160747683840*ep^14+
         176105963520*ep^13+166036930560*ep^12-204736020480*ep^11-
         30661263360*ep^10+70114083840*ep^9-4050570240*ep^8-9184757760*
         ep^7+1236510720*ep^6+489047040*ep^5-82897920*ep^4-8847360*ep^3
         +1658880*ep^2)
         +Master(fastar2)*xi^2*cf*ca^3*rat(320*ep^8+1220*ep^7-19002*
         ep^6+39262*ep^5-25636*ep^4-5843*ep^3+6949*ep^2-1179*ep+21,
         27648*ep^6-34560*ep^5-16896*ep^4+9024*ep^3+1536*ep^2-576*ep)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(-362880000*ep^14+501510400
         *ep^13-668298560*ep^12-3379826448*ep^11+5974889264*ep^10-
         3361883568*ep^9-1805883420*ep^8+1654036509*ep^7-3828099*ep^6-
         187780045*ep^5+22196294*ep^4+6128447*ep^3-993287*ep^2-46319*ep
         +9744,110592000*ep^11-138240000*ep^10-78919680*ep^9+50265600*
         ep^8+13347840*ep^7-6349440*ep^6-798720*ep^5+326400*ep^4+15360*
         ep^3-5760*ep^2)
         +Master(fastar2)*xi^2*nf*[d4FA/na]*rat(4*ep^4-38*ep^3+66*ep^2-
         34*ep+2,12*ep^3-32*ep^2+15*ep+9)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(-14208*ep^11-136320*ep^10
         +786232*ep^9-805180*ep^8-248642*ep^7+735439*ep^6-319561*ep^5-
         54980*ep^4+95470*ep^3-32977*ep^2+4369*ep-138,165888*ep^10-
         815616*ep^9+1446912*ep^8-987648*ep^7-52224*ep^6+378144*ep^5-
         134112*ep^4-13152*ep^3+13536*ep^2-1728*ep)
         +Master(fastar2)*xi^3*tf^-1*[d4FA/na]*ca*rat(3280*ep^8-15684*
         ep^7+26438*ep^6-7873*ep^5+3707*ep^4-10881*ep^3+3249*ep^2-622*
         ep+210,11520*ep^6-11520*ep^5-9920*ep^4+1280*ep^3+960*ep^2)
         +Master(fastar2)*xi^3*ca^4*rat(642816000*ep^18-3195763200*
         ep^17+2808243840*ep^16-14814575456*ep^15+38870983424*ep^14+
         2446880720*ep^13-68452825472*ep^12+30002480822*ep^11+
         39258786082*ep^10-23658269907*ep^9-12008686689*ep^8+
         10845334372*ep^7-1087867990*ep^6-800982047*ep^5+185376071*ep^4
         +8579384*ep^3-4986794*ep^2+244656*ep+10872,31850496000*ep^15-
         92897280000*ep^14+25046876160*ep^13+126012211200*ep^12-
         85987491840*ep^11-32761036800*ep^10+34860810240*ep^9+392463360
         *ep^8-4835496960*ep^7+486236160*ep^6+264038400*ep^5-39029760*
         ep^4-4838400*ep^3+829440*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(155520000*ep^15-302726400*
         ep^14-610843840*ep^13+513236048*ep^12+272733440*ep^11-
         593410200*ep^10+25387180*ep^9+266641909*ep^8-7668604*ep^7-
         57314990*ep^6+4574311*ep^5+4562931*ep^4-546034*ep^3-112288*
         ep^2+15131*ep+174,110592000*ep^12-27648000*ep^11-217159680*
         ep^10-28654080*ep^9+63613440*ep^8+6998400*ep^7-7148160*ep^6-
         472320*ep^5+341760*ep^4+9600*ep^3-5760*ep^2)
         +Master(fastar2)*xi^3*tf*nf*ca^3*rat(112*ep^8-344*ep^7-183*
         ep^6+662*ep^5-48*ep^4-272*ep^3+57*ep^2+20*ep-4,3456*ep^7-13536
         *ep^6+17472*ep^5-7352*ep^4-688*ep^3+984*ep^2-144*ep)
         +Master(fastar2)*xi^4*ca^4*rat(10080000*ep^15-60499200*ep^14+
         194617200*ep^13-58015432*ep^12+27927084*ep^11-9147674*ep^10-
         110748286*ep^9+37555355*ep^8+38993684*ep^7-13956551*ep^6-
         3355998*ep^5+1348925*ep^4+73408*ep^3-47459*ep^2+460*ep+468,
         1327104000*ep^12-2875392000*ep^11+711843840*ep^10+1333063680*
         ep^9-525957120*ep^8-193489920*ep^7+84326400*ep^6+10782720*ep^5
         -4884480*ep^4-199680*ep^3+92160*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(720000*ep^12+5097600*ep^11
         -7616600*ep^10+7257996*ep^9-658638*ep^8-1322291*ep^7+1084333*
         ep^6+56369*ep^5-169425*ep^4-2701*ep^3+9895*ep^2+163*ep-189,
         4608000*ep^9-6912000*ep^8-984320*ep^7+1476480*ep^6+64000*ep^5-
         96000*ep^4-1280*ep^3+1920*ep^2)
         +Master(fastar2)*xi^5*ca^4*rat(-7200*ep^11-22560*ep^10+79440*
         ep^9-117348*ep^8+92942*ep^7+25515*ep^6-43065*ep^5+15177*ep^4-
         1137*ep^3-900*ep^2+280*ep-24,5529600*ep^8-13547520*ep^7+
         8785920*ep^6-913920*ep^5-837120*ep^4+268800*ep^3-23040*ep^2)
         +Master(fastar2)*xi^5*[d4AA/na]*rat(-4800*ep^8+12960*ep^7-
         15760*ep^6+7672*ep^5+1448*ep^4-2138*ep^3+329*ep^2+61*ep-12,
         25600*ep^5-49920*ep^4+18560*ep^3-1920*ep^2)
         +Master(nostar5)*tf^-1*[d4FA/na]*ca*rat(13713408*ep^14+
         145213440*ep^13+452010240*ep^12+53155360*ep^11-1391065600*
         ep^10-1080718274*ep^9+598459607*ep^8+592377496*ep^7+83973072*
         ep^6-91229038*ep^5-53263559*ep^4+9351044*ep^3+5037280*ep^2-
         956668*ep+17592,204800*ep^10+61440*ep^9-1006080*ep^8-142080*
         ep^7+1127040*ep^6+269760*ep^5-158720*ep^4-16320*ep^3+5760*ep^2
         )
         +Master(nostar5)*tf^-1*[d4FA/na]*cf*rat(-2608640*ep^14-
         27360640*ep^13-103497088*ep^12-140179424*ep^11+14794448*ep^10+
         124365466*ep^9+9045487*ep^8-20597447*ep^7-4484007*ep^6-1623263
         *ep^5+1672152*ep^4+374824*ep^3-207468*ep^2+2000*ep+3312,32000*
         ep^10+44800*ep^9-93840*ep^8-100080*ep^7+34860*ep^6+24000*ep^5-
         5660*ep^4-1120*ep^3+240*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*ca*rat(-14528*ep^11-486240
         *ep^10+1325824*ep^9-766792*ep^8-159644*ep^7+228094*ep^6-537612
         *ep^5+512260*ep^4-104412*ep^3-18862*ep^2+10212*ep-1260,4800*
         ep^9-15360*ep^8+8580*ep^7+14160*ep^6-14235*ep^5+1335*ep^4+855*
         ep^3-135*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*cf*rat(8000*ep^10+567488*
         ep^9+179952*ep^8-5984*ep^7-1048904*ep^6+432816*ep^5+62456*ep^4
         -29072*ep^3-6784*ep^2+3232*ep-320,4000*ep^8-4400*ep^7-4730*
         ep^6+3715*ep^5-200*ep^4-215*ep^3+30*ep^2)
         +Master(nostar5)*ca^4*rat(-2378383360*ep^15-23923101696*ep^14-
         62641277824*ep^13+40220327296*ep^12+237596907320*ep^11+
         22738551576*ep^10-196759690728*ep^9+9475153721*ep^8+
         40768698462*ep^7-9722552682*ep^6+3147609138*ep^5+76645471*ep^4
         -1078850220*ep^3+312639254*ep^2-25010304*ep+721944,147456000*
         ep^11-14745600*ep^10-742072320*ep^9+187453440*ep^8+852387840*
         ep^7-130360320*ep^6-191969280*ep^5+33960960*ep^4+8847360*ep^3-
         1658880*ep^2)
         +Master(nostar5)*cf*ca^3*rat(102645760*ep^15+1014264320*ep^14+
         2622753920*ep^13-1784320064*ep^12-10062352048*ep^11-715041188*
         ep^10+8711830132*ep^9-617874269*ep^8-2368619991*ep^7+780084781
         *ep^6+4842015*ep^5-108560276*ep^4+49941360*ep^3-7080652*ep^2+
         36624*ep+5040,1536000*ep^11-153600*ep^10-7729920*ep^9+1952640*
         ep^8+8879040*ep^7-1357920*ep^6-1999680*ep^5+353760*ep^4+92160*
         ep^3-17280*ep^2)
         +Master(nostar5)*cf^2*ca^2*rat(-6603520*ep^15-66479232*ep^14-
         175019168*ep^13+117634544*ep^12+672459060*ep^11+49313152*ep^10
         -598018065*ep^9+18978794*ep^8+208581652*ep^7-65246321*ep^6-
         13921431*ep^5+13510811*ep^4-3081116*ep^3+21742*ep^2+48400*ep+
         312,64000*ep^11-6400*ep^10-322080*ep^9+81360*ep^8+369960*ep^7-
         56580*ep^6-83320*ep^5+14740*ep^4+3840*ep^3-720*ep^2)
         +Master(nostar5)*cf^3*ca*rat(543040*ep^14+5652112*ep^13+
         13728848*ep^12-16589180*ep^11-54518040*ep^10+20222848*ep^9+
         46347758*ep^8-21084444*ep^7-12982496*ep^6+12688118*ep^5-
         3644856*ep^4+195566*ep^3+90726*ep^2-7432*ep-1272,8000*ep^10-
         4800*ep^9-37860*ep^8+29100*ep^7+31695*ep^6-22920*ep^5+1045*
         ep^4+1320*ep^3-180*ep^2)
         +Master(nostar5)*cf^4*rat(-58560*ep^13-842528*ep^12-3330336*
         ep^11-2869368*ep^10+3672800*ep^9+3047960*ep^8-2250856*ep^7-
         935832*ep^6+1141528*ep^5-287528*ep^4-13072*ep^3+11648*ep^2+704
         *ep-384,4000*ep^9+3600*ep^8-13530*ep^7-5745*ep^6+7230*ep^5-615
         *ep^4-400*ep^3+60*ep^2)
         +Master(nostar5)*[d4AA/na]*rat(-11100160*ep^14-142749696*ep^13
         -600928576*ep^12-931131008*ep^11-38884252*ep^10+837588840*ep^9
         +76992171*ep^8-202450426*ep^7-123158982*ep^6+71705118*ep^5+
         41982825*ep^4-21215672*ep^3-1985862*ep^2+1536272*ep-115416,
         3072000*ep^10+4300800*ep^9-9008640*ep^8-9607680*ep^7+3346560*
         ep^6+2304000*ep^5-543360*ep^4-107520*ep^3+23040*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(-430080*ep^15-1996288*ep^14+
         5986368*ep^13+8553344*ep^12-31004800*ep^11-22016584*ep^10+
         38958822*ep^9+29094371*ep^8-41528421*ep^7+7397026*ep^6+9523240
         *ep^5-5093597*ep^4+47991*ep^3+451556*ep^2-79260*ep+1152,96000*
         ep^12-105600*ep^11-473520*ep^10+605160*ep^9+432900*ep^8-639810
         *ep^7-40110*ep^6+147090*ep^5-16350*ep^4-6840*ep^3+1080*ep^2)
         +Master(nostar5)*nf^2*[d4FF/na]*rat(-96*ep^6+544*ep^5+1344*
         ep^4-3200*ep^3-224*ep^2+1888*ep-256,100*ep^5-220*ep^4-35*ep^3+
         240*ep^2-45*ep)
         +Master(nostar5)*tf*nf*ca^3*rat(2088960*ep^15+18384896*ep^14+
         53095488*ep^13-98301952*ep^12-159973312*ep^11+332796392*ep^10-
         7361766*ep^9-224322463*ep^8+84456429*ep^7+14623222*ep^6-
         15308312*ep^5+6173305*ep^4-1744047*ep^3-81820*ep^2+215100*ep-
         38880,2304000*ep^12-2534400*ep^11-11364480*ep^10+14523840*ep^9
         +10389600*ep^8-15355440*ep^7-962640*ep^6+3530160*ep^5-392400*
         ep^4-164160*ep^3+25920*ep^2)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(-32640*ep^14-524456*ep^13-
         2131864*ep^12+3950534*ep^11+5900988*ep^10-13520612*ep^9+
         3887071*ep^8+5201625*ep^7-2998071*ep^6+97495*ep^5+89096*ep^4+
         55478*ep^3-5948*ep^2-9544*ep+1968,24000*ep^11-38400*ep^10-
         99180*ep^9+200880*ep^8+7785*ep^7-163845*ep^6+71895*ep^5+825*
         ep^4-4500*ep^3+540*ep^2)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(-7680*ep^14+151344*ep^13+
         991728*ep^12-1384692*ep^11-2994588*ep^10+5530152*ep^9-732792*
         ep^8-3218816*ep^7+1975092*ep^6-230712*ep^5-80544*ep^4+7284*
         ep^3+1728*ep^2+1520*ep-384,8000*ep^11-12800*ep^10-33060*ep^9+
         66960*ep^8+2595*ep^7-54615*ep^6+23965*ep^5+275*ep^4-1500*ep^3+
         180*ep^2)
         +Master(nostar5)*tf*nf*cf^3*rat(800*ep^8-2688*ep^7-25088*ep^6+
         47136*ep^5-2848*ep^4-36544*ep^3+25216*ep^2-6560*ep+576,500*
         ep^5-1300*ep^4+265*ep^3+1270*ep^2-705*ep+90)
         +Master(nostar5)*tf^2*nf^2*ca^2*rat(12*ep^6-68*ep^5-168*ep^4+
         400*ep^3+28*ep^2-236*ep+32,300*ep^5-660*ep^4-105*ep^3+720*ep^2
         -135*ep)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*ca*rat(127872*ep^11+453176
         *ep^10+1694914*ep^9-1190429*ep^8-9225102*ep^7+1288660*ep^6+
         9187588*ep^5+553557*ep^4-2549468*ep^3-565348*ep^2+64260*ep+
         26280,51200*ep^9+28160*ep^8-244480*ep^7-96640*ep^6+257600*ep^5
         +131840*ep^4-6720*ep^3-5760*ep^2)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*cf*rat(-4800*ep^10+5256*
         ep^9-13038*ep^8-146961*ep^7-98471*ep^6+50147*ep^5-21911*ep^4-
         49152*ep^3-9178*ep^2+1744*ep+440,1600*ep^8+3280*ep^7-2720*ep^6
         -7100*ep^5-2600*ep^4+220*ep^3+120*ep^2)
         +Master(nostar5)*xi*ca^4*rat(-9937280*ep^13-68039808*ep^12-
         188789096*ep^11+467800280*ep^10+931150632*ep^9-1257452573*ep^8
         -608855779*ep^7+667885458*ep^6+197552180*ep^5-149771252*ep^4-
         18433881*ep^3+12992231*ep^2-285588*ep-171468,147456000*ep^11-
         14745600*ep^10-742072320*ep^9+187453440*ep^8+852387840*ep^7-
         130360320*ep^6-191969280*ep^5+33960960*ep^4+8847360*ep^3-
         1658880*ep^2)
         +Master(nostar5)*xi*cf*ca^3*rat(7968*ep^10+12096*ep^9+20634*
         ep^8+106929*ep^7+77159*ep^6-47303*ep^5+23459*ep^4+48900*ep^3+
         9106*ep^2-1744*ep-440,38400*ep^8+78720*ep^7-65280*ep^6-170400*
         ep^5-62400*ep^4+5280*ep^3+2880*ep^2)
         +Master(nostar5)*xi*cf^2*ca^2*rat(-11*ep^5-30*ep^4+74*ep^3-13*
         ep^2-3*ep+1,200*ep^3-140*ep^2-280*ep+60)
         +Master(nostar5)*xi*[d4AA/na]*rat(-4731200*ep^12-2026560*ep^11
         +23401828*ep^10-39550540*ep^9-72995829*ep^8+86402299*ep^7+
         2126618*ep^6-15093546*ep^5-3077806*ep^4+1662115*ep^3+1128093*
         ep^2-489460*ep+47964,3072000*ep^10+4300800*ep^9-9008640*ep^8-
         9607680*ep^7+3346560*ep^6+2304000*ep^5-543360*ep^4-107520*ep^3
         +23040*ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(-7680*ep^11+9376*ep^10+
         17032*ep^9-78236*ep^8+321*ep^7+73941*ep^6+36764*ep^5-24490*
         ep^4-15569*ep^3+1961*ep^2+1136*ep-156,1600*ep^10-720*ep^9-8520
         *ep^8+4620*ep^7+11070*ep^6-3930*ep^5-4330*ep^4+30*ep^3+180*
         ep^2)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(7680*ep^11-9376*ep^10-17032
         *ep^9+78236*ep^8-321*ep^7-73941*ep^6-36764*ep^5+24490*ep^4+
         15569*ep^3-1961*ep^2-1136*ep+156,38400*ep^10-17280*ep^9-204480
         *ep^8+110880*ep^7+265680*ep^6-94320*ep^5-103920*ep^4+720*ep^3+
         4320*ep^2)
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*ca*rat(2080*ep^10+15124*
         ep^9+41491*ep^8-8796*ep^7-126212*ep^6-74392*ep^5+12573*ep^4+
         33128*ep^3+7660*ep^2-1520*ep-256,25600*ep^8+52480*ep^7-43520*
         ep^6-113600*ep^5-41600*ep^4+3520*ep^3+1920*ep^2)
         +Master(nostar5)*xi^2*ca^4*rat(-379840*ep^11-796704*ep^10-
         310932*ep^9+1143874*ep^8+4799701*ep^7+3136518*ep^6-1532231*
         ep^5-1632780*ep^4+279393*ep^3+177110*ep^2-40423*ep+1410,
         14745600*ep^9+26542080*ep^8-32624640*ep^7-59166720*ep^6-
         7603200*ep^5+8017920*ep^4+599040*ep^3-276480*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(329920*ep^9-543552*ep^8+
         376708*ep^7-726844*ep^6-396273*ep^5+534125*ep^4-25702*ep^3-
         77998*ep^2+20933*ep-1473,614400*ep^7-737280*ep^6-376320*ep^5+
         138240*ep^4+21120*ep^3-5760*ep^2)
         +Master(nostar5)*xi^3*tf^-1*[d4FA/na]*ca*rat(-39*ep^4-92*ep^3-
         119*ep^2+14*ep+8,1280*ep^3-1280*ep^2-960*ep)
         +Master(nostar5)*xi^3*ca^4*rat(4080*ep^9-5148*ep^8-290*ep^7+
         86009*ep^6+36420*ep^5-59451*ep^4-9852*ep^3+12429*ep^2+1142*ep-
         611,3686400*ep^7+184320*ep^6-6635520*ep^5-3087360*ep^4+184320*
         ep^3+138240*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(-4080*ep^9+9828*ep^8+16244
         *ep^7-60137*ep^6-23340*ep^5+56175*ep^4+8130*ep^3-12345*ep^2-
         1094*ep+611,153600*ep^7+7680*ep^6-276480*ep^5-128640*ep^4+7680
         *ep^3+5760*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(-80*ep^7+436*ep^6-694*ep^5-238*
         ep^4-321*ep^3+247*ep^2+ep-15,614400*ep^5-890880*ep^4-76800*
         ep^3+46080*ep^2)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(80*ep^7-436*ep^6+694*ep^5+
         238*ep^4+321*ep^3-247*ep^2-ep+15,25600*ep^5-37120*ep^4-3200*
         ep^3+1920*ep^2)
         +Master(nostar5)*xi^5*ca^4*rat(10*ep^5-37*ep^4+24*ep^3+14*ep^2
         -13*ep+2,153600*ep^4-261120*ep^3+46080*ep^2)
         +Master(nostar5)*xi^5*[d4AA/na]*rat(-10*ep^5+37*ep^4-24*ep^3-
         14*ep^2+13*ep-2,6400*ep^4-10880*ep^3+1920*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*ca*rat(2363392*ep^13+19568640
         *ep^12+55256576*ep^11+34103008*ep^10-202916392*ep^9-280587320*
         ep^8+234763032*ep^7+193095265*ep^6-132443497*ep^5-13823858*
         ep^4+24987264*ep^3-3568063*ep^2-807877*ep+161706,51200*ep^9-
         10240*ep^8-246400*ep^7+87680*ep^6+237920*ep^5-51520*ep^4-13920
         *ep^3+2880*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*cf*rat(-750080*ep^13-6683264*
         ep^12-25518080*ep^11-50220448*ep^10+3836472*ep^9+83240189*ep^8
         -24254831*ep^7-26554431*ep^6+15149349*ep^5-530497*ep^4-1004761
         *ep^3+81354*ep^2+50020*ep-7672,16000*ep^9+14400*ep^8-54120*
         ep^7-22980*ep^6+28920*ep^5-2460*ep^4-1600*ep^3+240*ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*ca*rat(-11392*ep^10-481184
         *ep^9+1417440*ep^8-1451156*ep^7+869382*ep^6+362346*ep^5-
         1360274*ep^4+602898*ep^3-38890*ep^2-19854*ep+2844,4800*ep^8-
         10560*ep^7-1980*ep^6+12180*ep^5-2055*ep^4-720*ep^3+135*ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*cf*rat(7040*ep^10+582944*
         ep^9-545888*ep^8+471920*ep^7-1037548*ep^6+257716*ep^5+385740*
         ep^4-203956*ep^3+21296*ep^2+3520*ep-608,4000*ep^8-4400*ep^7-
         4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+30*ep^2)
         +Master(nostar6)*ca^4*rat(-1323335680*ep^14-10352549888*ep^13-
         26786477056*ep^12-8367820032*ep^11+133017400640*ep^10+
         101006178832*ep^9-229190742304*ep^8+11693799788*ep^7+
         84243002392*ep^6-22921257600*ep^5-12943882793*ep^4+6938459696*
         ep^3-356663143*ep^2-287145816*ep+40476924,147456000*ep^10-
         88473600*ep^9-697835520*ep^8+536371200*ep^7+584202240*ep^6-
         422461440*ep^5+19261440*ep^4+24330240*ep^3-3317760*ep^2)
         +Master(nostar6)*cf*ca^3*rat(25231360*ep^14+197206528*ep^13+
         550902400*ep^12+306221120*ep^11-2921415576*ep^10-2265832954*
         ep^9+5517566443*ep^8-913002075*ep^7-1794821841*ep^6+775375697*
         ep^5+139739795*ep^4-122538129*ep^3+6628324*ep^2+5317748*ep-
         730560,768000*ep^10-460800*ep^9-3634560*ep^8+2793600*ep^7+
         3042720*ep^6-2200320*ep^5+100320*ep^4+126720*ep^3-17280*ep^2)
         +Master(nostar6)*cf^2*ca^2*rat(-2936320*ep^14-23551872*ep^13-
         73464384*ep^12-59386544*ep^11+413106964*ep^10+332682584*ep^9-
         846354983*ep^8+182714694*ep^7+283966541*ep^6-153207872*ep^5-
         6290958*ep^4+15882365*ep^3-851103*ep^2-693564*ep+89484,64000*
         ep^10-38400*ep^9-302880*ep^8+232800*ep^7+253560*ep^6-183360*
         ep^5+8360*ep^4+10560*ep^3-1440*ep^2)
         +Master(nostar6)*cf^3*ca*rat(232320*ep^14+2000032*ep^13+
         7140480*ep^12+7367376*ep^11-41713038*ep^10-34544455*ep^9+
         90178335*ep^8-22459896*ep^7-30861396*ep^6+18785130*ep^5-340425
         *ep^4-1534559*ep^3+78204*ep^2+68396*ep-8256,8000*ep^10-4800*
         ep^9-37860*ep^8+29100*ep^7+31695*ep^6-22920*ep^5+1045*ep^4+
         1320*ep^3-180*ep^2)
         +Master(nostar6)*cf^4*rat(-27520*ep^13-313952*ep^12-1574144*
         ep^11-3614260*ep^10+1064572*ep^9+6946980*ep^8-3843160*ep^7-
         1937672*ep^6+1977316*ep^5-164656*ep^4-160576*ep^3+12704*ep^2+
         7104*ep-896,4000*ep^9+3600*ep^8-13530*ep^7-5745*ep^6+7230*ep^5
         -615*ep^4-400*ep^3+60*ep^2)
         +Master(nostar6)*[d4AA/na]*rat(-9502720*ep^13-94687232*ep^12-
         347694592*ep^11-550094592*ep^10-105698752*ep^9+444271288*ep^8+
         210257156*ep^7+240898004*ep^6-162186074*ep^5-27579111*ep^4+
         16543114*ep^3+278075*ep^2-863344*ep+136116,3072000*ep^9+
         2764800*ep^8-10391040*ep^7-4412160*ep^6+5552640*ep^5-472320*
         ep^4-307200*ep^3+46080*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(-61440*ep^14-369664*ep^13+
         964096*ep^12+3656640*ep^11-8463568*ep^10-19032376*ep^9+
         35573268*ep^8+22179444*ep^7-69039459*ep^6+45098468*ep^5-
         10877977*ep^4-22662*ep^3+402346*ep^2-41280*ep-936,48000*ep^11-
         76800*ep^10-198360*ep^9+401760*ep^8+15570*ep^7-327690*ep^6+
         143790*ep^5+1650*ep^4-9000*ep^3+1080*ep^2)
         +Master(nostar6)*nf^2*[d4FF/na]*rat(640*ep^4-192*ep^3-1792*
         ep^2+1536*ep-192,100*ep^4-320*ep^3+285*ep^2-45*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(430080*ep^14+2409728*ep^13+
         6819136*ep^12-18135936*ep^11-20038312*ep^10+79934948*ep^9-
         50954652*ep^8-69537372*ep^7+141873819*ep^6-104653660*ep^5+
         38892737*ep^4-6572142*ep^3-98642*ep^2+205584*ep-21816,1152000*
         ep^11-1843200*ep^10-4760640*ep^9+9642240*ep^8+373680*ep^7-
         7864560*ep^6+3450960*ep^5+39600*ep^4-216000*ep^3+25920*ep^2)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(-46080*ep^14-293440*ep^13-
         747824*ep^12+700592*ep^11+4473800*ep^10-4116724*ep^9-6278197*
         ep^8+12024396*ep^7-8219694*ep^6+3296248*ep^5-1198765*ep^4+
         418264*ep^3-79792*ep^2+1504*ep+912,48000*ep^11-76800*ep^10-
         198360*ep^9+401760*ep^8+15570*ep^7-327690*ep^6+143790*ep^5+
         1650*ep^4-9000*ep^3+1080*ep^2)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(5120*ep^13+51328*ep^12+
         87936*ep^11+7080*ep^10-797760*ep^9+342782*ep^8+1841076*ep^7-
         2901914*ep^6+1860472*ep^5-524502*ep^4+24940*ep^3+8218*ep^2+
         3296*ep-872,8000*ep^10-12800*ep^9-33060*ep^8+66960*ep^7+2595*
         ep^6-54615*ep^5+23965*ep^4+275*ep^3-1500*ep^2+180*ep)
         +Master(nostar6)*tf*nf*cf^3*rat(-1024*ep^7-960*ep^6-3136*ep^5+
         20992*ep^4-28352*ep^3+17792*ep^2-6464*ep+1152,500*ep^5-1300*
         ep^4+265*ep^3+1270*ep^2-705*ep+90)
         +Master(nostar6)*tf^2*nf^2*ca^2*rat(-80*ep^4+24*ep^3+224*ep^2-
         192*ep+24,300*ep^4-960*ep^3+855*ep^2-135*ep)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*ca*rat(332032*ep^11-582912
         *ep^10-27904*ep^9+2329212*ep^8-5897704*ep^7+1817659*ep^6+
         4922323*ep^5-1989360*ep^4-372826*ep^3+200399*ep^2-6425*ep-2382
         ,51200*ep^9-10240*ep^8-246400*ep^7+87680*ep^6+237920*ep^5-
         51520*ep^4-13920*ep^3+2880*ep^2)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*cf*rat(7296*ep^10-57344*
         ep^9-121212*ep^8+24577*ep^7-1281*ep^6+77757*ep^5-16101*ep^4-
         12651*ep^3+3955*ep^2-140*ep-28,3200*ep^8+4160*ep^7-9160*ep^6-
         8260*ep^5+2480*ep^4+500*ep^3-120*ep^2)
         +Master(nostar6)*xi*tf^-1*nf*[d4FF/na]*ca*rat(-64*ep^4+48*ep^3
         +56*ep^2-48*ep+8,50*ep^3-85*ep^2+15*ep)
         +Master(nostar6)*xi*ca^4*rat(-62387200*ep^12+208780800*ep^11-
         225981760*ep^10-553582240*ep^9+1982520024*ep^8-1615665976*ep^7
         -484708586*ep^6+1183772478*ep^5-500122667*ep^4+46308802*ep^3+
         16409289*ep^2-4272416*ep+295068,147456000*ep^10-88473600*ep^9-
         697835520*ep^8+536371200*ep^7+584202240*ep^6-422461440*ep^5+
         19261440*ep^4+24330240*ep^3-3317760*ep^2)
         +Master(nostar6)*xi*cf*ca^3*rat(9408*ep^10+82688*ep^9+126000*
         ep^8-5731*ep^7-22191*ep^6-23199*ep^5+41229*ep^4+23235*ep^3-
         6817*ep^2+158*ep-8,76800*ep^8+99840*ep^7-219840*ep^6-198240*
         ep^5+59520*ep^4+12000*ep^3-2880*ep^2)
         +Master(nostar6)*xi*cf^2*ca^2*rat(-928*ep^9+448*ep^8-1162*ep^7
         +1277*ep^6-1250*ep^5-531*ep^4-334*ep^3+80*ep^2-ep+1,6400*ep^7-
         4480*ep^6-9360*ep^5+2200*ep^4+560*ep^3-120*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(5926400*ep^11-50511360*ep^10
         +35578016*ep^9+181750064*ep^8-290821476*ep^7+85648370*ep^6+
         148748212*ep^5-129850761*ep^4+32436448*ep^3+750523*ep^2-
         1311816*ep+131860,3072000*ep^9+2764800*ep^8-10391040*ep^7-
         4412160*ep^6+5552640*ep^5-472320*ep^4-307200*ep^3+46080*ep^2)
         +Master(nostar6)*xi*nf*[d4FA/na]*rat(-10752*ep^11-5056*ep^10+
         68496*ep^9-20224*ep^8-103208*ep^7+115760*ep^6-72759*ep^5+19230
         *ep^4+10407*ep^3-4200*ep^2+86*ep+60,3200*ep^10-3840*ep^9-14760
         *ep^8+20880*ep^7+9390*ep^6-18090*ep^5+2350*ep^4+1050*ep^3-180*
         ep^2)
         +Master(nostar6)*xi*tf*nf*ca^3*rat(14848*ep^11+4032*ep^10-
         90256*ep^9+31808*ep^8+133736*ep^7-136448*ep^6+60695*ep^5-8510*
         ep^4-11303*ep^3+3608*ep^2+10*ep-60,76800*ep^10-92160*ep^9-
         354240*ep^8+501120*ep^7+225360*ep^6-434160*ep^5+56400*ep^4+
         25200*ep^3-4320*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*ca*rat(-35840*ep^10-
         12432*ep^9+134396*ep^8-67930*ep^7-164347*ep^6+71476*ep^5+19472
         *ep^4-4382*ep^3-563*ep^2-250*ep+64,25600*ep^8+33280*ep^7-73280
         *ep^6-66080*ep^5+19840*ep^4+4000*ep^3-960*ep^2)
         +Master(nostar6)*xi^2*ca^4*rat(1507840*ep^10+38400*ep^9-
         6350944*ep^8+3722560*ep^7+7102196*ep^6-4081622*ep^5-199566*
         ep^4+1253763*ep^3-330068*ep^2-13757*ep+7374,14745600*ep^8+
         19169280*ep^7-42209280*ep^6-38062080*ep^5+11427840*ep^4+
         2304000*ep^3-552960*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(-647680*ep^9+1555328*ep^8+
         14784*ep^7-2121808*ep^6+1085748*ep^5+194702*ep^4-657166*ep^3+
         165737*ep^2+12106*ep-4455,614400*ep^7-430080*ep^6-898560*ep^5+
         211200*ep^4+53760*ep^3-11520*ep^2)
         +Master(nostar6)*xi^3*tf^-1*[d4FA/na]*ca*rat(-14*ep^3+25*ep^2-
         2*ep+1,1280*ep^3-1600*ep^2-480*ep)
         +Master(nostar6)*xi^3*ca^4*rat(-7680*ep^9+1280*ep^8+28256*ep^7
         -26656*ep^6-95564*ep^5+2874*ep^4+48764*ep^3-11701*ep^2-1496*ep
         +435,14745600*ep^7-10321920*ep^6-21565440*ep^5+5068800*ep^4+
         1290240*ep^3-276480*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(7680*ep^9-1280*ep^8-21536*
         ep^7+18352*ep^6+87236*ep^5+2310*ep^4-50012*ep^3+11941*ep^2+
         1472*ep-435,614400*ep^7-430080*ep^6-898560*ep^5+211200*ep^4+
         53760*ep^3-11520*ep^2)
         +Master(nostar6)*xi^4*ca^4*rat(240*ep^6+260*ep^5-52*ep^4-3979*
         ep^3+1547*ep^2-100*ep-10,1843200*ep^5-3594240*ep^4+1336320*
         ep^3-138240*ep^2)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(-240*ep^6-260*ep^5+52*ep^4
         +3979*ep^3-1547*ep^2+100*ep+10,76800*ep^5-149760*ep^4+55680*
         ep^3-5760*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*ca*rat(3840*ep^9+18048*ep^8+5760*
         ep^7-92896*ep^6+67240*ep^5-53988*ep^4+35958*ep^3-4221*ep^2-
         4792*ep+795,1024*ep^5-3328*ep^4+3072*ep^3-576*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*ca*G30*rat(-2265088*ep^13-31424000
         *ep^12-112843392*ep^11-63071808*ep^10+88834528*ep^9+43263160*
         ep^8-21324980*ep^7-1813306*ep^6-2860179*ep^5+108430*ep^4+
         798805*ep^3-151090*ep^2-10139*ep+2669,245760*ep^9-151552*ep^8-
         394240*ep^7+68864*ep^6+58496*ep^5-9856*ep^4-2176*ep^3+384*ep^2
         )
         +Master(no)*tf^-1*[d4FA/na]*cf*rat(-192*ep^7-1184*ep^6-2032*
         ep^5-32*ep^4-1604*ep^3+1747*ep^2-702*ep+144,64*ep^3-112*ep^2+
         24*ep)
         +Master(no)*tf^-1*[d4FA/na]*cf*G30*rat(1664000*ep^14+31230464*
         ep^13+119339968*ep^12+27426784*ep^11-133335552*ep^10-1335824*
         ep^9+40309340*ep^8-4942806*ep^7-833458*ep^6-706139*ep^5-509158
         *ep^4+366742*ep^3-31376*ep^2-9819*ep+1358,307200*ep^10-312320*
         ep^9-417024*ep^8+283200*ep^7+38688*ep^6-41568*ep^5+2208*ep^4+
         1568*ep^3-192*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*ca*rat(-67*ep^5-57*ep^4+132*
         ep^3-59*ep^2+28*ep-4,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*ca*G30*rat(32640*ep^11+429664*
         ep^10+363504*ep^9-1047840*ep^8-664220*ep^7+726838*ep^6+140518*
         ep^5-179457*ep^4+20053*ep^3+7135*ep^2-1467*ep+48,46080*ep^9-
         28416*ep^8-73920*ep^7+12912*ep^6+10968*ep^5-1848*ep^4-408*ep^3
         +72*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*cf*rat(52*ep^5+50*ep^4-56*ep^3+
         72*ep^2-104*ep+16,8*ep^4-14*ep^3+3*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*cf*G30*rat(-20640*ep^10-38856*
         ep^9+193204*ep^8-146742*ep^7-8851*ep^6+17162*ep^5+22438*ep^4-
         16537*ep^3+3150*ep^2-10*ep-28,9600*ep^8-19360*ep^7+6328*ep^6+
         2522*ep^5-1313*ep^4+14*ep^3+55*ep^2-6*ep)
         +Master(no)*ca^4*rat(2304*ep^9-160896*ep^8-271872*ep^7+1302496
         *ep^6-1098088*ep^5+633012*ep^4-357750*ep^3+101949*ep^2+1720*ep
         -3099,24576*ep^5-79872*ep^4+73728*ep^3-13824*ep^2)
         +Master(no)*ca^4*G30*rat(763576320*ep^14+19095724032*ep^13+
         68345281536*ep^12+5758069248*ep^11-94613218048*ep^10+
         16931729920*ep^9+33089634576*ep^8-16777297192*ep^7+2866718784*
         ep^6+593555626*ep^5-841644781*ep^4+290078970*ep^3-24377075*
         ep^2-4677952*ep+702220,707788800*ep^10-719585280*ep^9-
         960823296*ep^8+652492800*ep^7+89137152*ep^6-95772672*ep^5+
         5087232*ep^4+3612672*ep^3-442368*ep^2)
         +Master(no)*cf*ca^3*rat(-11136*ep^9+87424*ep^8+201536*ep^7-
         770456*ep^6+647800*ep^5-422048*ep^4+268485*ep^3-81378*ep^2-528
         *ep+1440,3072*ep^5-9984*ep^4+9216*ep^3-1728*ep^2)
         +Master(no)*cf*ca^3*G30*rat(-4966400*ep^14-708165632*ep^13-
         2766051712*ep^12-249150016*ep^11+4055862096*ep^10-915276328*
         ep^9-1414404836*ep^8+779925234*ep^7-114322598*ep^6-37033873*
         ep^5+34750162*ep^4-10858570*ep^3+794300*ep^2+202551*ep-28406,
         7372800*ep^10-7495680*ep^9-10008576*ep^8+6796800*ep^7+928512*
         ep^6-997632*ep^5+52992*ep^4+37632*ep^3-4608*ep^2)
         +Master(no)*cf^2*ca^2*rat(3072*ep^9-12112*ep^8-36372*ep^7+
         117082*ep^6-99238*ep^5+73439*ep^4-51036*ep^3+15308*ep^2+464*ep
         -192,256*ep^5-832*ep^4+768*ep^3-144*ep^2)
         +Master(no)*cf^2*ca^2*G30*rat(-1596160*ep^14+40523968*ep^13+
         171574464*ep^12+15761264*ep^11-263291624*ep^10+64812396*ep^9+
         95536210*ep^8-53414693*ep^7+6051684*ep^6+3011905*ep^5-2118685*
         ep^4+639207*ep^3-42987*ep^2-14231*ep+1914,307200*ep^10-312320*
         ep^9-417024*ep^8+283200*ep^7+38688*ep^6-41568*ep^5+2208*ep^4+
         1568*ep^3-192*ep^2)
         +Master(no)*cf^3*ca*rat(-432*ep^8+440*ep^7+4839*ep^6-4533*ep^5
         +3540*ep^4-3370*ep^3+1276*ep^2+24*ep-8,32*ep^4-56*ep^3+12*ep^2
         )
         +Master(no)*cf^3*ca*G30*rat(609920*ep^14-6518720*ep^13-
         28551080*ep^12-2065964*ep^11+44081570*ep^10-10594253*ep^9-
         17577328*ep^8+9411455*ep^7-564181*ep^6-662081*ep^5+335067*ep^4
         -100733*ep^3+6676*ep^2+2708*ep-352,76800*ep^10-78080*ep^9-
         104256*ep^8+70800*ep^7+9672*ep^6-10392*ep^5+552*ep^4+392*ep^3-
         48*ep^2)
         +Master(no)*cf^4*rat(40*ep^6-10*ep^5-360*ep^4+346*ep^3-308*
         ep^2+302*ep-112,8*ep^2-14*ep+3)
         +Master(no)*cf^4*G30*rat(-57920*ep^14+435024*ep^13+1759184*
         ep^12+1944*ep^11-2569072*ep^10+504445*ep^9+1233032*ep^8-601636
         *ep^7-11003*ep^6+56307*ep^5-19805*ep^4+6116*ep^3-468*ep^2-188*
         ep+24,19200*ep^10-19520*ep^9-26064*ep^8+17700*ep^7+2418*ep^6-
         2598*ep^5+138*ep^4+98*ep^3-12*ep^2)
         +Master(no)*[d4AA/na]*G30*rat(16957440*ep^14+224784384*ep^13+
         740530176*ep^12+333803520*ep^11-562497536*ep^10-151470400*ep^9
         -118102320*ep^8+83174680*ep^7+106472136*ep^6-34206538*ep^5-
         12579275*ep^4+3772134*ep^3-130885*ep^2+130456*ep-28060,
         29491200*ep^10-29982720*ep^9-40034304*ep^8+27187200*ep^7+
         3714048*ep^6-3990528*ep^5+211968*ep^4+150528*ep^3-18432*ep^2)
         +Master(no)*nf*[d4FA/na]*rat(16*ep^7+128*ep^6-396*ep^5+382*
         ep^4-476*ep^3+485*ep^2-207*ep+26,16*ep^5-68*ep^4+100*ep^3-57*
         ep^2+9*ep)
         +Master(no)*nf*[d4FA/na]*G30*rat(88320*ep^12-503008*ep^11-
         6882248*ep^10+612612*ep^9+7531622*ep^8-1635591*ep^7-2061945*
         ep^6+381439*ep^5+340745*ep^4-102204*ep^3-128*ep^2+2142*ep-156,
         230400*ep^10-234240*ep^9-312768*ep^8+212400*ep^7+29016*ep^6-
         31176*ep^5+1656*ep^4+1176*ep^3-144*ep^2)
         +Master(no)*tf*nf*ca^3*rat(96*ep^9+248*ep^8-1950*ep^7+3151*
         ep^6-1210*ep^5-1647*ep^4+3076*ep^3-2324*ep^2+830*ep-132,384*
         ep^6-1632*ep^5+2400*ep^4-1368*ep^3+216*ep^2)
         +Master(no)*tf*nf*ca^3*G30*rat(-2549760*ep^12-1430560*ep^11+
         21279640*ep^10-7822620*ep^9-12455794*ep^8+9042345*ep^7-4354137
         *ep^6+2174314*ep^5-135436*ep^4-216717*ep^3+27637*ep^2+7500*ep-
         1188,5529600*ep^10-5621760*ep^9-7506432*ep^8+5097600*ep^7+
         696384*ep^6-748224*ep^5+39744*ep^4+28224*ep^3-3456*ep^2)
         +Master(no)*tf*nf*cf*ca^2*rat(-144*ep^9-396*ep^8+2882*ep^7-
         4384*ep^6+823*ep^5+4321*ep^4-6094*ep^3+3900*ep^2-1244*ep+192,
         192*ep^6-816*ep^5+1200*ep^4-684*ep^3+108*ep^2)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(314064*ep^11-264036*ep^10-
         1877728*ep^9+3557589*ep^8-2635217*ep^7+1017373*ep^6-99253*ep^5
         -105899*ep^4+38529*ep^3+670*ep^2-1754*ep+180,230400*ep^9-
         464640*ep^8+151872*ep^7+60528*ep^6-31512*ep^5+336*ep^4+1320*
         ep^3-144*ep^2)
         +Master(no)*tf*nf*cf^2*ca*rat(8*ep^9+22*ep^8-163*ep^7+248*ep^6
         -40*ep^5-256*ep^4+359*ep^3-238*ep^2+80*ep-12,16*ep^6-68*ep^5+
         100*ep^4-57*ep^3+9*ep^2)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(-34992*ep^11+32460*ep^10+
         214796*ep^9-437447*ep^8+352996*ep^7-149519*ep^6+19063*ep^5+
         13604*ep^4-5527*ep^3+76*ep^2+198*ep-20,38400*ep^9-77440*ep^8+
         25312*ep^7+10088*ep^6-5252*ep^5+56*ep^4+220*ep^3-24*ep^2)
         +Master(no)*tf*nf*cf^3*G30*rat(32*ep^7+16*ep^6-368*ep^5+784*
         ep^4-816*ep^3+512*ep^2-192*ep+32,600*ep^5-1210*ep^4+433*ep^3+
         82*ep^2-55*ep+6)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*rat(-768*ep^9-3072*ep^8+1856
         *ep^7+17584*ep^6-25776*ep^5+22288*ep^4-16046*ep^3+6130*ep^2-
         253*ep-117,512*ep^5-1664*ep^4+1536*ep^3-288*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*G30*rat(81920*ep^12+526336*
         ep^11+1120256*ep^10-877888*ep^9+211968*ep^8-198116*ep^7-743460
         *ep^6+476761*ep^5+21655*ep^4-32854*ep^3+260*ep^2+1085*ep-73,
         61440*ep^8-22528*ep^7-104192*ep^6-8832*ep^5+12416*ep^4+640*
         ep^3-384*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*rat(-64*ep^7-320*ep^6-256*
         ep^5+1480*ep^4-1398*ep^3+928*ep^2-354*ep+41,64*ep^3-112*ep^2+
         24*ep)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*G30*rat(10240*ep^11+23552*
         ep^10+79680*ep^9-11888*ep^8-132720*ep^7+70832*ep^6+14452*ep^5-
         11807*ep^4+182*ep^3+382*ep^2-108*ep+15,15360*ep^8-5632*ep^7-
         26048*ep^6-2208*ep^5+3104*ep^4+160*ep^3-96*ep^2)
         +Master(no)*xi*tf^-1*nf*[d4FF/na]*ca*rat(30*ep^4+9*ep^3-84*
         ep^2+48*ep-6,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf^-1*nf*[d4FF/na]*ca*G30*rat(-544*ep^5-136*
         ep^4+1024*ep^3-332*ep^2-75*ep+18,144*ep^4-204*ep^3-30*ep^2+18*
         ep)
         +Master(no)*xi*tf^-1*nf*[d4FF/na]*cf*rat(20*ep^4-4*ep^3-64*
         ep^2+56*ep-8,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*ca^4*rat(768*ep^9+30720*ep^8+21952*ep^7-286288*
         ep^6+407664*ep^5-246856*ep^4+73598*ep^3-11458*ep^2+253*ep+117,
         12288*ep^5-39936*ep^4+36864*ep^3-6912*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-19660800*ep^14-807403520*ep^13-
         2265432064*ep^12+3788320768*ep^11+291406848*ep^10-2821561312*
         ep^9+1730642216*ep^8-323580500*ep^7-92696622*ep^6+57777867*
         ep^5-9998705*ep^4+324317*ep^3+194573*ep^2-62158*ep+6656,
         353894400*ep^10-359792640*ep^9-480411648*ep^8+326246400*ep^7+
         44568576*ep^6-47886336*ep^5+2543616*ep^4+1806336*ep^3-221184*
         ep^2)
         +Master(no)*xi*cf*ca^3*rat(1408*ep^7-10048*ep^6-31760*ep^5+
         68372*ep^4-44880*ep^3+11900*ep^2-1362*ep-41,1536*ep^3-2688*
         ep^2+576*ep)
         +Master(no)*xi*cf*ca^3*G30*rat(-245760*ep^12+2266112*ep^11+
         10889728*ep^10-7607424*ep^9-8446672*ep^8+7689312*ep^7-945200*
         ep^6-793204*ep^5+235535*ep^4+23770*ep^3-8302*ep^2+108*ep-15,
         368640*ep^8-135168*ep^7-625152*ep^6-52992*ep^5+74496*ep^4+3840
         *ep^3-2304*ep^2)
         +Master(no)*xi*cf^2*ca^2*rat(-272*ep^6+432*ep^5+2636*ep^4-3362
         *ep^3+1027*ep^2-70*ep+74,128*ep^2-224*ep+48)
         +Master(no)*xi*cf^2*ca^2*G30*rat(384*ep^7-1328*ep^6-6020*ep^5+
         10956*ep^4-5675*ep^3+772*ep^2+297*ep-111,192*ep^3-272*ep^2-40*
         ep+24)
         +Master(no)*xi*cf^3*ca*rat(4*ep^6+54*ep^5+71*ep^4-497*ep^3+534
         *ep^2-206*ep+28,16*ep^2-28*ep+6)
         +Master(no)*xi*cf^3*ca*G30*rat(-32*ep^7+48*ep^6+338*ep^5-571*
         ep^4+285*ep^3-40*ep^2-14*ep+6,24*ep^3-34*ep^2-5*ep+3)
         +Master(no)*xi*cf^4*rat(8*ep^6-18*ep^5-76*ep^4+206*ep^3-172*
         ep^2+64*ep-12,8*ep^2-14*ep+3)
         +Master(no)*xi*[d4AA/na]*G30*rat(819200*ep^13-10526720*ep^12+
         46435328*ep^11-55204608*ep^10+35835808*ep^9+1543336*ep^8-
         29538220*ep^7+24436794*ep^6-11344767*ep^5+4832801*ep^4-1518221
         *ep^3+165679*ep^2+24730*ep-4904,14745600*ep^10-14991360*ep^9-
         20017152*ep^8+13593600*ep^7+1857024*ep^6-1995264*ep^5+105984*
         ep^4+75264*ep^3-9216*ep^2)
         +Master(no)*xi*nf*[d4FA/na]*rat(8*ep^4-32*ep^3+39*ep^2-11*ep-4
         ,4*ep^3-12*ep^2+9*ep)
         +Master(no)*xi*nf*[d4FA/na]*G30*rat(-5120*ep^8+20544*ep^7-8224
         *ep^6-1340*ep^5-144*ep^4+893*ep^3-393*ep^2+45*ep+3,11520*ep^7-
         15744*ep^6-3792*ep^5+2136*ep^4+192*ep^3-72*ep^2)
         +Master(no)*xi*tf*nf*ca^3*rat(-96*ep^7-48*ep^6+1012*ep^5-2120*
         ep^4+2527*ep^3-1945*ep^2+833*ep-166,384*ep^4-1248*ep^3+1152*
         ep^2-216*ep)
         +Master(no)*xi*tf*nf*ca^3*G30*rat(-46080*ep^9-87296*ep^8+
         288576*ep^7-235456*ep^6+48028*ep^5+55920*ep^4-25249*ep^3-2283*
         ep^2+1179*ep-3,276480*ep^7-377856*ep^6-91008*ep^5+51264*ep^4+
         4608*ep^3-1728*ep^2)
         +Master(no)*xi*tf*nf*cf*ca^2*rat(36*ep^6+72*ep^5-311*ep^4+415*
         ep^3-308*ep^2+130*ep-34,48*ep^3-84*ep^2+18*ep)
         +Master(no)*xi*tf*nf*cf*ca^2*G30*rat(60*ep^7+162*ep^6-426*ep^5
         +315*ep^4-111*ep^3-30*ep^2+36*ep-6,120*ep^5-194*ep^4+9*ep^3+20
         *ep^2-3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*rat(-4*ep^6-8*ep^5+34*ep^4-46*
         ep^3+36*ep^2-16*ep+4,8*ep^3-14*ep^2+3*ep)
         +Master(no)*xi*tf*nf*cf^2*ca*G30*rat(-40*ep^7-108*ep^6+284*
         ep^5-210*ep^4+74*ep^3+20*ep^2-24*ep+4,120*ep^5-194*ep^4+9*ep^3
         +20*ep^2-3*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*ca*rat(-128*ep^8-768*ep^7-
         2048*ep^6+4544*ep^5-4308*ep^4+1544*ep^3+13*ep^2-40*ep-1,512*
         ep^4-896*ep^3+192*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(122880*ep^10-
         283136*ep^9-59648*ep^8+399168*ep^7-47112*ep^6-86976*ep^5+6584*
         ep^4+5069*ep^3+128*ep^2-163*ep+6,122880*ep^8-45056*ep^7-208384
         *ep^6-17664*ep^5+24832*ep^4+1280*ep^3-768*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*rat(-16*ep^4+66*ep^3-81*
         ep^2+20*ep+11,16*ep^2-24*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(8*ep^4-8*ep^3+3*ep
         -1,960*ep^4-1552*ep^3+72*ep^2+160*ep-24)
         +Master(no)*xi^2*tf^-1*nf*[d4FF/na]*ca*rat(5*ep^3+4*ep^2-12*ep
         +2,8*ep^2-14*ep+3)
         +Master(no)*xi^2*ca^4*rat(128*ep^8+5376*ep^7+15296*ep^6-26432*
         ep^5+14484*ep^4-2504*ep^3-13*ep^2+40*ep+1,12288*ep^4-21504*
         ep^3+4608*ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(-8601600*ep^12+25576448*ep^11-
         12167296*ep^10-23106288*ep^9+22788196*ep^8-4351088*ep^7-
         1860649*ep^6+1227199*ep^5-525632*ep^4+164742*ep^3-21082*ep^2-
         856*ep+280,176947200*ep^10-179896320*ep^9-240205824*ep^8+
         163123200*ep^7+22284288*ep^6-23943168*ep^5+1271808*ep^4+903168
         *ep^3-110592*ep^2)
         +Master(no)*xi^2*cf*ca^3*rat(192*ep^7-2016*ep^6-6944*ep^5+
         10880*ep^4-4578*ep^3+343*ep^2-24*ep+11,1536*ep^3-2688*ep^2+576
         *ep)
         +Master(no)*xi^2*cf*ca^3*G30*rat(-8*ep^4+8*ep^3-3*ep+1,23040*
         ep^4-37248*ep^3+1728*ep^2+3840*ep-576)
         +Master(no)*xi^2*cf^2*ca^2*rat(-24*ep^6+84*ep^5+393*ep^4-597*
         ep^3+250*ep^2-28*ep,64*ep^2-112*ep+24)
         +Master(no)*xi^2*cf^3*ca*rat(8*ep^6-12*ep^5-85*ep^4+123*ep^3-
         48*ep^2+6*ep,32*ep^2-56*ep+12)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(1228800*ep^12-3795968*ep^11
         +3966592*ep^10-1471248*ep^9-4036036*ep^8+5337272*ep^7-1643783*
         ep^6-752707*ep^5+676139*ep^4-180384*ep^3+13597*ep^2+2068*ep-
         316,7372800*ep^10-7495680*ep^9-10008576*ep^8+6796800*ep^7+
         928512*ep^6-997632*ep^5+52992*ep^4+37632*ep^3-4608*ep^2)
         +Master(no)*xi^2*tf*nf*ca^3*rat(12*ep^4+31*ep^3-76*ep^2+60*ep-
         26,192*ep^2-336*ep+72)
         +Master(no)*xi^2*tf*nf*cf*ca^2*rat(-3*ep^4-9*ep^3+18*ep^2-12*
         ep+6,16*ep^2-28*ep+6)
         +Master(no)*xi^2*tf*nf*cf^2*ca*rat(ep^4+3*ep^3-6*ep^2+4*ep-2,8
         *ep^2-14*ep+3)
         +Master(no)*xi^3*tf^-1*[d4FA/na]*ca*rat(-8*ep^3+24*ep^2-15*ep-
         4,32*ep-48)
         +Master(no)*xi^3*ca^4*rat(8*ep^3-24*ep^2+15*ep+4,768*ep-1152)
         +Master(no)*xi^3*ca^4*G30*rat(15360*ep^9-19712*ep^8-4608*ep^7-
         39504*ep^6+31012*ep^5+8034*ep^4-9746*ep^3+1799*ep^2+31*ep-18,
         44236800*ep^8-78151680*ep^7+9621504*ep^6+14026752*ep^5-2543616
         *ep^4-571392*ep^3+110592*ep^2)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(-15360*ep^9+19712*ep^8+4608
         *ep^7+39504*ep^6-31012*ep^5-8034*ep^4+9746*ep^3-1799*ep^2-31*
         ep+18,1843200*ep^8-3256320*ep^7+400896*ep^6+584448*ep^5-105984
         *ep^4-23808*ep^3+4608*ep^2)
         +Master(no)*xi^4*ca^4*G30*rat(6400*ep^7-25536*ep^6+45028*ep^5-
         19748*ep^4-3361*ep^3+2729*ep^2-4*ep-84,44236800*ep^7-67092480*
         ep^6-7151616*ep^5+12238848*ep^4+516096*ep^3-442368*ep^2)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(-6400*ep^7+25536*ep^6-45028
         *ep^5+19748*ep^4+3361*ep^3-2729*ep^2+4*ep+84,1843200*ep^7-
         2795520*ep^6-297984*ep^5+509952*ep^4+21504*ep^3-18432*ep^2)
         +Master(no)*xi^5*ca^4*G30*rat(-2*ep+1,92160*ep^2+12288*ep-6144
         )
         +Master(no)*xi^5*[d4AA/na]*G30*rat(2*ep-1,3840*ep^2+512*ep-256
         )
         +Master(t105)*tf^-1*[d4FA/na]*ca*rat(552960*ep^12+1251840*
         ep^11-3245632*ep^10-3779344*ep^9+7792200*ep^8-2888500*ep^7+
         301062*ep^6+174630*ep^5-1113693*ep^4+797938*ep^3-95255*ep^2-
         49940*ep+10662,6144*ep^9-18944*ep^8+14080*ep^7+2944*ep^6-3648*
         ep^5+576*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*ca*G30*rat(-15284994048*ep^19-
         184837005312*ep^18-494514397184*ep^17+160420900096*ep^16+
         1848927213376*ep^15+1049242801424*ep^14-1784717848876*ep^13-
         1281772795436*ep^12+749771849007*ep^11+531997403000*ep^10-
         161090315071*ep^9-106440236152*ep^8+16379960234*ep^7+
         13761937379*ep^6-984215923*ep^5-1339098480*ep^4+189654081*ep^3
         +32941109*ep^2-7188196*ep+255372,17694720*ep^16+12681216*ep^15
         -89628672*ep^14-50788352*ep^13+116489216*ep^12+71413248*ep^11-
         32092416*ep^10-18333696*ep^9+4443648*ep^8+1665536*ep^7-326912*
         ep^6-49152*ep^5+9216*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*cf*rat(-13824*ep^11-53568*ep^10-
         192*ep^9+33000*ep^8+14940*ep^7+34250*ep^6-37063*ep^5-16236*
         ep^4+18204*ep^3-1717*ep^2-1100*ep+176,192*ep^8-304*ep^7-16*
         ep^6+68*ep^5-12*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*cf*G30*rat(378654720*ep^18+
         7415222272*ep^17+26822669056*ep^16+20358193664*ep^15-
         35028384832*ep^14-38638551632*ep^13+22606703932*ep^12+
         22713678444*ep^11-11050291355*ep^10-4649587002*ep^9+2431300743
         *ep^8+414664580*ep^7-222789941*ep^6-49799233*ep^5+23286634*
         ep^4+351643*ep^3-810461*ep^2+59676*ep+2116,921600*ep^15+
         1059840*ep^14-3127552*ep^13-2324416*ep^12+2060672*ep^11+685392
         *ep^10-527424*ep^9-40416*ep^8+52288*ep^7-2672*ep^6-1664*ep^5+
         192*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*ca*rat(1080*ep^8-3594*ep^7+
         4738*ep^6-3736*ep^5+1990*ep^4-900*ep^3+410*ep^2-104*ep+8,24*
         ep^7-50*ep^6+23*ep^5-3*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*ca*G30*rat(-34389504*ep^15+
         166100352*ep^14-461550144*ep^13+683612720*ep^12-273919248*
         ep^11-442916984*ep^10+685604472*ep^9-477956057*ep^8+173762733*
         ep^7+2301754*ep^6-28286214*ep^5+8647553*ep^4-77187*ep^3-366484
         *ep^2+56532*ep-2214,138240*ep^14-476928*ep^13+342336*ep^12+
         399024*ep^11-551664*ep^10+102492*ep^9+71892*ep^8-25704*ep^7-
         696*ep^6+1116*ep^5-108*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*cf*rat(-864*ep^7+2760*ep^6-
         3896*ep^5+4420*ep^4-4188*ep^3+2976*ep^2-1312*ep+224,24*ep^6-50
         *ep^5+23*ep^4-3*ep^3)
         +Master(t105)*tf^-1*nf*[d4FF/na]*cf*G30*rat(12969600*ep^14-
         40460000*ep^13+86519840*ep^12-97761900*ep^11+15115386*ep^10+
         79591562*ep^9-95922707*ep^8+49531647*ep^7-5699752*ep^6-6779438
         *ep^5+3435541*ep^4-467365*ep^3-74640*ep^2+27414*ep-2148,28800*
         ep^13-67680*ep^12+9544*ep^11+68918*ep^10-44805*ep^9+117*ep^8+
         6612*ep^7-1428*ep^6-145*ep^5+73*ep^4-6*ep^3)
         +Master(t105)*ca^4*rat(-185554944*ep^14+38153472*ep^13+
         2314889088*ep^12-5065570480*ep^11+3519221192*ep^10-76368084*
         ep^9-709696534*ep^8+246457536*ep^7-224850471*ep^6+132749856*
         ep^5+79682113*ep^4-137971448*ep^3+77861266*ep^2-20922606*ep+
         2132316,3538944*ep^11-18579456*ep^10+35291136*ep^9-26787840*
         ep^8+2334720*ep^7+6580224*ep^6-2820096*ep^5+331776*ep^4)
         +Master(t105)*ca^4*G30*rat(8011412766720*ep^21+89461914181632*
         ep^20+148293625887744*ep^19-342957833416960*ep^18-
         721223851484352*ep^17+467317414891376*ep^16+1024827571787416*
         ep^15-419894742686032*ep^14-660263801736754*ep^13+
         279985324411989*ep^12+184578099703448*ep^11-94432196603298*
         ep^10-18483460265161*ep^9+12050386060158*ep^8+1719950500583*
         ep^7-904827939275*ep^6-375407383460*ep^5+196348588066*ep^4-
         16150313376*ep^3-5393597600*ep^2+1207096832*ep-70293216,
         38220595200*ep^18-13377208320*ep^17-212623294464*ep^16+
         104106000384*ep^15+317006954496*ep^14-143392628736*ep^13-
         166757953536*ep^12+75474173952*ep^11+33353883648*ep^10-
         17200816128*ep^9-1983983616*ep^8+1606385664*ep^7-55148544*ep^6
         -49545216*ep^5+5308416*ep^4)
         +Master(t105)*cf*ca^3*rat(25944768*ep^13+33885840*ep^12-
         291948528*ep^11+371531208*ep^10-159181020*ep^9+33735117*ep^8-
         21959209*ep^7-7013638*ep^6+9154605*ep^5+16897605*ep^4-21512188
         *ep^3+9109336*ep^2-1544224*ep+77136,110592*ep^10-414720*ep^9+
         480768*ep^8-115968*ep^7-100992*ep^6+54144*ep^5-6912*ep^4)
         +Master(t105)*cf*ca^3*G30*rat(-497805557760*ep^21-
         6752865558528*ep^20-12353643909120*ep^19+24134494687744*ep^18+
         57744822455296*ep^17-27189279163072*ep^16-83660512504480*ep^15
         +21528600875968*ep^14+59238046601584*ep^13-19165737074412*
         ep^12-18256083806030*ep^11+8335792120644*ep^10+1715579282079*
         ep^9-1216757548099*ep^8-43586405969*ep^7+70161089441*ep^6+
         20380363936*ep^5-13413238886*ep^4+1382811664*ep^3+358610688*
         ep^2-93666560*ep+6104352,796262400*ep^18-278691840*ep^17-
         4429651968*ep^16+2168875008*ep^15+6604311552*ep^14-2987346432*
         ep^13-3474124032*ep^12+1572378624*ep^11+694872576*ep^10-
         358350336*ep^9-41332992*ep^8+33466368*ep^7-1148928*ep^6-
         1032192*ep^5+110592*ep^4)
         +Master(t105)*cf^2*ca^2*rat(-898560*ep^13-1315520*ep^12+
         11568656*ep^11-17293472*ep^10+11192592*ep^9-4033096*ep^8+
         650197*ep^7+485392*ep^6+310600*ep^5-1344244*ep^4+1123243*ep^3-
         394602*ep^2+50772*ep-408,2304*ep^10-8640*ep^9+10016*ep^8-2416*
         ep^7-2104*ep^6+1128*ep^5-144*ep^4)
         +Master(t105)*cf^2*ca^2*G30*rat(2634577920*ep^20+59268960768*
         ep^19+93173212672*ep^18-258358351360*ep^17-411058702912*ep^16+
         422613473128*ep^15+565696729972*ep^14-446555935338*ep^13-
         344443996969*ep^12+368318091510*ep^11-35393610896*ep^10-
         58355631465*ep^9+20082643103*ep^8-282833314*ep^7-341194839*
         ep^6-356399624*ep^5+171782721*ep^4-17747815*ep^3-5053302*ep^2+
         1447804*ep-104376,5529600*ep^17-5621760*ep^16-27013632*ep^15+
         33070720*ep^14+23816128*ep^13-36622880*ep^12+289392*ep^11+
         10726368*ep^10-2325408*ep^9-938272*ep^8+338480*ep^7+6752*ep^6-
         12480*ep^5+1152*ep^4)
         +Master(t105)*cf^3*ca*rat(160704*ep^13+304880*ep^12-2550440*
         ep^11+4338112*ep^10-3579206*ep^9+1775727*ep^8-414566*ep^7-
         214149*ep^6+63790*ep^5+309144*ep^4-310536*ep^3+109828*ep^2-
         11768*ep-384,576*ep^10-2160*ep^9+2504*ep^8-604*ep^7-526*ep^6+
         282*ep^5-36*ep^4)
         +Master(t105)*cf^3*ca*G30*rat(309242880*ep^20-7546025472*ep^19
         -17949093056*ep^18+29547555360*ep^17+72385566896*ep^16-
         40158554704*ep^15-109218496572*ep^14+50089391474*ep^13+
         78458029443*ep^12-61534556430*ep^11+1878255214*ep^10+
         10666942657*ep^9-3478600427*ep^8+123650896*ep^7+127523723*ep^6
         +2102574*ep^5-20909427*ep^4+5304429*ep^3+186050*ep^2-209076*ep
         +18984,1382400*ep^17-1405440*ep^16-6753408*ep^15+8267680*ep^14
         +5954032*ep^13-9155720*ep^12+72348*ep^11+2681592*ep^10-581352*
         ep^9-234568*ep^8+84620*ep^7+1688*ep^6-3120*ep^5+288*ep^4)
         +Master(t105)*cf^4*rat(-10368*ep^12-43904*ep^11+149976*ep^10-
         176332*ep^9+125996*ep^8-62632*ep^7-2044*ep^6+23728*ep^5+3264*
         ep^4-16580*ep^3+7080*ep^2-640*ep-64,144*ep^9-324*ep^8+140*ep^7
         +59*ep^6-43*ep^5+6*ep^4)
         +Master(t105)*cf^4*G30*rat(-53372160*ep^19+9457344*ep^18+
         702665024*ep^17+954507256*ep^16-1042427464*ep^15-2030502314*
         ep^14+1226530022*ep^13+1463736610*ep^12-1173483388*ep^11-
         16438728*ep^10+205049086*ep^9-50051181*ep^8-1657083*ep^7+
         3092463*ep^6-585193*ep^5-315190*ep^4+152856*ep^3-8704*ep^2-
         3728*ep+416,172800*ep^16+83520*ep^15-718896*ep^14-44884*ep^13+
         676928*ep^12-129073*ep^11-184566*ep^10+58350*ep^9+14856*ep^8-
         7037*ep^7+22*ep^6+244*ep^5-24*ep^4)
         +Master(t105)*[d4AA/na]*G30*rat(5640683520*ep^18+65281810432*
         ep^17+201780103680*ep^16+85646772352*ep^15-279267171808*ep^14-
         121684262216*ep^13+24086045332*ep^12-16060743126*ep^11+
         106600610905*ep^10-9690368400*ep^9-28605018968*ep^8+4551656145
         *ep^7+493965892*ep^6+488491784*ep^5+256634654*ep^4-216912823*
         ep^3+13932069*ep^2+8988788*ep-1231940,88473600*ep^15+101744640
         *ep^14-300244992*ep^13-223143936*ep^12+197824512*ep^11+
         65797632*ep^10-50632704*ep^9-3879936*ep^8+5019648*ep^7-256512*
         ep^6-159744*ep^5+18432*ep^4)
         +Master(t105)*nf*[d4FA/na]*rat(1536*ep^10+20560*ep^9-86452*
         ep^8+123360*ep^7-110243*ep^6+95031*ep^5-66458*ep^4+24808*ep^3-
         2535*ep^2-773*ep+158,192*ep^9-784*ep^8+1032*ep^7-348*ep^6-206*
         ep^5+132*ep^4-18*ep^3)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-30965760*ep^20+799248384*
         ep^19+2909756928*ep^18-3920786304*ep^17-6913297344*ep^16+
         11740295744*ep^15-8659587360*ep^14-12564555284*ep^13+
         22297557580*ep^12+7502256397*ep^11-15693134233*ep^10-
         1263634949*ep^9+4570716041*ep^8-112362163*ep^7-550682983*ep^6-
         6242743*ep^5+33141151*ep^4+8226678*ep^3-2924972*ep^2-213960*ep
         +73152,8294400*ep^18-5667840*ep^17-47017728*ep^16+37389504*
         ep^15+71128800*ep^14-52493904*ep^13-40066536*ep^12+25856712*
         ep^11+8097120*ep^10-5572992*ep^9-413064*ep^8+503784*ep^7-24720
         *ep^6-15264*ep^5+1728*ep^4)
         +Master(t105)*nf^2*[d4FF/na]*G30*rat(-240*ep^8+184*ep^7-1008*
         ep^6+3576*ep^5-3112*ep^4-32*ep^3+888*ep^2-272*ep+16,60*ep^8-
         152*ep^7+23*ep^6+151*ep^5-75*ep^4+9*ep^3)
         +Master(t105)*tf*nf*ca^3*rat(-1382400*ep^14+2750016*ep^13+
         16697808*ep^12-77322488*ep^11+129937912*ep^10-86679870*ep^9-
         34275117*ep^8+111621405*ep^7-92517722*ep^6+38002291*ep^5-
         6193292*ep^4-1531862*ep^3+1257285*ep^2-365262*ep+41616,110592*
         ep^12-691200*ep^11+1683456*ep^10-1939968*ep^9+910080*ep^8+
         132672*ep^7-293760*ep^6+98496*ep^5-10368*ep^4)
         +Master(t105)*tf*nf*ca^3*G30*rat(10616832000*ep^21-359424000*
         ep^20-167146748928*ep^19-263800529664*ep^18+1050625642752*
         ep^17+974223588672*ep^16-3240191481248*ep^15+156084848208*
         ep^14+3312513200684*ep^13-1648174635868*ep^12-980038228939*
         ep^11+1030525898773*ep^10-154315657582*ep^9-145023456308*ep^8+
         74155858801*ep^7-7193584565*ep^6-4520692688*ep^5+1515557828*
         ep^4-46955016*ep^3-48958912*ep^2+7536864*ep-267264,1194393600*
         ep^19-1612431360*ep^18-6226440192*ep^17+9897790464*ep^16+
         6653154816*ep^15-14387486976*ep^14-730166400*ep^13+7569753984*
         ep^12-1316259072*ep^11-1579834368*ep^10+475526016*ep^9+
         112199040*ep^8-51922944*ep^7+175104*ep^6+1714176*ep^5-165888*
         ep^4)
         +Master(t105)*tf*nf*cf*ca^2*rat(185472*ep^13-339360*ep^12-
         904032*ep^11+3291732*ep^10-3659600*ep^9+1011485*ep^8+1750736*
         ep^7-2424653*ep^6+1541816*ep^5-493778*ep^4-9734*ep^3+73304*
         ep^2-25476*ep+2952,3456*ep^11-16416*ep^10+27984*ep^9-18648*
         ep^8+468*ep^7+4848*ep^6-1908*ep^5+216*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(-993669120*ep^21-769727232
         *ep^20+12623424192*ep^19+4451208192*ep^18-51692733008*ep^17+
         2160909240*ep^16+90138255480*ep^15-31052664778*ep^14-
         72205478980*ep^13+49482445818*ep^12+15412887462*ep^11-
         24609098007*ep^10+5939315043*ep^9+2934684817*ep^8-2202833897*
         ep^7+359968380*ep^6+152011136*ep^5-72552738*ep^4+4818768*ep^3+
         2570448*ep^2-523776*ep+27360,24883200*ep^19-33592320*ep^18-
         129717504*ep^17+206203968*ep^16+138607392*ep^15-299739312*
         ep^14-15211800*ep^13+157703208*ep^12-27422064*ep^11-32913216*
         ep^10+9906792*ep^9+2337480*ep^8-1081728*ep^7+3648*ep^6+35712*
         ep^5-3456*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*rat(-21504*ep^13+74656*ep^12-67376
         *ep^11-43300*ep^10+99914*ep^9-3766*ep^8-117206*ep^7+139070*
         ep^6-83312*ep^5+21786*ep^4+7146*ep^3-8188*ep^2+2608*ep-288,288
         *ep^11-1368*ep^10+2332*ep^9-1554*ep^8+39*ep^7+404*ep^6-159*
         ep^5+18*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(39444480*ep^20+29394816*
         ep^19-481510240*ep^18+339208352*ep^17+1286804800*ep^16-
         2034358264*ep^15+223253174*ep^14+1207511146*ep^13-367703644*
         ep^12-623193325*ep^11+443133322*ep^10+4679148*ep^9-102725373*
         ep^8+37542209*ep^7+1971554*ep^6-5799664*ep^5+1749307*ep^4-
         29906*ep^3-87740*ep^2+16968*ep-960,691200*ep^18-1393920*ep^17-
         2673984*ep^16+7510544*ep^15-1156824*ep^14-7554876*ep^13+
         4614034*ep^12+1304622*ep^11-1631472*ep^10+173392*ep^9+159594*
         ep^8-41466*ep^7-2404*ep^6+1704*ep^5-144*ep^4)
         +Master(t105)*tf*nf*cf^3*rat(1248*ep^8-5504*ep^7+9792*ep^6-
         9696*ep^5+6832*ep^4-3584*ep^3+464*ep^2+768*ep-320,36*ep^6-144*
         ep^5+197*ep^4-105*ep^3+18*ep^2)
         +Master(t105)*tf*nf*cf^3*G30*rat(-262080*ep^14+43728*ep^13+
         3104072*ep^12-6649232*ep^11+3755128*ep^10+3096192*ep^9-5383016
         *ep^8+2975032*ep^7-821656*ep^6+210512*ep^5-89104*ep^4+21336*
         ep^3-880*ep^2+32*ep-64,10800*ep^12-37980*ep^11+32064*ep^10+
         21725*ep^9-43116*ep^8+18530*ep^7+60*ep^6-1951*ep^5+480*ep^4-36
         *ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*rat(-768*ep^11-736*ep^10+14392*
         ep^9-23752*ep^8-13916*ep^7+75345*ep^6-84376*ep^5+39792*ep^4-
         2238*ep^3-5815*ep^2+2338*ep-288,288*ep^10-1728*ep^9+3952*ep^8-
         4064*ep^7+1354*ep^6+684*ep^5-594*ep^4+108*ep^3)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(44280*ep^14+553752*ep^13-
         1774650*ep^12+429502*ep^11+2819967*ep^10-2302221*ep^9-810734*
         ep^8+1479268*ep^7-330045*ep^6-174634*ep^5+80703*ep^4-5307*ep^3
         -937*ep^2-124*ep+36,32400*ep^14-78840*ep^13-27468*ep^12+153318
         *ep^11-15546*ep^10-92148*ep^9+13632*ep^8+18822*ep^7-3234*ep^6-
         1152*ep^5+216*ep^4)
         +Master(t105)*tf^2*nf^2*cf*ca*rat(192*ep^8-496*ep^7+184*ep^6+
         648*ep^5-1064*ep^4+920*ep^3-560*ep^2+208*ep-32,36*ep^7-144*
         ep^6+197*ep^5-105*ep^4+18*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(-13728*ep^10+48128*ep^9-
         51032*ep^8-9088*ep^7+62496*ep^6-57944*ep^5+29360*ep^4-10728*
         ep^3+3016*ep^2-512*ep+32,2700*ep^10-11520*ep^9+17331*ep^8-
         10447*ep^7+1389*ep^6+979*ep^5-372*ep^4+36*ep^3)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(1536*ep^8-8192*ep^7+18816
         *ep^6-24960*ep^5+22016*ep^4-14080*ep^3+6528*ep^2-1920*ep+256,
         2700*ep^8-11520*ep^7+17331*ep^6-10447*ep^5+1389*ep^4+979*ep^3-
         372*ep^2+36*ep)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*rat(-221184*ep^12-251904*
         ep^11+1269504*ep^10+1550656*ep^9-6278416*ep^8+6054424*ep^7-
         2287848*ep^6+119726*ep^5+70359*ep^4+36116*ep^3-20765*ep^2+3474
         *ep-318,6144*ep^9-18944*ep^8+14080*ep^7+2944*ep^6-3648*ep^5+
         576*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*G30*rat(137134080*ep^18+
         677701632*ep^17+647591936*ep^16-1489596096*ep^15-2341887488*
         ep^14+1608866196*ep^13+1375709120*ep^12-5759506825*ep^11-
         2087007570*ep^10+4542866877*ep^9+924506074*ep^8-1523667765*
         ep^7-57256760*ep^6+226367515*ep^5-27122510*ep^4-8313654*ep^3+
         1642318*ep^2+36480*ep-14760,4423680*ep^15+4276224*ep^14-
         21338112*ep^13-18031616*ep^12+24614400*ep^11+24006912*ep^10-
         2021376*ep^9-5088768*ep^8-161280*ep^7+376064*ep^6+12288*ep^5-
         9216*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*rat(-9216*ep^10-22400*ep^9
         +37456*ep^8+78956*ep^7-161916*ep^6+104269*ep^5-32722*ep^4+8850
         *ep^3-3212*ep^2+647*ep-28,384*ep^7-608*ep^6-32*ep^5+136*ep^4-
         24*ep^3)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*G30*rat(1843200*ep^15-
         2749440*ep^14-15802176*ep^13+4390912*ep^12+17495828*ep^11-
         13645360*ep^10-7457927*ep^9+15600179*ep^8-2570516*ep^7-3482471
         *ep^6+1005389*ep^5+114860*ep^4-33489*ep^3-1486*ep^2-693*ep+182
         ,46080*ep^13+82944*ep^12-107072*ep^11-194112*ep^10-12432*ep^9+
         45600*ep^8+4512*ep^7-3648*ep^6-208*ep^5+96*ep^4)
         +Master(t105)*xi*tf^-1*nf*[d4FF/na]*ca*rat(-432*ep^6+1740*ep^5
         -3090*ep^4+3084*ep^3-1812*ep^2+570*ep-72,24*ep^5-50*ep^4+23*
         ep^3-3*ep^2)
         +Master(t105)*xi*tf^-1*nf*[d4FF/na]*ca*G30*rat(3456*ep^9-14016
         *ep^8+21112*ep^7-16720*ep^6+7112*ep^5-753*ep^4-431*ep^3+92*
         ep^2-4*ep+2,216*ep^8-378*ep^7+57*ep^6+42*ep^5-9*ep^4)
         +Master(t105)*xi*tf^-1*nf*[d4FF/na]*cf*rat(-288*ep^6+1304*ep^5
         -2568*ep^4+2832*ep^3-1848*ep^2+664*ep-96,24*ep^5-50*ep^4+23*
         ep^3-3*ep^2)
         +Master(t105)*xi*ca^4*rat(34629120*ep^14-31464576*ep^13-
         448179648*ep^12+1370875680*ep^11-1548976480*ep^10+531081424*
         ep^9+448570352*ep^8-528233400*ep^7+180672487*ep^6+5605761*ep^5
         -19615013*ep^4+7438139*ep^3-2648211*ep^2+617583*ep-53046,
         1769472*ep^11-9289728*ep^10+17645568*ep^9-13393920*ep^8+
         1167360*ep^7+3290112*ep^6-1410048*ep^5+165888*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(-662224896000*ep^21-
         2529399398400*ep^20+3947426233344*ep^19+15168834233088*ep^18-
         12865469206848*ep^17-33294211671632*ep^16+26245450826136*ep^15
         +34558033546448*ep^14-30794317815878*ep^13-16423147623059*
         ep^12+20237908621659*ep^11+649450023671*ep^10-5607815163113*
         ep^9+1198718049021*ep^8+503461495788*ep^7-205042784014*ep^6+
         2261619264*ep^5+7155524661*ep^4-774566752*ep^3+62555992*ep^2-
         26158720*ep+2852304,38220595200*ep^18-13377208320*ep^17-
         212623294464*ep^16+104106000384*ep^15+317006954496*ep^14-
         143392628736*ep^13-166757953536*ep^12+75474173952*ep^11+
         33353883648*ep^10-17200816128*ep^9-1983983616*ep^8+1606385664*
         ep^7-55148544*ep^6-49545216*ep^5+5308416*ep^4)
         +Master(t105)*xi*cf*ca^3*rat(-12473856*ep^13-10238592*ep^12+
         159962080*ep^11-269600264*ep^10+141386396*ep^9+16644774*ep^8+
         859051*ep^7-65836813*ep^6+56061171*ep^5-18856388*ep^4+2488004*
         ep^3-33529*ep^2-17010*ep+2448,221184*ep^10-829440*ep^9+961536*
         ep^8-231936*ep^7-201984*ep^6+108288*ep^5-13824*ep^4)
         +Master(t105)*xi*cf*ca^3*G30*rat(1194393600*ep^19+5562777600*
         ep^18-5362785792*ep^17-27974401152*ep^16+13699740960*ep^15+
         46278816840*ep^14-18802557292*ep^13-39226531694*ep^12+
         14004319717*ep^11+21487415501*ep^10-8295056027*ep^9-6048996982
         *ep^8+2757780605*ep^7+584695825*ep^6-342784709*ep^5-4631766*
         ep^4+12692578*ep^3-655836*ep^2-21560*ep-9456,19906560*ep^16+
         5971968*ep^15-108850176*ep^14-17127936*ep^13+164859648*ep^12+
         34187904*ep^11-81116928*ep^10-16835328*ep^9+14540544*ep^8+
         2176128*ep^7-1072896*ep^6-78336*ep^5+27648*ep^4)
         +Master(t105)*xi*cf^2*ca^2*rat(27264*ep^11+72832*ep^10-453632*
         ep^9+588776*ep^8-211564*ep^7-90274*ep^6+11015*ep^5+114259*ep^4
         -82754*ep^3+25152*ep^2-4221*ep+393,768*ep^8-2368*ep^7+1760*
         ep^6+368*ep^5-456*ep^4+72*ep^3)
         +Master(t105)*xi*cf^2*ca^2*G30*rat(-1536000*ep^15-4567040*
         ep^14+19923552*ep^13-5905128*ep^12-26244164*ep^11+18486450*
         ep^10+8880075*ep^9-8630186*ep^8-3857192*ep^7+4428011*ep^6-
         621888*ep^5-303468*ep^4+89864*ep^3-5563*ep^2-ep-30,23040*ep^12
         -44928*ep^11-26176*ep^10+64608*ep^9+7088*ep^8-16128*ep^7+800*
         ep^6+1056*ep^5-144*ep^4)
         +Master(t105)*xi*cf^3*ca*rat(2144*ep^11-464*ep^10-21648*ep^9+
         39432*ep^8-14466*ep^7-14037*ep^6+4046*ep^5+15525*ep^4-14232*
         ep^3+3968*ep^2-148*ep-48,96*ep^8-296*ep^7+220*ep^6+46*ep^5-57*
         ep^4+9*ep^3)
         +Master(t105)*xi*cf^3*ca*G30*rat(3072*ep^11+16512*ep^10-46912*
         ep^9+25880*ep^8+15256*ep^7-10158*ep^6-9546*ep^5+6552*ep^4+62*
         ep^3-514*ep^2+28*ep+8,144*ep^8-180*ep^7-88*ep^6+47*ep^5+8*ep^4
         -3*ep^3)
         +Master(t105)*xi*cf^4*rat(-768*ep^10-3552*ep^9+14872*ep^8-
         14924*ep^7+784*ep^6+4684*ep^5+1116*ep^4-3160*ep^3+972*ep^2-8*
         ep-16,48*ep^7-76*ep^6-4*ep^5+17*ep^4-3*ep^3)
         +Master(t105)*xi*[d4AA/na]*G30*rat(-58982400*ep^18+666378240*
         ep^17-1344591360*ep^16+20558931584*ep^15+22760717472*ep^14-
         97535070440*ep^13-22674230116*ep^12+106371938726*ep^11-
         17594496657*ep^10-36453716177*ep^9+14343785942*ep^8+2646177291
         *ep^7-2370990990*ep^6+478966933*ep^5-60385530*ep^4+7011087*
         ep^3+1984123*ep^2-825988*ep+72772,88473600*ep^15+101744640*
         ep^14-300244992*ep^13-223143936*ep^12+197824512*ep^11+65797632
         *ep^10-50632704*ep^9-3879936*ep^8+5019648*ep^7-256512*ep^6-
         159744*ep^5+18432*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*rat(96*ep^7-212*ep^6+396*ep^5-
         587*ep^4+367*ep^3-66*ep^2+17*ep-11,8*ep^6-20*ep^5+6*ep^4+9*
         ep^3)
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(1843200*ep^16-10795008*
         ep^15-10308608*ep^14+57686528*ep^13-8301184*ep^12-71031096*
         ep^11+63197722*ep^10-9608113*ep^9-39830921*ep^8+25924485*ep^7+
         2994424*ep^6-5261352*ep^5+738137*ep^4+170629*ep^3-36368*ep^2-
         713*ep+318,138240*ep^15-96768*ep^14-735936*ep^13+593952*ep^12+
         936720*ep^11-643464*ep^10-384408*ep^9+160416*ep^8+47040*ep^7-
         14568*ep^6-1656*ep^5+432*ep^4)
         +Master(t105)*xi*tf*nf*ca^3*rat(737280*ep^13-2422656*ep^12-
         5969280*ep^11+47407800*ep^10-115402928*ep^9+149905306*ep^8-
         107621566*ep^7+26970473*ep^6+24879089*ep^5-29966769*ep^4+
         15097635*ep^3-4203036*ep^2+641740*ep-44448,110592*ep^11-691200
         *ep^10+1683456*ep^9-1939968*ep^8+910080*ep^7+132672*ep^6-
         293760*ep^5+98496*ep^4-10368*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(-796262400*ep^20-
         2441871360*ep^19+13195312128*ep^18-3297950208*ep^17-
         45429147456*ep^16+62335017632*ep^15+3877651640*ep^14-
         62139419832*ep^13+38732687828*ep^12+10562806877*ep^11-
         23056650346*ep^10+7041939073*ep^9+4459322962*ep^8-3531896287*
         ep^7+338016850*ep^6+375133333*ep^5-116239778*ep^4-2413872*ep^3
         +5058528*ep^2-464336*ep-17376,298598400*ep^18-328458240*ep^17-
         1638724608*ep^16+2064766464*ep^15+2179480320*ep^14-3052001664*
         ep^13-945542016*ep^12+1656052992*ep^11+84948480*ep^10-
         373721472*ep^9+25451136*ep^8+34412544*ep^7-4377600*ep^6-
         1050624*ep^5+165888*ep^4)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(-135936*ep^11+259200*ep^10+
         682944*ep^9-2770088*ep^8+3871892*ep^7-2756514*ep^6+845655*ep^5
         +211697*ep^4-323393*ep^3+154797*ep^2-42966*ep+5304,6912*ep^9-
         25920*ep^8+30048*ep^7-7248*ep^6-6312*ep^5+3384*ep^4-432*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(368640*ep^14-665088*
         ep^13-2557696*ep^12+8124736*ep^11-6156224*ep^10-3116000*ep^9+
         6859080*ep^8-2908336*ep^7-677094*ep^6+1151327*ep^5-498677*ep^4
         +39953*ep^3+53711*ep^2-19976*ep+2076,34560*ep^12-90432*ep^11+
         5664*ep^10+123088*ep^9-53976*ep^8-31280*ep^7+17328*ep^6+784*
         ep^5-1272*ep^4+144*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(2496*ep^11-4992*ep^10-11616
         *ep^9+52320*ep^8-86176*ep^7+83706*ep^6-49680*ep^5+13316*ep^4+
         4496*ep^3-5686*ep^2+2080*ep-264,288*ep^9-1080*ep^8+1252*ep^7-
         302*ep^6-263*ep^5+141*ep^4-18*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(-23040*ep^12+130368*
         ep^11-233664*ep^10+48384*ep^9+363064*ep^8-547568*ep^7+382132*
         ep^6-135064*ep^5-1852*ep^4+28664*ep^3-14200*ep^2+3016*ep-240,
         2160*ep^10-8892*ep^9+12612*ep^8-6779*ep^7+489*ep^6+701*ep^5-
         213*ep^4+18*ep^3)
         +Master(t105)*xi*tf*nf*cf^3*rat(96*ep^6-480*ep^5+896*ep^4-736*
         ep^3+192*ep^2+64*ep-32,12*ep^4-40*ep^3+39*ep^2-9*ep)
         +Master(t105)*xi*tf^2*nf^2*ca^2*rat(256*ep^9+160*ep^8-4768*
         ep^7+11824*ep^6-12382*ep^5+5483*ep^4+890*ep^3-2388*ep^2+1156*
         ep-183,96*ep^8-512*ep^7+976*ep^6-704*ep^5-18*ep^4+216*ep^3-54*
         ep^2)
         +Master(t105)*xi*tf^2*nf^2*ca^2*G30*rat(320*ep^8+204*ep^7-3690
         *ep^6+5674*ep^5-2664*ep^4-652*ep^3+1002*ep^2-314*ep+32,180*
         ep^8-756*ep^7+1069*ep^6-510*ep^5-40*ep^4+66*ep^3-9*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*rat(-192*ep^7+736*ep^6-1248*
         ep^5+1296*ep^4-944*ep^3+496*ep^2-176*ep+32,36*ep^6-144*ep^5+
         197*ep^4-105*ep^3+18*ep^2)
         +Master(t105)*xi*tf^2*nf^2*cf*ca*G30*rat(-1920*ep^8+6016*ep^7-
         7328*ep^6+4800*ep^5-2000*ep^4+176*ep^3+464*ep^2-240*ep+32,540*
         ep^8-2088*ep^7+2631*ep^6-1037*ep^5-137*ep^4+141*ep^3-18*ep^2)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*rat(-36864*ep^12-126464*
         ep^11+424064*ep^10-168864*ep^9+34416*ep^8-408776*ep^7+434336*
         ep^6-157188*ep^5+23975*ep^4-6384*ep^3+2271*ep^2-212*ep-6,6144*
         ep^9-18944*ep^8+14080*ep^7+2944*ep^6-3648*ep^5+576*ep^4)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(6635520*ep^18+
         10119168*ep^17+68967936*ep^16+21023040*ep^15-553653792*ep^14-
         230870892*ep^13+1006821744*ep^12+261286295*ep^11-708671556*
         ep^10-5284959*ep^9+166422302*ep^8-34002630*ep^7-4090361*ep^6+
         5878793*ep^5-1572272*ep^4-461075*ep^3+159779*ep^2+8140*ep-3180
         ,4423680*ep^15+4276224*ep^14-21338112*ep^13-18031616*ep^12+
         24614400*ep^11+24006912*ep^10-2021376*ep^9-5088768*ep^8-161280
         *ep^7+376064*ep^6+12288*ep^5-9216*ep^4)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*rat(-48*ep^7+112*ep^6-
         210*ep^5+291*ep^4-166*ep^3+19*ep^2-2*ep+4,8*ep^5-8*ep^4-6*ep^3
         )
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-92160*ep^13+
         116736*ep^12+230912*ep^11-118000*ep^10-307340*ep^9+73288*ep^8+
         183447*ep^7-96811*ep^6+6473*ep^5+3995*ep^4-626*ep^3+64*ep^2-30
         *ep+4,11520*ep^11-5184*ep^10-20864*ep^9+1008*ep^8+5056*ep^7-
         480*ep^6-320*ep^5+48*ep^4)
         +Master(t105)*xi^2*tf^-1*nf*[d4FF/na]*ca*rat(-72*ep^5+254*ep^4
         -388*ep^3+320*ep^2-142*ep+24,24*ep^4-50*ep^3+23*ep^2-3*ep)
         +Master(t105)*xi^2*ca^4*rat(5529600*ep^14+43008*ep^13-71711488
         *ep^12+118450816*ep^11+49063920*ep^10-257489952*ep^9+198780752
         *ep^8+9206968*ep^7-108007923*ep^6+84882964*ep^5-38978994*ep^4+
         12706551*ep^3-2895349*ep^2+401007*ep-24606,1769472*ep^11-
         9289728*ep^10+17645568*ep^9-13393920*ep^8+1167360*ep^7+3290112
         *ep^6-1410048*ep^5+165888*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-398131200*ep^21-15172116480*
         ep^20-33092305920*ep^19+239532740352*ep^18+108519521472*ep^17-
         976481301200*ep^16+337028623688*ep^15+1146415260784*ep^14-
         987279962422*ep^13-299047376655*ep^12+671467202032*ep^11-
         221778746982*ep^10-35904821092*ep^9+35464060785*ep^8-
         15831499599*ep^7+9238509555*ep^6-3047769943*ep^5+202732553*
         ep^4+131711144*ep^3-35504824*ep^2+3245200*ep-79728,38220595200
         *ep^18-13377208320*ep^17-212623294464*ep^16+104106000384*ep^15
         +317006954496*ep^14-143392628736*ep^13-166757953536*ep^12+
         75474173952*ep^11+33353883648*ep^10-17200816128*ep^9-
         1983983616*ep^8+1606385664*ep^7-55148544*ep^6-49545216*ep^5+
         5308416*ep^4)
         +Master(t105)*xi^2*cf*ca^3*rat(-822528*ep^12-1670976*ep^11+
         9658560*ep^10-9080104*ep^9+1239136*ep^8-346914*ep^7+2499778*
         ep^6-1433675*ep^5-161868*ep^4+277065*ep^3-59282*ep^2+3408*ep-
         72,73728*ep^9-227328*ep^8+168960*ep^7+35328*ep^6-43776*ep^5+
         6912*ep^4)
         +Master(t105)*xi^2*cf*ca^3*G30*rat(1382400*ep^14-2156544*ep^13
         -1757088*ep^12-183608*ep^11+2518456*ep^10+2811014*ep^9-2860348
         *ep^8-191844*ep^7+520099*ep^6-91589*ep^5+20989*ep^4-20203*ep^3
         +7880*ep^2-1386*ep+92,1658880*ep^12+359424*ep^11-3502080*ep^10
         -1857792*ep^9+824832*ep^8+416256*ep^7-92160*ep^6-23808*ep^5+
         4608*ep^4)
         +Master(t105)*xi^2*cf^2*ca^2*rat(9600*ep^11+21056*ep^10-123632
         *ep^9+114664*ep^8+22588*ep^7-65038*ep^6+3974*ep^5+24034*ep^4-
         7996*ep^3-529*ep^2+358*ep-15,768*ep^8-2368*ep^7+1760*ep^6+368*
         ep^5-456*ep^4+72*ep^3)
         +Master(t105)*xi^2*cf^3*ca*rat(-384*ep^9-2072*ep^8+5280*ep^7-
         2568*ep^6-1667*ep^5+840*ep^4+1007*ep^3-522*ep^2+30*ep+8,96*
         ep^6-152*ep^5-8*ep^4+34*ep^3-6*ep^2)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(88473600*ep^17-736911360*
         ep^16+1006834176*ep^15+692516480*ep^14+78261408*ep^13-
         810033064*ep^12+1031025588*ep^11+329640954*ep^10-1328110339*
         ep^9+624128090*ep^8+38921661*ep^7-107769840*ep^6+45130278*ep^5
         -12881346*ep^4+1696867*ep^3+255848*ep^2-101415*ep+8062,
         88473600*ep^14-75202560*ep^13-149839872*ep^12+76535808*ep^11+
         44752896*ep^10-23708160*ep^9-3216384*ep^8+2552832*ep^7-86016*
         ep^6-84480*ep^5+9216*ep^4)
         +Master(t105)*xi^2*nf*[d4FA/na]*rat(12*ep^5-84*ep^4+165*ep^3-
         129*ep^2+39*ep-3,16*ep^5-40*ep^4+12*ep^3+18*ep^2)
         +Master(t105)*xi^2*nf*[d4FA/na]*G30*rat(-24480*ep^10+7320*ep^9
         +5736*ep^8+5486*ep^7+10248*ep^6-13417*ep^5+2294*ep^4+985*ep^3-
         244*ep^2-12*ep+4,1440*ep^10-2448*ep^9-2248*ep^8+3476*ep^7+1312
         *ep^6-680*ep^5-120*ep^4+36*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(55296*ep^13-601344*ep^12+
         1150752*ep^11+3346120*ep^10-17123536*ep^9+29994714*ep^8-
         26029344*ep^7+8771246*ep^6+3838093*ep^5-5331339*ep^4+2443671*
         ep^3-581313*ep^2+69252*ep-2700,110592*ep^11-691200*ep^10+
         1683456*ep^9-1939968*ep^8+910080*ep^7+132672*ep^6-293760*ep^5+
         98496*ep^4-10368*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(6220800*ep^15-14670720*
         ep^14-13892256*ep^13+52138224*ep^12-18734472*ep^11-44786016*
         ep^10+41827312*ep^9+4570399*ep^8-18675877*ep^7+3071114*ep^6+
         4732216*ep^5-1998959*ep^4-168303*ep^3+236694*ep^2-45604*ep+
         2648,6220800*ep^14-19284480*ep^13+4817664*ep^12+32952960*ep^11
         -22609536*ep^10-15702528*ep^9+14412288*ep^8+1868928*ep^7-
         3030144*ep^6+192768*ep^5+188928*ep^4-27648*ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(-4608*ep^10+11328*ep^9+
         33824*ep^8-151456*ep^7+201568*ep^6-105658*ep^5+353*ep^4+26567*
         ep^3-17771*ep^2+6903*ep-1062,2304*ep^8-8640*ep^7+10016*ep^6-
         2416*ep^5-2104*ep^4+1128*ep^3-144*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(288*ep^9-1584*ep^8+1920*
         ep^7+2962*ep^6-9996*ep^5+11694*ep^4-8084*ep^3+3708*ep^2-1028*
         ep+120,144*ep^7-612*ep^6+932*ep^5-617*ep^4+177*ep^3-18*ep^2)
         +Master(t105)*xi^2*tf^2*nf^2*ca^2*rat(-16*ep^7+12*ep^6+218*
         ep^5-594*ep^4+607*ep^3-277*ep^2+47*ep-1,24*ep^7-140*ep^6+314*
         ep^5-333*ep^4+162*ep^3-27*ep^2)
         +Master(t105)*xi^2*tf^2*nf^2*cf*ca*rat(48*ep^5-136*ep^4+152*
         ep^3-104*ep^2+56*ep-16,36*ep^5-144*ep^4+197*ep^3-105*ep^2+18*
         ep)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*ca*rat(-384*ep^8+320*ep^7-
         200*ep^6-232*ep^5+648*ep^4-203*ep^3-23*ep^2+4*ep-2,256*ep^6-
         256*ep^5-192*ep^4)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-138240*ep^14+
         317376*ep^13+557376*ep^12-745790*ep^11-563953*ep^10+868826*
         ep^9+126153*ep^8-351284*ep^7+27129*ep^6+52356*ep^5-15089*ep^4+
         514*ep^3+1604*ep^2-758*ep+100,138240*ep^11+64512*ep^10-275712*
         ep^9-223744*ep^8+12800*ep^7+37888*ep^6+1792*ep^5-1536*ep^4)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*cf*rat(-12*ep^5+84*ep^4-165
         *ep^3+129*ep^2-39*ep+3,32*ep^4-32*ep^3-24*ep^2)
         +Master(t105)*xi^3*ca^4*rat(24192*ep^12+78336*ep^11-161112*
         ep^10-1384992*ep^9+4386842*ep^8-4376882*ep^7+446816*ep^6+
         2303946*ep^5-1910015*ep^4+707665*ep^3-129161*ep^2+7441*ep+102,
         221184*ep^9-774144*ep^8+768000*ep^7-39936*ep^6-211968*ep^5+
         55296*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(66355200*ep^19-873400320*ep^18
         +1823770368*ep^17+6382315008*ep^16-22516559728*ep^15+
         8574336200*ep^14+33510640792*ep^13-32589884450*ep^12-
         6309643063*ep^11+20154513294*ep^10-8428957398*ep^9-799671550*
         ep^8+2252600221*ep^7-1029457333*ep^6+111167269*ep^5+73096845*
         ep^4-24201665*ep^3+367034*ep^2+726484*ep-78648,9555148800*
         ep^16-20065812480*ep^15-13263077376*ep^14+39203979264*ep^13+
         4013236224*ep^12-23269330944*ep^11+1038458880*ep^10+5416574976
         *ep^9-621305856*ep^8-504631296*ep^7+76455936*ep^6+15482880*
         ep^5-2654208*ep^4)
         +Master(t105)*xi^3*cf*ca^3*rat(-384*ep^10-1264*ep^9+9896*ep^8-
         22428*ep^7+35714*ep^6-35362*ep^5+3051*ep^4+20372*ep^3-12301*
         ep^2+3126*ep-420,6144*ep^7-17408*ep^6+9728*ep^5+5376*ep^4-2304
         *ep^3)
         +Master(t105)*xi^3*cf^2*ca^2*rat(2*ep^3-3*ep^2+3*ep-2,8*ep^2)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(-14745600*ep^16+79349760*
         ep^15-128707712*ep^14+34539712*ep^13+128027240*ep^12-90379876*
         ep^11-49850954*ep^10+31356513*ep^9+24210618*ep^8-7826363*ep^7-
         8230408*ep^6+2929180*ep^5+775868*ep^4-414843*ep^3+18422*ep^2+
         10573*ep-1138,22118400*ep^13-13271040*ep^12-40777728*ep^11+
         8939520*ep^10+13423104*ep^9-2571264*ep^8-1446912*ep^7+276480*
         ep^6+47616*ep^5-9216*ep^4)
         +Master(t105)*xi^3*tf*nf*ca^3*rat(-144*ep^8-412*ep^7+1966*ep^6
         -1758*ep^5+103*ep^4+908*ep^3-301*ep^2-54*ep+12,1536*ep^7-4352*
         ep^6+2432*ep^5+1344*ep^4-576*ep^3)
         +Master(t105)*xi^3*tf*nf*ca^3*G30*rat(576*ep^8+48*ep^7-1456*
         ep^6+1292*ep^5-804*ep^4+502*ep^3-191*ep^2+36*ep-3,5760*ep^8-
         18432*ep^7+15776*ep^6-544*ep^5-1824*ep^4+288*ep^3)
         +Master(t105)*xi^3*tf*nf*cf*ca^2*rat(-32*ep^4+78*ep^3-61*ep^2+
         16*ep-1,48*ep^5-160*ep^4+156*ep^3-36*ep^2)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*ca*rat(-12*ep^4+72*ep^3-93*
         ep^2+36*ep-3,128*ep^3-128*ep^2-96*ep)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*ca*G30*rat(960*ep^11-1072*
         ep^10-2504*ep^9+1412*ep^8+4662*ep^7-1474*ep^6-2600*ep^5+1485*
         ep^4-10*ep^3-133*ep^2+17*ep+1,3840*ep^8-1408*ep^7-6272*ep^6-
         640*ep^5+384*ep^4)
         +Master(t105)*xi^4*ca^4*rat(-2304*ep^11+4704*ep^10+11464*ep^9-
         52008*ep^8+82454*ep^7-33586*ep^6-59973*ep^5+54220*ep^4-16247*
         ep^3+2152*ep^2+640*ep-168,49152*ep^8-139264*ep^7+77824*ep^6+
         43008*ep^5-18432*ep^4)
         +Master(t105)*xi^4*ca^4*G30*rat(-691200*ep^16+2027520*ep^15-
         29855616*ep^14+1426832*ep^13+53640696*ep^12-43948196*ep^11-
         78142750*ep^10+7641788*ep^9+27234958*ep^8+4636637*ep^7-4208707
         *ep^6-2175792*ep^5+537782*ep^4+302051*ep^3-60519*ep^2-11376*ep
         +2372,398131200*ep^13+126074880*ep^12-861732864*ep^11-
         543854592*ep^10+212926464*ep^9+168026112*ep^8-14893056*ep^7-
         16109568*ep^6+147456*ep^5+442368*ep^4)
         +Master(t105)*xi^4*cf*ca^3*rat(48*ep^9-168*ep^8+368*ep^7-536*
         ep^6+350*ep^5+467*ep^4-788*ep^3+225*ep^2+50*ep-16,3072*ep^6-
         4096*ep^5-1280*ep^4+768*ep^3)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(460800*ep^14-1543680*
         ep^13+1369504*ep^12+1097128*ep^11-1773816*ep^10-1916618*ep^9+
         734150*ep^8+451105*ep^7-353005*ep^6+530070*ep^5-251016*ep^4-
         6827*ep^3+19535*ep^2-1810*ep-112,2764800*ep^11-2350080*ep^10-
         4164096*ep^9+1864704*ep^8+691200*ep^7-261120*ep^6-29184*ep^5+
         9216*ep^4)
         +Master(t105)*xi^4*tf*nf*ca^3*rat(12*ep^7-132*ep^6+43*ep^5+122
         *ep^4-57*ep^3+41*ep^2-38*ep+9,768*ep^6-2560*ep^5+2496*ep^4-576
         *ep^3)
         +Master(t105)*xi^5*ca^4*rat(96*ep^10-336*ep^9+812*ep^8-602*
         ep^7+354*ep^6+1131*ep^5-1025*ep^4+6*ep^3+144*ep^2-36*ep+2,
         12288*ep^7-16384*ep^6-5120*ep^5+3072*ep^4)
         +Master(t105)*xi^5*ca^4*G30*rat(4608*ep^10-12096*ep^9+7564*
         ep^8-8868*ep^7-537*ep^6+15830*ep^5-8177*ep^4-1427*ep^3+1510*
         ep^2-263*ep+16,1105920*ep^8-1880064*ep^7+208896*ep^6+208896*
         ep^5-36864*ep^4)
         +Master(t105)*xi^5*cf*ca^3*rat(-12*ep^7+36*ep^6-27*ep^5+22*
         ep^4-15*ep^3-33*ep^2+38*ep-9,1536*ep^5-2816*ep^4+768*ep^3)
         +Master(t105)*xi^5*[d4AA/na]*G30*rat(-384*ep^9+1024*ep^8-612*
         ep^7-192*ep^6+251*ep^5+163*ep^4-434*ep^3+313*ep^2-95*ep+10,
         15360*ep^7-20992*ep^6-4096*ep^5+1536*ep^4)
         +Master(t105)*xi^6*ca^4*rat(-12*ep^6+24*ep^5-3*ep^4+19*ep^3+4*
         ep^2-29*ep+9,3072*ep^4-5632*ep^3+1536*ep^2)
         +Master(t155)*tf^-1*[d4FA/na]*ca*rat(-261107712*ep^14-
         3284361216*ep^13-2312123040*ep^12+14357268888*ep^11+6335386460
         *ep^10-15423180986*ep^9-3668039661*ep^8+4966777117*ep^7+
         1291430040*ep^6-423223746*ep^5-361003971*ep^4+39960641*ep^3+
         21053824*ep^2-893818*ep-403140,1152000*ep^11-2592000*ep^10-
         78080*ep^9+2079680*ep^8+121280*ep^7-223040*ep^6-4800*ep^5+5760
         *ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*ca*G10*rat(-27166900224*ep^19-
         230887899136*ep^18-918996078592*ep^17+197832189952*ep^16+
         3912872126464*ep^15+106233395328*ep^14-4023575850560*ep^13+
         1089739053984*ep^12+1187841682052*ep^11-283423895828*ep^10-
         402878403369*ep^9+48567659251*ep^8+116518540448*ep^7-
         17984591715*ep^6-14972116314*ep^5+2829655479*ep^4+811059564*
         ep^3-169598045*ep^2-15149261*ep+3355338,73728000*ep^16+
         18432000*ep^15-375173120*ep^14-36193280*ep^13+467176960*ep^12+
         83178240*ep^11-129659520*ep^10-16694400*ep^9+14366720*ep^8+
         1064960*ep^7-684160*ep^6-21120*ep^5+11520*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*rat(-1637760*ep^13+132457792*
         ep^12+254124416*ep^11-347226744*ep^10-207159472*ep^9+247255890
         *ep^8+43066106*ep^7-58891632*ep^6-8445939*ep^5+8921138*ep^4+
         76906*ep^3-405454*ep^2-7441*ep+8290,60000*ep^10-109000*ep^9+
         19100*ep^8+16860*ep^7-3860*ep^6-500*ep^5+120*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*G10*rat(9461268480*ep^19+
         69172234240*ep^18+246566339072*ep^17+267386624000*ep^16-
         377851963008*ep^15-423658441984*ep^14+508661116960*ep^13+
         53000409304*ep^12-242875634296*ep^11+56533486636*ep^10+
         45888206389*ep^9-18744738484*ep^8-3345406787*ep^7+2049513290*
         ep^6+102727647*ep^5-97447888*ep^4-5857437*ep^3+2925070*ep^2+
         222884*ep-57080,11520000*ep^16+15552000*ep^15-36444800*ep^14-
         36874080*ep^13+19947360*ep^12+13719080*ep^11-4879320*ep^10-
         1823760*ep^9+552560*ep^8+97320*ep^7-27480*ep^6-1760*ep^5+480*
         ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*rat(-454272*ep^11+208608*
         ep^10-1232920*ep^9+1834022*ep^8-374178*ep^7+8672*ep^6-409082*
         ep^5+218654*ep^4-29438*ep^3+7756*ep^2-2398*ep-64,9000*ep^10-
         21750*ep^9+10515*ep^8+3870*ep^7-1560*ep^6-120*ep^5+45*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*G10*rat(570169344*ep^16+
         1386493888*ep^15-8305092496*ep^14+10470592160*ep^13-5376496264
         *ep^12-442981092*ep^11+6872970287*ep^10-9556959270*ep^9+
         4564485034*ep^8+165052781*ep^7-832220303*ep^6+213992442*ep^5+
         19388788*ep^4-14846167*ep^3+1169322*ep^2+241178*ep-32592,
         1728000*ep^15-5616000*ep^14+3086880*ep^13+5843640*ep^12-
         5898240*ep^11-98010*ep^10+1154880*ep^9-141570*ep^8-72960*ep^7+
         12210*ep^6+1440*ep^5-270*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*rat(1309920*ep^12+640928*
         ep^11-4746176*ep^10+3713660*ep^9+299356*ep^8-2110664*ep^7+
         669520*ep^6+594092*ep^5-356868*ep^4+13824*ep^3+21656*ep^2-3136
         *ep-32,15000*ep^11-42250*ep^10+32025*ep^9-560*ep^8-5180*ep^7+
         840*ep^6+155*ep^5-30*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*G10*rat(-386426880*ep^16-
         1129126272*ep^15+2347866272*ep^14-981250688*ep^13+3362498448*
         ep^12-6300596664*ep^11+2665153604*ep^10+1473122328*ep^9-
         1390157082*ep^8+157765038*ep^7+148901436*ep^6-46805980*ep^5-
         1983754*ep^4+2478518*ep^3-205372*ep^2-34280*ep+4528,720000*
         ep^15-1548000*ep^14-99800*ep^13+1770670*ep^12-775535*ep^11-
         221100*ep^10+165885*ep^9-2640*ep^8-10765*ep^7+1100*ep^6+215*
         ep^5-30*ep^4)
         +Master(t155)*ca^4*rat(88862883840*ep^16+1654061890944*ep^15-
         1473745946272*ep^14-11015109759568*ep^13+12354437315080*ep^12+
         13820892253924*ep^11-19052243332272*ep^10-1559711611466*ep^9+
         6630705794202*ep^8-698114662256*ep^7-453128724365*ep^6-
         205844063031*ep^5+90283372753*ep^4+17852176633*ep^3-5774223926
         *ep^2-547119300*ep+143484840,3317760000*ep^13-13768704000*
         ep^12+15949209600*ep^11+1937756160*ep^10-11165644800*ep^9+
         2287687680*ep^8+1416222720*ep^7-342558720*ep^6-39813120*ep^5+
         9953280*ep^4)
         +Master(t155)*ca^4*G10*rat(46258056069120*ep^22+
         192119387062272*ep^21+469187018063872*ep^20-3948543397380096*
         ep^19-250279735396352*ep^18+17977070025227264*ep^17-
         17337862407245696*ep^16-15659630452334016*ep^15+
         32774282830150688*ep^14-10497691266059536*ep^13-
         10408355759709648*ep^12+7482229114693440*ep^11+331957758040508
         *ep^10-1339097724937952*ep^9+127670716737079*ep^8+
         120050836753243*ep^7-9387583702180*ep^6-9770820030866*ep^5+
         475094265099*ep^4+624019116083*ep^3-57187094530*ep^2-
         14891054028*ep+1931101848,637009920000*ep^19-1475739648000*
         ep^18-2461158604800*ep^17+8049596497920*ep^16-1275461959680*
         ep^15-8928583188480*ep^14+4694895083520*ep^13+2458024980480*
         ep^12-1884269260800*ep^11-130539110400*ep^10+259874611200*ep^9
         -17486254080*ep^8-14146744320*ep^7+1768366080*ep^6+258785280*
         ep^5-39813120*ep^4)
         +Master(t155)*cf*ca^3*rat(681431040*ep^16-61149633024*ep^15+
         5128189568*ep^14+471444068752*ep^13-361045710576*ep^12-
         748151143736*ep^11+811131746868*ep^10+137659875169*ep^9-
         327123601716*ep^8+38346562581*ep^7+24859630186*ep^6+5018873765
         *ep^5-3595420826*ep^4-462733319*ep^3+186960512*ep^2+21222372*
         ep-5450256,34560000*ep^13-143424000*ep^12+166137600*ep^11+
         20184960*ep^10-116308800*ep^9+23830080*ep^8+14752320*ep^7-
         3568320*ep^6-414720*ep^5+103680*ep^4)
         +Master(t155)*cf*ca^3*G10*rat(-2973260021760*ep^22-
         9621423906816*ep^21-11695733258240*ep^20+189572026511360*ep^19
         -36078356646016*ep^18-839183369129472*ep^17+875977967770112*
         ep^16+759464699171440*ep^15-1582433653959224*ep^14+
         352465272382736*ep^13+695435930489056*ep^12-410467888089071*
         ep^11-64106266238326*ep^10+98070813082879*ep^9-9132240375709*
         ep^8-9146092619103*ep^7+1503181944776*ep^6+485629259853*ep^5-
         76108295369*ep^4-22851256774*ep^3+3163272652*ep^2+557462472*ep
         -83324448,6635520000*ep^19-15372288000*ep^18-25637068800*ep^17
         +83849963520*ep^16-13286062080*ep^15-93006074880*ep^14+
         48905157120*ep^13+25604426880*ep^12-19627804800*ep^11-
         1359782400*ep^10+2707027200*ep^9-182148480*ep^8-147361920*ep^7
         +18420480*ep^6+2695680*ep^5-414720*ep^4)
         +Master(t155)*cf^2*ca^2*rat(-124544640*ep^15+1150570688*ep^14+
         698840192*ep^13-11101927888*ep^12+11679975968*ep^11+
         11729873956*ep^10-24917030070*ep^9+12045171739*ep^8-381236681*
         ep^7-614179130*ep^6-165094664*ep^5+51864515*ep^4+20506335*ep^3
         -2560464*ep^2-1156152*ep+168552,480000*ep^12-2312000*ep^11+
         3848800*ep^10-2285520*ep^9-91720*ep^8+392120*ep^7-56520*ep^6-
         11880*ep^5+2160*ep^4)
         +Master(t155)*cf^2*ca^2*G10*rat(573723279360*ep^22+
         1785688154112*ep^21+525802336256*ep^20-30170748593664*ep^19+
         8787535488128*ep^18+127161606832256*ep^17-124867062677376*
         ep^16-126406548981200*ep^15+218412970340248*ep^14-
         6743228414104*ep^13-128861043268240*ep^12+54877333933611*ep^11
         +20507637483364*ep^10-17413368446973*ep^9+563604391458*ep^8+
         1866469779681*ep^7-270749998188*ep^6-91511581851*ep^5+
         16491923862*ep^4+3122319988*ep^3-542713496*ep^2-66227424*ep+
         11149056,552960000*ep^19-1281024000*ep^18-2136422400*ep^17+
         6987496960*ep^16-1107171840*ep^15-7750506240*ep^14+4075429760*
         ep^13+2133702240*ep^12-1635650400*ep^11-113315200*ep^10+
         225585600*ep^9-15179040*ep^8-12280160*ep^7+1535040*ep^6+224640
         *ep^5-34560*ep^4)
         +Master(t155)*cf^3*ca*rat(11543040*ep^14-20496520*ep^13-
         165166768*ep^12+338896100*ep^11+120794797*ep^10-586205202*ep^9
         +346362536*ep^8-18748886*ep^7-24301341*ep^6+717876*ep^5-397556
         *ep^4+807032*ep^3-16188*ep^2-44512*ep+4848,30000*ep^11-99500*
         ep^10+91300*ep^9-5895*ep^8-14575*ep^7+2645*ep^6+435*ep^5-90*
         ep^4)
         +Master(t155)*cf^3*ca*G10*rat(-38761482240*ep^21-187359928320*
         ep^20-257107159680*ep^19+1402401151168*ep^18+1605733573088*
         ep^17-4659231412560*ep^16-1047932237968*ep^15+6121026770428*
         ep^14-1186936832432*ep^13-3768444061095*ep^12+1963478862951*
         ep^11+634940567335*ep^10-629272958197*ep^9+25050157321*ep^8+
         72645484145*ep^7-11256461831*ep^6-3726280615*ep^5+759796762*
         ep^4+110780100*ep^3-23801352*ep^2-1890656*ep+383040,34560000*
         ep^18-28224000*ep^17-175862400*ep^16+172924960*ep^15+190189200
         *ep^14-199122840*ep^13-43969900*ep^12+67401540*ep^11-1125840*
         ep^10-8770960*ep^9+942660*ep^8+465300*ep^7-69560*ep^6-8400*
         ep^5+1440*ep^4)
         +Master(t155)*cf^4*rat(-5256480*ep^14-3415504*ep^13+72181432*
         ep^12-88335084*ep^11-73184028*ep^10+178519400*ep^9-86885608*
         ep^8-1191212*ep^7+8206168*ep^6-1323032*ep^5+765436*ep^4-291000
         *ep^3-22184*ep^2+15696*ep-1152,30000*ep^11-99500*ep^10+91300*
         ep^9-5895*ep^8-14575*ep^7+2645*ep^6+435*ep^5-90*ep^4)
         +Master(t155)*cf^4*G10*rat(4132638720*ep^21+20756733696*ep^20+
         23217406784*ep^19-136524303200*ep^18-151145282560*ep^17+
         401967239712*ep^16+130029858292*ep^15-504702641066*ep^14+
         31531047498*ep^13+339462974569*ep^12-140190541488*ep^11-
         70221081982*ep^10+52006388443*ep^9+1390495507*ep^8-6850160150*
         ep^7+728289662*ep^6+407060349*ep^5-63911506*ep^4-12963552*ep^3
         +2291072*ep^2+197936*ep-36192,8640000*ep^18-7056000*ep^17-
         43965600*ep^16+43231240*ep^15+47547300*ep^14-49780710*ep^13-
         10992475*ep^12+16850385*ep^11-281460*ep^10-2192740*ep^9+235665
         *ep^8+116325*ep^7-17390*ep^6-2100*ep^5+360*ep^4)
         +Master(t155)*[d4AA/na]*rat(301916160*ep^13+2667807296*ep^12+
         2940493136*ep^11-6118808456*ep^10+1055169076*ep^9-2815399446*
         ep^8+4830963214*ep^7-1766208951*ep^6-397144160*ep^5+430673335*
         ep^4-124897983*ep^3+8651344*ep^2+5022517*ep-981626,11520000*
         ep^10-20928000*ep^9+3667200*ep^8+3237120*ep^7-741120*ep^6-
         96000*ep^5+23040*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(30839930880*ep^19+476541943808
         *ep^18+2624764502016*ep^17+5206713663488*ep^16-1810884545024*
         ep^15-7841231622400*ep^14+5199264293760*ep^13+541757357440*
         ep^12-2082519627152*ep^11+268363709592*ep^10+529158195888*ep^9
         -7221637478*ep^8-102994893655*ep^7-6147800641*ep^6+9434188826*
         ep^5+1533134896*ep^4-442994215*ep^3-113057925*ep^2+8773444*ep+
         2585188,2211840000*ep^16+2985984000*ep^15-6997401600*ep^14-
         7079823360*ep^13+3829893120*ep^12+2634063360*ep^11-936829440*
         ep^10-350161920*ep^9+106091520*ep^8+18685440*ep^7-5276160*ep^6
         -337920*ep^5+92160*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(-8640000*ep^15+27659520*ep^14+
         62133552*ep^13-246856104*ep^12+195108824*ep^11+43240638*ep^10-
         213558773*ep^9+157788119*ep^8+44922263*ep^7-74753294*ep^6+
         2383847*ep^5+13787049*ep^4-1837037*ep^3-855384*ep^2+83404*ep+
         19776,540000*ep^13-1971000*ep^12+1880400*ep^11+540090*ep^10-
         1322580*ep^9+205800*ep^8+166860*ep^7-35970*ep^6-4680*ep^5+1080
         *ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(-434995200*ep^20-8300359680
         *ep^19-55939833856*ep^18+48792450304*ep^17+264944881792*ep^16-
         168919126432*ep^15-341552390992*ep^14+167561756736*ep^13+
         341579113964*ep^12-279486133834*ep^11-42622196202*ep^10+
         110891285711*ep^9-27092716730*ep^8-11485870055*ep^7+5809528400
         *ep^6+76373505*ep^5-379113394*ep^4+27844901*ep^3+9702450*ep^2-
         740356*ep-89832,34560000*ep^18-39744000*ep^17-174134400*ep^16+
         232697760*ep^15+172396080*ep^14-274381320*ep^13-27767940*ep^12
         +92859480*ep^11-6621060*ep^10-12059160*ep^9+1674180*ep^8+
         638760*ep^7-109020*ep^6-11520*ep^5+2160*ep^4)
         +Master(t155)*nf^2*[d4FF/na]*G10*rat(-4608*ep^9+13184*ep^8-
         8384*ep^7-20544*ep^6+44192*ep^5-38896*ep^4+20144*ep^3-5616*
         ep^2+496*ep+32,1200*ep^9-3340*ep^8+1220*ep^7+2905*ep^6-2255*
         ep^5+555*ep^4-45*ep^3)
         +Master(t155)*tf*nf*ca^3*rat(-120960000*ep^16+2315013120*ep^15
         -10418418048*ep^14+17230457280*ep^13-2321143060*ep^12-
         24430931808*ep^11+22498020931*ep^10+3837715835*ep^9-
         14771969662*ep^8+6791637754*ep^7+257700047*ep^6-1221258396*
         ep^5+402742528*ep^4-13287165*ep^3-20525648*ep^2+4066620*ep-
         192528,51840000*ep^14-266976000*ep^13+464342400*ep^12-
         218928960*ep^11-204740640*ep^10+210208320*ep^9-13616640*ep^8-
         27480960*ep^7+4730400*ep^6+777600*ep^5-155520*ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(86969548800*ep^22+
         914358435840*ep^21-3437754000384*ep^20+6251974935296*ep^19-
         6488752974080*ep^18-21576858710144*ep^17+80555983570976*ep^16-
         83147631887728*ep^15-1102304818824*ep^14+61075632560156*ep^13-
         39424090929004*ep^12-1822502956989*ep^11+13752893784767*ep^10-
         6351055860344*ep^9+32866303972*ep^8+955171927034*ep^7-
         303602568681*ep^6-1821757498*ep^5+19777254140*ep^4-3598189203*
         ep^3-129540922*ep^2+104285100*ep-8841240,9953280000*ep^20-
         33011712000*ep^19-15397171200*ep^18+164230548480*ep^17-
         145704038400*ep^16-119580019200*ep^15+212866848000*ep^14-
         34951095360*ep^13-67848347520*ep^12+27402033600*ep^11+
         6100214400*ep^10-4333763520*ep^9+52179840*ep^8+248673600*ep^7-
         23587200*ep^6-4665600*ep^5+622080*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(138240000*ep^16-1337129280*
         ep^15+4596195072*ep^14-7268293048*ep^13+4917468316*ep^12-
         164427598*ep^11-949550411*ep^10-343107476*ep^9+471926833*ep^8+
         167288216*ep^7-392761563*ep^6+250782780*ep^5-78308947*ep^4+
         4780094*ep^3+3671836*ep^2-788088*ep+36864,4320000*ep^14-
         22248000*ep^13+38695200*ep^12-18244080*ep^11-17061720*ep^10+
         17517360*ep^9-1134720*ep^8-2290080*ep^7+394200*ep^6+64800*ep^5
         -12960*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(-14421196800*ep^22-
         107758540800*ep^21+493879749120*ep^20-486355216896*ep^19-
         529141596544*ep^18+2429839733856*ep^17-4554432486720*ep^16+
         4823740451464*ep^15-2510353298644*ep^14+129023399420*ep^13+
         737727055241*ep^12-546294448029*ep^11+71438288559*ep^10+
         137816478173*ep^9-71770439768*ep^8-4431280311*ep^7+12250944069
         *ep^6-2612935411*ep^5-410344733*ep^4+215791262*ep^3-12412100*
         ep^2-4512648*ep+554400,414720000*ep^20-1375488000*ep^19-
         641548800*ep^18+6842939520*ep^17-6071001600*ep^16-4982500800*
         ep^15+8869452000*ep^14-1456295640*ep^13-2827014480*ep^12+
         1141751400*ep^11+254175600*ep^10-180573480*ep^9+2174160*ep^8+
         10361400*ep^7-982800*ep^6-194400*ep^5+25920*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(-1008000*ep^14+8015544*ep^13-
         25318256*ep^12+41591262*ep^11-39075706*ep^10+22999178*ep^9-
         11743326*ep^8+8104812*ep^7-5590216*ep^6+2474074*ep^5-464262*
         ep^4-42558*ep^3+28654*ep^2-2952*ep+72,12000*ep^12-65000*ep^11+
         128020*ep^10-102150*ep^9+13985*ep^8+17690*ep^7-4140*ep^6-540*
         ep^5+135*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(1710489600*ep^22+
         6263147520*ep^21-40947093248*ep^20+34768770432*ep^19+
         90660776768*ep^18-211315805632*ep^17+181571932976*ep^16-
         89833821728*ep^15+59305549672*ep^14-63064699586*ep^13+
         31576074325*ep^12+14348161461*ep^11-21738111266*ep^10+
         4031100944*ep^9+4015891653*ep^8-1737720823*ep^7-184827288*ep^6
         +205353436*ep^5-16300872*ep^4-8440872*ep^3+1311184*ep^2+105888
         *ep-22464,34560000*ep^20-114624000*ep^19-53462400*ep^18+
         570244960*ep^17-505916800*ep^16-415208400*ep^15+739121000*
         ep^14-121357970*ep^13-235584540*ep^12+95145950*ep^11+21181300*
         ep^10-15047790*ep^9+181180*ep^8+863450*ep^7-81900*ep^6-16200*
         ep^5+2160*ep^4)
         +Master(t155)*tf*nf*cf^3*rat(3072*ep^8-13760*ep^7+23840*ep^6-
         20992*ep^5+9856*ep^4-2176*ep^3+1120*ep^2-1472*ep+512,48*ep^6-
         140*ep^5+92*ep^4+21*ep^3-9*ep^2)
         +Master(t155)*tf*nf*cf^3*G10*rat(-1382400*ep^14+57984*ep^13+
         15104960*ep^12-30150208*ep^11+12307840*ep^10+20720784*ep^9-
         22406736*ep^8+1887552*ep^7+6065600*ep^6-1869712*ep^5-706064*
         ep^4+425536*ep^3-52960*ep^2-2816*ep+640,54000*ep^12-189900*
         ep^11+160320*ep^10+108625*ep^9-215580*ep^8+92650*ep^7+300*ep^6
         -9755*ep^5+2400*ep^4-180*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*rat(3456*ep^11-14976*ep^10+29352*
         ep^9-29746*ep^8+9371*ep^7+8833*ep^6-7236*ep^5+1658*ep^4-3072*
         ep^3+3402*ep^2-1132*ep+96,576*ep^10-2736*ep^9+4088*ep^8-916*
         ep^7-2434*ep^6+1260*ep^5+270*ep^4-108*ep^3)
         +Master(t155)*tf^2*nf^2*ca^2*G10*rat(1064448*ep^14-7256640*
         ep^13+22106816*ep^12-26796464*ep^11+277704*ep^10+29471268*ep^9
         -26129594*ep^8+10958765*ep^7-5885096*ep^6+1730297*ep^5+2682249
         *ep^4-2666196*ep^3+935729*ep^2-142550*ep+7824,172800*ep^14-
         1114560*ep^13+2673600*ep^12-2442720*ep^11-818160*ep^10+3480180
         *ep^9-2528700*ep^8+322800*ep^7+453480*ep^6-242460*ep^5+46980*
         ep^4-3240*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(-2304*ep^8+9792*ep^7-14848*
         ep^6+8112*ep^5+528*ep^4-560*ep^3-1504*ep^2+960*ep-176,96*ep^7-
         424*ep^6+604*ep^5-234*ep^4-81*ep^3+27*ep^2)
         +Master(t155)*tf^2*nf^2*cf*ca*G10*rat(576*ep^8-2368*ep^7+4496*
         ep^6-5568*ep^5+5024*ep^4-3184*ep^3+1296*ep^2-304*ep+32,144*
         ep^8-612*ep^7+932*ep^6-617*ep^5+177*ep^4-18*ep^3)
         +Master(t155)*tf^2*nf^2*cf^2*rat(768*ep^6-3584*ep^5+6272*ep^4-
         4800*ep^3+1088*ep^2+448*ep-192,32*ep^5-152*ep^4+252*ep^3-162*
         ep^2+27*ep)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*rat(691200*ep^11+2432448*
         ep^10-6749196*ep^9+8935792*ep^8-4422593*ep^7-16556978*ep^6+
         9494654*ep^5+5310434*ep^4-2927077*ep^3-16590*ep^2+86762*ep-
         10356,57600*ep^9-103680*ep^8-53440*ep^7+85120*ep^6+47040*ep^5+
         5760*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*G10*rat(-337920000*ep^17-
         2224035840*ep^16+4012478720*ep^15-8214783104*ep^14-18138568080
         *ep^13+76042074656*ep^12-526541180*ep^11-85191362396*ep^10+
         5838549344*ep^9+37826446561*ep^8-4457265444*ep^7-6951698180*
         ep^6+981485501*ep^5+526314719*ep^4-68034850*ep^3-16578194*ep^2
         +1433781*ep+174930,18432000*ep^15+9216000*ep^14-91489280*ep^13
         -31920640*ep^12+108814080*ep^11+47998080*ep^10-20415360*ep^9-
         9277440*ep^8+1272320*ep^7+584320*ep^6-24960*ep^5-11520*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*rat(-9600*ep^9+1136*ep^8+
         23068*ep^7+73522*ep^6-97564*ep^5+50776*ep^4-8307*ep^3-2375*
         ep^2+355*ep-35,600*ep^7-580*ep^6-440*ep^5-60*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*G10*rat(9984000*ep^16+
         37064960*ep^15-100585152*ep^14-75904224*ep^13+591518896*ep^12+
         112763216*ep^11-698644436*ep^10+18131296*ep^9+384919748*ep^8-
         58617318*ep^7-83806317*ep^6+14863288*ep^5+7131200*ep^4-1088820
         *ep^3-247187*ep^2+23778*ep+2864,576000*ep^14+1152000*ep^13-
         1131040*ep^12-2694080*ep^11-640680*ep^10+538920*ep^9+170400*
         ep^8-34320*ep^7-11720*ep^6+680*ep^5+240*ep^4)
         +Master(t155)*xi*tf^-1*nf*[d4FF/na]*ca*G10*rat(-2688*ep^8+2992
         *ep^7+2732*ep^6-6348*ep^5+3677*ep^4-782*ep^3-ep^2+30*ep-4,432*
         ep^8-756*ep^7+114*ep^6+84*ep^5-18*ep^4)
         +Master(t155)*xi*ca^4*rat(-935136000*ep^14+1459827840*ep^13+
         18068883232*ep^12-62462410768*ep^11+35810187256*ep^10+
         86589812340*ep^9-112229334712*ep^8+10816885906*ep^7+
         37352589903*ep^6-15172490525*ep^5-286441351*ep^4+832798025*
         ep^3-120074268*ep^2+6265782*ep-59940,663552000*ep^12-
         2488320000*ep^11+2194513920*ep^10+1265356800*ep^9-1726986240*
         ep^8-233256960*ep^7+189941760*ep^6+7464960*ep^5-4976640*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(1787166720000*ep^21+
         3702894182400*ep^20-69432499404800*ep^19+102761468333056*ep^18
         +239698697934848*ep^17-640869278707968*ep^16+175529411424192*
         ep^15+675617022860384*ep^14-603012031722016*ep^13-
         115286055576568*ep^12+381639573176976*ep^11-140788695384872*
         ep^10-58136268725813*ep^9+61311897062958*ep^8-15569156213595*
         ep^7-1433594426070*ep^6+1540835854753*ep^5-265779601510*ep^4-
         9024615397*ep^3+8756303878*ep^2-1102343196*ep+45888264,
         637009920000*ep^19-1475739648000*ep^18-2461158604800*ep^17+
         8049596497920*ep^16-1275461959680*ep^15-8928583188480*ep^14+
         4694895083520*ep^13+2458024980480*ep^12-1884269260800*ep^11-
         130539110400*ep^10+259874611200*ep^9-17486254080*ep^8-
         14146744320*ep^7+1768366080*ep^6+258785280*ep^5-39813120*ep^4)
         +Master(t155)*xi*cf*ca^3*rat(1612800*ep^12-3558048*ep^11-
         3917024*ep^10+7072528*ep^9+12979524*ep^8-21147334*ep^7+5840209
         *ep^6+5437849*ep^5-5052349*ep^4+644217*ep^3+119760*ep^2-35252*
         ep+5520,345600*ep^10-708480*ep^9-165120*ep^8+590880*ep^7+
         154560*ep^6-36000*ep^5-8640*ep^4)
         +Master(t155)*xi*cf*ca^3*G10*rat(-1267200000*ep^18-1220935680*
         ep^17+13376580352*ep^16-5814542208*ep^15-42542115744*ep^14+
         52522996400*ep^13+29666871040*ep^12-67446713800*ep^11-
         4364079202*ep^10+41825474509*ep^9-6452049540*ep^8-14527598358*
         ep^7+6516843773*ep^6+225410533*ep^5-583021278*ep^4+73988552*
         ep^3+10738059*ep^2-2533676*ep+111612,165888000*ep^16-27648000*
         ep^15-878699520*ep^14+261649920*ep^13+1170850560*ep^12-
         220901760*ep^11-471726720*ep^10+38995200*ep^9+67115520*ep^8-
         2375040*ep^7-3730560*ep^6+46080*ep^5+69120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*rat(-768*ep^9+1960*ep^8-1492*ep^7+
         1782*ep^6-1869*ep^5+1983*ep^4-2379*ep^3+923*ep^2-152*ep+12,192
         *ep^7-272*ep^6-40*ep^5+24*ep^4)
         +Master(t155)*xi*cf^2*ca^2*G10*rat(2534400*ep^14-784256*ep^13-
         6122720*ep^12+12133488*ep^11-4958528*ep^10-16196888*ep^9+
         5803098*ep^8+7730289*ep^7-293601*ep^6-3832876*ep^5+1378282*
         ep^4+6223*ep^3-74671*ep^2+13060*ep-740,460800*ep^12-92160*
         ep^11-886400*ep^10-168320*ep^9+212320*ep^8+31360*ep^7-17600*
         ep^6-1280*ep^5+480*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(408000*ep^11-29920*ep^10+
         90692824*ep^9-79773844*ep^8-167922090*ep^7+225167353*ep^6-
         77400415*ep^5-1162221*ep^4+5257334*ep^3-845567*ep^2-55397*ep+
         19047,1152000*ep^9-1632000*ep^8-286080*ep^7+209280*ep^6+9600*
         ep^5-5760*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(2211840000*ep^18+
         115655168000*ep^17-150467584000*ep^16-1334038849280*ep^15+
         814272659712*ep^14+3264311950176*ep^13-2752135881440*ep^12-
         1598113444208*ep^11+2015367957736*ep^10-1069420578*ep^9-
         511208565352*ep^8+109435954547*ep^7+46307807121*ep^6-
         17481969060*ep^5-831318366*ep^4+941864423*ep^3-61349087*ep^2-
         16034756*ep+1838540,2211840000*ep^16+2985984000*ep^15-
         6997401600*ep^14-7079823360*ep^13+3829893120*ep^12+2634063360*
         ep^11-936829440*ep^10-350161920*ep^9+106091520*ep^8+18685440*
         ep^7-5276160*ep^6-337920*ep^5+92160*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*rat(-192000*ep^12+212800*ep^11+
         1650400*ep^10-3841428*ep^9+1714828*ep^8+1730553*ep^7-1927911*
         ep^6+897741*ep^5-205722*ep^4-6453*ep^3+11641*ep^2-1213*ep-36,
         12000*ep^11-47000*ep^10+57520*ep^9-15870*ep^8-9820*ep^7+2960*
         ep^6+300*ep^5-90*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(195225600*ep^16-
         320476160*ep^15-916266752*ep^14+1555924960*ep^13+678941984*
         ep^12-1184604232*ep^11-622161272*ep^10+751140534*ep^9-33536237
         *ep^8-207441360*ep^7+80845249*ep^6+11324218*ep^5-9607759*ep^4+
         101132*ep^3+389095*ep^2-11332*ep-5268,1728000*ep^16-864000*
         ep^15-9441120*ep^14+5584560*ep^13+13193880*ep^12-5701500*ep^11
         -6413760*ep^10+1044180*ep^9+989040*ep^8-64500*ep^7-57120*ep^6+
         1260*ep^5+1080*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*rat(16128000*ep^14-71404800*ep^13+
         115833760*ep^12-129614432*ep^11+128180196*ep^10-52958930*ep^9-
         55725018*ep^8+86378211*ep^7-36114648*ep^6-3026256*ep^5+5905134
         *ep^4-739901*ep^3-226192*ep^2+42108*ep-432,3456000*ep^13-
         16416000*ep^12+24389760*ep^11-4839360*ep^10-15585120*ep^9+
         7779840*ep^8+2204160*ep^7-950400*ep^6-64800*ep^5+25920*ep^4)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(-774144000*ep^19+
         10878796800*ep^18-20448030720*ep^17-38790846656*ep^16+
         135192069856*ep^15-54004950848*ep^14-158363465896*ep^13+
         171645389384*ep^12-12721416488*ep^11-61062875655*ep^10+
         32542485751*ep^9-1363644699*ep^8-5098604822*ep^7+1874943994*
         ep^6+69186911*ep^5-147990775*ep^4+19939204*ep^3+2517659*ep^2-
         710196*ep+32796,497664000*ep^18-1327104000*ep^17-1682242560*
         ep^16+7250780160*ep^15-2403970560*ep^14-8266659840*ep^13+
         5510410560*ep^12+2660878080*ep^11-2213887680*ep^10-335013120*
         ep^9+308640960*ep^8+17429760*ep^7-16925760*ep^6-311040*ep^5+
         311040*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(-3072*ep^8+7312*ep^7-4612*
         ep^6+68*ep^5-1733*ep^4+2749*ep^3-953*ep^2-269*ep+78,384*ep^7-
         1120*ep^6+736*ep^5+168*ep^4-72*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(9984*ep^10-37760*ep^9+
         63584*ep^8-38976*ep^7-32784*ep^6+59694*ep^5-39287*ep^4+19734*
         ep^3-8263*ep^2+2118*ep-204,3456*ep^9-13536*ep^8+17472*ep^7-
         7352*ep^6-688*ep^5+984*ep^4-144*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(-768*ep^7+1696*ep^6-490*
         ep^5-1287*ep^4+1172*ep^3-590*ep^2+318*ep-51,192*ep^7-848*ep^6+
         1208*ep^5-468*ep^4-162*ep^3+54*ep^2)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*rat(-33300*ep^9-144960*
         ep^8+121149*ep^7+92660*ep^6-90454*ep^5-31310*ep^4-10037*ep^3+
         1622*ep^2-1190*ep-420,28800*ep^8-8640*ep^7-39680*ep^6-16960*
         ep^5-1920*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*G10*rat(13670400*ep^16-
         2163200*ep^15-664802176*ep^14-92955552*ep^13+2545510480*ep^12-
         17536348*ep^11-2751102120*ep^10+357014341*ep^9+941115893*ep^8-
         130229770*ep^7-136220611*ep^6-1660898*ep^5+15196449*ep^4+
         1032046*ep^3-902665*ep^2-32363*ep+18606,18432000*ep^15+9216000
         *ep^14-91489280*ep^13-31920640*ep^12+108814080*ep^11+47998080*
         ep^10-20415360*ep^9-9277440*ep^8+1272320*ep^7+584320*ep^6-
         24960*ep^5-11520*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*G10*rat(-384*ep^8-184*
         ep^7+1100*ep^6-1006*ep^5+627*ep^4-42*ep^3-159*ep^2+50*ep-2,288
         *ep^8-536*ep^6-216*ep^5+56*ep^4+24*ep^3)
         +Master(t155)*xi^2*ca^4*rat(-29808000*ep^14-111384000*ep^13+
         622204320*ep^12+1212138480*ep^11-6932383264*ep^10+7234309856*
         ep^9+375293736*ep^8-4415425848*ep^7+1859133601*ep^6+757060077*
         ep^5-688092655*ep^4+126510295*ep^3+6350662*ep^2-4412100*ep+
         397800,663552000*ep^12-2488320000*ep^11+2194513920*ep^10+
         1265356800*ep^9-1726986240*ep^8-233256960*ep^7+189941760*ep^6+
         7464960*ep^5-4976640*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(91658649600*ep^19-554908446720
         *ep^18+1189509691392*ep^17-581629187328*ep^16-3854124895360*
         ep^15+10671379832448*ep^14-9490341519072*ep^13+755510278000*
         ep^12+1861592165744*ep^11+231832124164*ep^10-658240635148*ep^9
         +176669920019*ep^8+55302271374*ep^7-60231562309*ep^6+
         11763390868*ep^5+4007608349*ep^4-1497060154*ep^3-3494579*ep^2+
         42170964*ep-3529836,127401984000*ep^18-244187136000*ep^17-
         589906575360*ep^16+1373956669440*ep^15+294490275840*ep^14-
         1667920527360*ep^13+271810805760*ep^12+600329318400*ep^11-
         136722124800*ep^10-80796672000*ep^9+19656253440*ep^8+
         4365250560*ep^7-1083248640*ep^6-79626240*ep^5+19906560*ep^4)
         +Master(t155)*xi^2*cf*ca^3*rat(2304*ep^9-6648*ep^8+676*ep^7+
         6562*ep^6+4857*ep^5-7250*ep^4-4328*ep^3+4962*ep^2-1217*ep+82,
         9216*ep^8-20736*ep^7-256*ep^6+15808*ep^5+960*ep^4-1152*ep^3)
         +Master(t155)*xi^2*cf*ca^3*G10*rat(-8640*ep^12+11040*ep^11-
         46160*ep^10+94128*ep^9+43692*ep^8-188578*ep^7+138765*ep^6-
         24669*ep^5-23450*ep^4+15004*ep^3-3878*ep^2+567*ep-45,110592*
         ep^11-193536*ep^10-164352*ep^9+277248*ep^8+89472*ep^7-59520*
         ep^6-8064*ep^5+3456*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(-2484000*ep^11-3198000*ep^10+
         5418360*ep^9+16049020*ep^8-38081060*ep^7+28092510*ep^6-8241819
         *ep^5+458738*ep^4+354624*ep^3-103376*ep^2-2233*ep+2324,1152000
         *ep^9-1632000*ep^8-286080*ep^7+209280*ep^6+9600*ep^5-5760*ep^4
         )
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(-2243174400*ep^15+
         4560706560*ep^14-17208018432*ep^13+20890406464*ep^12+
         17172413632*ep^11-27613992848*ep^10+2524631064*ep^9+8248598752
         *ep^8-2829853230*ep^7-724348328*ep^6+459706961*ep^5-3670921*
         ep^4-26734704*ep^3+2594114*ep^2+502005*ep-68897,442368000*
         ep^14-110592000*ep^13-868638720*ep^12-114616320*ep^11+
         254453760*ep^10+27993600*ep^9-28592640*ep^8-1889280*ep^7+
         1367040*ep^6+38400*ep^5-23040*ep^4)
         +Master(t155)*xi^2*nf*[d4FA/na]*G10*rat(10*ep^4-27*ep^3+25*
         ep^2-9*ep+1,12*ep^6-20*ep^5-17*ep^4+24*ep^3+9*ep^2)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(8064*ep^10-19536*ep^9+3624*
         ep^8+10958*ep^7-11523*ep^6+8901*ep^5+2400*ep^4-8206*ep^3+3481*
         ep^2-617*ep+54,9216*ep^10-43776*ep^9+65408*ep^8-14656*ep^7-
         38944*ep^6+20160*ep^5+4320*ep^4-1728*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(-170496*ep^13+683904*
         ep^12-18336*ep^11-2874144*ep^10+2921936*ep^9+1998264*ep^8-
         3505606*ep^7+99958*ep^6+1412123*ep^5-455879*ep^4-144399*ep^3+
         109471*ep^2-23190*ep+1818,331776*ep^13-1631232*ep^12+2396160*
         ep^11+222720*ep^10-3346176*ep^9+2098368*ep^8+559488*ep^7-
         746880*ep^6+69120*ep^5+57024*ep^4-10368*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-80*ep^6+98*ep^5-67*ep^4+
         15*ep^3+55*ep^2-23*ep+2,64*ep^6-208*ep^5+192*ep^4-36*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*G10*rat(160*ep^8-596*ep^7+944
         *ep^6-597*ep^5-123*ep^4+351*ep^3-169*ep^2+32*ep-2,288*ep^8-
         1224*ep^7+1864*ep^6-1234*ep^5+354*ep^4-36*ep^3)
         +Master(t155)*xi^2*tf^2*nf^2*ca^2*rat(-40*ep^5+69*ep^4-8*ep^3-
         32*ep^2+12*ep-1,32*ep^6-152*ep^5+252*ep^4-162*ep^3+27*ep^2)
         +Master(t155)*xi^3*tf^-1*[d4FA/na]*ca*rat(216*ep^8-702*ep^7+
         267*ep^6+657*ep^5-431*ep^4-137*ep^3+172*ep^2-46*ep+4,1152*ep^7
         -576*ep^6-1472*ep^5-384*ep^4)
         +Master(t155)*xi^3*tf^-1*[d4FA/na]*ca*G10*rat(-20832*ep^10-
         52360*ep^9+75436*ep^8+47428*ep^7+8420*ep^6-79097*ep^5+24404*
         ep^4+4757*ep^3-773*ep^2-108*ep-75,92160*ep^10+23040*ep^9-
         171520*ep^8-112000*ep^7+640*ep^6+12160*ep^5+1920*ep^4)
         +Master(t155)*xi^3*ca^4*rat(1425600*ep^12-2674080*ep^11-
         11384640*ep^10+23515440*ep^9-2118056*ep^8-15707048*ep^7+
         27519442*ep^6+3303755*ep^5-14274998*ep^4+2395133*ep^3+1316388*
         ep^2-116360*ep-42216,66355200*ep^10-136028160*ep^9-31703040*
         ep^8+113448960*ep^7+29675520*ep^6-6912000*ep^5-1658880*ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(-12104294400*ep^17+8998133760*
         ep^16-88057324032*ep^15+352022678528*ep^14-370409803776*ep^13+
         58160293856*ep^12+121512141056*ep^11-78234674304*ep^10+
         21296835340*ep^9-7810411470*ep^8+3061842327*ep^7+377578834*
         ep^6-621913985*ep^5+85733496*ep^4+25815557*ep^3-5129750*ep^2-
         340071*ep+79866,63700992000*ep^16-153944064000*ep^15-
         26878279680*ep^14+238585282560*ep^13-52682342400*ep^12-
         91863244800*ep^11+23789998080*ep^10+12679925760*ep^9-
         3331031040*ep^8-693043200*ep^7+181555200*ep^6+12718080*ep^5-
         3317760*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(237600*ep^10-334080*ep^9-
         160920*ep^8+11680*ep^7+161776*ep^6-210254*ep^5+87272*ep^4+
         45574*ep^3-25639*ep^2-1368*ep+943,230400*ep^8-280320*ep^7-
         113280*ep^6+19200*ep^5+5760*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(1077350400*ep^15-
         1111388160*ep^14+1155798272*ep^13+2384312064*ep^12-2611951840*
         ep^11-1162394464*ep^10+1550540112*ep^9+233675056*ep^8-
         474159774*ep^7+25950066*ep^6+56477185*ep^5-7566887*ep^4-
         2762208*ep^3+477536*ep^2+45709*ep-8955,442368000*ep^14-
         110592000*ep^13-868638720*ep^12-114616320*ep^11+254453760*
         ep^10+27993600*ep^9-28592640*ep^8-1889280*ep^7+1367040*ep^6+
         38400*ep^5-23040*ep^4)
         +Master(t155)*xi^3*tf*nf*ca^3*rat(120*ep^6-47*ep^5-132*ep^4+26
         *ep^3+55*ep^2-25*ep+3,768*ep^7-2240*ep^6+1472*ep^5+336*ep^4-
         144*ep^3)
         +Master(t155)*xi^3*tf*nf*ca^3*G10*rat(576*ep^8-432*ep^7-948*
         ep^6+816*ep^5+453*ep^4-719*ep^3+308*ep^2-58*ep+4,4608*ep^8-
         14976*ep^7+10240*ep^6+10080*ep^5-14080*ep^4+5088*ep^3-576*ep^2
         )
         +Master(t155)*xi^4*ca^4*rat(147600*ep^11-683280*ep^10+150940*
         ep^9+509000*ep^8-31186*ep^7+424890*ep^6-130521*ep^5-506157*
         ep^4+46151*ep^3+91615*ep^2-9704*ep-4308,22118400*ep^10-
         45342720*ep^9-10567680*ep^8+37816320*ep^7+9891840*ep^6-2304000
         *ep^5-552960*ep^4)
         +Master(t155)*xi^4*ca^4*G10*rat(-2764800*ep^16+500544000*ep^15
         -2074420608*ep^14+1599970240*ep^13+2374211008*ep^12-2737078944
         *ep^11-547425824*ep^10+1060872216*ep^9+28418774*ep^8-152487585
         *ep^7+4832921*ep^6+1549974*ep^5+20576*ep^4+683247*ep^3-27131*
         ep^2-23452*ep+780,5308416000*ep^15-11501568000*ep^14-
         5115248640*ep^13+18603294720*ep^12+260628480*ep^11-7590113280*
         ep^10+84971520*ep^9+1077903360*ep^8-8110080*ep^7-59781120*ep^6
         +184320*ep^5+1105920*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(49200*ep^9-114760*ep^8+127780
         *ep^7-23810*ep^6-64500*ep^5+30351*ep^4+9945*ep^3-6836*ep^2+47*
         ep+287,153600*ep^8-186880*ep^7-75520*ep^6+12800*ep^5+3840*ep^4
         )
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(115200*ep^12+388800*ep^11
         -909008*ep^10-1725752*ep^9-2051264*ep^8+2249894*ep^7+289711*
         ep^6-361316*ep^5-20657*ep^4+19980*ep^3+871*ep^2-358*ep-5,
         9216000*ep^11-13824000*ep^10-1968640*ep^9+2952960*ep^8+128000*
         ep^7-192000*ep^6-2560*ep^5+3840*ep^4)
         +Master(t155)*xi^5*ca^4*rat(-288*ep^10+1200*ep^9-1704*ep^8+632
         *ep^7+850*ep^6-152*ep^5-219*ep^4+297*ep^3+209*ep^2-174*ep+27,
         147456*ep^8-430080*ep^7+282624*ep^6+64512*ep^5-27648*ep^4)
         +Master(t155)*xi^5*ca^4*G10*rat(-541440*ep^11+1571328*ep^10-
         774416*ep^9-1350256*ep^8+1599008*ep^7-575832*ep^6-219417*ep^5+
         164982*ep^4+5072*ep^3-19826*ep^2+4273*ep-276,22118400*ep^11-
         54190080*ep^10+1966080*ep^9+61040640*ep^8-23715840*ep^7-
         3624960*ep^6+2580480*ep^5-276480*ep^4)
         +Master(t155)*xi^5*[d4AA/na]*rat(-288*ep^8+768*ep^7-912*ep^6+
         260*ep^5+274*ep^4-209*ep^3-39*ep^2+60*ep-10,3072*ep^6-4352*
         ep^5-640*ep^4+384*ep^3)
         +Master(t155)*xi^5*[d4AA/na]*G10*rat(-1120*ep^7+3584*ep^6-1096
         *ep^5-1784*ep^4+1946*ep^3-887*ep^2+180*ep-13,51200*ep^7-99840*
         ep^6+37120*ep^5-3840*ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*ca*rat(89235652608*ep^19+
         1087420506240*ep^18+2664121239488*ep^17+431870258520*ep^16-
         8307792874348*ep^15-12560576605878*ep^14+4305051117695*ep^13+
         14960839761772*ep^12+1890866195443*ep^11-5712629481922*ep^10-
         1431995329123*ep^9+1046714260844*ep^8+324642992803*ep^7-
         126331818214*ep^6-40180086702*ep^5+10507606396*ep^4+2521166018
         *ep^3-440060402*ep^2-58623834*ep+5624292,110592000*ep^16+
         110592000*ep^15-521287680*ep^14-465991680*ep^13+557122560*
         ep^12+614430720*ep^11+21502080*ep^10-116910720*ep^9-20198400*
         ep^8+7322880*ep^7+1603200*ep^6-144000*ep^5-34560*ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*cf*rat(741703680*ep^18-
         41085527808*ep^17-187015951008*ep^16-337579096464*ep^15-
         61230131894*ep^14+616394610784*ep^13+279702751658*ep^12-
         364881580995*ep^11-139709377585*ep^10+114225095273*ep^9+
         22926356027*ep^8-17895073541*ep^7-2032247545*ep^6+1614279411*
         ep^5+104220127*ep^4-81498500*ep^3-2764356*ep^2+1935040*ep-
         11104,8640000*ep^15+13824000*ep^14-23877600*ep^13-33624960*
         ep^12+6554280*ep^11+11927880*ep^10-677520*ep^9-1537200*ep^8+
         30120*ep^7+80520*ep^6-480*ep^5-1440*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*ca*rat(398361600*ep^15-
         1490480640*ep^14+4784477312*ep^13-7610889840*ep^12+1446080072*
         ep^11+6063853248*ep^10-4710322712*ep^9+721213516*ep^8+
         556714992*ep^7-487582324*ep^6+119984472*ep^5+33839756*ep^4-
         15731144*ep^3+69556*ep^2+339408*ep-7272,648000*ep^14-1944000*
         ep^13+671580*ep^12+2359260*ep^11-1622025*ep^10-442260*ep^9+
         322515*ep^8+27540*ep^7-20475*ep^6-540*ep^5+405*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*cf*rat(-612322560*ep^15+
         1499335296*ep^14-4016222448*ep^13+3712086696*ep^12+2056376552*
         ep^11-4582143808*ep^10+1864308752*ep^9+332216592*ep^8-
         556214528*ep^7+189953408*ep^6+7833440*ep^5-20743864*ep^4+
         3072536*ep^3+425344*ep^2-69504*ep-3904,540000*ep^14-1026000*
         ep^13-331350*ep^12+1245165*ep^11-270360*ep^10-233415*ep^9+
         66060*ep^8+14535*ep^7-4440*ep^6-285*ep^5+90*ep^4)
         +Master(t124)*ca^4*rat(-77616119808000*ep^22-894926998604160*
         ep^21-220174557105216*ep^20+4224285616827384*ep^19+
         5488386422005844*ep^18-6689162282113622*ep^17-
         20827060247628361*ep^16+12349254430874554*ep^15+
         19594250278990625*ep^14-9670620349854862*ep^13-
         7894526116055360*ep^12+3188312900733466*ep^11+1903991459047814
         *ep^10-634684023090398*ep^9-337366490892269*ep^8+
         131492069567794*ep^7+33249965001585*ep^6-21432162128726*ep^5-
         76733020714*ep^4+1501982759362*ep^3-135128545308*ep^2-
         34362669672*ep+4204230480,477757440000*ep^19-748486656000*
         ep^18-2586392985600*ep^17+4467664650240*ep^16+3178918379520*
         ep^15-6380006031360*ep^14-1422048890880*ep^13+3248592168960*
         ep^12+320705464320*ep^11-724328939520*ep^10-35128442880*ep^9+
         75556177920*ep^8+1721640960*ep^7-3548344320*ep^6-29859840*ep^5
         +59719680*ep^4)
         +Master(t124)*cf*ca^3*rat(2101885009920*ep^22+62844598463616*
         ep^21+49304621547840*ep^20-220722299125416*ep^19-
         627609015390948*ep^18+144058688386958*ep^17+2300720725142013*
         ep^16-748785528554533*ep^15-2148721588723585*ep^14+
         737385480019933*ep^13+886358923994544*ep^12-273770852908308*
         ep^11-206060646951680*ep^10+55912838705390*ep^9+32023981394567
         *ep^8-9926936283031*ep^7-3050720370483*ep^6+1465546915639*ep^5
         +73580068532*ep^4-102866719432*ep^3+5961939056*ep^2+2493861744
         *ep-263313216,9953280000*ep^19-15593472000*ep^18-53883187200*
         ep^17+93076346880*ep^16+66227466240*ep^15-132916792320*ep^14-
         29626018560*ep^13+67679003520*ep^12+6681363840*ep^11-
         15090186240*ep^10-731842560*ep^9+1574087040*ep^8+35867520*ep^7
         -73923840*ep^6-622080*ep^5+1244160*ep^4)
         +Master(t124)*cf^2*ca^2*rat(67800360960*ep^21-749947014144*
         ep^20-1031168179776*ep^19+1360516872320*ep^18+11953345021004*
         ep^17-299305019660*ep^16-44511943554161*ep^15+27506215311770*
         ep^14+27590917396098*ep^13-22389331925441*ep^12-6252456806328*
         ep^11+6771915205265*ep^10+661296291564*ep^9-1150066535049*ep^8
         +115077981*ep^7+148831251417*ep^6-26352316262*ep^5-8130528174*
         ep^4+2933140520*ep^3+19424464*ep^2-90688128*ep+8260704,
         103680000*ep^18-214272000*ep^17-454147200*ep^16+1196618880*
         ep^15+91560000*ep^14-1430329920*ep^13+406560600*ep^12+
         501709320*ep^11-181257120*ep^10-66560880*ep^9+25657080*ep^8+
         3568200*ep^7-1410480*ep^6-64800*ep^5+25920*ep^4)
         +Master(t124)*cf^3*ca*rat(-10241925120*ep^20-1323164160*ep^19+
         87083393472*ep^18+236918186400*ep^17-359408119188*ep^16-
         961947384130*ep^15+1074080332848*ep^14+589477454312*ep^13-
         741682870574*ep^12-146243473069*ep^11+229994564228*ep^10+
         11912993565*ep^9-39167136130*ep^8+2629724979*ep^7+4213362152*
         ep^6-1045744397*ep^5-172675568*ep^4+92899396*ep^3-2172584*ep^2
         -2632064*ep+283296,6480000*ep^17-3672000*ep^16-33892200*ep^15+
         23950380*ep^14+41648070*ep^13-26923515*ep^12-14975235*ep^11+
         8893980*ep^10+2012400*ep^9-1141455*ep^8-108615*ep^7+60090*ep^6
         +1980*ep^5-1080*ep^4)
         +Master(t124)*cf^4*rat(3047397120*ep^19+11609341056*ep^18+
         6449676816*ep^17-57887172776*ep^16-55380261456*ep^15+
         119146225588*ep^14+36591046972*ep^13-78432697984*ep^12-
         10838246324*ep^11+25527440088*ep^10+777994972*ep^9-4608765816*
         ep^8+468677444*ep^7+449512244*ep^6-133943176*ep^5-13174624*
         ep^4+10392416*ep^3-491776*ep^2-259584*ep+32000,3240000*ep^16+
         3024000*ep^15-12410100*ep^14-6639960*ep^13+10864095*ep^12+
         2834385*ep^11-3236040*ep^10-407070*ep^9+395595*ep^8+22665*ep^7
         -20310*ep^6-420*ep^5+360*ep^4)
         +Master(t124)*[d4AA/na]*rat(-64467763200*ep^18-686607225600*
         ep^17-1947805415808*ep^16-312902521936*ep^15+2366710762008*
         ep^14-1014847664440*ep^13+1981771586232*ep^12+4993979693117*
         ep^11-1977837836792*ep^10-2611046496937*ep^9+423789586104*ep^8
         +537950183771*ep^7-4031665410*ep^6-54265202423*ep^5-6923729476
         *ep^4+2764450160*ep^3+644128206*ep^2-57544288*ep-16578840,
         829440000*ep^15+1327104000*ep^14-2292249600*ep^13-3227996160*
         ep^12+629210880*ep^11+1145076480*ep^10-65041920*ep^9-147571200
         *ep^8+2891520*ep^7+7729920*ep^6-46080*ep^5-138240*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(304128000*ep^20-6147429120*
         ep^19-40226854752*ep^18+17784268928*ep^17+121325514118*ep^16-
         97233626581*ep^15+41452502645*ep^14+214838690322*ep^13-
         288354567134*ep^12-115497591743*ep^11+164699944414*ep^10+
         27004778371*ep^9-35669849778*ep^8-3156225084*ep^7+2934830717*
         ep^6+196786647*ep^5+36751018*ep^4-14828652*ep^3-15018704*ep^2+
         777552*ep+444096,25920000*ep^18-10368000*ep^17-148096800*ep^16
         +72198720*ep^15+234608400*ep^14-82485360*ep^13-144340290*ep^12
         +23146560*ep^11+35643150*ep^10-2616480*ep^9-3920670*ep^8+
         126720*ep^7+189450*ep^6-2160*ep^5-3240*ep^4)
         +Master(t124)*nf^2*[d4FF/na]*rat(2496*ep^7+3232*ep^6-12768*
         ep^5-2688*ep^4+20864*ep^3-14176*ep^2+3232*ep-192,180*ep^7-636*
         ep^6+705*ep^5-252*ep^4+27*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(-156598272000*ep^22+834040074240*
         ep^21+496324923264*ep^20+14100002968224*ep^19-39557639075336*
         ep^18-50466919788826*ep^17+202304816741521*ep^16-
         92096650303754*ep^15-152553199415016*ep^14+125711473829558*
         ep^13+38241286110032*ep^12-59971911046666*ep^11+4838025757142*
         ep^10+12292569404652*ep^9-3752018920485*ep^8-821682607244*ep^7
         +536672997186*ep^6-29516098576*ep^5-23772966612*ep^4+
         3881368520*ep^3+195721104*ep^2-91687968*ep+7551360,14929920000
         *ep^20-38320128000*ep^19-57434572800*ep^18+220439301120*ep^17-
         40273320960*ep^16-298716387840*ep^15+154936160640*ep^14+
         145957533120*ep^13-91496459520*ep^12-32657325120*ep^11+
         21537515520*ep^10+3458894400*ep^9-2307329280*ep^8-164687040*
         ep^7+109952640*ep^6+2799360*ep^5-1866240*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(13519872000*ep^22-27117158400*
         ep^21-61143825312*ep^20-500457161808*ep^19+1636073714298*ep^18
         +1339240129221*ep^17-7338289736194*ep^16+5016418719950*ep^15+
         3328425461771*ep^14-4022348013872*ep^13-597922056457*ep^12+
         1637161013376*ep^11-161953302637*ep^10-359878133615*ep^9+
         106350341811*ep^8+29203380254*ep^7-16322925632*ep^6+580843086*
         ep^5+776932784*ep^4-128203872*ep^3-8686400*ep^2+3720480*ep-
         191232,311040000*ep^20-798336000*ep^19-1196553600*ep^18+
         4592485440*ep^17-839027520*ep^16-6223258080*ep^15+3227836680*
         ep^14+3040781940*ep^13-1906176240*ep^12-680360940*ep^11+
         448698240*ep^10+72060300*ep^9-48069360*ep^8-3430980*ep^7+
         2290680*ep^6+58320*ep^5-38880*ep^4)
         +Master(t124)*tf*nf*cf^2*ca*rat(-800064000*ep^21-194112000*
         ep^20+6311321760*ep^19+13734257440*ep^18-69676302280*ep^17+
         24084141688*ep^16+189153098756*ep^15-307687792822*ep^14+
         159074455940*ep^13+13118645916*ep^12-26307637228*ep^11-
         8950471484*ep^10+7048657780*ep^9+2438824124*ep^8-1912530992*
         ep^7+128166194*ep^6+62652680*ep^5-10413968*ep^4+4399104*ep^3-
         389728*ep^2-213120*ep+23040,12960000*ep^19-39744000*ep^18-
         29984400*ep^17+206345760*ep^16-138132360*ep^15-190236240*ep^14
         +229611315*ep^13+11893590*ep^12-85370805*ep^11+14337030*ep^10+
         11527245*ep^9-2761110*ep^8-622335*ep^7+168210*ep^6+11340*ep^5-
         3240*ep^4)
         +Master(t124)*tf*nf*cf^3*rat(479520*ep^14+962640*ep^13-4426464
         *ep^12-3077648*ep^11+21596896*ep^10-26134928*ep^9+12080864*
         ep^8-617200*ep^7-1150336*ep^6+549120*ep^5-464192*ep^4+249408*
         ep^3-52800*ep^2+5888*ep-768,16200*ep^12-44820*ep^11+8406*ep^10
         +58737*ep^9-33696*ep^8-12966*ep^7+10746*ep^6-195*ep^5-792*ep^4
         +108*ep^3)
         +Master(t124)*tf^2*nf^2*ca^2*rat(1965600*ep^14-21845430*ep^13+
         103680387*ep^12-264677335*ep^11+406843099*ep^10-390464940*ep^9
         +221508650*ep^8-44892601*ep^7-34209509*ep^6+31596342*ep^5-
         10480431*ep^4+876500*ep^3+373076*ep^2-101328*ep+7200,97200*
         ep^14-706320*ep^13+2086776*ep^12-3132360*ep^11+2301831*ep^10-
         337977*ep^9-662598*ep^8+427842*ep^7-53901*ep^6-30213*ep^5+
         10692*ep^4-972*ep^3)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(-448416*ep^12+3306528*ep^11-
         10835064*ep^10+19856448*ep^9-21448504*ep^8+12979376*ep^7-
         2962328*ep^6-1313392*ep^5+1176264*ep^4-358560*ep^3+48288*ep^2+
         128*ep-768,32400*ep^12-170640*ep^11+321912*ep^10-229656*ep^9-
         13947*ep^8+89103*ep^7-28713*ep^6-3915*ep^5+2916*ep^4-324*ep^3)
         +Master(t124)*tf^2*nf^2*cf^2*rat(896*ep^6-4032*ep^5+7936*ep^4-
         9216*ep^3+6912*ep^2-3136*ep+640,200*ep^6-1020*ep^5+1906*ep^4-
         1557*ep^3+513*ep^2-54*ep)
         +Master(t124)*xi*tf^-1*[d4FA/na]*ca*rat(-2783462400*ep^18+
         7045147200*ep^17-18393911936*ep^16-86386359764*ep^15+
         59811314444*ep^14+144038211155*ep^13+55776515974*ep^12-
         33426321554*ep^11-57158275049*ep^10+1780807389*ep^9+
         18597361600*ep^8-356431084*ep^7-2534165662*ep^6+114033245*ep^5
         +146104516*ep^4-5815654*ep^3-3695289*ep^2-49045*ep+46890,
         55296000*ep^16+55296000*ep^15-260643840*ep^14-232995840*ep^13+
         278561280*ep^12+307215360*ep^11+10751040*ep^10-58455360*ep^9-
         10099200*ep^8+3661440*ep^7+801600*ep^6-72000*ep^5-17280*ep^4)
         +Master(t124)*xi*tf^-1*[d4FA/na]*cf*rat(5904000*ep^16+
         159288720*ep^15-51369384*ep^14-829108697*ep^13+185890004*ep^12
         +921475884*ep^11-103292268*ep^10-197009421*ep^9+70792038*ep^8-
         16789249*ep^7-4367844*ep^6+7948410*ep^5-1655202*ep^4-520599*
         ep^3+157752*ep^2+6264*ep-2984,864000*ep^14+1728000*ep^13-
         1696560*ep^12-4041120*ep^11-961020*ep^10+808380*ep^9+255600*
         ep^8-51480*ep^7-17580*ep^6+1020*ep^5+360*ep^4)
         +Master(t124)*xi*tf^-1*nf*[d4FF/na]*ca*rat(-4608*ep^6+4464*
         ep^5+5976*ep^4-9624*ep^3+3832*ep^2-328*ep-32,270*ep^6-369*ep^5
         -72*ep^4+27*ep^3)
         +Master(t124)*xi*ca^4*rat(-3497353200000*ep^21+12912483182400*
         ep^20-20909736453960*ep^19-51344538272516*ep^18+
         244155936259526*ep^17-108386957502583*ep^16-489035858391657*
         ep^15+495701620446728*ep^14+212454175372086*ep^13-
         410672393481645*ep^12+37837547225002*ep^11+124793320139500*
         ep^10-39602942150172*ep^9-12180922102264*ep^8+7060817214192*
         ep^7-367823154892*ep^6-272897727222*ep^5+54807669534*ep^4-
         5774905455*ep^3-150175198*ep^2+274801404*ep-29713320,
         238878720000*ep^19-374243328000*ep^18-1293196492800*ep^17+
         2233832325120*ep^16+1589459189760*ep^15-3190003015680*ep^14-
         711024445440*ep^13+1624296084480*ep^12+160352732160*ep^11-
         362164469760*ep^10-17564221440*ep^9+37778088960*ep^8+860820480
         *ep^7-1774172160*ep^6-14929920*ep^5+29859840*ep^4)
         +Master(t124)*xi*cf*ca^3*rat(46116648000*ep^19-68777317440*
         ep^18-201239596212*ep^17+426251336196*ep^16+1014432071*ep^15-
         606672284860*ep^14+510070578101*ep^13+253404684927*ep^12-
         530903135565*ep^11+36740660757*ep^10+200123579437*ep^9-
         47454358981*ep^8-27077452560*ep^7+9755005227*ep^6+298687950*
         ep^5-565250346*ep^4+92317266*ep^3+7235528*ep^2-2731064*ep+
         64416,995328000*ep^17+331776000*ep^16-5355141120*ep^15-
         1066199040*ep^14+7810053120*ep^13+2187141120*ep^12-3493065600*
         ep^11-1181208960*ep^10+519678720*ep^9+187096320*ep^8-29508480*
         ep^7-10915200*ep^6+552960*ep^5+207360*ep^4)
         +Master(t124)*xi*cf^2*ca^2*rat(-8121600*ep^15+20934576*ep^14-
         7133664*ep^13-17951723*ep^12+13846299*ep^11-2402941*ep^10+
         47002*ep^9-197300*ep^8+1272043*ep^7-1257237*ep^6+404066*ep^5-
         18033*ep^4-22226*ep^3+6778*ep^2-608*ep-8,207360*ep^13-179712*
         ep^12-371232*ep^11+190176*ep^10+146040*ep^9-49584*ep^8-17328*
         ep^7+4704*ep^6+600*ep^5-144*ep^4)
         +Master(t124)*xi*[d4AA/na]*rat(6930360000*ep^17+41369510400*
         ep^16-391357425980*ep^15-552754209744*ep^14+1323229111229*
         ep^13+779263084763*ep^12-1198804463993*ep^11-175359222998*
         ep^10+384484327786*ep^9-39965343868*ep^8-32170586352*ep^7+
         11454406200*ep^6-3428456407*ep^5-1077091*ep^4+425875945*ep^3-
         66190358*ep^2-8717588*ep+1738696,414720000*ep^15+663552000*
         ep^14-1146124800*ep^13-1613998080*ep^12+314605440*ep^11+
         572538240*ep^10-32520960*ep^9-73785600*ep^8+1445760*ep^7+
         3864960*ep^6-23040*ep^5-69120*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(-118368000*ep^18+1347559200*
         ep^17-609761760*ep^16-6220403346*ep^15+6758818725*ep^14+
         5043668250*ep^13-8236291606*ep^12-1909468411*ep^11+4387005438*
         ep^10+578470660*ep^9-1161906620*ep^8-86169852*ep^7+139782937*
         ep^6-929582*ep^5-5858814*ep^4+533609*ep^3+17900*ep^2-12528*ep+
         1800,5184000*ep^17-29619360*ep^15+2592000*ep^14+47958480*ep^13
         +2686320*ep^12-27793530*ep^11-6488100*ep^10+4533390*ep^9+
         1290060*ep^8-268110*ep^7-81900*ep^6+5130*ep^5+1620*ep^4)
         +Master(t124)*xi*tf*nf*ca^3*rat(196473600000*ep^21-
         582748430400*ep^20-289226623680*ep^19+2365356046740*ep^18-
         1762065280092*ep^17-130362707337*ep^16-1486987204995*ep^15+
         1230088733285*ep^14+3287330485236*ep^13-3737076813872*ep^12+
         20270008276*ep^11+1387364731500*ep^10-485876000122*ep^9-
         94394567999*ep^8+90997034919*ep^7-16587495949*ep^6-2869238230*
         ep^5+1753625328*ep^4-165722720*ep^3-43117776*ep^2+6751008*ep+
         190080,14929920000*ep^20-38320128000*ep^19-57434572800*ep^18+
         220439301120*ep^17-40273320960*ep^16-298716387840*ep^15+
         154936160640*ep^14+145957533120*ep^13-91496459520*ep^12-
         32657325120*ep^11+21537515520*ep^10+3458894400*ep^9-2307329280
         *ep^8-164687040*ep^7+109952640*ep^6+2799360*ep^5-1866240*ep^4)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(-691200*ep^13+2202363*ep^12
         -1061088*ep^11-2205771*ep^10+1969387*ep^9-30255*ep^8-409055*
         ep^7-72281*ep^6+151333*ep^5+39560*ep^4-59445*ep^3+8144*ep^2+
         5892*ep-1376,25920*ep^12-48384*ep^11-41760*ep^10+84000*ep^9+
         26676*ep^8-37032*ep^7-7992*ep^6+5088*ep^5+612*ep^4-216*ep^3)
         +Master(t124)*xi*tf^2*nf^2*ca^2*rat(-800*ep^7+1809*ep^6+3020*
         ep^5-11393*ep^4+8968*ep^3+143*ep^2-2452*ep+705,1440*ep^8-5568*
         ep^7+5616*ep^6+1248*ep^5-2862*ep^4-324*ep^3+162*ep^2)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*ca*rat(2300918400*ep^18-
         7737793920*ep^17-11356554120*ep^16+34015956440*ep^15+61075198*
         ep^14-26689919504*ep^13+10521639832*ep^12+9747147911*ep^11-
         3780745329*ep^10-1659679672*ep^9+824124268*ep^8+86099971*ep^7-
         199518040*ep^6+6921565*ep^5+26587110*ep^4-856390*ep^3-1460297*
         ep^2+24463*ep+25842,55296000*ep^16+55296000*ep^15-260643840*
         ep^14-232995840*ep^13+278561280*ep^12+307215360*ep^11+10751040
         *ep^10-58455360*ep^9-10099200*ep^8+3661440*ep^7+801600*ep^6-
         72000*ep^5-17280*ep^4)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*cf*rat(-12960*ep^12-12888*
         ep^11-10404*ep^10+8766*ep^9+24295*ep^8+20198*ep^7-16445*ep^6-
         1058*ep^5+565*ep^4-678*ep^3+461*ep^2-36*ep-8,4320*ep^10-864*
         ep^9-8040*ep^8-1632*ep^7+1488*ep^6+192*ep^5-72*ep^4)
         +Master(t124)*xi^2*ca^4*rat(216645840000*ep^20-46151380800*
         ep^19-2542383907560*ep^18+2659988791140*ep^17+5195893285330*
         ep^16-11358935592919*ep^15+6466513426899*ep^14+3875535624289*
         ep^13-5485667923628*ep^12+743012140134*ep^11+1416891224898*
         ep^10-653039550443*ep^9-162894346362*ep^8+150147917642*ep^7+
         3368039309*ep^6-15734873250*ep^5+1197465788*ep^4+678825819*
         ep^3-89000970*ep^2-9442860*ep+1721448,119439360000*ep^18-
         7962624000*ep^17-658542182400*ep^16+129102888960*ep^15+
         988383928320*ep^14-112425615360*ep^13-524150645760*ep^12+
         25922073600*ep^11+119059476480*ep^10-2493020160*ep^9-
         12521640960*ep^8+106583040*ep^7+590284800*ep^6-1658880*ep^5-
         9953280*ep^4)
         +Master(t124)*xi^2*cf*ca^3*rat(-264870*ep^13+1325925*ep^12-
         322380*ep^11-2203875*ep^10+699398*ep^9+798050*ep^8-199994*ep^7
         -54798*ep^6+76452*ep^5-1523*ep^4-9470*ep^3+1229*ep^2-304*ep+64
         ,414720*ep^11+124416*ep^10-813312*ep^9-542592*ep^8+64512*ep^7+
         89856*ep^6+2304*ep^5-3456*ep^4)
         +Master(t124)*xi^2*[d4AA/na]*rat(-6764040000*ep^16+9211060800*
         ep^15+18329812260*ep^14-50105586100*ep^13+5142960125*ep^12+
         20488973369*ep^11-17487886760*ep^10+4216174763*ep^9+4397277156
         *ep^8-1534832546*ep^7-387095411*ep^6-46837835*ep^5+76838441*
         ep^4+13019635*ep^3-6783891*ep^2-244470*ep+144576,414720000*
         ep^14-165888000*ep^13-814348800*ep^12+14699520*ep^11+285206400
         *ep^10+2125440*ep^9-36771840*ep^8-241920*ep^7+1929600*ep^6+
         5760*ep^5-34560*ep^4)
         +Master(t124)*xi^2*nf*[d4FA/na]*rat(880*ep^7-3554*ep^6+5499*
         ep^5-4631*ep^4+2352*ep^3-467*ep^2-56*ep+17,80*ep^6-216*ep^5+
         100*ep^4+78*ep^3-18*ep^2)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(216000*ep^15-538524*ep^14+
         3663507*ep^13-10893809*ep^12+5501943*ep^11+11965763*ep^10-
         12941991*ep^9-1946339*ep^8+6299465*ep^7-760335*ep^6-1325176*
         ep^5+355640*ep^4+93308*ep^3-47916*ep^2+6096*ep-144,2073600*
         ep^14-6773760*ep^13+2907648*ep^12+9848832*ep^11-8610240*ep^10-
         3262272*ep^9+4361856*ep^8+117120*ep^7-776640*ep^6+76992*ep^5+
         43776*ep^4-6912*ep^3)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*ca*rat(-1782432*ep^13+
         918468*ep^12+3089631*ep^11-1412827*ep^10-807035*ep^9+370994*
         ep^8+1553*ep^7-46527*ep^6+14183*ep^5+7747*ep^4-1374*ep^3-684*
         ep^2+34*ep+13,138240*ep^11+6912*ep^10-264192*ep^9-116544*ep^8+
         34560*ep^7+18048*ep^6-768*ep^5-576*ep^4)
         +Master(t124)*xi^3*ca^4*rat(-45531720000*ep^19+192224793600*
         ep^18-480973984380*ep^17+179135079120*ep^16+1361266401425*
         ep^15-1838716863825*ep^14+196229819480*ep^13+881846676401*
         ep^12-441595454404*ep^11-73897613306*ep^10+112768594950*ep^9-
         22609030547*ep^8-8203732055*ep^7+4040986852*ep^6-232345202*
         ep^5-134075518*ep^4+38597746*ep^3-4760509*ep^2-839736*ep+
         209556,119439360000*ep^17-246841344000*ep^16-164859494400*
         ep^15+458821877760*ep^14+70740172800*ep^13-253905960960*ep^12-
         16338723840*ep^11+58599521280*ep^10+1860433920*ep^9-6213888000
         *ep^8-93864960*ep^7+294312960*ep^6+1658880*ep^5-4976640*ep^4)
         +Master(t124)*xi^3*cf*ca^3*rat(-51*ep^4+177*ep^3-182*ep^2+33*
         ep+23,512*ep^2-512*ep-384)
         +Master(t124)*xi^3*[d4AA/na]*rat(2405160000*ep^16-5692089600*
         ep^15+1430856780*ep^14+6524425120*ep^13-9240967145*ep^12+
         2721627035*ep^11+4380193053*ep^10-2464806323*ep^9-824762769*
         ep^8+625622904*ep^7+61750244*ep^6-78592283*ep^5+3124560*ep^4+
         4112915*ep^3-473463*ep^2-63160*ep+10068,414720000*ep^14-
         165888000*ep^13-814348800*ep^12+14699520*ep^11+285206400*ep^10
         +2125440*ep^9-36771840*ep^8-241920*ep^7+1929600*ep^6+5760*ep^5
         -34560*ep^4)
         +Master(t124)*xi^3*tf*nf*ca^3*rat(-323*ep^5+1120*ep^4-1049*
         ep^3-71*ep^2+392*ep-69,2560*ep^5-6912*ep^4+3200*ep^3+2496*ep^2
         -576*ep)
         +Master(t124)*xi^4*tf^-1*[d4FA/na]*ca*rat(-17010*ep^10+25767*
         ep^9+3639*ep^8-17145*ep^7+6537*ep^6+940*ep^5-2100*ep^4+1130*
         ep^3-38*ep^2-180*ep+44,23040*ep^8-19968*ep^7-21888*ep^6-768*
         ep^5+1152*ep^4)
         +Master(t124)*xi^4*ca^4*rat(-48262500*ep^15+275546625*ep^14-
         331717550*ep^13-559998175*ep^12+537368760*ep^11+546902320*
         ep^10-186534410*ep^9-246207910*ep^8+24524306*ep^7+49259717*
         ep^6+398088*ep^5-5018131*ep^4-328222*ep^3+297082*ep^2+8616*ep-
         6040,1658880000*ep^13-1078272000*ep^12-2987827200*ep^11+
         805754880*ep^10+939386880*ep^9-226344960*ep^8-90501120*ep^7+
         21657600*ep^6+2304000*ep^5-552960*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(-4500000*ep^14+18505000*ep^13
         -7175200*ep^12-21664290*ep^11+7905940*ep^10+17248935*ep^9+
         29680405*ep^8+208332*ep^7-18098406*ep^6-1648539*ep^5+3470153*
         ep^4+215376*ep^3-242536*ep^2-5038*ep+5020,23040000*ep^12-
         7296000*ep^11-43929600*ep^10-3452160*ep^9+11896320*ep^8+821760
         *ep^7-983040*ep^6-26880*ep^5+23040*ep^4)
         +Master(t124)*xi^5*ca^4*rat(-72*ep^9+3948*ep^8-25791*ep^7+
         47680*ep^6-35201*ep^5+14206*ep^4-3090*ep^3+622*ep^2-74*ep-4,
         276480*ep^7-562176*ep^6+239616*ep^5-27648*ep^4)
         +Master(t124)*xi^5*[d4AA/na]*rat(96*ep^8-336*ep^7-20*ep^6+604*
         ep^5-371*ep^4+111*ep^3-92*ep^2+40*ep-4,3840*ep^6-6528*ep^5+
         1152*ep^4)
         +Master(t145)*tf^-1*[d4FA/na]*ca*rat(1825289994240*ep^22+
         21936760191360*ep^21+7176374908224*ep^20-248975295767544*ep^19
         -58548872680484*ep^18+924530948840166*ep^17-64557799843251*
         ep^16-1250265879855410*ep^15+285499458623021*ep^14+
         627810221958358*ep^13-232499923744592*ep^12-85289342674670*
         ep^11+68073056390724*ep^10-21995027870716*ep^9-4832836986481*
         ep^8+7502977848416*ep^7-961452506045*ep^6-695799663136*ep^5+
         148694634852*ep^4+24433183608*ep^3-6523070656*ep^2-324971232*
         ep+99733248,1990656000*ep^19-4147200000*ep^18-11290890240*
         ep^17+25312896000*ep^16+15557506560*ep^15-40692568320*ep^14-
         10043994240*ep^13+24536171520*ep^12+4434065280*ep^11-
         5544092160*ep^10-686563200*ep^9+559733760*ep^8+39980160*ep^7-
         25355520*ep^6-760320*ep^5+414720*ep^4)
         +Master(t145)*tf^-1*[d4FA/na]*cf*rat(-35827015680*ep^21-
         991615551360*ep^20-1423391477616*ep^19+9678274625352*ep^18+
         6344886620567*ep^17-28400370795149*ep^16+1964908194004*ep^15+
         23029376425786*ep^14-8196346253647*ep^13-6034073810667*ep^12+
         4218880518429*ep^11-587703027747*ep^10-355095934198*ep^9+
         310012218066*ep^8-89310825717*ep^7-16893505867*ep^6+
         13759923178*ep^5-931010590*ep^4-632405640*ep^3+86180816*ep^2+
         10882240*ep-1868960,103680000*ep^18-171072000*ep^17-540547200*
         ep^16+932078880*ep^15+519120000*ep^14-1078840440*ep^13-
         55276560*ep^12+362271240*ep^11-33613200*ep^10-46870920*ep^9+
         7071120*ep^8+2477880*ep^7-442800*ep^6-44640*ep^5+8640*ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*ca*rat(-140166144*ep^18-
         6930126336*ep^17+29291245888*ep^16-3792695936*ep^15-
         156700056488*ep^14+328860012440*ep^13-283551886472*ep^12+
         70651029632*ep^11+57786950168*ep^10-39235034232*ep^9-
         3834993412*ep^8+11568877024*ep^7-4246060756*ep^6+166210288*
         ep^5+285892188*ep^4-69651760*ep^3+1112100*ep^2+1462080*ep-
         145872,7776000*ep^17-48600000*ep^16+105258960*ep^15-65920500*
         ep^14-77649300*ep^13+131777955*ep^12-46564065*ep^11-17110035*
         ep^10+11976795*ep^9-234225*ep^8-814995*ep^7+89235*ep^6+16605*
         ep^5-2430*ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*cf*rat(228890880*ep^17+
         6239618304*ep^16-13655891856*ep^15-10938541136*ep^14+
         41283663008*ep^13-52140311232*ep^12+50849305904*ep^11-
         30800840144*ep^10+4649478944*ep^9+4761535568*ep^8-2194310864*
         ep^7-36090560*ep^6+195913984*ep^5-36542992*ep^4-703184*ep^3+
         1079520*ep^2-171456*ep+10112,6480000*ep^16-26892000*ep^15+
         26965800*ep^14+17732430*ep^13-38851875*ep^12+11969730*ep^11+
         5472765*ep^10-3009690*ep^9-49365*ep^8+203670*ep^7-17865*ep^6-
         4140*ep^5+540*ep^4)
         +Master(t145)*ca^4*rat(-1719646287298560*ep^25-
         18465578536720896*ep^24+48843831180544128*ep^23+
         233863053510356640*ep^22-628481432294801000*ep^21-
         552698093611506896*ep^20+2498806042866801342*ep^19-
         843102634971648148*ep^18-2843249962174695274*ep^17+
         2244789282332749116*ep^16+1093882000104355633*ep^15-
         1733082382546297061*ep^14+251326500225027205*ep^13+
         473807885993982379*ep^12-260881387864807785*ep^11+
         6128667684307181*ep^10+44469274133395931*ep^9-
         18094080651150855*ep^8+447871920981398*ep^7+1780707982233048*
         ep^6-451380631966586*ep^5-29287386153500*ep^4+24979864051184*
         ep^3-1680932732960*ep^2-433627667616*ep+52166405952,
         8599633920000*ep^22-39988297728000*ep^21+13260157747200*ep^20+
         197662227333120*ep^19-297344339804160*ep^18-124659676200960*
         ep^17+489524191027200*ep^16-137664173168640*ep^15-
         263579919298560*ep^14+142100315228160*ep^13+51864738877440*
         ep^12-42338961377280*ep^11-1989868032000*ep^10+5147238389760*
         ep^9-366962503680*ep^8-263330611200*ep^7+33084702720*ep^6+
         4658135040*ep^5-716636160*ep^4)
         +Master(t145)*cf*ca^3*rat(95158665216000*ep^25+
         1561647747864960*ep^24-3422001639647808*ep^23-
         20053190734892472*ep^22+50132868240421428*ep^21+
         46082048170202130*ep^20-199451846099468777*ep^19+
         70591037094094163*ep^18+210599709155508323*ep^17-
         158587648561221577*ep^16-96439761971920517*ep^15+
         134189877689496504*ep^14-10204293439198728*ep^13-
         44839903996071678*ep^12+21526929511297423*ep^11+
         1615233031063257*ep^10-4634760885728151*ep^9+1385187824104957*
         ep^8+130829366073863*ep^7-161613830536508*ep^6+23807722122864*
         ep^5+4729516608328*ep^4-1564707336784*ep^3+28145440256*ep^2+
         29781588864*ep-2694856320,179159040000*ep^22-833089536000*
         ep^21+276253286400*ep^20+4117963069440*ep^19-6194673745920*
         ep^18-2597076587520*ep^17+10198420646400*ep^16-2868003607680*
         ep^15-5491248318720*ep^14+2960423233920*ep^13+1080515393280*
         ep^12-882061695360*ep^11-41455584000*ep^10+107234133120*ep^9-
         7645052160*ep^8-5486054400*ep^7+689264640*ep^6+97044480*ep^5-
         14929920*ep^4)
         +Master(t145)*cf^2*ca^2*rat(-355866117120*ep^24-16771108716288
         *ep^23+38283758008320*ep^22+198823324240624*ep^21-
         636603439439244*ep^20-85348979613520*ep^19+2094917282555473*
         ep^18-2153945893059418*ep^17-516824383664835*ep^16+
         1759540705580037*ep^15-153257538685064*ep^14-1205462324327635*
         ep^13+838187050877233*ep^12-47216416175716*ep^11-
         201633703579548*ep^10+101385887068482*ep^9-8027990286830*ep^8-
         9349802307673*ep^7+3104445284407*ep^6-436606021*ep^5-
         156078754248*ep^4+20336313560*ep^3+1920590512*ep^2-555866832*
         ep+30380544,1244160000*ep^21-6614784000*ep^20+6328281600*ep^19
         +24378111360*ep^18-59270641920*ep^17+21478507200*ep^16+
         56503360800*ep^15-57585598920*ep^14+256730400*ep^13+
         20387341080*ep^12-6087981600*ep^11-2066774040*ep^10+1089963360
         *ep^9+18039240*ep^8-65116800*ep^7+5313600*ep^6+1244160*ep^5-
         155520*ep^4)
         +Master(t145)*cf^3*ca*rat(-24138259200*ep^23+725191077888*
         ep^22+27460206768*ep^21-9681760410112*ep^20+11949604036672*
         ep^19+23872126319136*ep^18-52463853417767*ep^17+14878221965734
         *ep^16+27717847677083*ep^15-11056205364906*ep^14-
         20925281791747*ep^13+20783177546491*ep^12-3699506292687*ep^11-
         4699906659001*ep^10+3129292422622*ep^9-357719948249*ep^8-
         319797937424*ep^7+114846278015*ep^6+2381057024*ep^5-6642839892
         *ep^4+690711456*ep^3+107149968*ep^2-20483200*ep+702528,
         77760000*ep^20-296784000*ep^19-49658400*ep^18+1449144360*ep^17
         -1530698580*ep^16-953641170*ep^15+2100998295*ep^14-447602490*
         ep^13-655358085*ep^12+291171690*ep^11+56258685*ep^10-44785350*
         ep^9+944685*ep^8+2544480*ep^7-253080*ep^6-47520*ep^5+6480*ep^4
         )
         +Master(t145)*cf^4*rat(10413152640*ep^22-70155246528*ep^21-
         224468821080*ep^20+967791509628*ep^19+218507706828*ep^18-
         2822464223124*ep^17+2185924910996*ep^16+517596027808*ep^15-
         785073573368*ep^14-755060769284*ep^13+1299238653352*ep^12-
         509529506632*ep^11-246091416516*ep^10+285512900088*ep^9-
         55288034452*ep^8-30484357908*ep^7+13510640288*ep^6+197768416*
         ep^5-821850752*ep^4+78682304*ep^3+14934528*ep^2-2311168*ep+
         39936,38880000*ep^19-90072000*ep^18-159937200*ep^17+484666380*
         ep^16-38349720*ep^15-534345165*ep^14+248981400*ep^13+149670855
         *ep^12-103172760*ep^11-9173295*ep^10+14369400*ep^9-838575*ep^8
         -785520*ep^7+93960*ep^6+14400*ep^5-2160*ep^4)
         +Master(t145)*[d4AA/na]*rat(-725896396800*ep^21-7640910230400*
         ep^20-5974179262592*ep^19+65801435483416*ep^18+50733741383880*
         ep^17-187961458845214*ep^16-52216484879884*ep^15+
         196845000152316*ep^14-35679750540305*ep^13-40725012401333*
         ep^12+8413984283869*ep^11+5775857751817*ep^10-2194939679697*
         ep^9-1714785123223*ep^8+1514925539783*ep^7+107115881055*ep^6-
         322471542490*ep^5+35700009462*ep^4+22802362924*ep^3-4033620104
         *ep^2-468574288*ep+99351808,9953280000*ep^18-16422912000*ep^17
         -51892531200*ep^16+89479572480*ep^15+49835520000*ep^14-
         103568682240*ep^13-5306549760*ep^12+34778039040*ep^11-
         3226867200*ep^10-4499608320*ep^9+678827520*ep^8+237876480*ep^7
         -42508800*ep^6-4285440*ep^5+829440*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(-12673843200*ep^23-197222722560
         *ep^22+347665864896*ep^21+1963014187776*ep^20-3774478642972*
         ep^19-2753399160580*ep^18+6616796316257*ep^17+13203892916*
         ep^16+12339894692175*ep^15-27752608482586*ep^14+6650910884466*
         ep^13+16998663945358*ep^12-12086584707852*ep^11-635915762786*
         ep^10+3486356992255*ep^9-1018949018642*ep^8-280159197023*ep^7+
         182121125880*ep^6-5022987626*ep^5-10688952264*ep^4+1082767472*
         ep^3+244883232*ep^2-27121248*ep-1465344,933120000*ep^21-
         3250368000*ep^20-2197756800*ep^19+18497466720*ep^18-
         11436048720*ep^17-24538087080*ep^16+24913408140*ep^15+
         10462845060*ep^14-15906643380*ep^13-908116380*ep^12+4147871220
         *ep^11-326584980*ep^10-477315180*ep^9+66827700*ep^8+23779440*
         ep^7-4060800*ep^6-414720*ep^5+77760*ep^4)
         +Master(t145)*nf^2*[d4FF/na]*rat(-12288*ep^9+206624*ep^8-
         273632*ep^7-321728*ep^6+780224*ep^5-463008*ep^4+67232*ep^3+
         24448*ep^2-8576*ep+704,3600*ep^9-10020*ep^8+3660*ep^7+8715*
         ep^6-6765*ep^5+1665*ep^4-135*ep^3)
         +Master(t145)*tf*nf*ca^3*rat(-764013772800*ep^26+
         24790777989120*ep^25+152750231092800*ep^24-1809977118117120*
         ep^23+4580563068145452*ep^22-164441217843112*ep^21-
         16655994754721201*ep^20+27098596111121047*ep^19-
         14797855296472919*ep^18+2429969361605915*ep^17-
         8057604534288604*ep^16+9521359024823660*ep^15+3941917503710122
         *ep^14-12020471281497050*ep^13+6610503060504283*ep^12+
         308461129360703*ep^11-1823866565477767*ep^10+722445974919455*
         ep^9-5353698896510*ep^8-72633499029074*ep^7+15791983000984*
         ep^6+2013896504120*ep^5-992432619808*ep^4+8260826784*ep^3+
         26709548928*ep^2-1748792448*ep-118056960,1074954240000*ep^24-
         6610968576000*ep^23+9692802662400*ep^22+19722230231040*ep^21-
         73400950241280*ep^20+52523493396480*ep^19+65980191928320*ep^18
         -116785037226240*ep^17+23459804496000*ep^16+58579763448960*
         ep^15-36634461701760*ep^14-6135739009920*ep^13+10931367934080*
         ep^12-1629680031360*ep^11-1135344263040*ep^10+357591542400*
         ep^9+30574920960*ep^8-22079278080*ep^7+1104814080*ep^6+
         425502720*ep^5-44789760*ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(51520665600*ep^25+33443124480*
         ep^24-6233844381696*ep^23+33250972196880*ep^22-52107936725064*
         ep^21-53228344458774*ep^20+283819467847117*ep^19-
         349624852888960*ep^18+106313651809080*ep^17+101539260768469*
         ep^16-49571768357887*ep^15-18791426567116*ep^14-30780362155062
         *ep^13+54476459696814*ep^12-11706308772301*ep^11-
         15378001927912*ep^10+8742385357246*ep^9+229470860679*ep^8-
         1254697653805*ep^7+217748803072*ep^6+63902668324*ep^5-
         20319068496*ep^4-718836528*ep^3+636804736*ep^2-23721024*ep-
         4303872,5598720000*ep^23-31632768000*ep^22+34666963200*ep^21+
         120053430720*ep^20-322269900480*ep^19+112424911200*ep^18+
         399859288560*ep^17-408325757940*ep^16-81976397220*ep^15+
         264114736020*ep^14-58747120020*ep^13-61330534020*ep^12+
         26268940980*ep^11+4646553660*ep^10-3589974540*ep^9+67468680*
         ep^8+192978720*ep^7-18506880*ep^6-3499200*ep^5+466560*ep^4)
         +Master(t145)*tf*nf*cf^2*ca*rat(-2009318400*ep^24-23311393920*
         ep^23+371531256192*ep^22-1565533042680*ep^21+2329357773676*
         ep^20+1856207551748*ep^19-12029273991052*ep^18+18604090455118*
         ep^17-12919756940954*ep^16+2381169845974*ep^15+1286465255208*
         ep^14+381689482386*ep^13-562668942416*ep^12-673927227322*ep^11
         +750219186156*ep^10-91957044928*ep^9-154391162290*ep^8+
         63692793640*ep^7+3131109192*ep^6-5976231984*ep^5+658306784*
         ep^4+177775680*ep^3-32522496*ep^2-1216512*ep+345600,155520000*
         ep^22-982368000*ep^21+1617883200*ep^20+2256228720*ep^19-
         10456094160*ep^18+10093643640*ep^17+4378106700*ep^16-
         14261119965*ep^15+7230291165*ep^14+2516326335*ep^13-3309415335
         *ep^12+502650945*ep^11+394592175*ep^10-133990515*ep^9-10394505
         *ep^8+8803800*ep^7-508680*ep^6-174960*ep^5+19440*ep^4)
         +Master(t145)*tf*nf*cf^3*rat(-244800*ep^15+56132160*ep^14-
         333459632*ep^13+702280688*ep^12-602658720*ep^11+39572832*ep^10
         +271361696*ep^9-130897632*ep^8-25548416*ep^7+20328800*ep^6+
         7248848*ep^5-3514256*ep^4-1227744*ep^3+727168*ep^2-104832*ep+
         3840,324000*ep^13-977400*ep^12+392220*ep^11+1132710*ep^10-
         967605*ep^9-90840*ep^8+279750*ep^7-57630*ep^6-14865*ep^5+6120*
         ep^4-540*ep^3)
         +Master(t145)*tf^2*nf^2*ca^2*rat(-23903424*ep^17+160558956*
         ep^16-566876169*ep^15+988622331*ep^14-844577332*ep^13+63706306
         *ep^12+721836223*ep^11-909617892*ep^10+387321959*ep^9+
         172307110*ep^8-201843274*ep^7+18096661*ep^6+30680949*ep^5-
         7232692*ep^4-1706260*ep^3+752260*ep^2-79872*ep+2160,2332800*
         ep^17-12713760*ep^16+21565440*ep^15-226800*ep^14-36001080*
         ep^13+28609110*ep^12+10390500*ep^11-19339110*ep^10+2893680*
         ep^9+3817170*ep^8-1278540*ep^7-136890*ep^6+97200*ep^5-9720*
         ep^4)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(-7632*ep^10+58824*ep^9-36160
         *ep^8-359576*ep^7+874528*ep^6-829640*ep^5+347744*ep^4-33720*
         ep^3-22160*ep^2+9232*ep-1440,2592*ep^10-11448*ep^9+14292*ep^8+
         3162*ep^7-17415*ep^6+9267*ep^5+297*ep^4-1053*ep^3+162*ep^2)
         +Master(t145)*tf^2*nf^2*cf^2*rat(256*ep^6-2048*ep^5+5184*ep^4-
         5760*ep^3+2816*ep^2-384*ep-64,32*ep^6-120*ep^5+100*ep^4+90*
         ep^3-135*ep^2+27*ep)
         +Master(t145)*xi*tf^-1*[d4FA/na]*ca*rat(-3468204000*ep^20-
         151821720*ep^19-54367070880*ep^18+108885841018*ep^17+
         318396425262*ep^16-512289974499*ep^15-15817743301*ep^14+
         101667005350*ep^13-507861400768*ep^12+584486192031*ep^11+
         444064488258*ep^10-475078228767*ep^9-148679232900*ep^8+
         140802615344*ep^7+19565011663*ep^6-16629538129*ep^5-1193504718
         *ep^4+781530204*ep^3+39520600*ep^2-12431712*ep-438336,
         248832000*ep^18-456192000*ep^17-1525409280*ep^16+2782759680*
         ep^15+2640378240*ep^14-4426476480*ep^13-2362118400*ep^12+
         2476491840*ep^11+1173381120*ep^10-399666240*ep^9-185736960*
         ep^8+23532480*ep^7+10880640*ep^6-449280*ep^5-207360*ep^4)
         +Master(t145)*xi*tf^-1*[d4FA/na]*cf*rat(45576000*ep^18+
         275169720*ep^17+1566003122*ep^16-4173138614*ep^15-6332114369*
         ep^14+13279636548*ep^13-3921542788*ep^12-3271228432*ep^11+
         6973237461*ep^10-1706616977*ep^9-2472513027*ep^8+808661983*
         ep^7+317422094*ep^6-105173063*ep^5-17466971*ep^4+5101663*ep^3+
         448214*ep^2-81628*ep-4936,2592000*ep^16-2592000*ep^15-15457680
         *ep^14+13513680*ep^13+23307660*ep^12-13172400*ep^11-12274740*
         ep^10+2395440*ep^9+1944180*ep^8-147600*ep^7-113580*ep^6+2880*
         ep^5+2160*ep^4)
         +Master(t145)*xi*tf^-1*nf*[d4FF/na]*ca*rat(-301752*ep^11+
         2140644*ep^10-5047244*ep^9+4354380*ep^8-1471276*ep^7+1397052*
         ep^6-2008092*ep^5+1192980*ep^4-332332*ep^3+49104*ep^2-4424*ep+
         240,48600*ep^11-240570*ep^10+411345*ep^9-272160*ep^8+35100*
         ep^7+25920*ep^6-9045*ep^5+810*ep^4)
         +Master(t145)*xi*ca^4*rat(-6858794880000*ep^25+159319339516800
         *ep^24-1180627816982400*ep^23+3334480345819752*ep^22-
         689935799383084*ep^21-15659900745302634*ep^20+
         29490348977147983*ep^19-5394643713199480*ep^18-
         35979540244117902*ep^17+28208232122008192*ep^16+
         18218952301844183*ep^15-31823251013482282*ep^14+
         7870592257259485*ep^13+7384649654893583*ep^12-4004293247849223
         *ep^11-405121358284835*ep^10+373324297668986*ep^9+
         240076172371373*ep^8-156238294326275*ep^7+10870746698261*ep^6+
         10312987974111*ep^5-2458804968458*ep^4+11910650232*ep^3+
         50083911584*ep^2-4652622096*ep+55602144,8599633920000*ep^23-
         44288114688000*ep^22+33254306611200*ep^21+191032148459520*
         ep^20-396175453470720*ep^19+24012493701120*ep^18+
         551854029127680*ep^17-382426268682240*ep^16-194747832714240*
         ep^15+273890274877440*ep^14-19185418736640*ep^13-
         68271330816000*ep^12+19179612656640*ep^11+6142172405760*ep^10-
         2940581698560*ep^9-79849359360*ep^8+164750008320*ep^7-
         11884216320*ep^6-3045703680*ep^5+358318080*ep^4)
         +Master(t145)*xi*cf*ca^3*rat(5807214000*ep^21+29729374380*
         ep^20-167334614676*ep^19+79136287107*ep^18+262523043763*ep^17-
         532115327731*ep^16+1915894496660*ep^15-2387963881356*ep^14-
         2378074854614*ep^13+5862897188890*ep^12-1683968498496*ep^11-
         2104618038913*ep^10+1056504013659*ep^9+202633564853*ep^8-
         95520920744*ep^7-65685824374*ep^6+21659502272*ep^5+5309790488*
         ep^4-1885098944*ep^3-101490464*ep^2+41720320*ep+1920,
         4478976000*ep^19-11197440000*ep^18-21983063040*ep^17+
         68394585600*ep^16+14133692160*ep^15-111361115520*ep^14+
         10599586560*ep^13+72922273920*ep^12-8597041920*ep^11-
         21274565760*ep^10+1452729600*ep^9+2652428160*ep^8-86538240*
         ep^7-138654720*ep^6+1658880*ep^5+2488320*ep^4)
         +Master(t145)*xi*cf^2*ca^2*rat(407700*ep^16-27344817*ep^15+
         137655795*ep^14-262230130*ep^13+182634631*ep^12+121757877*
         ep^11-345942200*ep^10+302748335*ep^9-160735475*ep^8+82842051*
         ep^7-47967121*ep^6+21265809*ep^5-6278674*ep^4+1374199*ep^3-
         223504*ep^2+18436*ep-192,777600*ep^14-3201120*ep^13+2985120*
         ep^12+2795400*ep^11-5074920*ep^10+866160*ep^9+1371600*ep^8-
         502200*ep^7-55080*ep^6+41760*ep^5-4320*ep^4)
         +Master(t145)*xi*[d4AA/na]*rat(-49137120000*ep^20+84698702400*
         ep^19+139295470960*ep^18-1488251325268*ep^17+4575897570012*
         ep^16+1192565295235*ep^15-19833563940388*ep^14+18503021147193*
         ep^13+9939903922837*ep^12-20076127599474*ep^11+4860943652813*
         ep^10+4824521871407*ep^9-2802050509157*ep^8+17192920714*ep^7+
         322166091513*ep^6-65961069200*ep^5-8322513860*ep^4+3925035765*
         ep^3-172445538*ep^2-66203092*ep+6926728,4976640000*ep^18-
         8211456000*ep^17-25946265600*ep^16+44739786240*ep^15+
         24917760000*ep^14-51784341120*ep^13-2653274880*ep^12+
         17389019520*ep^11-1613433600*ep^10-2249804160*ep^9+339413760*
         ep^8+118938240*ep^7-21254400*ep^6-2142720*ep^5+414720*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(-120096000*ep^19+2209167360*
         ep^18-3234737388*ep^17-14226642635*ep^16+29922397993*ep^15+
         12783381286*ep^14-58160567121*ep^13+38661724392*ep^12-
         11051806401*ep^11-3154636802*ep^10+12582526642*ep^9-6812400269
         *ep^8-1174548033*ep^7+1458210612*ep^6-78755505*ep^5-103088792*
         ep^4+12526921*ep^3+2454064*ep^2-317748*ep-14976,7776000*ep^18-
         27216000*ep^17-15269040*ep^16+144809640*ep^15-100989180*ep^14-
         153513090*ep^13+166853250*ep^12+39971070*ep^11-67369590*ep^10-
         4244670*ep^9+9515070*ep^8+196290*ep^7-526230*ep^6-3240*ep^5+
         9720*ep^4)
         +Master(t145)*xi*tf*nf*ca^3*rat(-139610304000*ep^23+
         642681721440*ep^22+269549365248*ep^21-5489864844210*ep^20+
         6945386127867*ep^19+8172882438512*ep^18-23087548176575*ep^17+
         13974991613341*ep^16-728637784345*ep^15+1335983827710*ep^14+
         2546505559812*ep^13-10368696834250*ep^12+6093354121153*ep^11+
         1235284160158*ep^10-1515962208931*ep^9+20673275799*ep^8+
         26719017261*ep^7+69015183356*ep^6-5974167314*ep^5-7536218912*
         ep^4+918448064*ep^3+202669824*ep^2-19614240*ep-1824768,
         26873856000*ep^22-147806208000*ep^21+143558645760*ep^20+
         601149496320*ep^19-1458632448000*ep^18+304861294080*ep^17+
         1993527884160*ep^16-1654318935360*ep^15-688164984000*ep^14+
         1182618740160*ep^13-78342863040*ep^12-322578210240*ep^11+
         71442648000*ep^10+37953541440*ep^9-10858069440*ep^8-1913310720
         *ep^7+606528000*ep^6+33592320*ep^5-11197440*ep^4)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(283824*ep^12-863892*ep^11+
         743127*ep^10+62420*ep^9-573324*ep^8+800013*ep^7-276079*ep^6-
         256652*ep^5+99896*ep^4+44183*ep^3-11692*ep^2-7976*ep+1944,
         31104*ep^11-75168*ep^10-9936*ep^9+108792*ep^8-26820*ep^7-33516
         *ep^6+8892*ep^5+2484*ep^4-648*ep^3)
         +Master(t145)*xi*tf^2*nf^2*ca^2*rat(-13148*ep^8+31428*ep^7-
         10149*ep^6-19715*ep^5+6121*ep^4+6390*ep^3-431*ep^2-583*ep+87,
         1152*ep^9-3360*ep^8+192*ep^7+5520*ep^6-1560*ep^5-2538*ep^4+162
         *ep^2)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*ca*rat(1004400000*ep^20-
         11912180400*ep^19+17138401500*ep^18+78414214036*ep^17-
         142760116501*ep^16-163220497973*ep^15+285930239222*ep^14+
         183816761640*ep^13-266048012380*ep^12-56589903221*ep^11+
         87984243244*ep^10+5579872609*ep^9-8026452839*ep^8-1635852444*
         ep^7-238627574*ep^6+282384523*ep^5+64520412*ep^4-13420202*ep^3
         -3557052*ep^2+172152*ep+67248,248832000*ep^18-456192000*ep^17-
         1525409280*ep^16+2782759680*ep^15+2640378240*ep^14-4426476480*
         ep^13-2362118400*ep^12+2476491840*ep^11+1173381120*ep^10-
         399666240*ep^9-185736960*ep^8+23532480*ep^7+10880640*ep^6-
         449280*ep^5-207360*ep^4)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*cf*rat(131544*ep^14-521757*
         ep^13+410019*ep^12+470741*ep^11-302947*ep^10-505374*ep^9-
         165322*ep^8+905801*ep^7-440707*ep^6-18311*ep^5+37909*ep^4+2292
         *ep^3-3008*ep^2+256*ep+16,10368*ep^12-33696*ep^11+9216*ep^10+
         49752*ep^9-25776*ep^8-17424*ep^7+6624*ep^6+1368*ep^5-432*ep^4)
         +Master(t145)*xi^2*ca^4*rat(-770757120000*ep^24-2351963088000*
         ep^23+60576708376800*ep^22-246844722813000*ep^21+
         309657067498946*ep^20+457524087551433*ep^19-2003500355320496*
         ep^18+2578219157159974*ep^17-949495125462050*ep^16-
         1227970605030670*ep^15+1567966264105291*ep^14-386360231508530*
         ep^13-362839152305780*ep^12+201650296636264*ep^11+
         52245127115800*ep^10-53970569828017*ep^9-1452018570218*ep^8+
         9916378161805*ep^7-2390481492959*ep^6-292698121667*ep^5+
         205255014826*ep^4-24048459832*ep^3-2520415936*ep^2+811756240*
         ep-54304224,4299816960000*ep^22-15694331904000*ep^21-
         6914344550400*ep^20+85144557404160*ep^19-70370890629120*ep^18-
         93550089093120*ep^17+135601880924160*ep^16+12189687045120*
         ep^15-79089385789440*ep^14+18311058754560*ep^13+17873878763520
         *ep^12-7324847262720*ep^11-1397464565760*ep^10+974889354240*
         ep^9-7956817920*ep^8-51859906560*ep^7+4585144320*ep^6+
         935608320*ep^5-119439360*ep^4)
         +Master(t145)*xi^2*cf*ca^3*rat(-38394*ep^15-2181519*ep^14+
         10403559*ep^13-13709754*ep^12-1574096*ep^11+14133763*ep^10-
         4006854*ep^9-7266401*ep^8+5016748*ep^7-1305032*ep^6+475511*
         ep^5+289679*ep^4-313074*ep^3+66368*ep^2-1624*ep-400,1492992*
         ep^13-3856896*ep^12-1907712*ep^11+8049024*ep^10+1064448*ep^9-
         4983552*ep^8-718848*ep^7+832896*ep^6+69120*ep^5-41472*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(51418800000*ep^19-
         140330976000*ep^18-187182794200*ep^17+983633967360*ep^16-
         1081045633218*ep^15+61317073747*ep^14+838585065256*ep^13-
         376539894114*ep^12-549119225710*ep^11+509534477863*ep^10-
         2196774756*ep^9-140775363880*ep^8+47241747196*ep^7+4765074019*
         ep^6-5145994876*ep^5+633080522*ep^4+118219272*ep^3-27605289*
         ep^2-233924*ep+254732,4976640000*ep^17-18164736000*ep^16+
         10383206400*ep^15+23973373440*ep^14-23028986880*ep^13-
         5726367360*ep^12+8799459840*ep^11-209900160*ep^10-1193633280*
         ep^9+137462400*ep^8+64488960*ep^7-10039680*ep^6-1175040*ep^5+
         207360*ep^4)
         +Master(t145)*xi^2*nf*[d4FA/na]*rat(108864*ep^10+185220*ep^9-
         65394*ep^8-145449*ep^7-122386*ep^6+30617*ep^5+101488*ep^4-
         32937*ep^3-7972*ep^2+3997*ep-368,10368*ep^9-18144*ep^8-15408*
         ep^7+25992*ep^6+8388*ep^5-5580*ep^4-756*ep^3+324*ep^2)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(10777536*ep^15-4167936*ep^14
         -79242057*ep^13+156195324*ep^12+54144090*ep^11-330166188*ep^10
         +158313040*ep^9+168648034*ep^8-160368704*ep^7+6307232*ep^6+
         30073973*ep^5-6687850*ep^4-1130462*ep^3+167032*ep^2+85864*ep-
         11328,17915904*ep^14-58226688*ep^13+21399552*ep^12+95053824*
         ep^11-79239168*ep^10-39671424*ep^9+49821696*ep^8+1665792*ep^7-
         10561536*ep^6+1302912*ep^5+663552*ep^4-124416*ep^3)
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*ca*rat(-4898340*ep^14+
         8629290*ep^13+8806386*ep^12-18481543*ep^11-3394900*ep^10+
         18049235*ep^9-5725168*ep^8-5966200*ep^7+2475679*ep^6+1127774*
         ep^5-445873*ep^4-157732*ep^3+102896*ep^2-20944*ep+1680,1244160
         *ep^12-1969920*ep^11-3559680*ep^10+3147840*ep^9+4034880*ep^8-
         118080*ep^7-717120*ep^6-23040*ep^5+34560*ep^4)
         +Master(t145)*xi^3*ca^4*rat(-191522880000*ep^23+1020211416000*
         ep^22+3922419808800*ep^21-20630758219980*ep^20-14736984154312*
         ep^19+188938902315585*ep^18-340310260999290*ep^17+
         183829901125952*ep^16+140431776779592*ep^15-234719170918679*
         ep^14+82067038204278*ep^13+48621292391637*ep^12-53351243110749
         *ep^11+12528640847411*ep^10+6281942427567*ep^9-4364752027196*
         ep^8+468054355065*ep^7+304229609895*ep^6-86330090163*ep^5-
         3380716657*ep^4+3443275404*ep^3-197737712*ep^2-44768192*ep+
         4425744,4299816960000*ep^21-24293965824000*ep^20+
         41673587097600*ep^19+1797383208960*ep^18-73965657047040*ep^17+
         54381225000960*ep^16+26839430922240*ep^15-41489174799360*ep^14
         +3888963809280*ep^13+10533131136000*ep^12-3192383508480*ep^11-
         940080245760*ep^10+482695925760*ep^9+9497502720*ep^8-
         26951823360*ep^7+2043740160*ep^6+497664000*ep^5-59719680*ep^4)
         +Master(t145)*xi^3*cf*ca^3*rat(183*ep^6-528*ep^5+401*ep^4+69*
         ep^3-178*ep^2+59*ep-6,1024*ep^4-768*ep^3-1408*ep^2+384*ep)
         +Master(t145)*xi^3*[d4AA/na]*rat(-15677280000*ep^19+
         63796728000*ep^18-83502504400*ep^17-14022530780*ep^16+
         165907993292*ep^15-160311901875*ep^14+33279554754*ep^13+
         45489616117*ep^12-51676921525*ep^11+27675445390*ep^10-
         4290249955*ep^9-4214222169*ep^8+2615627889*ep^7-291483272*ep^6
         -196733107*ep^5+63492820*ep^4-693976*ep^3-1832523*ep^2+163188*
         ep+4132,4976640000*ep^17-18164736000*ep^16+10383206400*ep^15+
         23973373440*ep^14-23028986880*ep^13-5726367360*ep^12+
         8799459840*ep^11-209900160*ep^10-1193633280*ep^9+137462400*
         ep^8+64488960*ep^7-10039680*ep^6-1175040*ep^5+207360*ep^4)
         +Master(t145)*xi^3*tf*nf*ca^3*rat(34425*ep^11-24111*ep^10-
         36720*ep^9+57411*ep^8-22555*ep^7-20778*ep^6+6624*ep^5+9111*
         ep^4-2580*ep^3-1401*ep^2+646*ep-72,110592*ep^11-248832*ep^10-
         67584*ep^9+359424*ep^8-49152*ep^7-104256*ep^6+21696*ep^5+7488*
         ep^4-1728*ep^3)
         +Master(t145)*xi^4*tf^-1*[d4FA/na]*ca*rat(17220*ep^11-640*
         ep^10-36973*ep^9-40872*ep^8+6799*ep^7+26408*ep^6-1305*ep^5-
         7172*ep^4+811*ep^3+840*ep^2-88*ep-20,55296*ep^9+4608*ep^8-
         101376*ep^7-49536*ep^6+4608*ep^5+3456*ep^4)
         +Master(t145)*xi^4*ca^4*rat(-145800000*ep^19-3519093600*ep^18+
         8312006700*ep^17+23516171604*ep^16-48682960296*ep^15-
         53370261066*ep^14+108375764278*ep^13+28884546427*ep^12-
         78743349799*ep^11-9201535863*ep^10+21775663075*ep^9+6238261535
         *ep^8-1833751763*ep^7-2244638467*ep^6-111480353*ep^5+317187342
         *ep^4+15651878*ep^3-17796824*ep^2-370280*ep+329472,71663616000
         *ep^17-203046912000*ep^16-57111920640*ep^15+440508948480*ep^14
         -31878696960*ep^13-317573498880*ep^12+20273172480*ep^11+
         90517616640*ep^10-3120353280*ep^9-10957731840*ep^8+177500160*
         ep^7+561530880*ep^6-3317760*ep^5-9953280*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(14850000*ep^16-107561700*
         ep^15+280128450*ep^14-331953162*ep^13+278117106*ep^12-
         221413319*ep^11-413107715*ep^10+669399105*ep^9+114631423*ep^8-
         268045355*ep^7-57879945*ep^6+82633811*ep^5-5307025*ep^4-
         6505806*ep^3+929750*ep^2+140186*ep-25404,248832000*ep^14-
         870912000*ep^13+444510720*ep^12+1056948480*ep^11-849346560*
         ep^10-198132480*ep^9+166302720*ep^8+12337920*ep^7-10506240*
         ep^6-241920*ep^5+207360*ep^4)
         +Master(t145)*xi^5*ca^4*rat(463995*ep^11-1347684*ep^10+630746*
         ep^9+864864*ep^8-828036*ep^7+264121*ep^6-78431*ep^5+2584*ep^4+
         20651*ep^3-6647*ep^2+355*ep+42,8294400*ep^11-16174080*ep^10-
         3202560*ep^9+17349120*ep^8-5760000*ep^7-1105920*ep^6+668160*
         ep^5-69120*ep^4)
         +Master(t145)*xi^5*[d4AA/na]*rat(11460*ep^9-32612*ep^8+40641*
         ep^7-6096*ep^6-17852*ep^5+4854*ep^4+6172*ep^3-4003*ep^2+859*ep
         -63,115200*ep^9-301440*ep^8+194880*ep^7+10560*ep^6-22080*ep^5+
         2880*ep^4)
         );


==> anc/ququglgB.h <==
* Unrenormalized quark-quark-gluon vertex with gluon=0

L ququglgB =
      +1
      +a*(
         +ca*rat(2*ep^2-5*ep+3,4*ep)
         +xi*ca*rat(-2*ep^2+ep+1,4*ep)
         +xi*cf*rat(2*ep^2-3*ep+1,ep)
         )
      +a^2*(
         +ca^2*rat(3*ep^3-7*ep^2+5*ep-1,2*ep^3)
         +ca^2*G10*rat(48*ep^7-180*ep^6-68*ep^5+717*ep^4-700*ep^3+113*
         ep^2+102*ep-32,96*ep^6+256*ep^5+96*ep^4-64*ep^3)
         +cf*ca*rat(8*ep^4-4*ep^3-8*ep^2+5*ep-1,2*ep^3)
         +cf*ca*G10*rat(-48*ep^7+92*ep^6-280*ep^5+561*ep^4-519*ep^3+254
         *ep^2-68*ep+8,72*ep^6-56*ep^4+16*ep^3)
         +cf^2*rat(-4*ep^3+ep^2+4*ep-1,ep^2)
         +cf^2*G10*rat(-16*ep^5+100*ep^4-172*ep^3+121*ep^2-37*ep+4,18*
         ep^4-18*ep^3+4*ep^2)
         +tf*nf*ca*G10*rat(-2*ep^3+5*ep^2-4*ep+1,3*ep^5+8*ep^4+3*ep^3-2
         *ep^2)
         +tf*nf*cf*G10*rat(-16*ep^4+44*ep^3-42*ep^2+16*ep-2,9*ep^4-7*
         ep^2+2*ep)
         +xi*ca^2*rat(-2*ep^2+3*ep-1,2*ep^2)
         +xi*ca^2*G10*rat(-48*ep^6+68*ep^5+188*ep^4-337*ep^3+86*ep^2+71
         *ep-28,48*ep^5+128*ep^4+48*ep^3-32*ep^2)
         +xi*cf*ca*rat(-2*ep^4+15*ep^3-22*ep^2+10*ep-1,2*ep^3)
         +xi*cf*ca*G10*rat(16*ep^6-60*ep^5+64*ep^4-9*ep^3-19*ep^2+9*ep-
         1,6*ep^5+4*ep^4-2*ep^3)
         +xi^2*ca^2*G10*rat(48*ep^5-52*ep^4-28*ep^3+37*ep^2-2*ep-3,96*
         ep^4+64*ep^3-32*ep^2)
         +xi^2*cf*ca*rat(2*ep^3-3*ep^2+1,2*ep^2)
         +xi^2*cf*ca*G10*rat(-48*ep^4+44*ep^3+48*ep^2-59*ep+15,24*ep^3+
         16*ep^2-8*ep)
         +xi^2*cf^2*rat(-4*ep^3+9*ep^2-6*ep+1,ep^2)
         +xi^2*cf^2*G10*rat(16*ep^4-36*ep^3+28*ep^2-9*ep+1,6*ep^3-2*
         ep^2)
         )
      +a^3*(
         +tf^-1*[d4FA/na]*G20*rat(96*ep^10-1280*ep^9+8736*ep^8-9176*
         ep^7-7218*ep^6+12112*ep^5-2544*ep^4-1092*ep^3+99*ep^2+60*ep+15
         ,192*ep^9+432*ep^8+264*ep^7-24*ep^5)
         +tf^-1*[d4FA/na]*G10*rat(640*ep^10-4272*ep^9+7580*ep^8-1420*
         ep^7-6531*ep^6+5686*ep^5-2189*ep^4+747*ep^3-202*ep^2+3*ep+6,
         192*ep^10+368*ep^9+120*ep^8-88*ep^7-24*ep^6+8*ep^5)
         +tf^-1*[d4FA/na]*G10*G20*rat(-288*ep^11+1824*ep^10-14024*ep^9+
         12756*ep^8+17224*ep^7-24189*ep^6+2740*ep^5+7299*ep^4-3630*ep^3
         +525*ep^2+6*ep-3,576*ep^10+1104*ep^9+360*ep^8-264*ep^7-72*ep^6
         +24*ep^5)
         +ca^3*rat(8*ep^5+46*ep^4-103*ep^3+81*ep^2-37*ep+5,16*ep^5)
         +ca^3*G20*rat(-960*ep^11+58688*ep^10-234672*ep^9+132536*ep^8+
         302652*ep^7-223594*ep^6-51213*ep^5+8352*ep^4-23073*ep^3+73434*
         ep^2-24030*ep-72,18432*ep^10+13824*ep^9-36864*ep^8-38016*ep^7-
         2304*ep^6+3456*ep^5)
         +ca^3*G10*rat(-9856*ep^12-2720*ep^11+108976*ep^10-20976*ep^9-
         428224*ep^8+222110*ep^7+537843*ep^6-250058*ep^5-268913*ep^4+
         34031*ep^3+91692*ep^2-29475*ep+2034,18432*ep^12+44544*ep^11-
         26112*ep^10-108672*ep^9-41088*ep^8+24960*ep^7+7296*ep^6-2304*
         ep^5)
         +ca^3*G10*G20*rat(207360*ep^15-1869696*ep^14+4166208*ep^13+
         1681392*ep^12-18116792*ep^11+28891580*ep^10-19475306*ep^9-
         5833276*ep^8+21064195*ep^7-13170121*ep^6+1056162*ep^5+1766736*
         ep^4-417363*ep^3-150843*ep^2+72576*ep-8172,497664*ep^14+705024
         *ep^13-1797120*ep^12-1961856*ep^11+1668096*ep^10+1131264*ep^9-
         723456*ep^8-109440*ep^7+105984*ep^6-13824*ep^5)
         +cf*ca^2*rat(20*ep^6+96*ep^5-78*ep^4-136*ep^3+128*ep^2-33*ep+3
         ,4*ep^5)
         +cf*ca^2*G20*rat(-15072*ep^10-7168*ep^9+77176*ep^8+12148*ep^7-
         121368*ep^6+17283*ep^5+50248*ep^4-5575*ep^3-11039*ep^2+1972*ep
         +243,768*ep^9-192*ep^8-1344*ep^7-240*ep^6+144*ep^5)
         +cf*ca^2*G10*rat(79104*ep^12-164288*ep^11-226496*ep^10+637584*
         ep^9+45088*ep^8-897940*ep^7+687644*ep^6-156365*ep^5-15487*ep^4
         +23560*ep^3-17475*ep^2+6457*ep-810,4608*ep^11-5760*ep^10-5888*
         ep^9+6368*ep^8+512*ep^7-1184*ep^6+192*ep^5)
         +cf*ca^2*G10*G20*rat(154944*ep^14+65856*ep^13-633904*ep^12-
         513360*ep^11+258028*ep^10+4127340*ep^9-4959833*ep^8+10033*ep^7
         +2970499*ep^6-1736089*ep^5+106127*ep^4+252059*ep^3-106675*ep^2
         +17521*ep-1026,41472*ep^13-24192*ep^12-101376*ep^11+39264*
         ep^10+60480*ep^9-26688*ep^8-6912*ep^7+4704*ep^6-576*ep^5)
         +cf^2*ca*rat(-22*ep^5-83*ep^4+41*ep^3+117*ep^2-59*ep+6,2*ep^4)
         +cf^2*ca*G20*rat(10992*ep^10-1232*ep^9-36704*ep^8-14708*ep^7+
         60449*ep^6+10814*ep^5-36624*ep^4+1936*ep^3+6243*ep^2-914*ep-60
         ,192*ep^9-48*ep^8-336*ep^7-60*ep^6+36*ep^5)
         +cf^2*ca*G10*rat(-13472*ep^11+32464*ep^10+22880*ep^9-104136*
         ep^8+34606*ep^7+86081*ep^6-72813*ep^5+9456*ep^4+6535*ep^3-1433
         *ep^2-244*ep+60,288*ep^10-504*ep^9-116*ep^8+456*ep^7-196*ep^6+
         24*ep^5)
         +cf^2*ca*G10*G20*rat(-146880*ep^13+384192*ep^12-577296*ep^11+
         1377040*ep^10-1800396*ep^9+114168*ep^8+1687051*ep^7-1391190*
         ep^6+253494*ep^5+199820*ep^4-128405*ep^3+30570*ep^2-3248*ep+
         120,10368*ep^12-16416*ep^11-8928*ep^10+18744*ep^9-3624*ep^8-
         3048*ep^7+1320*ep^6-144*ep^5)
         +cf^3*rat(6*ep^4+17*ep^3-3*ep^2-24*ep+4,ep^3)
         +cf^3*G20*rat(-462*ep^6+143*ep^5+559*ep^4+331*ep^3-935*ep^2+
         408*ep-44,12*ep^5-3*ep^4)
         +cf^3*G10*rat(1128*ep^8-2132*ep^7-870*ep^6+3331*ep^5-648*ep^4-
         1707*ep^3+1140*ep^2-262*ep+20,36*ep^7-45*ep^6+17*ep^5-2*ep^4)
         +cf^3*G10*G20*rat(3312*ep^9-9204*ep^8+16310*ep^7-27756*ep^6+
         34417*ep^5-26556*ep^4+12395*ep^3-3376*ep^2+486*ep-28,324*ep^8-
         513*ep^7+288*ep^6-69*ep^5+6*ep^4)
         +tf*nf*ca^2*G20*rat(48*ep^9-4*ep^8-544*ep^7+1277*ep^6-1067*
         ep^5+103*ep^4+393*ep^3-284*ep^2+90*ep-12,192*ep^10+144*ep^9-
         384*ep^8-396*ep^7-24*ep^6+36*ep^5)
         +tf*nf*ca^2*G10*rat(-16*ep^10-32*ep^9+76*ep^8+116*ep^7-234*
         ep^6+53*ep^5+34*ep^4-2*ep^3+26*ep^2-27*ep+6,24*ep^11+64*ep^10-
         18*ep^9-146*ep^8-90*ep^7+10*ep^6+12*ep^5)
         +tf*nf*ca^2*G10*G20*rat(-3168*ep^13+7344*ep^12+32576*ep^11-
         142064*ep^10+181506*ep^9-34767*ep^8-127385*ep^7+128185*ep^6-
         48643*ep^5+6990*ep^4-1646*ep^3+1504*ep^2-480*ep+48,10368*ep^14
         +14688*ep^13-37440*ep^12-40872*ep^11+34752*ep^10+23568*ep^9-
         15072*ep^8-2280*ep^7+2208*ep^6-288*ep^5)
         +tf*nf*cf*ca*G20*rat(48*ep^8-440*ep^7+988*ep^6-366*ep^5-662*
         ep^4+683*ep^3-292*ep^2+89*ep-8,48*ep^8-12*ep^7-84*ep^6-15*ep^5
         +9*ep^4)
         +tf*nf*cf*ca*G10*rat(-272*ep^9+464*ep^8+328*ep^7-1156*ep^6+723
         *ep^5-224*ep^4+391*ep^3-383*ep^2+133*ep-14,36*ep^9-36*ep^8-55*
         ep^7+36*ep^6+13*ep^5-6*ep^4)
         +tf*nf*cf*ca*G10*G20*rat(-3744*ep^12+28656*ep^11-74368*ep^10+
         73688*ep^9-8754*ep^8-28325*ep^7+12979*ep^6-5070*ep^5+12046*
         ep^4-10691*ep^3+4109*ep^2-738*ep+52,2592*ep^12-1512*ep^11-6336
         *ep^10+2454*ep^9+3780*ep^8-1668*ep^7-432*ep^6+294*ep^5-36*ep^4
         )
         +tf*nf*cf^2*G20*rat(-96*ep^6+208*ep^5-104*ep^4-324*ep^3+656*
         ep^2-388*ep+48,48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +tf*nf*cf^2*G10*rat(192*ep^5-608*ep^4+720*ep^3-392*ep^2+96*ep-
         8,18*ep^5-45*ep^4+31*ep^3-6*ep^2)
         +tf*nf*cf^2*G10*G20*rat(768*ep^8-3968*ep^7+6400*ep^6-768*ep^5-
         8816*ep^4+10584*ep^3-5312*ep^2+1208*ep-96,432*ep^8-972*ep^7+
         420*ep^6+177*ep^5-129*ep^4+18*ep^3)
         +tf^2*nf^2*ca*G20*rat(8*ep^4-28*ep^3+36*ep^2-20*ep+4,48*ep^7-
         12*ep^6-84*ep^5-15*ep^4+9*ep^3)
         +tf^2*nf^2*cf*G20*rat(96*ep^4-304*ep^3+336*ep^2-144*ep+16,48*
         ep^5-60*ep^4-24*ep^3+9*ep^2)
         +xi*tf^-1*[d4FA/na]*G20*rat(-288*ep^10+2592*ep^9-4672*ep^8-
         3760*ep^7+6726*ep^6-254*ep^5-1525*ep^4+158*ep^3+13*ep^2+64*ep-
         14,192*ep^9+432*ep^8+264*ep^7-24*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*rat(-1280*ep^10+3200*ep^9-104*ep^8-
         3308*ep^7+2274*ep^6-773*ep^5+176*ep^4+213*ep^3-219*ep^2+68*ep-
         7,192*ep^10+368*ep^9+120*ep^8-88*ep^7-24*ep^6+8*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*G20*rat(864*ep^11-3840*ep^10+6048*ep^9
         +7976*ep^8-14734*ep^7+954*ep^6+6592*ep^5-2527*ep^4-520*ep^3+
         478*ep^2-98*ep+7,576*ep^10+1104*ep^9+360*ep^8-264*ep^7-72*ep^6
         +24*ep^5)
         +xi*ca^3*rat(-18*ep^4+45*ep^3-37*ep^2+11*ep-1,16*ep^5)
         +xi*ca^3*G20*rat(1440*ep^10-52128*ep^9+74096*ep^8+82028*ep^7-
         129198*ep^6-11645*ep^5+51506*ep^4-12451*ep^3-2696*ep^2+916*ep+
         52,9216*ep^9+20736*ep^8+12672*ep^7-1152*ep^5)
         +xi*ca^3*G10*rat(6464*ep^11+8144*ep^10-28064*ep^9-32496*ep^8+
         34348*ep^7+27779*ep^6-11968*ep^5-7972*ep^4+2328*ep^3+1237*ep^2
         -588*ep+68,4608*ep^11+18048*ep^10+20544*ep^9+3648*ep^8-4800*
         ep^7-960*ep^6+384*ep^5)
         +xi*ca^3*G10*G20*rat(-622080*ep^15+3751488*ep^14-5323968*ep^13
         -10967280*ep^12+38861520*ep^11-31432828*ep^10-14212440*ep^9+
         36152989*ep^8-16996214*ep^7-2799566*ep^6+4868184*ep^5-1166239*
         ep^4-229506*ep^3+153276*ep^2-23896*ep+960,497664*ep^14+705024*
         ep^13-1797120*ep^12-1961856*ep^11+1668096*ep^10+1131264*ep^9-
         723456*ep^8-109440*ep^7+105984*ep^6-13824*ep^5)
         +xi*cf*ca^2*rat(4*ep^6-18*ep^5+66*ep^4-111*ep^3+77*ep^2-19*ep+
         1,4*ep^5)
         +xi*cf*ca^2*G20*rat(-1008*ep^9+6312*ep^8-14000*ep^7+4838*ep^6+
         10855*ep^5-8980*ep^4+1617*ep^3+628*ep^2-284*ep+22,384*ep^8+480
         *ep^7+48*ep^6-48*ep^5)
         +xi*cf*ca^2*G10*rat(-432*ep^11-24*ep^10-1052*ep^9+2462*ep^8+
         9038*ep^7-16326*ep^6+4245*ep^5+3050*ep^4-455*ep^3-686*ep^2+188
         *ep-8,288*ep^10+720*ep^9+64*ep^8-496*ep^7-64*ep^6+64*ep^5)
         +xi*cf*ca^2*G10*G20*rat(134784*ep^15-746496*ep^14+1130688*
         ep^13+1961520*ep^12-7784296*ep^11+6418704*ep^10+3264036*ep^9-
         7669607*ep^8+3199204*ep^7+974264*ep^6-1166094*ep^5+254291*ep^4
         +62678*ep^3-40292*ep^2+7000*ep-384,41472*ep^14+58752*ep^13-
         149760*ep^12-163488*ep^11+139008*ep^10+94272*ep^9-60288*ep^8-
         9120*ep^7+8832*ep^6-1152*ep^5)
         +xi*cf^2*ca*rat(-26*ep^5+33*ep^4+23*ep^3-43*ep^2+15*ep-2,2*
         ep^4)
         +xi*cf^2*ca*G20*rat(1080*ep^8-1428*ep^7+1022*ep^6-1183*ep^5+
         513*ep^4+81*ep^3-121*ep^2+40*ep-4,96*ep^7+24*ep^6-12*ep^5)
         +xi*cf^2*ca*G10*rat(64*ep^9+128*ep^8-364*ep^7-564*ep^6+1927*
         ep^5-1973*ep^4+1067*ep^3-341*ep^2+60*ep-4,36*ep^8-28*ep^6+8*
         ep^5)
         +xi*cf^2*ca*G10*G20*rat(-1728*ep^11+1728*ep^10-16848*ep^9+
         41664*ep^8-34916*ep^7+9884*ep^6+2293*ep^5-3870*ep^4+2563*ep^3-
         906*ep^2+144*ep-8,1728*ep^10+432*ep^9-1560*ep^8+48*ep^7+264*
         ep^6-48*ep^5)
         +xi*cf^3*rat(12*ep^4-14*ep^3-10*ep^2+14*ep-2,ep^3)
         +xi*cf^3*G20*rat(-36*ep^5+36*ep^4+25*ep^3-35*ep^2+11*ep-1,4*
         ep^4-ep^3)
         +xi*cf^3*G10*rat(24*ep^6-172*ep^5+394*ep^4-409*ep^3+208*ep^2-
         49*ep+4,9*ep^5-9*ep^4+2*ep^3)
         +xi*cf^3*G10*G20*rat(-48*ep^6+320*ep^5-640*ep^4+572*ep^3-253*
         ep^2+53*ep-4,24*ep^5-22*ep^4+4*ep^3)
         +xi*tf*nf*ca^2*G20*rat(-2*ep^3+5*ep^2-4*ep+1,96*ep^5+120*ep^4+
         12*ep^3-12*ep^2)
         +xi*tf*nf*ca^2*G10*G20*rat(1440*ep^10+912*ep^9-12464*ep^8+
         16368*ep^7-1702*ep^6-12509*ep^5+12416*ep^4-5399*ep^3+820*ep^2+
         178*ep-60,3456*ep^11+6048*ep^10-10464*ep^9-17112*ep^8+5880*
         ep^7+9816*ep^6-1752*ep^5-1344*ep^4+288*ep^3)
         +xi*tf*nf*cf*ca*G10*rat(-4*ep^7+4*ep^6+25*ep^5-71*ep^4+87*ep^3
         -61*ep^2+24*ep-4,9*ep^7+18*ep^6-7*ep^5-12*ep^4+4*ep^3)
         +xi*tf*nf*cf*ca*G10*G20*rat(864*ep^10-3024*ep^9-1632*ep^8+
         16856*ep^7-25362*ep^6+18147*ep^5-7863*ep^4+2553*ep^3-579*ep^2+
         28*ep+12,864*ep^10+648*ep^9-3264*ep^8-1014*ep^7+2484*ep^6-30*
         ep^5-408*ep^4+72*ep^3)
         +xi*tf*nf*cf^2*G10*rat(48*ep^5-176*ep^4+244*ep^3-156*ep^2+44*
         ep-4,9*ep^5-7*ep^3+2*ep^2)
         +xi*tf*nf*cf^2*G10*G20*rat(-48*ep^5+152*ep^4-180*ep^3+98*ep^2-
         24*ep+2,12*ep^5+ep^4-9*ep^3+2*ep^2)
         +xi^2*tf^-1*[d4FA/na]*G20*rat(288*ep^9-1632*ep^8+2048*ep^7-136
         *ep^6-1098*ep^5+572*ep^4+52*ep^3-134*ep^2+45*ep-5,192*ep^8+240
         *ep^7+24*ep^6-24*ep^5)
         +xi^2*tf^-1*[d4FA/na]*G10*rat(160*ep^8-316*ep^7+128*ep^6+99*
         ep^5-82*ep^4-3*ep^3+21*ep^2-8*ep+1,48*ep^8+56*ep^7-8*ep^5)
         +xi^2*tf^-1*[d4FA/na]*G10*G20*rat(-864*ep^11+2208*ep^10+216*
         ep^9-3892*ep^8+2416*ep^7+833*ep^6-1333*ep^5+399*ep^4+83*ep^3-
         86*ep^2+22*ep-2,576*ep^10+1104*ep^9+360*ep^8-264*ep^7-72*ep^6+
         24*ep^5)
         +xi^2*ca^3*G20*rat(-1440*ep^9+23280*ep^8-21136*ep^7-18508*ep^6
         +20832*ep^5+257*ep^4-4079*ep^3+760*ep^2+30*ep+4,9216*ep^8+
         11520*ep^7+1152*ep^6-1152*ep^5)
         +xi^2*ca^3*G10*rat(-1040*ep^8+800*ep^7+944*ep^6-636*ep^5-331*
         ep^4+345*ep^3-84*ep^2+ep+1,2304*ep^8+2688*ep^7-384*ep^5)
         +xi^2*ca^3*G10*G20*rat(103680*ep^13-179136*ep^12-490560*ep^11+
         1008024*ep^10+98984*ep^9-1075822*ep^8+460606*ep^7+239193*ep^6-
         182858*ep^5+3296*ep^4+17204*ep^3-2547*ep^2-36*ep-28,82944*
         ep^12+269568*ep^11+153216*ep^10-180864*ep^9-130176*ep^8+40320*
         ep^7+18432*ep^6-4608*ep^5)
         +xi^2*cf*ca^2*rat(12*ep^4-28*ep^3+19*ep^2-2*ep-1,4*ep^4)
         +xi^2*cf*ca^2*G20*rat(144*ep^8-3528*ep^7+6320*ep^6-2698*ep^5-
         1105*ep^4+1121*ep^3-276*ep^2+23*ep-1,384*ep^7+96*ep^6-48*ep^5)
         +xi^2*cf*ca^2*G10*rat(480*ep^10-656*ep^9-1680*ep^8+3872*ep^7-
         1038*ep^6-1967*ep^5+817*ep^4+244*ep^3-33*ep^2-41*ep+2,192*ep^9
         +608*ep^8+448*ep^7-32*ep^6-64*ep^5)
         +xi^2*cf*ca^2*G10*G20*rat(-30240*ep^13+51408*ep^12+149808*
         ep^11-291240*ep^10-62042*ep^9+342617*ep^8-121580*ep^7-97995*
         ep^6+64514*ep^5+1031*ep^4-7664*ep^3+1383*ep^2+4*ep-4,6912*
         ep^12+22464*ep^11+12768*ep^10-15072*ep^9-10848*ep^8+3360*ep^7+
         1536*ep^6-384*ep^5)
         +xi^2*cf^2*ca*rat(6*ep^5-75*ep^4+173*ep^3-149*ep^2+49*ep-4,4*
         ep^4)
         +xi^2*cf^2*ca*G20*rat(72*ep^5-180*ep^4+166*ep^3-71*ep^2+14*ep-
         1,8*ep^5-2*ep^4)
         +xi^2*cf^2*ca*G10*rat(-88*ep^7+412*ep^6-646*ep^5+333*ep^4+107*
         ep^3-165*ep^2+51*ep-4,12*ep^6+8*ep^5-4*ep^4)
         +xi^2*cf^2*ca*G10*G20*rat(144*ep^7-640*ep^6+904*ep^5-400*ep^4-
         135*ep^3+172*ep^2-49*ep+4,32*ep^6+24*ep^5-8*ep^4)
         +xi^3*tf^-1*[d4FA/na]*G20*rat(-96*ep^7+128*ep^6+48*ep^5-152*
         ep^4+94*ep^3-22*ep^2-ep+1,192*ep^6+240*ep^5+24*ep^4-24*ep^3)
         +xi^3*tf^-1*[d4FA/na]*G10*G20*rat(96*ep^7-128*ep^6-48*ep^5+152
         *ep^4-94*ep^3+22*ep^2+ep-1,192*ep^6+240*ep^5+24*ep^4-24*ep^3)
         +xi^3*ca^3*G20*rat(480*ep^7-352*ep^6-624*ep^5+436*ep^4+190*
         ep^3-133*ep^2-ep+4,9216*ep^6+11520*ep^5+1152*ep^4-1152*ep^3)
         +xi^3*ca^3*G10*G20*rat(-11520*ep^9+6624*ep^8+22352*ep^7-14992*
         ep^6-10880*ep^5+8690*ep^4+1059*ep^3-1451*ep^2+69*ep+49,27648*
         ep^8+52992*ep^7+17280*ep^6-12672*ep^5-3456*ep^4+1152*ep^3)
         +xi^3*cf*ca^2*G20*rat(-48*ep^5+104*ep^4-64*ep^3+2*ep^2+7*ep-1,
         384*ep^4+96*ep^3-48*ep^2)
         +xi^3*cf*ca^2*G10*rat(-56*ep^6+112*ep^5-14*ep^4-88*ep^3+45*
         ep^2+6*ep-5,48*ep^5+32*ep^4-16*ep^3)
         +xi^3*cf*ca^2*G10*G20*rat(4224*ep^8-6080*ep^7-2800*ep^6+7664*
         ep^5-2424*ep^4-1280*ep^3+791*ep^2-88*ep-7,2304*ep^7+2112*ep^6-
         672*ep^5-384*ep^4+96*ep^3)
         +xi^3*cf^2*ca*rat(-6*ep^4+15*ep^3-9*ep^2-3*ep+3,4*ep^3)
         +xi^3*cf^2*ca*G10*rat(64*ep^6-120*ep^5-12*ep^4+146*ep^3-95*
         ep^2+16*ep+1,12*ep^5+8*ep^4-4*ep^3)
         +xi^3*cf^2*ca*G10*G20*rat(-96*ep^6+144*ep^5+48*ep^4-184*ep^3+
         110*ep^2-23*ep+1,32*ep^5+24*ep^4-8*ep^3)
         +xi^3*cf^3*rat(6*ep^4-19*ep^3+21*ep^2-9*ep+1,ep^3)
         +xi^3*cf^3*G10*rat(-24*ep^5+76*ep^4-90*ep^3+49*ep^2-12*ep+1,3*
         ep^4-ep^3)
         +xi^3*cf^3*G10*G20*rat(48*ep^5-128*ep^4+128*ep^3-60*ep^2+13*ep
         -1,24*ep^4-6*ep^3)
         +Master(no)*tf^-1*[d4FA/na]*rat(26*ep^3-41*ep^2+15*ep-1,16*ep-
         4)
         +Master(no)*ca^3*rat(70*ep^3-199*ep^2+81*ep+1,384*ep-96)
         +Master(no)*cf*ca^2*rat(-6*ep^5-5*ep^4-5*ep^3+27*ep^2-8*ep,8*
         ep-2)
         +Master(no)*cf^2*ca*rat(18*ep^5+15*ep^4+ep^3-46*ep^2+10*ep,8*
         ep-2)
         +Master(no)*cf^3*rat(-6*ep^5-5*ep^4+ep^3+12*ep^2-2*ep,4*ep-1)
         +Master(no)*xi*tf^-1*[d4FA/na]*rat(-6*ep^3-3*ep^2+5*ep-1,16*ep
         -4)
         +Master(no)*xi*ca^3*rat(6*ep^3+3*ep^2-5*ep+1,384*ep-96)
         +Master(t105)*tf^-1*[d4FA/na]*rat(880*ep^6-836*ep^5-616*ep^4+
         837*ep^3-347*ep^2+47*ep+11,64*ep^5+80*ep^4+8*ep^3-8*ep^2)
         +Master(t105)*ca^3*rat(1728*ep^8+19096*ep^7-35828*ep^6-26950*
         ep^5+50631*ep^4+6445*ep^3-18973*ep^2+5333*ep-354,4608*ep^7-
         2688*ep^6-7680*ep^5+1248*ep^4+1344*ep^3-288*ep^2)
         +Master(t105)*cf*ca^2*rat(8448*ep^9-1792*ep^8-46432*ep^7+53208
         *ep^6-10212*ep^5+2674*ep^4-7299*ep^3-287*ep^2+1731*ep-327,768*
         ep^6-1216*ep^5-64*ep^4+272*ep^3-48*ep^2)
         +Master(t105)*cf^2*ca*rat(-792*ep^7-648*ep^6+2462*ep^5-644*
         ep^4-605*ep^3+198*ep^2+31*ep-10,24*ep^4-14*ep^3+2*ep^2)
         +Master(t105)*cf^3*rat(264*ep^6+232*ep^5-718*ep^4+28*ep^3+302*
         ep^2-120*ep+12,12*ep^3-7*ep^2+ep)
         +Master(t105)*tf*nf*ca^2*rat(6*ep^7-9*ep^6-18*ep^5+44*ep^4-19*
         ep^3-14*ep^2+13*ep-3,12*ep^6-4*ep^5-21*ep^4-2*ep^3+3*ep^2)
         +Master(t105)*tf*nf*cf*ca*rat(24*ep^5+8*ep^4+22*ep^3-112*ep^2+
         78*ep-10,12*ep^4-16*ep^3-5*ep^2+3*ep)
         +Master(t105)*xi*tf^-1*[d4FA/na]*rat(-272*ep^6+64*ep^5+330*
         ep^4-169*ep^3-51*ep^2+45*ep-7,32*ep^5+40*ep^4+4*ep^3-4*ep^2)
         +Master(t105)*xi*ca^3*rat(3456*ep^9+2496*ep^8-16048*ep^7-4792*
         ep^6+18792*ep^5-1862*ep^4-3399*ep^3+1641*ep^2-461*ep+57,4608*
         ep^7-2688*ep^6-7680*ep^5+1248*ep^4+1344*ep^3-288*ep^2)
         +Master(t105)*xi*cf*ca^2*rat(-432*ep^7+576*ep^6+328*ep^5+228*
         ep^4-951*ep^3+233*ep^2+21*ep-3,96*ep^5-128*ep^4-40*ep^3+24*
         ep^2)
         +Master(t105)*xi*cf^2*ca*rat(12*ep^4-20*ep^3+21*ep^2-15*ep+2,2
         *ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(-3*ep^2+6*ep-3,2*ep-3)
         +Master(t105)*xi*tf*nf*cf*ca*rat(12*ep^3-26*ep^2+16*ep-2,2*
         ep^2-3*ep)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*rat(-4*ep^4+4*ep^3+3*ep^2-4
         *ep+1,16*ep^3+8*ep^2)
         +Master(t105)*xi^2*ca^3*rat(20*ep^4-8*ep^3-21*ep^2+8*ep+1,192*
         ep^3+96*ep^2)
         +Master(t105)*xi^2*cf*ca^2*rat(-12*ep^4+8*ep^3+11*ep^2-8*ep+1,
         32*ep^3+16*ep^2)
         )
      +a^4*(
         +tf^-1*[d4FA/na]*ca*G30*rat(-9216*ep^15+3530112*ep^14+6831168*
         ep^13-21159584*ep^12-54849136*ep^11+91147112*ep^10+70111132*
         ep^9-127447950*ep^8+4253631*ep^7+33838078*ep^6+246349*ep^5-
         252201*ep^4-3047872*ep^3-219235*ep^2+602088*ep-73188,92160*
         ep^14-64512*ep^13-269824*ep^12+36608*ep^11+244480*ep^10+93952*
         ep^9-5376*ep^8-4608*ep^7)
         +tf^-1*[d4FA/na]*ca*G20*rat(-11365871616*ep^20-48471372288*
         ep^19+16582204032*ep^18+298861984640*ep^17+180814387200*ep^16-
         691837812936*ep^15-581323824636*ep^14+816292855518*ep^13+
         541609595749*ep^12-501603221491*ep^11-177561543746*ep^10+
         106442694078*ep^9+19061343457*ep^8+8642013936*ep^7-2745532609*
         ep^6-5419993216*ep^5+901488578*ep^4+505669539*ep^3-85282381*
         ep^2-12219060*ep+1954692,124416000*ep^20+269568000*ep^19-
         430928640*ep^18-1203246720*ep^17-36313920*ep^16+1404502560*
         ep^15+891838080*ep^14-76304160*ep^13-187652160*ep^12-23490720*
         ep^11+12130560*ep^10+2270880*ep^9-241920*ep^8-51840*ep^7)
         +tf^-1*[d4FA/na]*ca*G20*G30*rat(343985356800*ep^28-
         16207427469312*ep^27+70582995173376*ep^26-85083398731776*ep^25
         +158643542644224*ep^24-235501120631424*ep^23-2572001076672800*
         ep^22+6288964107452464*ep^21+2619121530330848*ep^20-
         15820065636247264*ep^19+2687381308934646*ep^18+
         17616770839868447*ep^17-5767400529340573*ep^16-
         10662949430440974*ep^15+4397626686753476*ep^14+
         3507605945575697*ep^13-1864662950779248*ep^12-533276420185789*
         ep^11+454524059061116*ep^10+6255948244362*ep^9-63031161138973*
         ep^8+7356051990923*ep^7+5178609447750*ep^6-760617925642*ep^5-
         290505331202*ep^4+36781907840*ep^3+8417013936*ep^2-699819552*
         ep-77465376,286654464000*ep^27-668860416000*ep^26-
         2929767874560*ep^25+5068422512640*ep^24+12199364259840*ep^23-
         11485179555840*ep^22-26658890311680*ep^21+6381417185280*ep^20+
         28262941320960*ep^19+6350865765120*ep^18-11104805548800*ep^17-
         5333046785280*ep^16+1287609281280*ep^15+1125897857280*ep^14+
         10080218880*ep^13-99729411840*ep^12-10061452800*ep^11+
         3963709440*ep^10+578396160*ep^9-58060800*ep^8-9953280*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*rat(117940224*ep^16+540288512*ep^15+
         378766080*ep^14-603681376*ep^13-1252408912*ep^12+313507344*
         ep^11+1030456932*ep^10-346418518*ep^9-209474700*ep^8+126101332
         *ep^7-30270933*ep^6-1435655*ep^5+7740076*ep^4-2380998*ep^3-
         78989*ep^2+93439*ep-6898,4608000*ep^16+13056000*ep^15+11559680
         *ep^14+1477760*ep^13-2501760*ep^12-768000*ep^11+161280*ep^10+
         59520*ep^9-3200*ep^8-1280*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G30*rat(-234282582392832*ep^27+
         285190486401024*ep^26+5152218322120704*ep^25-9220195948543488*
         ep^24-26837312899460928*ep^23+53709447361468736*ep^22+
         66562678666168608*ep^21-130219728716376992*ep^20-
         135230559721241284*ep^19+239560606828707868*ep^18+
         137209973095468236*ep^17-283694620587818564*ep^16-
         40247346628220808*ep^15+175795661010557090*ep^14-
         14604132040885125*ep^13-57713483752862356*ep^12+
         12269564285073598*ep^11+10012593341135822*ep^10-
         3202337371782116*ep^9-779800040056278*ep^8+382236253187446*
         ep^7+7490798312940*ep^6-21437503804051*ep^5+2070232086118*ep^4
         +652924966808*ep^3-131109954480*ep^2-9861998256*ep+2883742560,
         1146617856000*ep^27-4395368448000*ep^26-6845945610240*ep^25+
         35415734353920*ep^24+10815899811840*ep^23-100146125168640*
         ep^22-10621780439040*ep^21+137472120207360*ep^20+
         18790036439040*ep^19-97043320442880*ep^18-21301025034240*ep^17
         +33737547571200*ep^16+9613850480640*ep^15-5453770936320*ep^14-
         1736385085440*ep^13+428954019840*ep^12+144194826240*ep^11-
         15996764160*ep^10-5542871040*ep^9+225607680*ep^8+79626240*ep^7
         )
         +tf^-1*[d4FA/na]*ca*G10*G20*rat(108374258810880*ep^28-
         232784276226048*ep^27-1852201485540864*ep^26+4236004541774592*
         ep^25+9685411898185440*ep^24-23706162330894384*ep^23-
         25180870170692192*ep^22+64764609958250200*ep^21+
         44659574064375622*ep^20-120067642128567755*ep^19-
         35264585807066565*ep^18+139719376310553091*ep^17-
         5799040408610945*ep^16-90351484359314502*ep^15+
         24378391041163018*ep^14+30859051125434314*ep^13-
         14579521288635492*ep^12-4686348225848999*ep^11+
         3972363476724271*ep^10-66381313660113*ep^9-518672902699049*
         ep^8+111433716687832*ep^7+25090833142908*ep^6-12232866346532*
         ep^5+399269987544*ep^4+465002941856*ep^3-54262872576*ep^2-
         6176607552*ep+1022544000,644972544000*ep^28-2526142464000*
         ep^27-3738870005760*ep^26+20626326466560*ep^25+4889394524160*
         ep^24-59860778526720*ep^23-1412246707200*ep^22+86074036611840*
         ep^21+2934689529600*ep^20-66446985484800*ep^19-6229457418240*
         ep^18+27635575057920*ep^17+3658763312640*ep^16-6244033582080*
         ep^15-828297722880*ep^14+796865990400*ep^13+84893633280*ep^12-
         56917762560*ep^11-3906385920*ep^10+2083553280*ep^9+64696320*
         ep^8-29859840*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-22703033548800*ep^30+
         1046564149100544*ep^29-3548054544187392*ep^28-4303445992243200
         *ep^27+9456543472315392*ep^26+56772808474614912*ep^25-
         12940620369194688*ep^24-400184043385785536*ep^23+
         321652042227549728*ep^22+856299986676408584*ep^21-
         1004119301425485196*ep^20-751955086683498920*ep^19+
         1278670950548149984*ep^18+226886442412530776*ep^17-
         838280419370167448*ep^16+73870165601355100*ep^15+
         302032451255253989*ep^14-75936113449118099*ep^13-
         59136093132196778*ep^12+23086076087871080*ep^11+
         5929139209997194*ep^10-3533064161756678*ep^9-302938070743516*
         ep^8+351540155766100*ep^7+5168564469817*ep^6-29034102541151*
         ep^5+2399581759010*ep^4+1218544060376*ep^3-178441922304*ep^2-
         16962123888*ep+3186991008,20639121408000*ep^29-75676778496000*
         ep^28-139852979896320*ep^27+630131486883840*ep^26+
         321471236505600*ep^25-1876429756661760*ep^24-524078122844160*
         ep^23+2743071197921280*ep^22+782502357841920*ep^21-
         2102826019276800*ep^20-730918521262080*ep^19+834502742507520*
         ep^18+338165026467840*ep^17-170538968125440*ep^16-
         76457795788800*ep^15+18873329909760*ep^14+9091524188160*ep^13-
         1142219335680*ep^12-580346449920*ep^11+35422617600*ep^10+
         18738708480*ep^9-437944320*ep^8-238878720*ep^7)
         +tf^-1*[d4FA/na]*ca*G10^2*rat(6728974663680*ep^27+
         5570053226496*ep^26-110712495292416*ep^25-170529663467520*
         ep^24+740403998091264*ep^23+1090814976758784*ep^22-
         2616359611014496*ep^21-2940023274426176*ep^20+4697781214432848
         *ep^19+3677679652354512*ep^18-4906252332413294*ep^17-
         2666829730861624*ep^16+2779222002499148*ep^15+1112722387669762
         *ep^14-836570346528294*ep^13-266332278796689*ep^12+
         116052763626268*ep^11+39299493183272*ep^10+159234861086*ep^9-
         4673948380694*ep^8-2085448080972*ep^7+551699134926*ep^6+
         238025384662*ep^5-45356017849*ep^4-10010314236*ep^3+1760149248
         *ep^2+135460752*ep-22142448,95551488000*ep^27-143327232000*
         ep^26-1053561323520*ep^25+777886433280*ep^24+4227274690560*
         ep^23-305966069760*ep^22-7316488780800*ep^21-2847022594560*
         ep^20+4770635927040*ep^19+3448094791680*ep^18-683645921280*
         ep^17-1065888998400*ep^16-60201415680*ep^15+145920337920*ep^14
         +22390871040*ep^13-10030256640*ep^12-2032704000*ep^11+
         338012160*ep^10+78274560*ep^9-4423680*ep^8-1105920*ep^7)
         +tf^-1*[d4FA/na]*cf*G30*rat(4704000*ep^13+11820448*ep^12-
         11152336*ep^11-35545496*ep^10-19428384*ep^9+52822936*ep^8+
         20309257*ep^7-39813273*ep^6+5171711*ep^5+6287138*ep^4-1816580*
         ep^3-117381*ep^2+79916*ep-5988,9600*ep^12-7360*ep^11-14272*
         ep^10+4672*ep^9+1600*ep^8-384*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*rat(-23060643840*ep^18-59572463616*
         ep^17+48819855360*ep^16+159165776448*ep^15+159656234448*ep^14-
         222251524504*ep^13-246644502916*ep^12+203335823394*ep^11+
         87306398354*ep^10-75785555621*ep^9-10157361619*ep^8+
         12608125623*ep^7+185474447*ep^6-1059561539*ep^5+48740663*ep^4+
         44295231*ep^3-3820813*ep^2-628024*ep+63708,25920000*ep^17-
         10368000*ep^16-50896800*ep^15+918720*ep^14+17825400*ep^13+
         132840*ep^12-2298240*ep^11-15120*ep^10+120600*ep^9+360*ep^8-
         2160*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*G30*rat(-629730312192*ep^23+
         859865481216*ep^22+7509190078464*ep^21-10290890522624*ep^20-
         1097181316096*ep^19-43601877737536*ep^18+31563608673856*ep^17+
         132653964251280*ep^16-108552987425432*ep^15-71901360050808*
         ep^14+79456869283306*ep^13+4832070914386*ep^12-20678891796514*
         ep^11+3648464507879*ep^10+1789109994465*ep^9-723347953424*ep^8
         +46220858553*ep^7+35177834565*ep^6-11875221207*ep^5-6525200*
         ep^4+613868681*ep^3-54108566*ep^2-11518884*ep+1427832,
         4976640000*ep^22-23556096000*ep^21+11813990400*ep^20+
         58592931840*ep^19-32121498240*ep^18-56993627520*ep^17+
         11240627040*ep^16+19006128000*ep^15-1618967520*ep^14-
         2852256960*ep^13+114354720*ep^12+211668480*ep^11-3918240*ep^10
         -7571520*ep^9+51840*ep^8+103680*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*rat(330366976*ep^16+967548928*ep^15+
         129487872*ep^14-99841664*ep^13-1915619072*ep^12-342551112*
         ep^11+2097755072*ep^10-386730670*ep^9-617696984*ep^8+220042298
         *ep^7+46866860*ep^6-26060961*ep^5-949941*ep^4+1426989*ep^3-
         91831*ep^2-20172*ep+1884,1920000*ep^15+1472000*ep^14-1092800*
         ep^13-470880*ep^12+224640*ep^11+36480*ep^10-15360*ep^9-800*
         ep^8+320*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G30*rat(-93126518636544*ep^24+
         330273896988672*ep^23+553400750333952*ep^22-2683430142523392*
         ep^21+1260947942552064*ep^20-345994248703872*ep^19+
         6534860626787456*ep^18-1206543639718080*ep^17-
         14609896497751648*ep^16+8821662163249480*ep^15+
         7924424956059960*ep^14-7167715354870440*ep^13-1120480523095096
         *ep^12+2206241226748902*ep^11-176512793446351*ep^10-
         304778397537860*ep^9+58104943089891*ep^8+20036403888534*ep^7-
         5437084929337*ep^6-584397378480*ep^5+218290227917*ep^4+
         6923385784*ep^3-3900550680*ep^2-53401248*ep+29230416,
         79626240000*ep^23-456523776000*ep^22+565921382400*ep^21+
         748463063040*ep^20-1451430881280*ep^19-397954068480*ep^18+
         1091748072960*ep^17+124248015360*ep^16-330001528320*ep^15-
         19732631040*ep^14+47465786880*ep^13+1557020160*ep^12-
         3449387520*ep^11-58452480*ep^10+121973760*ep^9+829440*ep^8-
         1658880*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*rat(8070257442816*ep^24-
         36119202324480*ep^23-15532142754816*ep^22+258588566802432*
         ep^21-390198973086912*ep^20+402391149034272*ep^19-
         663120016383960*ep^18+66790542516580*ep^17+1553757104235218*
         ep^16-1558299899908123*ep^15-219474130392168*ep^14+
         1004515233572328*ep^13-365742723099804*ep^12-154097477752895*
         ep^11+129310784701427*ep^10-11952643182721*ep^9-12278208210303
         *ep^8+3511991503806*ep^7+190894005825*ep^6-190597739087*ep^5+
         15225543965*ep^4+3167327120*ep^3-491938008*ep^2+1101168*ep+
         1786320,11197440000*ep^23-70730496000*ep^22+118664870400*ep^21
         +49058835840*ep^20-251456382720*ep^19+74937627360*ep^18+
         153446762880*ep^17-72065004480*ep^16-34214339520*ep^15+
         21247505280*ep^14+2287967040*ep^13-2577994560*ep^12+86443200*
         ep^11+131859360*ep^10-13072320*ep^9-2332800*ep^8+311040*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(94255937224704*ep^25-
         374200542167040*ep^24-471382273695744*ep^23+3405192601688064*
         ep^22-3860172554967552*ep^21+2837623746105216*ep^20-
         7185812695321344*ep^19+1836578611412672*ep^18+
         17672661695420448*ep^17-17480388658542280*ep^16-
         4699017010975520*ep^15+13064191994536824*ep^14-
         3530897460360144*ep^13-2977430557853806*ep^12+1862464731400629
         *ep^11+15817198604171*ep^10-274457445269891*ep^9+
         62316489030183*ep^8+10352306092623*ep^7-5746181412247*ep^6+
         321034341783*ep^5+181344432107*ep^4-29571929144*ep^3-
         1007892984*ep^2+525511152*ep-31412880,716636160000*ep^24-
         4347592704000*ep^23+6462863769600*ep^22+5038403420160*ep^21-
         15308267120640*ep^20+772706027520*ep^19+11019594862080*ep^18-
         2157012080640*ep^17-3342757800960*ep^16+812410905600*ep^15+
         486389975040*ep^14-128384179200*ep^13-35715548160*ep^12+
         9822090240*ep^11+1273121280*ep^10-358456320*ep^9-17418240*ep^8
         +4976640*ep^7)
         +tf^-1*[d4FA/na]*cf*G10^2*rat(6693482594304*ep^24-
         10032188497920*ep^23-72736590256128*ep^22+79578205873152*ep^21
         +162171436760576*ep^20+109291138419456*ep^19-457630973696448*
         ep^18-292499097959840*ep^17+674758761967472*ep^16+
         82785038219072*ep^15-408846533386628*ep^14+52145247451676*
         ep^13+112382391453878*ep^12-29473364497215*ep^11-
         14848038369125*ep^10+5441045995699*ep^9+976344475647*ep^8-
         499579126535*ep^7-27177816359*ep^6+25304683949*ep^5-238614945*
         ep^4-689228958*ep^3+34519788*ep^2+7608264*ep-572832,9953280000
         *ep^23-45453312000*ep^22+21582028800*ep^21+102350868480*ep^20-
         59088518400*ep^19-77900749440*ep^18+36198804480*ep^17+
         24339705600*ep^16-9917633280*ep^15-3592965120*ep^14+1365968640
         *ep^13+265839360*ep^12-97290240*ep^11-9517440*ep^10+3406080*
         ep^9+130560*ep^8-46080*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G30*rat(-2124*ep^10+5092*ep^9-8509*ep^8
         +12013*ep^7-7871*ep^6-530*ep^5+2387*ep^4-99*ep^3-591*ep^2+204*
         ep-20,90*ep^12+72*ep^11-88*ep^10-76*ep^9-2*ep^8+4*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*rat(354240*ep^14-32627376*ep^13+
         87388440*ep^12-99962336*ep^11+27426628*ep^10+44720448*ep^9-
         31763992*ep^8-6823636*ep^7+11791228*ep^6-2456600*ep^5-801560*
         ep^4+357932*ep^3-12936*ep^2-10992*ep+1312,486000*ep^16+324000*
         ep^15-589815*ep^14-393210*ep^13+110565*ep^12+73710*ep^11-6885*
         ep^10-4590*ep^9+135*ep^8+90*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*G30*rat(-1294488576*ep^19+
         11770276480*ep^18-40364380832*ep^17+73819123856*ep^16-
         84074684544*ep^15+58604511632*ep^14-10228575882*ep^13-
         25917028199*ep^12+24766678405*ep^11-4986420308*ep^10-
         4223526175*ep^9+2230460004*ep^8+34063591*ep^7-192491990*ep^6+
         4487389*ep^5+13415475*ep^4-1341176*ep^3-306014*ep^2+54200*ep-
         3336,31104000*ep^21-119232000*ep^20-24140160*ep^19+318041280*
         ep^18+51797340*ep^17-247860630*ep^16-75549510*ep^15+53706690*
         ep^14+18465570*ep^13-4847490*ep^12-1748250*ep^11+195030*ep^10+
         72090*ep^9-2880*ep^8-1080*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*rat(124896*ep^12+74504*ep^11-538808
         *ep^10+541316*ep^9-83665*ep^8-183433*ep^7+94436*ep^6+22778*
         ep^5-31933*ep^4+9039*ep^3+122*ep^2-524*ep+72,9000*ep^14+5250*
         ep^13-10610*ep^12-5960*ep^11+1660*ep^10+730*ep^9-50*ep^8-20*
         ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G30*rat(43610941440*ep^19-
         259760836608*ep^18+449807335552*ep^17-504871780480*ep^16+
         1249336525328*ep^15-1764882492960*ep^14+622837080904*ep^13+
         595164247156*ep^12-492407916929*ep^11+16201367963*ep^10+
         79135900341*ep^9-18406367073*ep^8-2731684661*ep^7+1599055061*
         ep^6-325623377*ep^5-39420727*ep^4+53439922*ep^3-7100556*ep^2-
         1707320*ep+333024,497664000*ep^21-1907712000*ep^20-386242560*
         ep^19+5088660480*ep^18+828757440*ep^17-3965770080*ep^16-
         1208792160*ep^15+859307040*ep^14+295449120*ep^13-77559840*
         ep^12-27972000*ep^11+3120480*ep^10+1153440*ep^9-46080*ep^8-
         17280*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*rat(-2307045888*ep^19+
         9466373376*ep^18+3391495200*ep^17-39710872432*ep^16-5233982920
         *ep^15+114940711464*ep^14-111680882088*ep^13+14525810849*ep^12
         +25359296036*ep^11-7935424132*ep^10-1697298608*ep^9-249529234*
         ep^8+578946480*ep^7+90370348*ep^6-104644280*ep^5+2209529*ep^4+
         6638292*ep^3-484856*ep^2-202224*ep+25488,69984000*ep^21-
         309096000*ep^20+112382640*ep^19+705602340*ep^18-298387530*
         ep^17-521937540*ep^16+146393460*ep^15+140903820*ep^14-33958440
         *ep^13-16266420*ep^12+3768660*ep^11+807840*ep^10-186030*ep^9-
         14040*ep^8+3240*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*G30*rat(4928145408*ep^19-
         68037407232*ep^18+351829877504*ep^17-775998660224*ep^16+
         794984800400*ep^15-382392949248*ep^14-6090617824*ep^13+
         187865475604*ep^12-154424967689*ep^11+39433570827*ep^10+
         5328747957*ep^9-1332485137*ep^8+1390905451*ep^7-3059520667*
         ep^6+1314974967*ep^5-19594087*ep^4-92504870*ep^3+13097620*ep^2
         +1365096*ep-269856,1492992000*ep^21-5723136000*ep^20-
         1158727680*ep^19+15265981440*ep^18+2486272320*ep^17-
         11897310240*ep^16-3626376480*ep^15+2577921120*ep^14+886347360*
         ep^13-232679520*ep^12-83916000*ep^11+9361440*ep^10+3460320*
         ep^9-138240*ep^8-51840*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10^2*rat(-836739072*ep^19+3256509312*
         ep^18+8227200288*ep^17-25147311040*ep^16-6584054192*ep^15+
         22749867608*ep^14+24906977014*ep^13-24446150868*ep^12-
         22023477163*ep^11+22600145535*ep^10+1801632049*ep^9-6549267485
         *ep^8+1234844855*ep^7+591554673*ep^6-214446947*ep^5-6897491*
         ep^4+10180672*ep^3-725028*ep^2-127104*ep+12384,124416000*ep^21
         -476928000*ep^20-96560640*ep^19+1272165120*ep^18+207189360*
         ep^17-991442520*ep^16-302198040*ep^15+214826760*ep^14+73862280
         *ep^13-19389960*ep^12-6993000*ep^11+780120*ep^10+288360*ep^9-
         11520*ep^8-4320*ep^7)
         +tf^-1*nf*[d4FF/na]*cf*G30*rat(-22032*ep^9+11874*ep^8+78612*
         ep^7-111841*ep^6+36542*ep^5+22960*ep^4-21634*ep^3+6555*ep^2-
         852*ep+40,75*ep^10-95*ep^9+11*ep^8+11*ep^7-2*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G20*rat(559844352*ep^13-150776448*ep^12
         -1927631840*ep^11+2292576480*ep^10-343425952*ep^9-886093208*
         ep^8+598429440*ep^7-95739720*ep^6-42422432*ep^5+20073560*ep^4-
         1885920*ep^3-478040*ep^2+115712*ep-6784,810000*ep^14-1134000*
         ep^13+150975*ep^12+242235*ep^11-57960*ep^10-15750*ep^9+4275*
         ep^8+315*ep^7-90*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G20*G30*rat(1002060288*ep^15-4208181696
         *ep^14+12643076688*ep^13-23692681312*ep^12+24743862880*ep^11-
         13813629480*ep^10+3338508716*ep^9+200132927*ep^8-193674091*
         ep^7-32233600*ep^6+24014822*ep^5-1547811*ep^4-771257*ep^3+
         143356*ep^2-8606*ep+176,12960000*ep^16-18144000*ep^15+1605600*
         ep^14+5009760*ep^13-1078335*ep^12-494235*ep^11+126360*ep^10+
         20790*ep^9-5715*ep^8-315*ep^7+90*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*rat(-1359616*ep^11-302496*ep^10+
         4951568*ep^9-4862628*ep^8+915743*ep^7+1268019*ep^6-1047516*
         ep^5+337344*ep^4-23899*ep^3-14191*ep^2+3496*ep-224,7500*ep^12-
         11125*ep^11+2950*ep^10+1070*ep^9-380*ep^8-25*ep^7+10*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*G30*rat(50497155072*ep^15-
         59807368704*ep^14-122919900416*ep^13+261579679552*ep^12-
         136319970120*ep^11-28916716436*ep^10+48841674930*ep^9-
         9728671935*ep^8-4559311790*ep^7+2124382543*ep^6-117678166*ep^5
         -78299417*ep^4+14041598*ep^3-56563*ep^2-135588*ep+7440,
         69120000*ep^16-96768000*ep^15+8563200*ep^14+26718720*ep^13-
         5751120*ep^12-2635920*ep^11+673920*ep^10+110880*ep^9-30480*
         ep^8-1680*ep^7+480*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*rat(-4606663680*ep^15+
         10321171584*ep^14-991174944*ep^13-13735269568*ep^12+9815875572
         *ep^11+4118847596*ep^10-8083266629*ep^9+3699072601*ep^8-
         322615819*ep^7-301550433*ep^6+115143485*ep^5-12262377*ep^4-
         1727033*ep^3+607813*ep^2-62472*ep+2304,9720000*ep^16-19278000*
         ep^15+10559700*ep^14+715995*ep^13-2240190*ep^12+458955*ep^11+
         103590*ep^10-41895*ep^9+990*ep^8+945*ep^7-90*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*G30*rat(-36968970240*ep^16+
         121980517632*ep^15-195114761664*ep^14+259185672416*ep^13-
         328017412968*ep^12+320467278900*ep^11-210867242726*ep^10+
         89204030977*ep^9-22551192515*ep^8+2153374123*ep^7+726124055*
         ep^6-371122213*ep^5+73002235*ep^4-2857775*ep^3-1525745*ep^2+
         266900*ep-13392,622080000*ep^17-1078272000*ep^16+367372800*
         ep^15+214778880*ep^14-131916240*ep^13-6469920*ep^12+13973040*
         ep^11-1023840*ep^10-606960*ep^9+76320*ep^8+9360*ep^7-1440*ep^6
         )
         +tf^-1*nf*[d4FF/na]*cf*G10^2*rat(-8320034304*ep^15+4330310976*
         ep^14+22483636400*ep^13-27228042648*ep^12+1223845236*ep^11+
         14008758686*ep^10-8101274516*ep^9+477249807*ep^8+1043718178*
         ep^7-345399953*ep^6-227760*ep^5+19295617*ep^4-3028390*ep^3-
         133029*ep^2+65796*ep-4096,17280000*ep^16-24192000*ep^15+
         2140800*ep^14+6679680*ep^13-1437780*ep^12-658980*ep^11+168480*
         ep^10+27720*ep^9-7620*ep^8-420*ep^7+120*ep^6)
         +ca^4*rat(8*ep^7+52*ep^6+78*ep^5-191*ep^4+133*ep^3-62*ep^2+25*
         ep-3,16*ep^7)
         +ca^4*G30*rat(-46080*ep^15-229045376*ep^14+132392768*ep^13+
         904081120*ep^12-1580670000*ep^11+3979149656*ep^10-5134593236*
         ep^9-1664654190*ep^8+5094163403*ep^7-625337457*ep^6-1340165139
         *ep^5+193670638*ep^4+132982456*ep^3-11711105*ep^2-3614454*ep-
         792000,13271040*ep^14-9289728*ep^13-38854656*ep^12+5271552*
         ep^11+35205120*ep^10+13529088*ep^9-774144*ep^8-663552*ep^7)
         +ca^4*G20*rat(822201477120*ep^20+1093393002240*ep^19-
         5005542497472*ep^18-3189029636352*ep^17+6977353392736*ep^16-
         5066480041936*ep^15+11972518131740*ep^14+17199533930256*ep^13-
         28572152722986*ep^12-14407770649770*ep^11+18264100415492*ep^10
         +5415821409163*ep^9-4795414664403*ep^8-1004211345414*ep^7+
         581436047982*ep^6+98083569447*ep^5-26836225197*ep^4-5523697050
         *ep^3-108160772*ep^2+153731256*ep+22629600,17915904000*ep^20+
         38817792000*ep^19-62053724160*ep^18-173267527680*ep^17-
         5229204480*ep^16+202248368640*ep^15+128424683520*ep^14-
         10987799040*ep^13-27021911040*ep^12-3382663680*ep^11+
         1746800640*ep^10+327006720*ep^9-34836480*ep^8-7464960*ep^7)
         +ca^4*G20*G30*rat(-4275929088000*ep^28+869083502837760*ep^27-
         3720556162326528*ep^26-3405289932380160*ep^25+
         26773439002203648*ep^24+1408334712254976*ep^23-
         65686305826965120*ep^22-14076328963999360*ep^21+
         97321557962251424*ep^20+26529308467120192*ep^19-
         81186938054636392*ep^18+5174034728625744*ep^17+
         28714854908680800*ep^16-43789499228721634*ep^15-
         690626588737533*ep^14+38228692015585268*ep^13-1589965097983221
         *ep^12-15713132991754100*ep^11+321489334591531*ep^10+
         3460936880032542*ep^9+27819437294113*ep^8-406539853908006*ep^7
         -20663963052902*ep^6+25676080620746*ep^5+2690642741204*ep^4-
         910365672688*ep^3-101474029056*ep^2+13490946720*ep+696244032,
         41278242816000*ep^27-96315899904000*ep^26-421886573936640*
         ep^25+729852841820160*ep^24+1756708453416960*ep^23-
         1653865856040960*ep^22-3838880204881920*ep^21+918924074680320*
         ep^20+4069863550218240*ep^19+914524670177280*ep^18-
         1599091999027200*ep^17-767958737080320*ep^16+185415736504320*
         ep^15+162129291448320*ep^14+1451551518720*ep^13-14361035304960
         *ep^12-1448849203200*ep^11+570774159360*ep^10+83289047040*ep^9
         -8360755200*ep^8-1433272320*ep^7)
         +ca^4*G10*rat(-4417413120*ep^18-7476088320*ep^17+22057982464*
         ep^16+28123780576*ep^15-29621029024*ep^14-9249680168*ep^13-
         4194606224*ep^12-39963974844*ep^11+21280835760*ep^10+
         32550862451*ep^9-9953891711*ep^8-6287638039*ep^7+2239644893*
         ep^6+202889553*ep^5-163252201*ep^4+23539947*ep^3-2028969*ep^2-
         503076*ep+216612,331776000*ep^18+1105920000*ep^17+306984960*
         ep^16-2297548800*ep^15-2623818240*ep^14-464555520*ep^13+
         524344320*ep^12+175979520*ep^11-32924160*ep^10-13063680*ep^9+
         645120*ep^8+276480*ep^7)
         +ca^4*G10*G30*rat(9210410108633088*ep^27-33392586605690880*
         ep^26-136178347363964928*ep^25+773937585464334336*ep^24-
         565244016306576192*ep^23-2780080811242699776*ep^22+
         5929018723219746912*ep^21-812567858635754016*ep^20-
         9391008341774512516*ep^19+9008557285299037496*ep^18+
         3655277006405683024*ep^17-9759885131500352992*ep^16+
         2108919170472932172*ep^15+4549910505127761247*ep^14-
         2337526313442063309*ep^13-1021618557797391123*ep^12+
         861320607191377385*ep^11+86779497654704403*ep^10-
         159411164446636097*ep^9+3633990325899131*ep^8+
         16261579639784635*ep^7-1105621626244646*ep^6-930885053120142*
         ep^5+65232342878164*ep^4+27751562896928*ep^3-981382969344*ep^2
         -340611780960*ep-12345912000,82556485632000*ep^27-
         316466528256000*ep^26-492908083937280*ep^25+2549932873482240*
         ep^24+778744786452480*ep^23-7210521012142080*ep^22-
         764768191610880*ep^21+9897992654929920*ep^20+1352882623610880*
         ep^19-6987119071887360*ep^18-1533673802465280*ep^17+
         2429103425126400*ep^16+692197234606080*ep^15-392671507415040*
         ep^14-125019726151680*ep^13+30884689428480*ep^12+
         10382027489280*ep^11-1151767019520*ep^10-399086714880*ep^9+
         16243752960*ep^8+5733089280*ep^7)
         +ca^4*G10*G20*rat(-4199333534171136*ep^28+16412991065174016*
         ep^27+57517554953078784*ep^26-357076368292186368*ep^25+
         281910399448664448*ep^24+1286216009439267168*ep^23-
         2789739134095786704*ep^22+307371812527636368*ep^21+
         4613566214208871536*ep^20-4296399484721802338*ep^19-
         2044375465818522109*ep^18+5042963056327270175*ep^17-
         1013333463911871216*ep^16-2564573944255948402*ep^15+
         1371636255249046122*ep^14+609029473255945006*ep^13-
         585520969552326280*ep^12-34489942871108326*ep^11+
         127500218169424143*ep^10-14099478099620293*ep^9-
         14846312573373888*ep^8+3181991134476274*ep^7+859489319090300*
         ep^6-263129559949264*ep^5-19470445208736*ep^4+9187011096608*
         ep^3+27386614464*ep^2-111265530624*ep+1563190272,
         46438023168000*ep^28-181882257408000*ep^27-269198640414720*
         ep^26+1485095505592320*ep^25+352036405739520*ep^24-
         4309976053923840*ep^23-101681762918400*ep^22+6197330636052480*
         ep^21+211297646131200*ep^20-4784182954905600*ep^19-
         448520934113280*ep^18+1989761404170240*ep^17+263430958510080*
         ep^16-449570417909760*ep^15-59637436047360*ep^14+
         57374351308800*ep^13+6112341596160*ep^12-4098078904320*ep^11-
         281259786240*ep^10+150015836160*ep^9+4658135040*ep^8-
         2149908480*ep^7)
         +ca^4*G10*G20*G30*rat(1503559994572800*ep^31-
         117743560946122752*ep^30+539781518430978048*ep^29+
         677649612756307968*ep^28-7171396221449631744*ep^27+
         7199631972533734272*ep^26+23595673905849833280*ep^25-
         52296118190463629952*ep^24-3730662497535482016*ep^23+
         102105534430173735000*ep^22-78666920963339557164*ep^21-
         61292878002121121612*ep^20+112131913727425751640*ep^19-
         13792838428502665100*ep^18-65223963090265034590*ep^17+
         33497645182266064955*ep^16+17368026573518417120*ep^15-
         17241182289491962160*ep^14-1031570031373717230*ep^13+
         4461445333810011280*ep^12-561554889307898230*ep^11-
         642629467627280758*ep^10+150274910607900512*ep^9+
         50937386913251977*ep^8-15894479136010266*ep^7-2151107671517222
         *ep^6+768238634484080*ep^5+70397851332632*ep^4-18492186534304*
         ep^3-2153967941280*ep^2+216303128064*ep+28854202752,
         4458050224128000*ep^30-19318217637888000*ep^29-
         19310787554181120*ep^28+156247230271979520*ep^27-
         21301147026063360*ep^26-451600685495746560*ep^25+
         157005010424954880*ep^24+667970628440555520*ep^23-
         225981743206809600*ep^22-566890759693025280*ep^21+
         144928546183249920*ep^20+285504859443363840*ep^19-
         47124749204029440*ep^18-85532180926464000*ep^17+
         8042727519682560*ep^16+15086561854095360*ep^15-753990282362880
         *ep^14-1555898859601920*ep^13+39124751155200*ep^12+
         91221174190080*ep^11-1053295902720*ep^10-2792969994240*ep^9+
         11466178560*ep^8+34398535680*ep^7)
         +ca^4*G10^2*rat(-456341516845056*ep^28+1714839010983936*ep^27+
         3688290995429376*ep^26-20651113914550272*ep^25+
         7513151293824000*ep^24+64338636228580416*ep^23-
         95422156322698272*ep^22-5379618229909760*ep^21+
         165437450760223568*ep^20-176546916158543724*ep^19-
         87713335386875058*ep^18+256770403761333546*ep^17-
         14832836994365088*ep^16-175747236674300854*ep^15+
         32780222829963137*ep^14+69293580087061086*ep^13-
         13938730120917843*ep^12-16584294839798694*ep^11+
         2828028721910742*ep^10+2434482086138996*ep^9-281416981962472*
         ep^8-218571046544100*ep^7+9095376374691*ep^6+11856091202748*
         ep^5+524541378627*ep^4-363375321980*ep^3-46000829616*ep^2+
         4955428656*ep+900429264,13759414272000*ep^28-41278242816000*
         ep^27-120754148474880*ep^26+339584892272640*ep^25+
         440704085852160*ep^24-957150447206400*ep^23-987485713367040*
         ep^22+1170390323036160*ep^21+1301928453918720*ep^20-
         533931710238720*ep^19-843233487667200*ep^18-5820496773120*
         ep^17+221563019796480*ep^16+34016034447360*ep^15-
         28294507560960*ep^14-6280785100800*ep^13+1873826058240*ep^12+
         487737815040*ep^11-61739089920*ep^10-17544314880*ep^9+
         796262400*ep^8+238878720*ep^7)
         +cf*ca^3*rat(56*ep^8+388*ep^7+682*ep^6-993*ep^5-789*ep^4+1515*
         ep^3-683*ep^2+117*ep-7,8*ep^7)
         +cf*ca^3*G30*rat(-371868672*ep^15-237283712*ep^14+2067749440*
         ep^13+1729686944*ep^12-3478814320*ep^11-8397621320*ep^10+
         12434951724*ep^9-935783626*ep^8-5157095821*ep^7+1920574614*
         ep^6+582464261*ep^5-396915577*ep^4+12336206*ep^3+22493533*ep^2
         -2899722*ep-107856,1843200*ep^14-3256320*ep^13-2709504*ep^12+
         4697088*ep^11+1465344*ep^10-1053696*ep^9-156672*ep^8+55296*
         ep^7)
         +cf*ca^3*G20*rat(1114960992768*ep^20-1137605088384*ep^19-
         4634195288256*ep^18+1946281034688*ep^17+6791406013392*ep^16+
         20841559718160*ep^15-54346354884688*ep^14+23558851423610*ep^13
         +25924326481392*ep^12-24723809513950*ep^11+422017980298*ep^10+
         6262997513108*ep^9-1729405015281*ep^8-487601204320*ep^7+
         252189551587*ep^6+4804002338*ep^5-14112302295*ep^4+593321798*
         ep^3+421707863*ep^2-32592840*ep-2542572,3732480000*ep^19-
         9580032000*ep^18-361843200*ep^17+14519105280*ep^16-5048922240*
         ep^15-5410100160*ep^14+2194464960*ep^13+734002560*ep^12-
         308862720*ep^11-39752640*ep^10+16943040*ep^9+725760*ep^8-
         311040*ep^7)
         +cf*ca^3*G20*G30*rat(87719764230144*ep^26-282953317588992*
         ep^25-742009026078720*ep^24+2926482854284800*ep^23-
         896629713063808*ep^22-649476592759360*ep^21+61213409231472*
         ep^20-29599083671275904*ep^19+56759550677470840*ep^18+
         6766464323843600*ep^17-81631535011864079*ep^16+
         41905708794242303*ep^15+31291663858939848*ep^14-
         31571357857940110*ep^13-158678499976665*ep^12+8324043263619320
         *ep^11-2067124588060219*ep^10-818962853442740*ep^9+
         377229346642644*ep^8+20803403887797*ep^7-26474587272985*ep^6+
         339980101142*ep^5+1126587057688*ep^4-57420619616*ep^3-
         22464543120*ep^2+1802216160*ep+6255360,1433272320000*ep^25-
         7023034368000*ep^24-244452556800*ep^23+41788089630720*ep^22-
         36973194301440*ep^21-64316688906240*ep^20+70559161758720*ep^19
         +41146114199040*ep^18-44997888199680*ep^17-12515021268480*
         ep^16+12671581040640*ep^15+1861112885760*ep^14-1763969080320*
         ep^13-139325944320*ep^12+126060917760*ep^11+5039124480*ep^10-
         4415938560*ep^9-69672960*ep^8+59719680*ep^7)
         +cf*ca^3*G10*rat(-3906134016*ep^19+24590958592*ep^18-
         3348750336*ep^17-158120371072*ep^16+264135368896*ep^15+
         68680985424*ep^14-827734788088*ep^13+834073110620*ep^12+
         202390502538*ep^11-725799245674*ep^10+312272751196*ep^9+
         71254367490*ep^8-89333369129*ep^7+19425057033*ep^6+2809061415*
         ep^5-1736238529*ep^4+141599512*ep^3+41585976*ep^2-8520336*ep+
         394992,276480000*ep^18+165888000*ep^17-1114291200*ep^16-
         195179520*ep^15+992129280*ep^14-88842240*ep^13-246528000*ep^12
         +47439360*ep^11+17944320*ep^10-4047360*ep^9-384000*ep^8+92160*
         ep^7)
         +cf*ca^3*G10*G30*rat(5076230130892800*ep^28-22726336794329088*
         ep^27-24120011895791616*ep^26+249168900809263104*ep^25-
         384812052020755968*ep^24+105086570757974400*ep^23+
         866581248086210880*ep^22-3612554632419415360*ep^21+
         5197314514997229120*ep^20+1410951812994444888*ep^19-
         10288099658177935580*ep^18+6489098885272662592*ep^17+
         4856725258085542676*ep^16-6747789691103705104*ep^15+
         441836132744220936*ep^14+2506240541837514309*ep^13-
         919445718743946485*ep^12-369982480790675771*ep^11+
         263378530316648507*ep^10+5169250437930071*ep^9-
         32558831131178391*ep^8+4056873089639655*ep^7+1902002841764869*
         ep^6-411625947935936*ep^5-45978696365284*ep^4+15235404809520*
         ep^3+169109811504*ep^2-194564177280*ep+4473652032,
         11466178560000*ep^27-56184274944000*ep^26-13421799014400*ep^25
         +390488991989760*ep^24-293829933957120*ep^23-848838228295680*
         ep^22+860258848481280*ep^21+843702424842240*ep^20-
         924456399667200*ep^19-429289083740160*ep^18+461355753922560*
         ep^17+115009073233920*ep^16-115484400967680*ep^15-
         16003510640640*ep^14+15120239984640*ep^13+1154920550400*ep^12-
         1043814850560*ep^11-40870379520*ep^10+35805265920*ep^9+
         557383680*ep^8-477757440*ep^7)
         +cf*ca^3*G10*G20*rat(-841868456361984*ep^28+4881130707271680*
         ep^27-1363144793647104*ep^26-48041921993912064*ep^25+
         139328579902757760*ep^24-129373338526861776*ep^23-
         246248194144227504*ep^22+1078694742886970496*ep^21-
         1479253675177749796*ep^20+41006883773916157*ep^19+
         2241523166666400878*ep^18-2236151844645485137*ep^17-
         157434623574184408*ep^16+1593341150298239424*ep^15-
         817685381133778786*ep^14-255100338005055362*ep^13+
         373275190577109776*ep^12-72792154379586343*ep^11-
         52260557756413234*ep^10+26718325859439039*ep^9-232656788883460
         *ep^8-2520886258627574*ep^7+494991417377798*ep^6+
         59353591300100*ep^5-28284477946528*ep^4+1445370882432*ep^3+
         447749129952*ep^2-56630619072*ep+1199888640,3224862720000*
         ep^27-17682997248000*ep^26+5913144115200*ep^25+109605036625920
         *ep^24-146649271080960*ep^23-174526877629440*ep^22+
         365158104445440*ep^21+65352513830400*ep^20-355438593192960*
         ep^19+54789880965120*ep^18+156304687150080*ep^17-
         49981971870720*ep^16-30766595420160*ep^15+14017324078080*ep^14
         +2248565598720*ep^13-1654842493440*ep^12+11863895040*ep^11+
         83396874240*ep^10-6947389440*ep^9-1463132160*ep^8+179159040*
         ep^7)
         +cf*ca^3*G10*G20*G30*rat(-14341276969205760*ep^30+
         88867461616238592*ep^29-28044484449951744*ep^28-
         1035372166852737024*ep^27+3247511482966602240*ep^26-
         2930724642540304512*ep^25-6781764016703553600*ep^24+
         26269761242104595712*ep^23-33546259353189947712*ep^22-
         2471777752687721512*ep^21+59935900816759077612*ep^20-
         62946202405561031532*ep^19-1396788688898781056*ep^18+
         48856336927641175228*ep^17-30645135334450542040*ep^16-
         6356863979376035311*ep^15+14873083070485216470*ep^14-
         4363119707543091636*ep^13-2083591968417124844*ep^12+
         1570289825164339630*ep^11-121887790611049564*ep^10-
         170870367644857132*ep^9+50298242775763296*ep^8+
         4008931847884485*ep^7-3733548034953818*ep^6+304430365042948*
         ep^5+102592281393848*ep^4-18053465010960*ep^3-506039320800*
         ep^2+260084793024*ep-12155142528,309586821120000*ep^29-
         1826562244608000*ep^28+1223383921459200*ep^27+
         10568485707448320*ep^26-18557141794652160*ep^25-
         12642289995202560*ep^24+44382641469235200*ep^23-
         5540052808028160*ep^22-42578735170867200*ep^21+
         18431732079083520*ep^20+18500672218890240*ep^19-
         11927094881034240*ep^18-3455189279907840*ep^17+
         3376038478233600*ep^16+147434861076480*ep^15-473084688568320*
         ep^14+31355584081920*ep^13+34009024020480*ep^12-4192646676480*
         ep^11-1196915097600*ep^10+186882785280*ep^9+16243752960*ep^8-
         2866544640*ep^7)
         +cf*ca^3*G10^2*rat(-798546908676096*ep^29+2713023364792320*
         ep^28+7611418802405376*ep^27-28264621927477248*ep^26-
         23874603800881152*ep^25+82257112493953024*ep^24+
         120378975227258880*ep^23-154777835476978048*ep^22-
         523519621508341984*ep^21+653385392621073664*ep^20+
         577749155532780992*ep^19-1116550118139977024*ep^18-
         4995704839584738*ep^17+772755080287157390*ep^16-
         285815011342498234*ep^15-226478653724930615*ep^14+
         161831255158362146*ep^13+15727234960753954*ep^12-
         37131579844547310*ep^11+5084413747393724*ep^10+
         3896610476103296*ep^9-1092723705032732*ep^8-180290201867152*
         ep^7+86203063860171*ep^6+2247862037976*ep^5-3345837671412*ep^4
         +75026480448*ep^3+65437745040*ep^2-2281592448*ep-450422208,
         2866544640000*ep^28-15001583616000*ep^27+1326573158400*ep^26+
         98740731248640*ep^25-105998232821760*ep^24-187723729244160*
         ep^23+285801231144960*ep^22+139237368837120*ep^21-
         301422635320320*ep^20-30284237629440*ep^19+151113028792320*
         ep^18-9694044518400*ep^17-38455189678080*ep^16+5622822420480*
         ep^15+5113685882880*ep^14-971289861120*ep^13-357197091840*
         ep^12+76766976000*ep^11+12357181440*ep^10-2844426240*ep^9-
         165888000*ep^8+39813120*ep^7)
         +cf^2*ca^2*rat(-120*ep^7-586*ep^6-870*ep^5+848*ep^4+1045*ep^3-
         1158*ep^2+300*ep-20,4*ep^6)
         +cf^2*ca^2*G30*rat(6878208*ep^14+329024*ep^13-38974816*ep^12-
         7783584*ep^11+79150352*ep^10+56540584*ep^9-171593510*ep^8+
         57783965*ep^7+51958035*ep^6-37995202*ep^5+4009290*ep^4+2719113
         *ep^3-784567*ep^2+45720*ep+2628,9600*ep^13-21760*ep^12-3232*
         ep^11+26080*ep^10-5408*ep^9-2784*ep^8+576*ep^7)
         +cf^2*ca^2*G20*rat(-162623690496*ep^20+166320599616*ep^19+
         813495177792*ep^18-615954841616*ep^17-1505441971240*ep^16-
         344044260160*ep^15+4095830858150*ep^14-1286047008284*ep^13-
         3269164577075*ep^12+2226090065832*ep^11+487415531740*ep^10-
         768919035156*ep^9+99044383730*ep^8+87396928488*ep^7-
         24331620762*ep^6-3315199416*ep^5+1644469201*ep^4-702616*ep^3-
         44381760*ep^2+2485632*ep+206640,155520000*ep^19-399168000*
         ep^18-15076800*ep^17+604962720*ep^16-210371760*ep^15-225420840
         *ep^14+91436040*ep^13+30583440*ep^12-12869280*ep^11-1656360*
         ep^10+705960*ep^9+30240*ep^8-12960*ep^7)
         +cf^2*ca^2*G20*G30*rat(-2121220030464*ep^25+6792950808576*
         ep^24+23963323865088*ep^23-104534864379904*ep^22+
         55917935435008*ep^21+121183261093088*ep^20-188358006039344*
         ep^19+685244370536256*ep^18-1472697259189232*ep^17+
         619177988324930*ep^16+1353338510692167*ep^15-1555781656482492*
         ep^14+205599293467959*ep^13+467252047562055*ep^12-
         225572577075055*ep^11-19858895267909*ep^10+35578386403125*ep^9
         -4509782353061*ep^8-2191152133684*ep^7+502483795941*ep^6+
         80844198576*ep^5-27881909048*ep^4-912547552*ep^3+674947728*
         ep^2-22292352*ep-1969920,9953280000*ep^24-55406592000*ep^23+
         35240140800*ep^22+266701639680*ep^21-434559386880*ep^20-
         156937415040*ep^19+594619122240*ep^18-110675844000*ep^17-
         238701438720*ep^16+72224422560*ep^15+39847475520*ep^14-
         13640588640*ep^13-3156059520*ep^12+1136498400*ep^11+117757440*
         ep^10-43511040*ep^9-1658880*ep^8+622080*ep^7)
         +cf^2*ca^2*G10*rat(204185088*ep^19-1665782656*ep^18-2218448896
         *ep^17+9433439792*ep^16-862491904*ep^15-13395726232*ep^14+
         24096404076*ep^13-11816337743*ep^12-21840086141*ep^11+
         27152385660*ep^10-4886249441*ep^9-6077156444*ep^8+3057539289*
         ep^7-90004578*ep^6-223202325*ep^5+39120541*ep^4+4039038*ep^3-
         1616124*ep^2+109656*ep+1824,5760000*ep^18+3456000*ep^17-
         23214400*ep^16-4066240*ep^15+20669360*ep^14-1850880*ep^13-
         5136000*ep^12+988320*ep^11+373840*ep^10-84320*ep^9-8000*ep^8+
         1920*ep^7)
         +cf^2*ca^2*G10*G30*rat(-62479557328896*ep^25+489369841422336*
         ep^24-1154916418480128*ep^23-392549197316352*ep^22+
         7194014166805760*ep^21-18571927657915680*ep^20+
         32937695356113344*ep^19-44027246978788400*ep^18+
         32510630189112576*ep^17+4516071437689406*ep^16-
         30677004875309828*ep^15+21379141025612421*ep^14+
         117005643376391*ep^13-7102940770883480*ep^12+2896250704306194*
         ep^11+382756604557616*ep^10-536528083674410*ep^9+
         80880819850398*ep^8+31920296373950*ep^7-10714770715145*ep^6-
         174359493441*ep^5+426809546144*ep^4-35652971032*ep^3-
         5123360640*ep^2+725249520*ep-8178624,39813120000*ep^24-
         341065728000*ep^23+1044718387200*ep^22-1163590778880*ep^21-
         477862548480*ep^20+2066212984320*ep^19-1126199819520*ep^18-
         568780225920*ep^17+625458072960*ep^16-7212700800*ep^15-
         115082386560*ep^14+16212516480*ep^13+9513083520*ep^12-
         1855935360*ep^11-363093120*ep^10+81112320*ep^9+5184000*ep^8-
         1244160*ep^7)
         +cf^2*ca^2*G10*G20*rat(10327181930496*ep^25-92130929031168*
         ep^24+283716406695168*ep^23-155989460983680*ep^22-
         1420673051218752*ep^21+5387560004399360*ep^20-
         11099256890673176*ep^19+15089941744799380*ep^18-
         12175346135626554*ep^17+2086753782552609*ep^16+
         6916141887483788*ep^15-7562986077402100*ep^14+2662055059224958
         *ep^13+888430160214778*ep^12-1172859561557169*ep^11+
         355235037259455*ep^10+42657299280581*ep^9-55383752785636*ep^8+
         11441975637457*ep^7+1088592564589*ep^6-798262052517*ep^5+
         91638477429*ep^4+9078607832*ep^3-2904468744*ep^2+208760688*ep-
         2687472,11197440000*ep^24-102456576000*ep^23+351416102400*
         ep^22-513056280960*ep^21+102951864000*ep^20+600184049760*ep^19
         -660497178960*ep^18+110736089280*ep^17+201549206880*ep^16-
         111052568160*ep^15-3927588480*ep^14+16330641120*ep^13-
         2927028960*ep^12-682076160*ep^11+242393040*ep^10-3745440*ep^9-
         5209920*ep^8+466560*ep^7)
         +cf^2*ca^2*G10*G20*G30*rat(53762840985600*ep^28-
         276690501808128*ep^27-244982752321536*ep^26+3944023295867136*
         ep^25-7987734571827456*ep^24+484771188706208*ep^23+
         23960065693840896*ep^22-53559381155536464*ep^21+
         57737307687135472*ep^20+2072858980010602*ep^19-
         93695255021321168*ep^18+103677188516440711*ep^17-
         12394057250383010*ep^16-58305007317549998*ep^15+
         42551403228659236*ep^14-879821372107841*ep^13-
         11634349448126903*ep^12+4637761737482143*ep^11+429111056259001
         *ep^10-709577280007022*ep^9+120710996849485*ep^8+
         30193135177753*ep^7-11546214831377*ep^6+118526242052*ep^5+
         373722296080*ep^4-35543250080*ep^3-3733581552*ep^2+614204928*
         ep-13920768,358318080000*ep^27-2114076672000*ep^26+
         1575206092800*ep^25+11292454010880*ep^24-20778081776640*ep^23-
         9613411637760*ep^22+42134094984960*ep^21-10684725552000*ep^20-
         30554679047040*ep^19+16584256327680*ep^18+7832957713920*ep^17-
         6433727374080*ep^16-517747127040*ep^15+1048017553920*ep^14-
         59467633920*ep^13-81766143360*ep^12+9861125760*ep^11+
         3021788160*ep^10-469877760*ep^9-42301440*ep^8+7464960*ep^7)
         +cf^2*ca^2*G10^2*rat(20066265464832*ep^28-83130514034688*ep^27
         -139411772992512*ep^26+861428080128000*ep^25+55376343235072*
         ep^24-2971901621595904*ep^23+281391471532224*ep^22+
         5910387632937664*ep^21+1806141098718096*ep^20-
         13580312163073616*ep^19+1763626357586472*ep^18+
         16339253220270160*ep^17-9516370969794801*ep^16-
         6727475321617138*ep^15+7720714995909863*ep^14-435024157549296*
         ep^13-2062961888401639*ep^12+705658298122107*ep^11+
         167146795350761*ep^10-128164124193065*ep^9+6500371149988*ep^8+
         9188098901507*ep^7-1598001000252*ep^6-263275549947*ep^5+
         80625807304*ep^4+1045378232*ep^3-1511089056*ep^2+55347984*ep+
         6075648,19906560000*ep^27-117448704000*ep^26+87511449600*ep^25
         +627358556160*ep^24-1154337876480*ep^23-534078424320*ep^22+
         2340783054720*ep^21-593595864000*ep^20-1697482169280*ep^19+
         921347573760*ep^18+435164317440*ep^17-357429298560*ep^16-
         28763729280*ep^15+58223197440*ep^14-3303757440*ep^13-
         4542563520*ep^12+547840320*ep^11+167877120*ep^10-26104320*ep^9
         -2350080*ep^8+414720*ep^7)
         +cf^3*ca*rat(78*ep^6+287*ep^5+374*ep^4-199*ep^3-434*ep^2+246*
         ep-22,2*ep^5)
         +cf^3*ca*G30*rat(-1132032*ep^13-1601392*ep^12+3998544*ep^11+
         6746560*ep^10-4652480*ep^9-10105334*ep^8+6633802*ep^7+3735043*
         ep^6-3688834*ep^5+474007*ep^4+274524*ep^3-82992*ep^2+5504*ep+
         96,1200*ep^12-920*ep^11-1784*ep^10+584*ep^9+200*ep^8-48*ep^7)
         +cf^3*ca*G20*rat(28092585888*ep^19+13687643160*ep^18-
         125520715500*ep^17-98039374090*ep^16+240648676793*ep^15+
         208959425277*ep^14-314028218488*ep^13-136577954992*ep^12+
         238027134928*ep^11-7669599269*ep^10-68074269533*ep^9+
         16174792496*ep^8+7100101277*ep^7-2756209670*ep^6-208556773*
         ep^5+169314000*ep^4-5324400*ep^3-3865712*ep^2+297680*ep+7872,
         19440000*ep^18-20736000*ep^17-32988600*ep^16+26137440*ep^15+
         12909690*ep^14-8813070*ep^13-1790100*ep^12+1137780*ep^11+98010
         *ep^10-60030*ep^9-1800*ep^8+1080*ep^7)
         +cf^3*ca*G20*G30*rat(339741941760*ep^22-142232196096*ep^21-
         3351446776320*ep^20+5571967842624*ep^19-4726769527616*ep^18+
         10604232896416*ep^17-7898056468040*ep^16-13701338436368*ep^15+
         20756648103110*ep^14-4395307633849*ep^13-6235472418517*ep^12+
         3458463137939*ep^11+203958999833*ep^10-530880486178*ep^9+
         77944443009*ep^8+30716287275*ep^7-8734294617*ep^6-718986141*
         ep^5+434523498*ep^4-10275150*ep^3-8746100*ep^2+599368*ep+9840,
         1244160000*ep^21-3815424000*ep^20+465177600*ep^19+6133800960*
         ep^18-2553305760*ep^17-2584935360*ep^16+1170967320*ep^15+
         440480520*ep^14-202707360*ep^13-35259120*ep^12+16278840*ep^11+
         1323720*ep^10-611280*ep^9-18720*ep^8+8640*ep^7)
         +cf^3*ca*G10*rat(-56629120*ep^17+266847648*ep^16-112272960*
         ep^15-367637528*ep^14+152623532*ep^13-298938324*ep^12+
         633099541*ep^11+446531404*ep^10-1525492456*ep^9+1115758021*
         ep^8-268128761*ep^7-49581040*ep^6+36056588*ep^5-3684497*ep^4-
         1058628*ep^3+257196*ep^2-13192*ep-336,720000*ep^16-1368000*
         ep^15-201800*ep^14+1364220*ep^13-625080*ep^12-32880*ep^11+
         65280*ep^10-6780*ep^9-1600*ep^8+240*ep^7)
         +cf^3*ca*G10*G30*rat(20847846113280*ep^23-65853425866752*ep^22
         -34513203852288*ep^21+304344067122816*ep^20-376217843233344*
         ep^19+431275401022240*ep^18-719215852774256*ep^17+
         347811452263880*ep^16+695393343521716*ep^15-905151689075866*
         ep^14+163846134375315*ep^13+282695126378497*ep^12-
         155111058524771*ep^11-12093156928573*ep^10+27495618500173*ep^9
         -4136637413575*ep^8-1783784209815*ep^7+526113080119*ep^6+
         28377609028*ep^5-21735858646*ep^4+1049957434*ep^3+291915332*
         ep^2-27770472*ep+48528,9953280000*ep^22-40476672000*ep^21+
         34244812800*ep^20+45348986880*ep^19-69496853760*ep^18-
         253036800*ep^17+30047221440*ep^16-5843894400*ep^15-5145503040*
         ep^14+1339585920*ep^13+412303680*ep^12-119640960*ep^11-
         15480000*ep^10+4740480*ep^9+218880*ep^8-69120*ep^7)
         +cf^3*ca*G10*G20*rat(-1751503730688*ep^23+7093091455488*ep^22-
         2510145553536*ep^21-29925229461984*ep^20+75534652346544*ep^19-
         115784130351480*ep^18+129365833590356*ep^17-53525389900956*
         ep^16-88421614107050*ep^15+144181187306680*ep^14-
         69211543414293*ep^13-14013419943054*ep^12+28452139835432*ep^11
         -9557517418308*ep^10-1153862744330*ep^9+1535934710152*ep^8-
         291484677474*ep^7-43133213988*ep^6+23095247291*ep^5-2006628582
         *ep^4-352709564*ep^3+78794608*ep^2-4457088*ep+21024,1399680000
         *ep^22-6508512000*ep^21+8340148800*ep^20+2686938480*ep^19-
         12570463440*ep^18+6364697580*ep^17+2646077220*ep^16-2891780460
         *ep^15+273291300*ep^14+361251900*ep^13-95125860*ep^12-12369780
         *ep^11+6523740*ep^10-238680*ep^9-131760*ep^8+12960*ep^7)
         +cf^3*ca*G10*G20*G30*rat(-16353508442112*ep^24+51828820420608*
         ep^23+79998603761664*ep^22-587059237685376*ep^21+
         1199796868512192*ep^20-1513883272879200*ep^19+1252411612458064
         *ep^18-41307828244472*ep^17-1466241309686428*ep^16+
         1672867989723982*ep^15-563556078340645*ep^14-315147896836020*
         ep^13+333239740690342*ep^12-72526189500008*ep^11-
         29335631074924*ep^10+17145279114658*ep^9-1218748701214*ep^8-
         964970603760*ep^7+205434953917*ep^6+14251872682*ep^5-
         7486501084*ep^4+288403378*ep^3+87737924*ep^2-6650472*ep-87696,
         89579520000*ep^23-394149888000*ep^22+429633331200*ep^21+
         305406443520*ep^20-761518644480*ep^19+206213230080*ep^18+
         271184103360*ep^17-142736713920*ep^16-28777844160*ep^15+
         27492782400*ep^14-308024640*ep^13-2313679680*ep^12+219602880*
         ep^11+89104320*ep^10-12251520*ep^9-1278720*ep^8+207360*ep^7)
         +cf^3*ca*G10^2*rat(-3388950650880*ep^24+9295523957760*ep^23+
         11982022289664*ep^22-44708296193664*ep^21-12592264219136*ep^20
         +78365082174304*ep^19+39804083437728*ep^18-155894606169784*
         ep^17+26253187673264*ep^16+128600334038438*ep^15-
         85545723046031*ep^14-15687151983736*ep^13+32566347611812*ep^12
         -7082996574462*ep^11-3666575430498*ep^10+1785994846512*ep^9+
         22791382964*ep^8-144453148986*ep^7+19060109357*ep^6+4370973280
         *ep^5-1097845400*ep^4-13979654*ep^3+19278980*ep^2-1012008*ep-
         31824,2488320000*ep^23-10948608000*ep^22+11934259200*ep^21+
         8483512320*ep^20-21153295680*ep^19+5728145280*ep^18+7532891760
         *ep^17-3964908720*ep^16-799384560*ep^15+763688400*ep^14-
         8556240*ep^13-64268880*ep^12+6100080*ep^11+2475120*ep^10-
         340320*ep^9-35520*ep^8+5760*ep^7)
         +cf^4*rat(-16*ep^5-46*ep^4-58*ep^3+8*ep^2+56*ep-7,ep^4)
         +cf^4*G30*rat(23328*ep^9+38284*ep^8-37646*ep^7-81746*ep^6+
         54598*ep^5+57516*ep^4-67915*ep^3+25953*ep^2-4258*ep+244,50*
         ep^8-30*ep^7+4*ep^6)
         +cf^4*G20*rat(-643406400*ep^14-312027336*ep^13+1735117346*
         ep^12+1454150252*ep^11-3929500792*ep^10+373659494*ep^9+
         3074011880*ep^8-2358440236*ep^7+553750396*ep^6+94057842*ep^5-
         69283622*ep^4+8112032*ep^3+1512984*ep^2-416912*ep+25504,810000
         *ep^13-1134000*ep^12+420975*ep^11+44235*ep^10-49635*ep^9+4545*
         ep^8+1260*ep^7-180*ep^6)
         +cf^4*G20*G30*rat(-10784406528*ep^17-20532889728*ep^16+
         50288470464*ep^15-42257156120*ep^14+118133872752*ep^13-
         195310419168*ep^12+123300592845*ep^11-10501910839*ep^10-
         22165309507*ep^9+8719167578*ep^8+205583922*ep^7-751236948*ep^6
         +114637049*ep^5+22375194*ep^4-7835121*ep^3+162467*ep^2+157844*
         ep-13516,77760000*ep^16-82944000*ep^15-734400*ep^14+22901760*
         ep^13-3607290*ep^12-2259360*ep^11+475740*ep^10+95040*ep^9-
         22410*ep^8-1440*ep^7+360*ep^6)
         +cf^4*G10*rat(7645952*ep^14-634656*ep^13-12884904*ep^12-
         30731028*ep^11+69463590*ep^10-20643633*ep^9-43442501*ep^8+
         43839117*ep^7-13287241*ep^6-1396277*ep^5+1605247*ep^4-211313*
         ep^3-41015*ep^2+11782*ep-736,90000*ep^13-126000*ep^12+46775*
         ep^11+4915*ep^10-5515*ep^9+505*ep^8+140*ep^7-20*ep^6)
         +cf^4*G10*G30*rat(-664547493888*ep^18+454950044928*ep^17+
         1733559001344*ep^16-1654213030704*ep^15+1019703970656*ep^14-
         5527356852352*ep^13+9136106827220*ep^12-5490644125305*ep^11+
         232633806693*ep^10+1186085962494*ep^9-437803330947*ep^8-
         32323207528*ep^7+47167553423*ep^6-5760804804*ep^5-1567610457*
         ep^4+383726637*ep^3+2760216*ep^2-6418966*ep+421340,622080000*
         ep^17-1285632000*ep^16+657676800*ep^15+189089280*ep^14-
         212072400*ep^13+10783440*ep^12+21880800*ep^11-3045600*ep^10-
         939600*ep^9+167760*ep^8+14400*ep^7-2880*ep^6)
         +cf^4*G10*G20*rat(58069343232*ep^18-78178725504*ep^17-
         121700204064*ep^16+333539421264*ep^15-574025273496*ep^14+
         1197646908924*ep^13-1696667482403*ep^12+1323126561456*ep^11-
         481184318820*ep^10-24283921083*ep^9+92972382591*ep^8-
         31739946417*ep^7+1042795357*ep^6+1944612837*ep^5-464774640*
         ep^4+9158397*ep^3+11166027*ep^2-1657074*ep+75016,87480000*
         ep^17-231822000*ep^16+210705300*ep^15-56914245*ep^14-24457680*
         ep^13+17571735*ep^12-1821420*ep^11-998595*ep^10+260280*ep^9+
         2565*ep^8-6480*ep^7+540*ep^6)
         +cf^4*G10*G20*G30*rat(487934834688*ep^19-236545152768*ep^18-
         2741114408832*ep^17+6476654147184*ep^16-10472282637360*ep^15+
         16296196388544*ep^14-18533692729804*ep^13+12261846453065*ep^12
         -3352211842440*ep^11-921708482805*ep^10+964421285553*ep^9-
         216769148127*ep^8-29115485347*ep^7+20922854735*ep^6-2124890151
         *ep^5-492406902*ep^4+116893059*ep^3-2502306*ep^2-1118566*ep+
         76580,5598720000*ep^18-13436928000*ep^17+9775987200*ep^16-
         271226880*ep^15-2475919440*ep^14+733268160*ep^13+164576880*
         ep^12-93052800*ep^11+680400*ep^10+4328640*ep^9-373680*ep^8-
         69120*ep^7+8640*ep^6)
         +cf^4*G10^2*rat(108485047296*ep^19-61114915200*ep^18-
         346563181344*ep^17+119357073168*ep^16+716012375664*ep^15-
         439327544784*ep^14-716284293738*ep^13+982494515137*ep^12-
         355607563972*ep^11-82611459258*ep^10+96352100637*ep^9-
         17629122420*ep^8-5637108247*ep^7+2549879468*ep^6-100900349*
         ep^5-100957773*ep^4+15939459*ep^3+725274*ep^2-324206*ep+19188,
         155520000*ep^18-373248000*ep^17+271555200*ep^16-7534080*ep^15-
         68775540*ep^14+20368560*ep^13+4571580*ep^12-2584800*ep^11+
         18900*ep^10+120240*ep^9-10380*ep^8-1920*ep^7+240*ep^6)
         +[d4AA/na]*G30*rat(2304*ep^13-13664*ep^12-311280*ep^11-606320*
         ep^10+4695736*ep^9-4456758*ep^8-2855627*ep^7+4515214*ep^6-
         214392*ep^5-917820*ep^4+158886*ep^3-8696*ep^2+25673*ep-4416,
         69120*ep^12+20736*ep^11-129792*ep^10-86784*ep^9-768*ep^8+4608*
         ep^7)
         +[d4AA/na]*G20*rat(93312000*ep^18+4419332352*ep^17+16916611968
         *ep^16-40234486176*ep^15-84656788784*ep^14+141206254168*ep^13+
         86659766236*ep^12-143719059580*ep^11-27221553494*ep^10+
         54928240085*ep^9+654023541*ep^8-7537763756*ep^7+265852442*ep^6
         +94637209*ep^5+80307425*ep^4+32814442*ep^3-12311374*ep^2-
         905384*ep+306120,373248000*ep^18+995328000*ep^17-235249920*
         ep^16-2234373120*ep^15-1579003200*ep^14+72446400*ep^13+
         343232640*ep^12+51373440*ep^11-22420800*ep^10-4622400*ep^9+
         449280*ep^8+103680*ep^7)
         +[d4AA/na]*G20*G30*rat(-1061683200*ep^23+21098741760*ep^22-
         54024603648*ep^21-32447384064*ep^20+317828019840*ep^19-
         1055591434912*ep^18+2234540360928*ep^17+1047377890064*ep^16-
         10224002713656*ep^15+5271135105298*ep^14+12897908061662*ep^13-
         8768262065281*ep^12-6151815209302*ep^11+4959058713313*ep^10+
         971522224026*ep^9-1157210088321*ep^8+19013261242*ep^7+
         108180006533*ep^6-7901975480*ep^5-5827533546*ep^4+500660676*
         ep^3+178901108*ep^2-9615888*ep-2128752,11943936000*ep^22-
         12939264000*ep^21-126967357440*ep^20+31379650560*ep^19+
         434578176000*ep^18+192524428800*ep^17-455876743680*ep^16-
         462594516480*ep^15-68185152000*ep^14+74666534400*ep^13+
         27318919680*ep^12-2068830720*ep^11-2013120000*ep^10-132019200*
         ep^9+42301440*ep^8+4976640*ep^7)
         +[d4AA/na]*G10*rat(-5246976*ep^12-14230304*ep^11+56567400*
         ep^10-15078628*ep^9-46062552*ep^8+27170198*ep^7+5675316*ep^6-
         7264909*ep^5+1543748*ep^4-40454*ep^3-25566*ep^2+9177*ep-1170,
         1728000*ep^13+2736000*ep^12+698880*ep^11-445440*ep^10-126720*
         ep^9+13440*ep^8+3840*ep^7)
         +[d4AA/na]*G10*G30*rat(-38162534400*ep^23+2174700883968*ep^22-
         2807950848768*ep^21-45836444774016*ep^20+102900619704864*ep^19
         +160027701779184*ep^18-508806474910424*ep^17-89614772043940*
         ep^16+898985998935496*ep^15-188462479116136*ep^14-
         742314075836794*ep^13+264500978816749*ep^12+310516841159206*
         ep^11-129465784879799*ep^10-68156746070941*ep^9+30356498575685
         *ep^8+7857321182299*ep^7-3648066248875*ep^6-452930386745*ep^5+
         223966978518*ep^4+12108787035*ep^3-6931121842*ep^2-104940828*
         ep+91710504,47775744000*ep^23-99532800000*ep^22-456112373760*
         ep^21+633388032000*ep^20+1612794101760*ep^19-968214988800*
         ep^18-2593604689920*ep^17-26871091200*ep^16+1577637457920*
         ep^15+571406745600*ep^14-189390458880*ep^13-117551001600*ep^12
         +222842880*ep^11+7524403200*ep^10+697282560*ep^9-149299200*
         ep^8-19906560*ep^7)
         +[d4AA/na]*G10*G20*rat(-401583902976*ep^22+685506327552*ep^21+
         8973777220560*ep^20-25753349514768*ep^19-19221801624624*ep^18+
         118425826641384*ep^17-46147839965429*ep^16-178223421921173*
         ep^15+146983394231484*ep^14+102130697421314*ep^13-
         134938082284350*ep^12-10263496549598*ep^11+53572569331524*
         ep^10-10030568485736*ep^9-9243883507349*ep^8+3468310357627*
         ep^7+439323811896*ep^6-354172857226*ep^5+19169769584*ep^4+
         12798201712*ep^3-1586168704*ep^2-149947488*ep+25507584,
         13436928000*ep^23-35831808000*ep^22-109992453120*ep^21+
         248399032320*ep^20+332118455040*ep^19-506539526400*ep^18-
         512046282240*ep^17+363604515840*ep^16+355328570880*ep^15-
         76027507200*ep^14-87828572160*ep^13+6651279360*ep^12+
         9420261120*ep^11-259718400*ep^10-444372480*ep^9+3732480*ep^8+
         7464960*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(23887872000*ep^25-261232128000*
         ep^24-1238099337216*ep^23+3063105116928*ep^22+43372682660736*
         ep^21-105390065628960*ep^20-184607328637392*ep^19+
         612397763815752*ep^18+101902588138060*ep^17-1252773585167380*
         ep^16+436375383544960*ep^15+1073158010778734*ep^14-
         661960931256367*ep^13-381131756106659*ep^12+346586578638949*
         ep^11+39720335982424*ep^10-79345578512692*ep^9+3328299479180*
         ep^8+9458515788580*ep^7-936997862908*ep^6-719494224725*ep^5+
         105426627027*ep^4+28387853919*ep^3-5289927730*ep^2-404311212*
         ep+90115992,429981696000*ep^24-1039122432000*ep^23-
         3806412963840*ep^22+7068829409280*ep^21+12614982819840*ep^20-
         13552317204480*ep^19-20437797242880*ep^18+7538974248960*ep^17+
         14279350394880*ep^16+409748336640*ep^15-3418734366720*ep^14-
         489787637760*ep^13+354658590720*ep^12+67051100160*ep^11-
         16297666560*ep^10-3435540480*ep^9+268738560*ep^8+59719680*ep^7
         )
         +[d4AA/na]*G10^2*rat(-2455142400*ep^23-61712354304*ep^22+
         53106594048*ep^21+1345318094784*ep^20-1137298324560*ep^19-
         7657555257936*ep^18+7836299714948*ep^17+13935117344972*ep^16-
         16037931791914*ep^15-10761036523174*ep^14+13781072977175*ep^13
         +3452665535237*ep^12-5507223159459*ep^11-347566793848*ep^10+
         1033189792780*ep^9+183517872*ep^8-88844006242*ep^7-3701723876*
         ep^6+3196600141*ep^5+951005879*ep^4-49473225*ep^3-56046062*
         ep^2+929108*ep+874056,5971968000*ep^23-5474304000*ep^22-
         61078302720*ep^21+6560732160*ep^20+185049192960*ep^19+
         89347161600*ep^18-149837552640*ep^17-120048353280*ep^16+
         18251781120*ep^15+33068620800*ep^14+2120509440*ep^13-
         3621841920*ep^12-506949120*ep^11+170841600*ep^10+29905920*ep^9
         -2856960*ep^8-552960*ep^7)
         +nf*[d4FA/na]*G30*rat(1248*ep^10-8512*ep^9+24640*ep^8-39268*
         ep^7+36818*ep^6-19443*ep^5+3742*ep^4+2175*ep^3-1764*ep^2+483*
         ep-48,1440*ep^12-4608*ep^11+2984*ep^10+2616*ep^9-2168*ep^8-408
         *ep^7+144*ep^6)
         +nf*[d4FA/na]*G20*rat(-91872*ep^14+266112*ep^13+46928*ep^12-
         2879612*ep^11+8292778*ep^10-9877649*ep^9+4722362*ep^8+1552465*
         ep^7-3659507*ep^6+1992419*ep^5-191803*ep^4-249943*ep^3+112606*
         ep^2-17812*ep+888,129600*ep^16+6480*ep^15-739080*ep^14+35820*
         ep^13+1190790*ep^12+84420*ep^11-656280*ep^10-137520*ep^9+78210
         *ep^8+10800*ep^7-3240*ep^6)
         +nf*[d4FA/na]*G20*G30*rat(-63354624*ep^21+608002752*ep^20-
         1348920224*ep^19-2418777112*ep^18+5395506108*ep^17-7867948162*
         ep^16+1581679703*ep^15+12331801031*ep^14+26408909324*ep^13-
         32693554996*ep^12-27069718784*ep^11+36417924483*ep^10+
         156953172*ep^9-12374104460*ep^8+3902706897*ep^7+1024324856*
         ep^6-794357236*ep^5+111323488*ep^4+22757608*ep^3-9161808*ep^2+
         1263456*ep-84672,9331200*ep^23-41523840*ep^22-29911680*ep^21+
         306037440*ep^20-102324960*ep^19-746683560*ep^18+379695960*
         ep^17+869110200*ep^16-396203400*ep^15-523429560*ep^14+
         168622920*ep^13+155431080*ep^12-32467320*ep^11-19823040*ep^10+
         3412800*ep^9+881280*ep^8-155520*ep^7)
         +nf*[d4FA/na]*G10*G30*rat(-19036800*ep^22+415768248*ep^21-
         3591464436*ep^20+9645295710*ep^19+10550250561*ep^18-
         78854167487*ep^17+200915173975*ep^16-239361013824*ep^15-
         38855202930*ep^14+303783535183*ep^13-108921001473*ep^12-
         265797280523*ep^11+217620824084*ep^10+100034773818*ep^9-
         170595380016*ep^8+41961148553*ep^7+25567641153*ep^6-
         16776519902*ep^5+2663280906*ep^4+507847584*ep^3-263693568*ep^2
         +40292640*ep-2271456,18662400*ep^23-111041280*ep^22+78744960*
         ep^21+632525760*ep^20-1132987680*ep^19-722223360*ep^18+
         2613870720*ep^17-328106880*ep^16-2366573760*ep^15+928834560*
         ep^14+919687680*ep^13-486227520*ep^12-132683040*ep^11+91630080
         *ep^10+656640*ep^9-5391360*ep^8+622080*ep^7)
         +nf*[d4FA/na]*G10*G20*rat(-338967936*ep^23+2799680256*ep^22-
         2954482272*ep^21-36154993704*ep^20+194355218556*ep^19-
         518809616426*ep^18+561020110081*ep^17+264034964541*ep^16-
         1171509206785*ep^15+676793816797*ep^14+814469106098*ep^13-
         992218456658*ep^12-130738035370*ep^11+542589505916*ep^10-
         126628350799*ep^9-113536384411*ep^8+58138376671*ep^7+
         2449086721*ep^6-7460253540*ep^5+1576771672*ep^4+121514864*ep^3
         -97881264*ep^2+15210432*ep-829440,83980800*ep^25-485688960*
         ep^24+257074560*ep^23+2988705600*ep^22-4683108960*ep^21-
         4574140200*ep^20+12070491480*ep^19+1025589600*ep^18-
         12856065120*ep^17+2650905360*ep^16+6610150800*ep^15-2194884000
         *ep^14-1651510080*ep^13+677493720*ep^12+171189720*ep^11-
         92491200*ep^10-1736640*ep^9+4510080*ep^8-466560*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(314461440*ep^24-2072447856*ep^23
         +1814757696*ep^22+35716767048*ep^21-168562942344*ep^20+
         190959175893*ep^19+123746078*ep^18+182134430612*ep^17-
         325026468285*ep^16-643136335028*ep^15+1184564974463*ep^14+
         139047595918*ep^13-920705839438*ep^12+89330134795*ep^11+
         400290149122*ep^10-81940188362*ep^9-121774315187*ep^8+
         54921101972*ep^7+7823156345*ep^6-10448012448*ep^5+2295713678*
         ep^4+117434224*ep^3-130264704*ep^2+20711232*ep-1080864,
         335923200*ep^25-1942755840*ep^24+1028298240*ep^23+11954822400*
         ep^22-18732435840*ep^21-18296560800*ep^20+48281965920*ep^19+
         4102358400*ep^18-51424260480*ep^17+10603621440*ep^16+
         26440603200*ep^15-8779536000*ep^14-6606040320*ep^13+2709974880
         *ep^12+684758880*ep^11-369964800*ep^10-6946560*ep^9+18040320*
         ep^8-1866240*ep^7)
         +nf*[d4FA/na]*G10^2*rat(-14167872*ep^20+196965072*ep^19-
         446348640*ep^18-700020616*ep^17+591893076*ep^16-2701887875*
         ep^15-6738348182*ep^14+1576480144*ep^13+4118956924*ep^12-
         5416427268*ep^11+787405756*ep^10+3991153688*ep^9-1573250698*
         ep^8-875038117*ep^7+511101854*ep^6+19169716*ep^5-56562010*ep^4
         +9678888*ep^3+1258512*ep^2-515232*ep+38880,3110400*ep^22-
         10212480*ep^21-21366720*ep^20+75900960*ep^19+49698000*ep^18-
         183008160*ep^17-70755840*ep^16+192841920*ep^15+66808800*ep^14-
         90498240*ep^13-32204160*ep^12+16325280*ep^11+4942800*ep^10-
         1401120*ep^9-233280*ep^8+51840*ep^7)
         +tf*nf*ca^3*G30*rat(-2304*ep^13-33552*ep^12+279312*ep^11-
         972932*ep^10+2019308*ep^9-2512682*ep^8+1550532*ep^7-7473*ep^6-
         496168*ep^5+134274*ep^4+95577*ep^3-74110*ep^2+18420*ep-1440,
         34560*ep^14-76032*ep^13-38976*ep^12+134400*ep^11+10752*ep^10-
         61824*ep^9-6336*ep^8+3456*ep^7)
         +tf*nf*ca^3*G20*rat(-425088000*ep^20-1148662080*ep^19-
         1273294800*ep^18+13886768928*ep^17+3361662660*ep^16-
         61707504852*ep^15+44448110540*ep^14+86356222286*ep^13-
         96681170045*ep^12-42926737591*ep^11+63137200525*ep^10+
         5820401033*ep^9-17642332878*ep^8+1576283728*ep^7+2107128845*
         ep^6-459603461*ep^5-79424299*ep^4+34080445*ep^3-1409060*ep^2-
         788436*ep+100512,186624000*ep^21+217728000*ep^20-1050744960*
         ep^19-1158477120*ep^18+1750399200*ep^17+2161224720*ep^16-
         768996720*ep^15-1452213360*ep^14-167022000*ep^13+246242160*
         ep^12+53431920*ep^11-14789520*ep^10-3769200*ep^9+285120*ep^8+
         77760*ep^7)
         +tf*nf*ca^3*G20*G30*rat(521074114560*ep^27-4273466572800*ep^26
         +5416463585280*ep^25+36313342119936*ep^24-116903442562816*
         ep^23+66661623224576*ep^22+250737352161568*ep^21-
         443516715995872*ep^20+130910537369920*ep^19+271686605885016*
         ep^18-434861870125794*ep^17+188683167345200*ep^16+
         230884812224515*ep^15-261742436966299*ep^14-2226149237534*
         ep^13+99065422202730*ep^12-25959649908180*ep^11-14339345935834
         *ep^10+6474892344886*ep^9+404607590990*ep^8-524358471395*ep^7+
         63044733921*ep^6+11198407486*ep^5-5266672476*ep^4-98419104*
         ep^3+309823920*ep^2+4576608*ep-9523008,429981696000*ep^28-
         1433272320000*ep^27-3391361187840*ep^26+11997285580800*ep^25+
         10696412620800*ep^24-35526815723520*ep^23-22760566133760*ep^22
         +49560461245440*ep^21+32822286203520*ep^20-32868113333760*
         ep^19-26183506970880*ep^18+8657638145280*ep^17+9930984099840*
         ep^16-242567136000*ep^15-1673726457600*ep^14-164714446080*
         ep^13+134501938560*ep^12+21037743360*ep^11-5077969920*ep^10-
         954685440*ep^9+72161280*ep^8+14929920*ep^7)
         +tf*nf*ca^3*G10*rat(144000*ep^17+1626528*ep^16+8300512*ep^15-
         7889960*ep^14-20949536*ep^13+61531832*ep^12+15855706*ep^11-
         117131553*ep^10+155520*ep^9+66071343*ep^8-7339978*ep^7-
         13226939*ep^6+3115208*ep^5+528441*ep^4-287200*ep^3+29012*ep^2+
         7848*ep-1584,864000*ep^18+2232000*ep^17-1522560*ep^16-7163280*
         ep^15-2640480*ep^14+4962960*ep^13+3816000*ep^12+46800*ep^11-
         532320*ep^10-81360*ep^9+15360*ep^8+2880*ep^7)
         +tf*nf*ca^3*G10*G30*rat(-1015478968320*ep^27+11535663324672*
         ep^26-37466829410688*ep^25+928963817568*ep^24+201098365446168*
         ep^23-292719942291668*ep^22-296653860134346*ep^21+
         1010095517047447*ep^20-628188489446005*ep^19-167064567741942*
         ep^18+401915907398508*ep^17-564891993310847*ep^16+
         693176676509399*ep^15+13623711192191*ep^14-758330507645316*
         ep^13+429167136216775*ep^12+167339663169133*ep^11-
         201218681322886*ep^10+17218249484400*ep^9+32310980807157*ep^8-
         9001029084263*ep^7-1801850325775*ep^6+991015801874*ep^5-
         13150275844*ep^4-45524194112*ep^3+4610199408*ep^2+759473568*ep
         -115736256,429981696000*ep^28-2078244864000*ep^27-918966435840
         *ep^26+15848129986560*ep^25-9224937953280*ep^24-41610759367680
         *ep^23+33571629273600*ep^22+55535212742400*ep^21-
         44505781413120*ep^20-43437508830720*ep^19+28403360778240*ep^18
         +20639464727040*ep^17-9046386408960*ep^16-5650358031360*ep^15+
         1394019694080*ep^14+812002164480*ep^13-106784697600*ep^12-
         60071846400*ep^11+3920209920*ep^10+2163179520*ep^9-54743040*
         ep^8-29859840*ep^7)
         +tf*nf*ca^3*G10*G20*rat(120036556800*ep^28-1893379940352*ep^27
         +10323062572032*ep^26-26970048281088*ep^25+27833395807296*
         ep^24+50554571835840*ep^23-219756875001296*ep^22+
         260803425386128*ep^21+190870422873196*ep^20-804204751094468*
         ep^19+487823791318809*ep^18+632070622839895*ep^17-
         985148416272207*ep^16+18263955225077*ep^15+745279212628114*
         ep^14-337317641029370*ep^13-231515850800802*ep^12+
         200071727524942*ep^11+10893568020549*ep^10-48262361126485*ep^9
         +9291771400813*ep^8+4627593283969*ep^7-1897918118688*ep^6-
         20171246312*ep^5+115218076952*ep^4-16118865008*ep^3-1494659520
         *ep^2+530687232*ep-36402048,483729408000*ep^29-2378336256000*
         ep^28-909545656320*ep^27+18273897354240*ep^26-11802698956800*
         ep^25-48562629788160*ep^24+43836398864640*ep^23+65614712489280
         *ep^22-62354510311680*ep^21-52036256260800*ep^20+
         45163146049920*ep^19+25398774357120*ep^18-17982608808960*ep^17
         -7427097671040*ep^16+4061801894400*ep^15+1218872784960*ep^14-
         533979267840*ep^13-106358546880*ep^12+39758532480*ep^11+
         4492454400*ep^10-1514142720*ep^9-70917120*ep^8+22394880*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(-2624500776960*ep^30+
         62020968164352*ep^29-455734219891968*ep^28+978138736974144*
         ep^27+2778913460567952*ep^26-18474696772219584*ep^25+
         38666777329178184*ep^24-30859835307748564*ep^23-
         19250873625798419*ep^22+61659395682854224*ep^21-
         38622865597728845*ep^20-20468329884089152*ep^19+
         38003772116337449*ep^18-8703520064932708*ep^17-
         11532957988842914*ep^16+5809224202514943*ep^15+
         1583038564431709*ep^14-928602481150318*ep^13-529794437485279*
         ep^12+124227936202688*ep^11+209305603417849*ep^10-
         62215657313670*ep^9-33512230602386*ep^8+15320887291109*ep^7+
         1595141093732*ep^6-1592119279704*ep^5+99895977912*ep^4+
         61176874832*ep^3-8219613312*ep^2-644942592*ep+114535296,
         23219011584000*ep^31-123834728448000*ep^30+38698352640*ep^29+
         914364676177920*ep^28-924731131760640*ep^27-2241143429529600*
         ep^26+3169821332920320*ep^25+2661279260497920*ep^24-
         4656001935663360*ep^23-1775567794199040*ep^22+3707392218105600
         *ep^21+732168298229760*ep^20-1732445878371840*ep^19-
         200038706887680*ep^18+487369314823680*ep^17+36686637158400*
         ep^16-82502875710720*ep^15-4176607173120*ep^14+8307414639360*
         ep^13+271335536640*ep^12-480596198400*ep^11-9060802560*ep^10+
         14606438400*ep^9+119439360*ep^8-179159040*ep^7)
         +tf*nf*ca^3*G10^2*rat(630639820800*ep^28-3623721504768*ep^27+
         6493436098560*ep^26-11037491094528*ep^25+24728199070464*ep^24+
         67058802986352*ep^23-344728225577104*ep^22+410969847805512*
         ep^21+401698336738416*ep^20-1307788922403197*ep^19+
         277550356927501*ep^18+1366482138601301*ep^17-801820639779025*
         ep^16-693320075871942*ep^15+616039773408936*ep^14+
         158135662104166*ep^13-235070587966400*ep^12-283535555467*ep^11
         +48651223846451*ep^10-7319962930329*ep^9-5264231965395*ep^8+
         1461411360646*ep^7+240817513696*ep^6-121512037186*ep^5+
         1001406876*ep^4+4657463376*ep^3-428603040*ep^2-67563936*ep+
         9699264,429981696000*ep^29-1719926784000*ep^28-2483622051840*
         ep^27+14385595023360*ep^26+3159974799360*ep^25-43682954158080*
         ep^24-947977067520*ep^23+67433626137600*ep^22+4110566590080*
         ep^21-57370630129920*ep^20-9665680544640*ep^19+26169155965440*
         ep^18+7105734892800*ep^17-5860843292160*ep^16-1947204437760*
         ep^15+687928826880*ep^14+254831598720*ep^13-43315257600*ep^12-
         17171153280*ep^11+1381086720*ep^10+573143040*ep^9-17418240*
         ep^8-7464960*ep^7)
         +tf*nf*cf*ca^2*G30*rat(76032*ep^14-1408032*ep^13+2429520*ep^12
         +5500080*ep^11-14116884*ep^10-955400*ep^9+20187785*ep^8-
         9601542*ep^7-8453589*ep^6+7257199*ep^5-167028*ep^4-1224379*
         ep^3+419918*ep^2-65532*ep+5112,43200*ep^14-112320*ep^13-10704*
         ep^12+187488*ep^11-53760*ep^10-82656*ep^9+22992*ep^8+7488*ep^7
         -1728*ep^6)
         +tf*nf*cf*ca^2*G20*rat(-5133093120*ep^21+97819804224*ep^20-
         96662404512*ep^19-286466249808*ep^18+85223258808*ep^17+
         1234548229336*ep^16-1520462357556*ep^15-259514791238*ep^14+
         1416168015409*ep^13-587511783689*ep^12-333730525684*ep^11+
         302387086369*ep^10-26467327306*ep^9-39775353031*ep^8+
         13216618004*ep^7+247635233*ep^6-869108267*ep^5+150867340*ep^4+
         5948848*ep^3-4657056*ep^2+500976*ep-17280,699840000*ep^21-
         2029536000*ep^20+64346400*ep^19+3942451440*ep^18-1808886600*
         ep^17-2513724300*ep^16+1380708720*ep^15+676733940*ep^14-
         378095040*ep^13-79900020*ep^12+44269200*ep^11+4046220*ep^10-
         2221560*ep^9-71280*ep^8+38880*ep^7)
         +tf*nf*cf*ca^2*G20*G30*rat(-493563248640*ep^24+754857750528*
         ep^23+4820109437952*ep^22-12717733750272*ep^21-5620099870848*
         ep^20+46616483194944*ep^19-36542759293408*ep^18-22196401568368
         *ep^17+27652958576100*ep^16+6702630372240*ep^15-4126219843037*
         ep^14-12096753343400*ep^13+6397426069848*ep^12+2866854808101*
         ep^11-2699848956311*ep^10+278021975278*ep^9+257790349616*ep^8-
         76555125373*ep^7-1592425040*ep^6+3497430586*ep^5-460418176*
         ep^4-30766240*ep^3+13623744*ep^2-237024*ep-172800,44789760000*
         ep^24-40310784000*ep^23-258461798400*ep^22+263072655360*ep^21+
         404843944320*ep^20-408700416960*ep^19-257695417440*ep^18+
         244567678320*ep^17+77010821280*ep^16-67262371920*ep^15-
         11295465120*ep^14+9269776080*ep^13+837859680*ep^12-659260080*
         ep^11-30119040*ep^10+23034240*ep^9+414720*ep^8-311040*ep^7)
         +tf*nf*cf*ca^2*G10*rat(-37440000*ep^17-177864576*ep^16+
         23338048*ep^15+498360128*ep^14+15149808*ep^13-882811152*ep^12-
         244613070*ep^11+1788868155*ep^10-1068292810*ep^9-400769699*
         ep^8+644872816*ep^7-216539589*ep^6-11875344*ep^5+23256993*ep^4
         -3941304*ep^3-415284*ep^2+161936*ep-10656,2160000*ep^17-324000
         *ep^16-10082400*ep^15+4659960*ep^14+10440840*ep^13-5834880*
         ep^12-2690640*ep^11+1623960*ep^10+175560*ep^9-127920*ep^8-3360
         *ep^7+2880*ep^6)
         +tf*nf*cf*ca^2*G10*G30*rat(1796367974400*ep^25+11043513630720*
         ep^24-15880280334336*ep^23-100775933015040*ep^22+
         64777140966144*ep^21+323313484985600*ep^20-164105015841280*
         ep^19-466789377650288*ep^18+199212684147296*ep^17+
         438091283709584*ep^16-193177225478388*ep^15-260590145977677*
         ep^14+152947379102068*ep^13+66578722137200*ep^12-
         59092380020842*ep^11-2103745867418*ep^10+9906577679146*ep^9-
         1444181175612*ep^8-651775140042*ep^7+183193623639*ep^6+
         7885859090*ep^5-7449244452*ep^4+764795288*ep^3+46895584*ep^2-
         21548544*ep+2108160,119439360000*ep^25+11943936000*ep^24-
         796726886400*ep^23+12295618560*ep^22+1781110932480*ep^21-
         10283927040*ep^20-1777055558400*ep^19-35007304320*ep^18+
         857542665600*ep^17+25995864960*ep^16-209487565440*ep^15-
         5401837440*ep^14+26953695360*ep^13+476265600*ep^12-1838344320*
         ep^11-18892800*ep^10+62530560*ep^9+276480*ep^8-829440*ep^7)
         +tf*nf*cf*ca^2*G10*G20*rat(-222376181760*ep^25-1129728135168*
         ep^24+2471291942400*ep^23+13624349458176*ep^22-11792767030176*
         ep^21-54547270677120*ep^20+40043127997088*ep^19+89915895478596
         *ep^18-69303097815714*ep^17-79855611309177*ep^16+
         72890926529613*ep^15+36299669011246*ep^14-48178702785132*ep^13
         -940700563066*ep^12+15319018999386*ep^11-4201953864176*ep^10-
         1559848951162*ep^9+980614874323*ep^8-101654698463*ep^7-
         42129428570*ep^6+13691780256*ep^5-1199766472*ep^4-153633824*
         ep^3+59672128*ep^2-8152512*ep+449280,33592320000*ep^25-
         16236288000*ep^24-221140108800*ep^23+133436315520*ep^22+
         466425656640*ep^21-286477918560*ep^20-427213278000*ep^19+
         263556473760*ep^18+178576691040*ep^17-117727460640*ep^16-
         31923624960*ep^15+26101098720*ep^14+1561874400*ep^13-
         2783427840*ep^12+134172720*ep^11+133488000*ep^10-14014080*ep^9
         -2280960*ep^8+311040*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(-23975779368960*ep^27+
         42078633836544*ep^26-47917434415104*ep^25+467018691641856*
         ep^24-286364511293184*ep^23-2810287341576576*ep^22+
         5048685946636416*ep^21-704858064396176*ep^20-4273326419258928*
         ep^19+1970600178323352*ep^18+2254741361220612*ep^17-
         1463394533217777*ep^16-1071602926586103*ep^15+1039960013112482
         *ep^14+123110273167766*ep^13-370786104804608*ep^12+
         74385553321032*ep^11+52349040530462*ep^10-23088754547930*ep^9-
         1348007117839*ep^8+2294895326047*ep^7-283138551592*ep^6-
         71413828752*ep^5+18452874784*ep^4-197625904*ep^3-266276672*
         ep^2+20692992*ep-138240,3224862720000*ep^27-2902376448000*
         ep^26-21117476044800*ep^25+21915271249920*ep^24+42977652157440
         *ep^23-48293887495680*ep^22-37016168451840*ep^21+
         46973599297920*ep^20+13436515837440*ep^19-22661807443200*ep^18
         -1212796627200*ep^17+5666289845760*ep^16-383326007040*ep^15-
         747301628160*ep^14+99227704320*ep^13+51982784640*ep^12-
         8831635200*ep^11-1794216960*ep^10+345323520*ep^9+24053760*ep^8
         -4976640*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(1217007452160*ep^26-6975207862272*
         ep^25-13534779262464*ep^24+39560828277888*ep^23+55744876586880
         *ep^22-99138846105504*ep^21-147941830394656*ep^20+
         239759917995192*ep^19+130194293545088*ep^18-305122519132714*
         ep^17+2909286364806*ep^16+187322873450213*ep^15-63755192009407
         *ep^14-47631309172458*ep^13+32226357814568*ep^12+954623794994*
         ep^11-5508980010102*ep^10+1238048655158*ep^9+242217220490*ep^8
         -139871136375*ep^7+12672144533*ep^6+4085796206*ep^5-1140294264
         *ep^4+62634488*ep^3+16203648*ep^2-3234816*ep+198720,
         89579520000*ep^26-20901888000*ep^25-600531148800*ep^24+
         208403435520*ep^23+1332759294720*ep^22-452990678400*ep^21-
         1330220687040*ep^20+418008411360*ep^19+651908825280*ep^18-
         194888767680*ep^17-163614640320*ep^16+48320513280*ep^15+
         21565730880*ep^14-6381224640*ep^13-1497824640*ep^12+445416480*
         ep^11+51621120*ep^10-15425280*ep^9-691200*ep^8+207360*ep^7)
         +tf*nf*cf^2*ca*G30*rat(-25344*ep^13+139488*ep^12-336032*ep^11+
         483000*ep^10-458596*ep^9+266982*ep^8+4450*ep^7-192331*ep^6+
         165101*ep^5+1714*ep^4-63068*ep^3+24120*ep^2-1312*ep-192,3600*
         ep^13-12960*ep^12+12068*ep^11+3556*ep^10-8036*ep^9+1148*ep^8+
         768*ep^7-144*ep^6)
         +tf*nf*cf^2*ca*G20*rat(23817888*ep^17-181466784*ep^16+
         295283664*ep^15-122409240*ep^14+439504154*ep^13-1258278100*
         ep^12+763764232*ep^11+1038763986*ep^10-1678906315*ep^9+
         654392372*ep^8+227415524*ep^7-259729262*ep^6+62979971*ep^5+
         3782952*ep^4-2734550*ep^3-206564*ep^2+147272*ep-12720,972000*
         ep^17-3904200*ep^16+4108860*ep^15+2221470*ep^14-6300945*ep^13+
         2630295*ep^12+1111770*ep^11-1012140*ep^10+128295*ep^9+62955*
         ep^8-19980*ep^7+1620*ep^6)
         +tf*nf*cf^2*ca*G20*G30*rat(1531809792*ep^20-517432320*ep^19-
         10581065856*ep^18+2793903168*ep^17+37388672640*ep^16-
         22540722960*ep^15-72862666432*ep^14+98589947200*ep^13+
         12734126678*ep^12-101790331850*ep^11+62179632132*ep^10+
         12686739097*ep^9-31041366839*ep^8+12850847515*ep^7+173221561*
         ep^6-1984207186*ep^5+793296204*ep^4-158302960*ep^3+18543120*
         ep^2-1390304*ep+62400,46656000*ep^20-74649600*ep^19-224557920*
         ep^18+442771920*ep^17+149195880*ep^16-599310180*ep^15+
         121305420*ep^14+265367160*ep^13-117758160*ep^12-32272740*ep^11
         +26643420*ep^10-2278080*ep^9-1458720*ep^8+371520*ep^7-25920*
         ep^6)
         +tf*nf*cf^2*ca*G10*rat(928*ep^12+1336*ep^11-3572*ep^10-640*
         ep^9+5771*ep^8-3892*ep^7+2184*ep^6-1075*ep^5-2480*ep^4+2890*
         ep^3-828*ep^2-8*ep+16,18*ep^12-9*ep^11-77*ep^10+65*ep^9+47*
         ep^8-56*ep^7+12*ep^6)
         +tf*nf*cf^2*ca*G10*G30*rat(-135475200*ep^18+152229888*ep^17+
         1180151904*ep^16-1649206992*ep^15-3344213200*ep^14+7229179184*
         ep^13-570353878*ep^12-7397965931*ep^11+4456923521*ep^10+
         2273077907*ep^9-2941325186*ep^8+388379963*ep^7+560804123*ep^6-
         238468323*ep^5-685480*ep^4+19993760*ep^3-4808444*ep^2+427344*
         ep-9360,3888000*ep^18-13024800*ep^17+6024240*ep^16+19842840*
         ep^15-19279860*ep^14-6281340*ep^13+11461200*ep^12-1083840*
         ep^11-2185860*ep^10+593940*ep^9+87960*ep^8-46800*ep^7+4320*
         ep^6)
         +tf*nf*cf^2*ca*G10*G20*rat(28988928*ep^18-233599680*ep^17+
         212522112*ep^16+312587952*ep^15+1248794864*ep^14-5373265328*
         ep^13+5657961992*ep^12-263181228*ep^11-2967143967*ep^10+
         818294927*ep^9+1481195875*ep^8-1149417675*ep^7+109876695*ep^6+
         224930045*ep^5-133576579*ep^4+37029831*ep^3-5777440*ep^2+
         489316*ep-17520,5832000*ep^18-25369200*ep^17+32461560*ep^16+
         5111100*ep^15-42248610*ep^14+28383660*ep^13+1410030*ep^12-
         8296380*ep^11+2794050*ep^10+121140*ep^9-245790*ep^8+49680*ep^7
         -3240*ep^6)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(9651695616*ep^23-26598855168*
         ep^22-10220131584*ep^21+72636743520*ep^20-64633319088*ep^19+
         148987703808*ep^18-238115492960*ep^17-160921700614*ep^16+
         605053042227*ep^15-168946385054*ep^14-581236907671*ep^13+
         518395690427*ep^12+62696163142*ep^11-283798044876*ep^10+
         116876107103*ep^9+26799057613*ep^8-35687920923*ep^7+9114488032
         *ep^6+1002845482*ep^5-1044537176*ep^4+231820576*ep^3-21118592*
         ep^2+376480*ep+36480,419904000*ep^23-671846400*ep^22-
         2347613280*ep^21+4600806480*ep^20+2765369160*ep^19-8942310900*
         ep^18+932921460*ep^17+6881867460*ep^16-3107581740*ep^15-
         1905413940*ep^14+1594832220*ep^13-30109860*ep^12-264177900*
         ep^11+72577080*ep^10+5421600*ep^9-5518080*ep^8+924480*ep^7-
         51840*ep^6)
         +tf*nf*cf^2*ca*G10^2*rat(-44448768*ep^19+83501184*ep^18+
         235403808*ep^17-256100256*ep^16-649903968*ep^15-74249280*ep^14
         +2219540814*ep^13-997498076*ep^12-2315064922*ep^11+2040232387*
         ep^10+672541421*ep^9-1470107130*ep^8+547106170*ep^7+73858955*
         ep^6-109107341*ep^5+34700732*ep^4-7413302*ep^3+1754364*ep^2-
         311992*ep+21840,972000*ep^19-1069200*ep^18-5597640*ep^17+
         7226820*ep^16+8141340*ep^15-12654660*ep^14-2819700*ep^13+
         8078580*ep^12-1192860*ep^11-1646460*ep^10+539340*ep^9+60600*
         ep^8-42480*ep^7+4320*ep^6)
         +tf*nf*cf^3*G30*rat(1056*ep^9-4116*ep^8+7994*ep^7-10137*ep^6+
         8054*ep^5-2255*ep^4-2626*ep^3+2974*ep^2-1032*ep+88,150*ep^9-
         265*ep^8+42*ep^7+31*ep^6-6*ep^5)
         +tf*nf*cf^3*G20*rat(-1593216*ep^11+8023344*ep^10-15009832*ep^9
         +13352824*ep^8-7006848*ep^7+4936352*ep^6-4965096*ep^5+3211512*
         ep^4-1156976*ep^3+231104*ep^2-24192*ep+1024,81000*ep^11-271350
         *ep^10+330255*ep^9-193770*ep^8+59085*ep^7-9000*ep^6+540*ep^5)
         +tf*nf*cf^3*G20*G30*rat(-22951296*ep^13+32690160*ep^12+
         34177368*ep^11+26523760*ep^10-415511328*ep^9+827726937*ep^8-
         857685841*ep^7+561099810*ep^6-247676196*ep^5+75224411*ep^4-
         15548727*ep^3+2088930*ep^2-163580*ep+5592,972000*ep^13-3175200
         *ep^12+3610710*ep^11-1723635*ep^10+184995*ep^9+144855*ep^8-
         61605*ep^7+9540*ep^6-540*ep^5)
         +tf*nf*cf^3*G10*rat(-640*ep^8+1168*ep^7-600*ep^6+1162*ep^5-
         2490*ep^4+2006*ep^3-726*ep^2+128*ep-8,18*ep^8-45*ep^7+31*ep^6-
         6*ep^5)
         +tf*nf*cf^3*G10*G30*rat(1140480*ep^12+2107296*ep^11-16074096*
         ep^10+14196892*ep^9+28953696*ep^8-73940857*ep^7+73472037*ep^6-
         42176349*ep^5+15712953*ep^4-4026964*ep^3+706434*ep^2-74918*ep+
         3396,81000*ep^12-244350*ep^11+239805*ep^10-83685*ep^9-5505*
         ep^8+10695*ep^7-2460*ep^6+180*ep^5)
         +tf*nf*cf^3*G10*G20*rat(1930752*ep^12-5497152*ep^11+15202320*
         ep^10-35207576*ep^9+34523212*ep^8+7211044*ep^7-45987560*ep^6+
         44795472*ep^5-22628100*ep^4+6730148*ep^3-1180240*ep^2+112064*
         ep-4384,243000*ep^12-895050*ep^11+1262115*ep^10-911565*ep^9+
         371025*ep^8-86085*ep^7+10620*ep^6-540*ep^5)
         +tf*nf*cf^3*G10*G20*G30*rat(-141585408*ep^16+548290944*ep^15-
         777382272*ep^14+331996128*ep^13+568487568*ep^12-1524743488*
         ep^11+2178375910*ep^10-2049073385*ep^9+1216692198*ep^8-
         399498066*ep^7+28870916*ep^6+29640271*ep^5-11665138*ep^4+
         1609460*ep^3+4746*ep^2-21864*ep+1480,8748000*ep^16-28576800*
         ep^15+25692390*ep^14+8657685*ep^13-29960415*ep^12+20590560*
         ep^11-5296680*ep^10-558135*ep^9+716085*ep^8-189990*ep^7+22860*
         ep^6-1080*ep^5)
         +tf*nf*cf^3*G10^2*rat(643584*ep^12-1440384*ep^11+85800*ep^10+
         2209148*ep^9-2559196*ep^8+2221578*ep^7-2614420*ep^6+2540104*
         ep^5-1551500*ep^4+578306*ep^3-127180*ep^2+14848*ep-688,20250*
         ep^12-49275*ep^11+18270*ep^10+33780*ep^9-36600*ep^8+14595*ep^7
         -2640*ep^6+180*ep^5)
         +tf^2*nf^2*ca^2*G30*rat(-96*ep^9+164*ep^8+308*ep^7-945*ep^6+
         627*ep^5+193*ep^4-320*ep^3+25*ep^2+56*ep-14,360*ep^11-432*
         ep^10-838*ep^9+562*ep^8+674*ep^7+30*ep^6-36*ep^5)
         +tf^2*nf^2*ca^2*G20*rat(6048*ep^12-10944*ep^11-14712*ep^10+
         43984*ep^9-17800*ep^8-23246*ep^7+19986*ep^6-2670*ep^5-414*ep^4
         +44*ep^3-548*ep^2+320*ep-48,7776*ep^14-8424*ep^13-20628*ep^12+
         11790*ep^11+19287*ep^10+9*ep^9-3357*ep^8-135*ep^7+162*ep^6)
         +tf^2*nf^2*ca^2*G20*G30*rat(27648*ep^13-141264*ep^12+207564*
         ep^11+75032*ep^10-494323*ep^9+453405*ep^8-55153*ep^7-138951*
         ep^6+77967*ep^5-11288*ep^4-521*ep^3-444*ep^2+244*ep-24,103680*
         ep^15-124416*ep^14-260784*ep^13+188424*ep^12+235476*ep^11-
         29250*ep^10-41706*ep^9+4446*ep^8+2214*ep^7-324*ep^6)
         +tf^2*nf^2*ca^2*G10*G30*rat(-18576*ep^13+75792*ep^12-49968*
         ep^11-243516*ep^10+621733*ep^9-667730*ep^8+398684*ep^7-162390*
         ep^6+68847*ep^5-24882*ep^4-2086*ep^3+6092*ep^2-1976*ep+192,
         77760*ep^15-34992*ep^14-408672*ep^13+243972*ep^12+512088*ep^11
         -281016*ep^10-170112*ep^9+96948*ep^8+5352*ep^7-7632*ep^6+864*
         ep^5)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(-38880*ep^16+208944*ep^15-
         255792*ep^14-1786920*ep^13+8187618*ep^12-13973221*ep^11+
         9660074*ep^10+1595435*ep^9-6629498*ep^8+3167507*ep^7+644796*
         ep^6-1124087*ep^5+373528*ep^4-14582*ep^3-18190*ep^2+3940*ep-
         240,1399680*ep^18+1003104*ep^17-8090928*ep^16-4423896*ep^15+
         14445972*ep^14+6921576*ep^13-9695268*ep^12-3363552*ep^11+
         2975292*ep^10+485352*ep^9-435564*ep^8+2088*ep^7+22896*ep^6-
         2592*ep^5)
         +tf^2*nf^2*ca^2*G10^2*rat(-864*ep^12+24480*ep^11-96672*ep^10+
         141484*ep^9-56162*ep^8-71219*ep^7+93077*ep^6-37045*ep^5-1321*
         ep^4+6100*ep^3-2186*ep^2+352*ep-24,19440*ep^15-26568*ep^14-
         45684*ep^13+44154*ep^12+40098*ep^11-13704*ep^10-8616*ep^9+1986
         *ep^8+522*ep^7-108*ep^6)
         +tf^2*nf^2*cf*ca*G30*rat(-1152*ep^11+3984*ep^10-5872*ep^9-4692
         *ep^8+19090*ep^7-8029*ep^6-11435*ep^5+7226*ep^4+2808*ep^3-2586
         *ep^2+488*ep-40,900*ep^12-1440*ep^11-1663*ep^10+2243*ep^9+1123
         *ep^8-599*ep^7-120*ep^6+36*ep^5)
         +tf^2*nf^2*cf*ca*G20*rat(26784*ep^11-69984*ep^10+29016*ep^9+
         75848*ep^8-82312*ep^7+8696*ep^6+13616*ep^5-592*ep^4+1880*ep^3-
         4584*ep^2+1800*ep-168,2592*ep^12-4536*ep^11-3852*ep^10+6498*
         ep^9+2097*ep^8-1395*ep^7-189*ep^6+81*ep^5)
         +tf^2*nf^2*cf*ca*G20*G30*rat(147456*ep^13-1175040*ep^12+
         3568064*ep^11-5084032*ep^10+3075320*ep^9+301096*ep^8-1406482*
         ep^7+660666*ep^6-95132*ep^5+24772*ep^4-27314*ep^3+9584*ep^2-
         1286*ep+60,86400*ep^14-195840*ep^13-45288*ep^12+274140*ep^11-
         49338*ep^10-69975*ep^9+21645*ep^8+3177*ep^7-1755*ep^6+162*ep^5
         )
         +tf^2*nf^2*cf*ca*G10*G30*rat(-55296*ep^14+498816*ep^13-1534704
         *ep^12+2055960*ep^11-655776*ep^10-1517322*ep^9+2039701*ep^8-
         828404*ep^7-357594*ep^6+645024*ep^5-414369*ep^4+162768*ep^3-
         40336*ep^2+5648*ep-336,97200*ep^15-277020*ep^14+60696*ep^13+
         387909*ep^12-257694*ep^11-91926*ep^10+111720*ep^9-17199*ep^8-
         7386*ep^7+2556*ep^6-216*ep^5)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(5349888*ep^19-20222784*ep^18+
         6007392*ep^17+76247568*ep^16-41336376*ep^15-310408104*ep^14+
         587110212*ep^13-300568662*ep^12-188990791*ep^11+283945116*
         ep^10-82832767*ep^9-39509499*ep^8+30183428*ep^7-3387927*ep^6-
         2344934*ep^5+910896*ep^4-147704*ep^3+20544*ep^2-3008*ep+192,
         5248800*ep^20-1837080*ep^19-32953716*ep^18+16777206*ep^17+
         63777051*ep^16-36251874*ep^15-49597587*ep^14+33089328*ep^13+
         14916285*ep^12-13444650*ep^11-599481*ep^10+2235438*ep^9-358056
         *ep^8-99216*ep^7+33264*ep^6-2592*ep^5)
         +tf^2*nf^2*cf*ca*G10^2*rat(96768*ep^16+612288*ep^15-1893504*
         ep^14-1749120*ep^13+7914024*ep^12-2181892*ep^11-11097086*ep^10
         +11005904*ep^9+536730*ep^8-5979480*ep^7+3169470*ep^6-125936*
         ep^5-490234*ep^4+226684*ep^3-50280*ep^2+5952*ep-288,48600*
         ep^17-4860*ep^16-284742*ep^15+76599*ep^14+483666*ep^13-149067*
         ep^12-290052*ep^11+113877*ep^10+54234*ep^9-28089*ep^8-1122*
         ep^7+1908*ep^6-216*ep^5)
         +tf^2*nf^2*cf^2*G30*rat(768*ep^8-2016*ep^7+368*ep^6+7088*ep^5-
         16952*ep^4+18968*ep^3-10760*ep^2+2744*ep-208,300*ep^9-980*ep^8
         +879*ep^7-64*ep^6-105*ep^5+18*ep^4)
         +tf^2*nf^2*cf^2*G20*rat(-768*ep^6+2912*ep^5-4448*ep^4+3584*
         ep^3-1664*ep^2+416*ep-32,48*ep^7-156*ep^6+144*ep^5-27*ep^4)
         +tf^2*nf^2*cf^2*G20*G30*rat(-3072*ep^8+20992*ep^7-59728*ep^6+
         92136*ep^5-83712*ep^4+45360*ep^3-14064*ep^2+2216*ep-128,1200*
         ep^9-4620*ep^8+6036*ep^7-3147*ep^6+693*ep^5-54*ep^4)
         +tf^2*nf^2*cf^2*G10*G30*rat(3072*ep^9-20352*ep^8+61632*ep^7-
         109920*ep^6+124560*ep^5-91152*ep^4+42288*ep^3-11760*ep^2+1728*
         ep-96,1350*ep^10-3735*ep^9+3063*ep^8-629*ep^7-249*ep^6+116*
         ep^5-12*ep^4)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(-110592*ep^15+234240*ep^14+
         1199200*ep^13-6253440*ep^12+12684432*ep^11-13903152*ep^10+
         7713918*ep^9-133120*ep^8-2895806*ep^7+1965828*ep^6-511038*ep^5
         -37224*ep^4+61806*ep^3-17036*ep^2+2080*ep-96,97200*ep^16-
         341820*ep^15+212976*ep^14+482985*ep^13-688452*ep^12+78823*
         ep^11+345802*ep^10-233501*ep^9+40960*ep^8+13453*ep^7-7262*ep^6
         +1212*ep^5-72*ep^4)
         +tf^2*nf^2*cf^2*G10^2*rat(-10752*ep^12+49984*ep^11-109504*
         ep^10+178816*ep^9-257248*ep^8+280796*ep^7-188268*ep^6+53720*
         ep^5+15352*ep^4-18100*ep^3+6052*ep^2-896*ep+48,2700*ep^13-7920
         *ep^12+1671*ep^11+13141*ep^10-10786*ep^9-2370*ep^8+5995*ep^7-
         2719*ep^6+516*ep^5-36*ep^4)
         +tf^3*nf^3*ca*G30*rat(-16*ep^5+72*ep^4-128*ep^3+112*ep^2-48*ep
         +8,180*ep^9-396*ep^8-23*ep^7+304*ep^6+33*ep^5-18*ep^4)
         +tf^3*nf^3*cf*G30*rat(-768*ep^6+3552*ep^5-6576*ep^4+6144*ep^3-
         2976*ep^2+672*ep-48,300*ep^8-980*ep^7+879*ep^6-64*ep^5-105*
         ep^4+18*ep^3)
         +xi*tf^-1*[d4FA/na]*ca*G30*rat(9216*ep^13-46464*ep^12-626624*
         ep^11-722472*ep^10+1587664*ep^9+2546714*ep^8-398700*ep^7-
         2027604*ep^6+131164*ep^5+638172*ep^4-133619*ep^3-54158*ep^2+
         21095*ep-2112,23040*ep^12+6912*ep^11-43264*ep^10-28928*ep^9-
         256*ep^8+1536*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*rat(186624000*ep^19+4698957312*
         ep^18+15490551744*ep^17+12141316272*ep^16-26521711952*ep^15-
         70401066636*ep^14-32679797788*ep^13+44460315788*ep^12+
         36019510747*ep^11-8519752690*ep^10-12736737950*ep^9-178063080*
         ep^8+2350387004*ep^7+185661592*ep^6-242916730*ep^5-10878500*
         ep^4+12774481*ep^3-391698*ep^2-228196*ep+21000,62208000*ep^19+
         228096000*ep^18+126679680*ep^17-411603840*ep^16-635562720*
         ep^15-251092800*ep^14+69279840*ep^13+65767680*ep^12+4825440*
         ep^11-4507200*ep^10-695520*ep^9+92160*ep^8+17280*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*G30*rat(-1375941427200*ep^27+
         22393207848960*ep^26-98232075141120*ep^25+76701146155008*ep^24
         +528582577337856*ep^23-1157699494747776*ep^22-243505937567904*
         ep^21+2421037783646896*ep^20-1217272702291696*ep^19-
         1800498875435856*ep^18+1909406141272750*ep^17+280729225829923*
         ep^16-1242374669512408*ep^15+337474017136650*ep^14+
         434699841103470*ep^13-218874573467735*ep^12-89357761585030*
         ep^11+59442928628186*ep^10+11886268712325*ep^9-8916945418328*
         ep^8-1159479898712*ep^7+812017978622*ep^6+78762397005*ep^5-
         45262870134*ep^4-2725215560*ep^3+1328528464*ep^2+33958224*ep-
         14870880,286654464000*ep^26+191102976000*ep^25-2356458946560*
         ep^24-2000954327040*ep^23+6196501278720*ep^22+7104324280320*
         ep^21-5345917470720*ep^20-9656335226880*ep^19-706064359680*
         ep^18+4232672686080*ep^17+1593212509440*ep^16-553409256960*
         ep^15-372618489600*ep^14+8042388480*ep^13+34207384320*ep^12+
         2892741120*ep^11-1383229440*ep^10-185978880*ep^9+20459520*ep^8
         +3317760*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*rat(-87828480*ep^15-215458944*ep^14
         -287354240*ep^13+79124520*ep^12+325038032*ep^11-45608074*ep^10
         -82657132*ep^9+29693930*ep^8-11382752*ep^7-2514438*ep^6+
         5450731*ep^5-935888*ep^4-313370*ep^3+68836*ep^2+4771*ep-1182,
         4608000*ep^16+13056000*ep^15+11559680*ep^14+1477760*ep^13-
         2501760*ep^12-768000*ep^11+161280*ep^10+59520*ep^9-3200*ep^8-
         1280*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G30*rat(-4590796953600*ep^24+
         30988496540160*ep^23+11752346010240*ep^22-158133823391520*
         ep^21-160406660793072*ep^20+101287870900264*ep^19+
         1026529264212036*ep^18+110857159234336*ep^17-1928171156521012*
         ep^16+73898290445360*ep^15+1585555396215012*ep^14-
         258726972476564*ep^13-669688216817039*ep^12+170516251907096*
         ep^11+149439535032063*ep^10-48122435316474*ep^9-17010692061341
         *ep^8+6424922017172*ep^7+916611995969*ep^6-418294198854*ep^5-
         13195188968*ep^4+12763806448*ep^3-941198320*ep^2-136227424*ep+
         34828032,143327232000*ep^24+131383296000*ep^23-1037888225280*
         ep^22-1080790179840*ep^21+2204161597440*ep^20+2863322449920*
         ep^19-1341238855680*ep^18-2813376522240*ep^17-249077606400*
         ep^16+1002815539200*ep^15+336758630400*ep^14-104252774400*
         ep^13-59569182720*ep^12+600330240*ep^11+3595714560*ep^10+
         306708480*ep^9-69304320*ep^8-8847360*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*rat(100776960000*ep^25-
         898894319616*ep^24-19906252846272*ep^23+8821738273680*ep^22+
         188790654782736*ep^21-62701397283216*ep^20-588143308194928*
         ep^19+203028710200343*ep^18+826112663494086*ep^17-
         346038333104107*ep^16-587281221883514*ep^15+304401906113608*
         ep^14+218041232542462*ep^13-146964334233076*ep^12-
         36769983196590*ep^11+39805370963873*ep^10-273949169912*ep^9-
         5826633805985*ep^8+1061457753904*ep^7+388803621848*ep^6-
         149392406676*ep^5-2524086808*ep^4+7801472800*ep^3-730626752*
         ep^2-141119296*ep+20673408,80621568000*ep^25+67184640000*ep^24
         -601728030720*ep^23-567131673600*ep^22+1377601758720*ep^21+
         1574182667520*ep^20-1086196193280*ep^19-1705152867840*ep^18+
         148169157120*ep^17+767444474880*ep^16+114930593280*ep^15-
         149817669120*ep^14-37398067200*ep^13+13876289280*ep^12+
         4194408960*ep^11-595261440*ep^10-198512640*ep^9+9400320*ep^8+
         3317760*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(90812134195200*ep^29-
         856418551234560*ep^28+3495181391069184*ep^27-4859746622668800*
         ep^26-12928019289744384*ep^25+56534212599318144*ep^24-
         44521579390210368*ep^23-98677485950044160*ep^22+
         175855429679497120*ep^21+23666527159966088*ep^20-
         209417186129642964*ep^19+72567852402504788*ep^18+
         116584905897545428*ep^17-76319637956946540*ep^16-
         30892040259935128*ep^15+34583345991860596*ep^14+
         1926904578176277*ep^13-8605713097834963*ep^12+1004685031680703
         *ep^11+1235092870266729*ep^10-288163460478679*ep^9-
         101226557286821*ep^8+35997698562345*ep^7+4111847441027*ep^6-
         2566681219406*ep^5+37341898232*ep^4+90166289728*ep^3-
         7927289680*ep^2-1131145056*ep+150289920,20639121408000*ep^28-
         13759414272000*ep^27-181131222712320*ep^26+86737818746880*
         ep^25+581684692746240*ep^24-131375678423040*ep^23-
         918205158113280*ep^22-11544276418560*ep^21+747869528586240*
         ep^20+140782566481920*ep^19-308570821816320*ep^18-
         91209722941440*ep^17+64535857643520*ep^16+23068604805120*ep^15
         -7251981373440*ep^14-2882614210560*ep^13+443681556480*ep^12+
         188825333760*ep^11-13870448640*ep^10-6188728320*ep^9+172523520
         *ep^8+79626240*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10^2*rat(-134966476800*ep^25-
         320551188480*ep^24-307138632192*ep^23+1384797115008*ep^22+
         10900515850656*ep^21+8998318500752*ep^20-34853387541856*ep^19-
         39741660904544*ep^18+35436612418930*ep^17+47655376297645*ep^16
         -14724236712891*ep^15-25902310083304*ep^14+2370189125674*ep^13
         +7655308214004*ep^12+135384041238*ep^11-1340600859018*ep^10-
         112057956208*ep^9+146063005009*ep^8+17954114061*ep^7-
         10237255546*ep^6-1341011176*ep^5+462296930*ep^4+44802340*ep^3-
         11382296*ep^2-503376*ep+85440,11943936000*ep^25+20901888000*
         ep^24-72721981440*ep^23-154787051520*ep^22+79892904960*ep^21+
         337496471040*ep^20+122382754560*ep^19-211256225280*ep^18-
         182040307200*ep^17-2176980480*ep^16+43999303680*ep^15+
         11394347520*ep^14-3493025280*ep^13-1658050560*ep^12+29963520*
         ep^11+87137280*ep^10+6635520*ep^9-1536000*ep^8-184320*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G30*rat(-1536*ep^11+9664*ep^10+127840*
         ep^9-300336*ep^8+409656*ep^7-791812*ep^6+708424*ep^5-159031*
         ep^4-89143*ep^3+52275*ep^2-9017*ep+504,960*ep^10-1312*ep^9-256
         *ep^8+96*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*rat(-5184000*ep^18+18576000*ep^17-
         1999670976*ep^16+720840960*ep^15+244751152*ep^14+3112902024*
         ep^13+7182809856*ep^12-4805573868*ep^11-5867934692*ep^10+
         2548102071*ep^9+1899270692*ep^8-738369944*ep^7-258936404*ep^6+
         108370702*ep^5+11674476*ep^4-6932996*ep^3+127096*ep^2+148155*
         ep-12096,5184000*ep^17+5184000*ep^16-10179360*ep^15-14067360*
         ep^14-1878120*ep^13+2840400*ep^12+703080*ep^11-181440*ep^10-
         51480*ep^9+3600*ep^8+1080*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*G30*rat(3185049600*ep^22-
         61471457280*ep^21+286393282560*ep^20-706813095936*ep^19+
         681632177664*ep^18+891763626240*ep^17-2044243148816*ep^16+
         440262933472*ep^15+1104703140624*ep^14-978354426228*ep^13-
         6025182735*ep^12+466452629743*ep^11-134249290459*ep^10-
         97459151897*ep^9+37216103521*ep^8+10278506287*ep^7-4081472355*
         ep^6-715538947*ep^5+253422402*ep^4+23935234*ep^3-7504174*ep^2-
         270688*ep+72168,995328000*ep^21-331776000*ep^20-4670853120*
         ep^19-1401384960*ep^18+6134601600*ep^17+4716282240*ep^16-
         476762400*ep^15-1231179840*ep^14-136464480*ep^13+119191680*
         ep^12+21428640*ep^11-4968000*ep^10-1055520*ep^9+74880*ep^8+
         17280*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*rat(-640000*ep^15+9262720*ep^14+
         5026560*ep^13+17788424*ep^12-3955976*ep^11-25609030*ep^10+
         7849778*ep^9+5572347*ep^8-449996*ep^7-1355607*ep^6+92003*ep^5+
         164359*ep^4-30334*ep^3-3439*ep^2+1253*ep-86,96000*ep^15+208000
         *ep^14+102160*ep^13-37320*ep^12-27240*ep^11+2160*ep^10+1920*
         ep^9-40*ep^8-40*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G30*rat(46437580800*ep^21-
         422386560000*ep^20-79754347008*ep^19+2004264000576*ep^18+
         2310654626304*ep^17-6558157736560*ep^16-5310267872120*ep^15+
         9148835499640*ep^14+4345569483438*ep^13-5673990769444*ep^12-
         1672398189970*ep^11+1788948224800*ep^10+354619919835*ep^9-
         316377893604*ep^8-43066628563*ep^7+32418373366*ep^6+2968014595
         *ep^5-1908997860*ep^4-94202539*ep^3+55020518*ep^2+991228*ep-
         537432,995328000*ep^21-1078272000*ep^20-4608645120*ep^19+
         2117306880*ep^18+8065313280*ep^17+598008960*ep^16-5043542400*
         ep^15-2015303040*ep^14+590889600*ep^13+403378560*ep^12+3081600
         *ep^11-25626240*ep^10-2494080*ep^9+506880*ep^8+69120*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*rat(186624000*ep^21-2908224000*
         ep^20+30769210368*ep^19+70256774016*ep^18-382851820080*ep^17-
         165921441744*ep^16+1135735863968*ep^15+62424638900*ep^14-
         1313063599597*ep^13+133077002428*ep^12+662041665532*ep^11-
         118036830908*ep^10-153275014434*ep^9+31270053156*ep^8+
         16988202900*ep^7-2941547668*ep^6-1123021921*ep^5+115116680*
         ep^4+54570832*ep^3-4800140*ep^2-1100768*ep+126480,186624000*
         ep^20-248832000*ep^19-801912960*ep^18+597473280*ep^17+
         1362877920*ep^16-228592800*ep^15-888516000*ep^14-155740320*
         ep^13+149726880*ep^12+38201760*ep^11-8972640*ep^10-2561760*
         ep^9+172800*ep^8+51840*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-19110297600*ep^23+
         120793006080*ep^22-910288171008*ep^21+5245347124224*ep^20-
         9288172931328*ep^19-6064440902976*ep^18+26546609437504*ep^17-
         6769645143728*ep^16-22500351229032*ep^15+11715120457456*ep^14+
         7231514852386*ep^13-5560406801160*ep^12-722155182938*ep^11+
         1160589354412*ep^10-19936091715*ep^9-156735531056*ep^8+
         15356249119*ep^7+16728091242*ep^6-3809151539*ep^5-588970196*
         ep^4+241133379*ep^3-4352114*ep^2-4409228*ep+339816,11943936000
         *ep^22-15925248000*ep^21-52068925440*ep^20+39233617920*ep^19+
         90431838720*ep^18-17019832320*ep^17-62316535680*ep^16-
         9053009280*ep^15+13136584320*ep^14+3067873920*ep^13-1173156480
         *ep^12-316759680*ep^11+46949760*ep^10+13564800*ep^9-691200*
         ep^8-207360*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10^2*rat(1791590400*ep^20+17254287360*
         ep^19-19609330176*ep^18-29590758912*ep^17-87869518464*ep^16+
         47457424272*ep^15+212642185124*ep^14-72985585056*ep^13-
         146703578899*ep^12+52519371736*ep^11+44258453800*ep^10-
         17781797823*ep^9-6236627376*ep^8+2990466106*ep^7+360749423*
         ep^6-251078779*ep^5-535579*ep^4+9718476*ep^3-594521*ep^2-
         133780*ep+12668,124416000*ep^20-114048000*ep^19-401552640*
         ep^18+84841920*ep^17+360035040*ep^16+45976800*ep^15-92318880*
         ep^14-18959520*ep^13+9874080*ep^12+2299680*ep^11-461280*ep^10-
         112800*ep^9+7680*ep^8+1920*ep^7)
         +xi*ca^4*rat(-16*ep^5+56*ep^4-73*ep^3+43*ep^2-11*ep+1,16*ep^7)
         +xi*ca^4*G30*rat(46080*ep^13-3109248*ep^12-42396288*ep^11+
         105928928*ep^10+1940928*ep^9-116135120*ep^8+23800376*ep^7+
         52194996*ep^6-12484356*ep^5-12944154*ep^4+4195195*ep^3+711136*
         ep^2-328133*ep+24144,3317760*ep^12+995328*ep^11-6230016*ep^10-
         4165632*ep^9-36864*ep^8+221184*ep^7)
         +xi*ca^4*G20*rat(7807104000*ep^19+188073207936*ep^18+
         418086720864*ep^17-575657184000*ep^16-1756567923816*ep^15+
         422940997824*ep^14+2360717880224*ep^13-218024675768*ep^12-
         1617141316546*ep^11+91171803995*ep^10+576291012663*ep^9-
         35682436662*ep^8-107040107520*ep^7+7838629919*ep^6+10178393311
         *ep^5-761801972*ep^4-464312268*ep^3+33345576*ep^2+7895488*ep-
         476448,8957952000*ep^19+32845824000*ep^18+18241873920*ep^17-
         59270952960*ep^16-91521031680*ep^15-36157363200*ep^14+
         9976296960*ep^13+9470545920*ep^12+694863360*ep^11-649036800*
         ep^10-100154880*ep^9+13271040*ep^8+2488320*ep^7)
         +xi*ca^4*G20*G30*rat(17103716352000*ep^27-632838301286400*
         ep^26+2844584961196032*ep^25-498953910177792*ep^24-
         16602286894033920*ep^23+22392748926604032*ep^22+
         18094456819697280*ep^21-47913885290966784*ep^20+
         9672532439669344*ep^19+34297142423128976*ep^18-
         28330410348232536*ep^17-4280310138716784*ep^16+
         19914300823826114*ep^15-6624962182131296*ep^14-
         6734251333547804*ep^13+3882284521001420*ep^12+1229596616857374
         *ep^11-963570773955213*ep^10-134499432399367*ep^9+
         128224328724154*ep^8+11317953450334*ep^7-9785460466825*ep^6-
         789062702427*ep^5+422960561040*ep^4+31529996504*ep^3-
         8940467024*ep^2-475706928*ep+61370496,41278242816000*ep^26+
         27518828544000*ep^25-339330088304640*ep^24-288137423093760*
         ep^23+892296184135680*ep^22+1023022696366080*ep^21-
         769812115783680*ep^20-1390512272670720*ep^19-101673267793920*
         ep^18+609504866795520*ep^17+229422601359360*ep^16-
         79690933002240*ep^15-53657062502400*ep^14+1158103941120*ep^13+
         4925863342080*ep^12+416554721280*ep^11-199185039360*ep^10-
         26780958720*ep^9+2946170880*ep^8+477757440*ep^7)
         +xi*ca^4*G10*rat(-581753856*ep^16-2784821120*ep^15-3305516608*
         ep^14+2214040952*ep^13+5400536760*ep^12-632596650*ep^11-
         3522291952*ep^10-69312276*ep^9+983396045*ep^8+28740895*ep^7-
         139180627*ep^6-7647234*ep^5+13699339*ep^4+303725*ep^3-661513*
         ep^2-1692*ep+11812,165888000*ep^17+801792000*ep^16+1356180480*
         ep^15+885496320*ep^14+16335360*ep^13-207774720*ep^12-49489920*
         ep^11+13754880*ep^10+4170240*ep^9-276480*ep^8-92160*ep^7)
         +xi*ca^4*G10*G30*rat(55660296960000*ep^24-9366081808896*ep^23-
         372277092949632*ep^22-258912844453728*ep^21+1260052022280528*
         ep^20+1932829305651816*ep^19-3159169692963260*ep^18-
         4772128524619004*ep^17+5924608538956284*ep^16+4504594368568120
         *ep^15-6036075130746316*ep^14-1849929237792156*ep^13+
         3269082674483918*ep^12+257043165228479*ep^11-940259588635412*
         ep^10+21581950870517*ep^9+142086103211982*ep^8-7153942822727*
         ep^7-11069252353728*ep^6+386633740515*ep^5+389196803156*ep^4+
         2370389208*ep^3-1291221152*ep^2-319912144*ep-146866368,
         10319560704000*ep^24+9459597312000*ep^23-74727952220160*ep^22-
         77816892948480*ep^21+158699635015680*ep^20+206159216394240*
         ep^19-96569197608960*ep^18-202563109601280*ep^17-
         17933587660800*ep^16+72202718822400*ep^15+24246621388800*ep^14
         -7506199756800*ep^13-4288981155840*ep^12+43223777280*ep^11+
         258891448320*ep^10+22083010560*ep^9-4989911040*ep^8-637009920*
         ep^7)
         +xi*ca^4*G10*G20*rat(-705438720000*ep^25-81404320190976*ep^24+
         54674771561856*ep^23+770714754855552*ep^22-541974733208640*
         ep^21-2587951263865320*ep^20+1827153152752260*ep^19+
         4262631055058042*ep^18-3058617191664587*ep^17-3801549197043432
         *ep^16+2861870885688230*ep^15+1940147336006172*ep^14-
         1591925113164916*ep^13-563545313917804*ep^12+534684827863420*
         ep^11+84919568993082*ep^10-106797396520135*ep^9-4194195333336*
         ep^8+12065567630210*ep^7-322260436768*ep^6-701901700274*ep^5+
         28378877508*ep^4+19376634224*ep^3-43973280*ep^2-190985248*ep-
         23355840,5804752896000*ep^25+4837294080000*ep^24-
         43324418211840*ep^23-40833480499200*ep^22+99187326627840*ep^21
         +113341152061440*ep^20-78206125916160*ep^19-122771006484480*
         ep^18+10668179312640*ep^17+55256002191360*ep^16+8275002716160*
         ep^15-10786872176640*ep^14-2692660838400*ep^13+999092828160*
         ep^12+301997445120*ep^11-42858823680*ep^10-14292910080*ep^9+
         676823040*ep^8+238878720*ep^7)
         +xi*ca^4*G10*G20*G30*rat(-2004746659430400*ep^29+
         23440021817425920*ep^28-91407933578575872*ep^27+
         94834964608671744*ep^26+302510070819412992*ep^25-
         1030750811837785728*ep^24+982641745712859840*ep^23+
         596115085915194432*ep^22-2078286253061262752*ep^21+
         1140248701766212568*ep^20+1189468787504250956*ep^19-
         1589365082059054192*ep^18-39374576372905104*ep^17+
         844397743720833396*ep^16-222403815535381436*ep^15-
         240458126693518508*ep^14+104818178171407178*ep^13+
         40555765528762817*ep^12-24538995996443733*ep^11-
         4154712521265459*ep^10+3564884962248715*ep^9+228459273605923*
         ep^8-340474824538543*ep^7-140235698989*ep^6+20802198127335*
         ep^5-967187670468*ep^4-689463104712*ep^3+52154035472*ep^2+
         8995975536*ep-783188928,1486016741376000*ep^28-990677827584000
         *ep^27-13041448035287040*ep^26+6245122949775360*ep^25+
         41881297877729280*ep^24-9459048846458880*ep^23-
         66110771384156160*ep^22-831187902136320*ep^21+
         53846606058209280*ep^20+10136344786698240*ep^19-
         22217099170775040*ep^18-6567100051783680*ep^17+
         4646581750333440*ep^16+1660939545968640*ep^15-522142658887680*
         ep^14-207548223160320*ep^13+31945072066560*ep^12+
         13595424030720*ep^11-998672302080*ep^10-445588439040*ep^9+
         12421693440*ep^8+5733089280*ep^7)
         +xi*ca^4*G10^2*rat(-41803776000*ep^25-29739764127744*ep^24+
         7063550396928*ep^23+240625765024128*ep^22-57090260020896*ep^21
         -698809019990784*ep^20+142424057973616*ep^19+1002462926711864*
         ep^18-193884772082666*ep^17-833428848017076*ep^16+
         156356424389572*ep^15+454144930861270*ep^14-57120509768280*
         ep^13-158996370917907*ep^12+7088876510309*ep^11+34086855243535
         *ep^10+624394675607*ep^9-4318500814339*ep^8-242631696773*ep^7+
         310088504359*ep^6+23493685335*ep^5-11790579178*ep^4-938392752*
         ep^3+198340944*ep^2+13286800*ep-619872,1719926784000*ep^25+
         3009871872000*ep^24-10471965327360*ep^23-22289335418880*ep^22+
         11504578314240*ep^21+48599491829760*ep^20+17623116656640*ep^19
         -30420896440320*ep^18-26213804236800*ep^17-313485189120*ep^16+
         6335899729920*ep^15+1640786042880*ep^14-502995640320*ep^13-
         238759280640*ep^12+4314746880*ep^11+12547768320*ep^10+
         955514880*ep^9-221184000*ep^8-26542080*ep^7)
         +xi*cf*ca^3*rat(8*ep^8+36*ep^7-128*ep^6+226*ep^5-370*ep^4+374*
         ep^3-175*ep^2+30*ep-1,8*ep^7)
         +xi*cf*ca^3*G30*rat(-148992*ep^12-206912*ep^11+3274784*ep^10-
         5319968*ep^9-985920*ep^8+7215344*ep^7-2585826*ep^6-3801159*
         ep^5+2883187*ep^4-297334*ep^3-220913*ep^2+60181*ep-4248,46080*
         ep^11-16896*ep^10-75264*ep^9-7680*ep^8+4608*ep^7)
         +xi*cf*ca^3*G20*rat(-865728000*ep^18-4469040000*ep^17-
         9494489088*ep^16-1941438048*ep^15+85549645168*ep^14-5162303208
         *ep^13-143337061044*ep^12+48363396246*ep^11+91113274576*ep^10-
         45767357262*ep^9-19140803851*ep^8+12731547475*ep^7+1306580221*
         ep^6-1470388061*ep^5+17996211*ep^4+74614363*ep^3-4957529*ep^2-
         1364433*ep+128808,248832000*ep^17+248832000*ep^16-488609280*
         ep^15-675233280*ep^14-90149760*ep^13+136339200*ep^12+33747840*
         ep^11-8709120*ep^10-2471040*ep^9+172800*ep^8+51840*ep^7)
         +xi*cf*ca^3*G20*G30*rat(2087800012800*ep^25+16804839260160*
         ep^24-101439888039936*ep^23+24181239149568*ep^22+
         474531724335360*ep^21-529216919530176*ep^20-403367568382896*
         ep^19+634298075993504*ep^18+89848137825120*ep^17-311873458952*
         ep^16-270286686043269*ep^15-192516307739493*ep^14+
         327002062088921*ep^13+29078821428041*ep^12-131488752601496*
         ep^11+17726161273986*ep^10+21374089257918*ep^9-4762155372680*
         ep^8-1663146171647*ep^7+428606174591*ep^6+70505212061*ep^5-
         17511096445*ep^4-1534259256*ep^3+289524344*ep^2+12634320*ep-
         938448,286654464000*ep^24-143327232000*ep^23-2284795330560*
         ep^22+712415969280*ep^21+6126947758080*ep^20-281253427200*
         ep^19-7060104391680*ep^18-1325795627520*ep^17+3194065336320*
         ep^16+948195002880*ep^15-577703439360*ep^14-195486912000*ep^13
         +48017387520*ep^12+17184407040*ep^11-1846886400*ep^10-
         680693760*ep^9+26542080*ep^8+9953280*ep^7)
         +xi*cf*ca^3*G10*rat(66816000*ep^19-30912000*ep^18-147614464*
         ep^17+458428736*ep^16-235270144*ep^15-1176237232*ep^14-
         92151520*ep^13+2536165168*ep^12-848450184*ep^11-1592643326*
         ep^10+1314465958*ep^9-413069998*ep^8+69850673*ep^7+31976144*
         ep^6-24530846*ep^5+1037340*ep^4+1797027*ep^3-190864*ep^2-47956
         *ep+6576,13824000*ep^18+27648000*ep^17-36360960*ep^16-80017920
         *ep^15+7840320*ep^14+48300480*ep^13+2551680*ep^12-8933760*
         ep^11-304320*ep^10+573120*ep^9+7680*ep^8-11520*ep^7)
         +xi*cf*ca^3*G10*G30*rat(-649750118400*ep^24-1257611028480*
         ep^23+6795373678848*ep^22+9199836649728*ep^21-17590906983600*
         ep^20-33414744492144*ep^19-8640715247784*ep^18+107249576690176
         *ep^17+69597440988049*ep^16-225469692628617*ep^15-
         44372364479648*ep^14+222760431534685*ep^13-20260074788706*
         ep^12-101239838028020*ep^11+22950178938328*ep^10+
         21984362306064*ep^9-6258580631711*ep^8-2424393367283*ep^7+
         726059237184*ep^6+143915873323*ep^5-40336519856*ep^4-
         4359780456*ep^3+1016611072*ep^2+48943024*ep-9355776,
         71663616000*ep^23+17915904000*ep^22-530888048640*ep^21-
         186469724160*ep^20+1226393948160*ep^19+614065259520*ep^18-
         1079996267520*ep^17-686690749440*ep^16+333255029760*ep^15+
         279237749760*ep^14-17779184640*ep^13-40273597440*ep^12-
         2935526400*ep^11+2257182720*ep^10+293068800*ep^9-42024960*ep^8
         -6635520*ep^7)
         +xi*cf*ca^3*G10*G20*rat(-25380864000*ep^24+954146304000*ep^23+
         792635321088*ep^22-3583793420064*ep^21-29140684681032*ep^20+
         32480719965684*ep^19+144462419310510*ep^18-216983224258707*
         ep^17-146028433127027*ep^16+375085566688242*ep^15-
         21208033207848*ep^14-272752528785686*ep^13+104749578241998*
         ep^12+86023426320876*ep^11-57323432635670*ep^10-7875908348619*
         ep^9+12449631878949*ep^8-1156287622154*ep^7-1126346517576*ep^6
         +234730214604*ep^5+39471688096*ep^4-13370182848*ep^3-61058304*
         ep^2+249230272*ep-15638784,80621568000*ep^23-26873856000*ep^22
         -597249054720*ep^21+138616842240*ep^20+1414965127680*ep^19-
         122815595520*ep^18-1414566374400*ep^17-13886899200*ep^16+
         635892664320*ep^15+30198666240*ep^14-132265405440*ep^13-
         5574251520*ep^12+13193694720*ep^11+341729280*ep^10-602173440*
         ep^9-6635520*ep^8+9953280*ep^7)
         +xi*cf*ca^3*G10*G20*G30*rat(6172626124800*ep^27-
         197395618775040*ep^26+1024312611096576*ep^25-1680115128887808*
         ep^24-1054373149646208*ep^23+8039423345323104*ep^22-
         14236737231169008*ep^21+13524639896263824*ep^20-
         2494648607664016*ep^19-12939729128373354*ep^18+
         16065880760248789*ep^17-3546161501591170*ep^16-
         6487552211088165*ep^15+4622896105419607*ep^14+127494390000155*
         ep^13-1051540144199994*ep^12+213972853031956*ep^11+
         94282935295598*ep^10-24625535676699*ep^9-9070845923408*ep^8+
         1653641255537*ep^7+1129735374669*ep^6-231462968189*ep^5-
         55615677244*ep^4+15746115096*ep^3+421106416*ep^2-331740624*ep+
         18244800,5159780352000*ep^26-9459597312000*ep^25-
         35966535598080*ep^24+66798611988480*ep^23+79478304399360*ep^22
         -147834812067840*ep^21-83570110248960*ep^20+143890663541760*
         ep^19+46951644764160*ep^18-67544831784960*ep^17-13990949959680
         *ep^16+16035288145920*ep^15+2089778227200*ep^14-2016019445760*
         ep^13-157565399040*ep^12+135179228160*ep^11+5733089280*ep^10-
         4542013440*ep^9-79626240*ep^8+59719680*ep^7)
         +xi*cf*ca^3*G10^2*rat(-23887872000*ep^25+188116992000*ep^24+
         1940697501696*ep^23-3272895203328*ep^22-16963188219648*ep^21+
         24587779868544*ep^20+48955298583648*ep^19-85912433465352*ep^18
         -34639052854052*ep^17+114819922013190*ep^16-10296538618005*
         ep^15-77430643580695*ep^14+25731259353685*ep^13+27689424046552
         *ep^12-13721017354463*ep^11-4933970279233*ep^10+3345681824137*
         ep^9+350604851579*ep^8-405675688056*ep^7+1587493724*ep^6+
         25557958594*ep^5-1492752269*ep^4-791810320*ep^3+70661384*ep^2+
         9322784*ep-1014096,35831808000*ep^24-2985984000*ep^23-
         268430008320*ep^22-4753520640*ep^21+644275261440*ep^20+
         102633638400*ep^19-642342343680*ep^18-163345996800*ep^17+
         281075973120*ep^16+84076369920*ep^15-55429217280*ep^14-
         17173601280*ep^13+5244503040*ep^12+1617845760*ep^11-229662720*
         ep^10-69857280*ep^9+3686400*ep^8+1105920*ep^7)
         +xi*cf^2*ca^2*rat(-60*ep^7-310*ep^6+604*ep^5+283*ep^4-927*ep^3
         +507*ep^2-105*ep+8,4*ep^6)
         +xi*cf^2*ca^2*G30*rat(4608*ep^11+17392*ep^10-12348*ep^9-28977*
         ep^8+24219*ep^7+959*ep^6-17741*ep^5+10502*ep^4-431*ep^3-1082*
         ep^2+255*ep-16,240*ep^10+272*ep^9+16*ep^8-16*ep^7)
         +xi*cf^2*ca^2*G20*rat(80676000*ep^16-23076000*ep^15-358750200*
         ep^14+113160364*ep^13+449427044*ep^12-23197549*ep^11-255730610
         *ep^10-213851879*ep^9+262006434*ep^8+25782170*ep^7-72615890*
         ep^6+8122054*ep^5+6501026*ep^4-1348069*ep^3-127788*ep^2+46413*
         ep-2592,1296000*ep^15-324000*ep^14-2463840*ep^13-356040*ep^12+
         591480*ep^11+59760*ep^10-46800*ep^9-1800*ep^8+1080*ep^7)
         +xi*cf^2*ca^2*G20*G30*rat(-2027980800*ep^20-9365760*ep^19+
         24574306176*ep^18-15663815712*ep^17-86202117104*ep^16+
         91910656576*ep^15+86166602628*ep^14-133431850728*ep^13-
         21806876981*ep^12+88020578537*ep^11-20030470789*ep^10-
         22453182105*ep^9+12079541086*ep^8-26747011*ep^7-1309073161*
         ep^6+325073989*ep^5-15660243*ep^4-4508050*ep^3+987188*ep^2-
         126152*ep+7584,31104000*ep^19-36288000*ep^18-171236160*ep^17+
         189515520*ep^16+199453680*ep^15-190456560*ep^14-48764160*ep^13
         +53235360*ep^12+166320*ep^11-4932720*ep^10+491040*ep^9+123840*
         ep^8-17280*ep^7)
         +xi*cf^2*ca^2*G10*rat(-18336000*ep^17+25332000*ep^16+111132528
         *ep^15-191333888*ep^14-160768576*ep^13+446534106*ep^12-
         79958151*ep^11-378829213*ep^10+375395802*ep^9-158523047*ep^8+
         12106744*ep^7+31996405*ep^6-20225602*ep^5+4208009*ep^4+259235*
         ep^3-223948*ep^2+27932*ep-912,288000*ep^16+216000*ep^15-
         1099520*ep^14-346640*ep^13+871520*ep^12+3520*ep^11-169120*
         ep^10+24400*ep^9+5440*ep^8-960*ep^7)
         +xi*cf^2*ca^2*G10*G30*rat(1271808000*ep^19-5586883200*ep^18+
         826064112*ep^17+32332603432*ep^16-61080231844*ep^15+
         27587465866*ep^14+33071995774*ep^13-53983331563*ep^12+
         50592750677*ep^11-41483406801*ep^10+15864231573*ep^9+
         6709212163*ep^8-8455863465*ep^7+2273641641*ep^6+272509281*ep^5
         -226336508*ep^4+24276132*ep^3+4048194*ep^2-917840*ep+44376,
         20736000*ep^18-81216000*ep^17+62530560*ep^16+90464640*ep^15-
         120422400*ep^14-3968640*ep^13+41195520*ep^12-6076800*ep^11-
         4147200*ep^10+819840*ep^9+107520*ep^8-23040*ep^7)
         +xi*cf^2*ca^2*G10*G20*rat(-285552000*ep^21+980568000*ep^20-
         84843552*ep^19-2871680544*ep^18+6811223876*ep^17-20874203996*
         ep^16+37720489875*ep^15-16010083056*ep^14-33356298388*ep^13+
         38038284345*ep^12+1884991119*ep^11-21151785520*ep^10+
         8985333636*ep^9+2272953866*ep^8-2652236379*ep^7+512524900*ep^6
         +128530544*ep^5-62615327*ep^4+4361737*ep^3+1579220*ep^2-314068
         *ep+16512,23328000*ep^20-75816000*ep^19+1658880*ep^18+
         179126640*ep^17-91075680*ep^16-128705760*ep^15+88526880*ep^14+
         25548480*ep^13-24671520*ep^12+90720*ep^11+2291040*ep^10-252720
         *ep^9-57600*ep^8+8640*ep^7)
         +xi*cf^2*ca^2*G10*G20*G30*rat(11390976000*ep^23-21689740800*
         ep^22-41865423936*ep^21+35093861712*ep^20+43455465848*ep^19+
         574905200676*ep^18-1113050055846*ep^17-812583309450*ep^16+
         3509137752687*ep^15-2728374442633*ep^14-505246419514*ep^13+
         1957455207288*ep^12-1059431562236*ep^11+4147479730*ep^10+
         234458592074*ep^9-101777659454*ep^8+10477885475*ep^7+
         5093667591*ep^6-1996908586*ep^5+267858440*ep^4-3690374*ep^3-
         2905164*ep^2+281208*ep-5136,746496000*ep^22-1119744000*ep^21-
         4565859840*ep^20+7038005760*ep^19+7090128000*ep^18-12084848640
         *ep^17-2917451520*ep^16+7834348800*ep^15-775203840*ep^14-
         1787477760*ep^13+473137920*ep^12+118759680*ep^11-52652160*
         ep^10+1094400*ep^9+1405440*ep^8-138240*ep^7)
         +xi*cf^2*ca^2*G10^2*rat(13824000*ep^21+59414400*ep^20-
         379045344*ep^19-1187377440*ep^18+5278880736*ep^17-69285296*
         ep^16-16998602942*ep^15+19319917144*ep^14+4580815633*ep^13-
         19909846298*ep^12+6034237812*ep^11+8727865304*ep^10-6073556890
         *ep^9-406332756*ep^8+1417487214*ep^7-340498664*ep^6-59787327*
         ep^5+34823406*ep^4-3041340*ep^3-615544*ep^2+129248*ep-6656,
         15552000*ep^20+3888000*ep^19-94150080*ep^18-19595520*ep^17+
         148725120*ep^16+15849600*ep^15-88815360*ep^14+1845120*ep^13+
         20384640*ep^12-2257920*ep^11-1738560*ep^10+278400*ep^9+42240*
         ep^8-7680*ep^7)
         +xi*cf^3*ca*rat(60*ep^6+206*ep^5-382*ep^4-241*ep^3+518*ep^2-
         175*ep+14,2*ep^5)
         +xi*cf^3*ca*G30*rat(-1728*ep^8-4656*ep^7+5010*ep^6+7207*ep^5-
         6492*ep^4+579*ep^3+564*ep^2-160*ep+12,60*ep^7+8*ep^6-4*ep^5)
         +xi*cf^3*ca*G20*rat(-45816*ep^11+46020*ep^10+147978*ep^9-74581
         *ep^8-307605*ep^7+170052*ep^6+211164*ep^5-141291*ep^4-27291*
         ep^3+26692*ep^2-2118*ep-180,288*ep^10-72*ep^9-504*ep^8-90*ep^7
         +54*ep^6)
         +xi*cf^3*ca*G20*G30*rat(21441024*ep^16-25755840*ep^15-73099152
         *ep^14+62437272*ep^13+164296700*ep^12-175906542*ep^11-74194562
         *ep^10+148408885*ep^9-31641987*ep^8-29281864*ep^7+14627794*
         ep^6-311349*ep^5-1016887*ep^4+202976*ep^3-10950*ep^2+382*ep-60
         ,155520*ep^15-173664*ep^14-235008*ep^13+201384*ep^12+59184*
         ep^11-51984*ep^10+3528*ep^8-432*ep^7)
         +xi*cf^3*ca*G10*rat(39712*ep^12-138032*ep^11+39888*ep^10+
         359360*ep^9-418750*ep^8-102389*ep^7+413394*ep^6-222500*ep^5+
         16988*ep^4+14385*ep^3-1352*ep^2-824*ep+120,288*ep^11-504*ep^10
         -116*ep^9+456*ep^8-196*ep^7+24*ep^6)
         +xi*cf^3*ca*G10*G30*rat(-24256512*ep^16+85220736*ep^15-6436656
         *ep^14-321892224*ep^13+422959752*ep^12+35391240*ep^11-
         439845475*ep^10+319163856*ep^9-51348415*ep^8-28653672*ep^7+
         8693733*ep^6+1695590*ep^5-533861*ep^4-176076*ep^3+69654*ep^2-
         7050*ep+180,207360*ep^15-542592*ep^14+189504*ep^13+487104*
         ep^12-433152*ep^11+68352*ep^10+35136*ep^9-12864*ep^8+1152*ep^7
         )
         +xi*cf^3*ca*G10*G20*rat(153504*ep^16-696264*ep^15+1389636*
         ep^14-2192082*ep^13+3412545*ep^12-3259131*ep^11-93495*ep^10+
         3525299*ep^9-3246311*ep^8+859410*ep^7+433387*ep^6-379881*ep^5+
         99239*ep^4-3676*ep^3-3043*ep^2+557*ep-30,3888*ep^15-10044*
         ep^14+2808*ep^13+10377*ep^12-8388*ep^11+216*ep^10+1638*ep^9-
         549*ep^8+54*ep^7)
         +xi*cf^3*ca*G10*G20*G30*rat(-137134080*ep^18+588130560*ep^17-
         1311989664*ep^16+2661755088*ep^15-4074848928*ep^14+2633990392*
         ep^13+1743783374*ep^12-4175164707*ep^11+2534053265*ep^10-
         75644103*ep^9-665421043*ep^8+327313433*ep^7-36210373*ep^6-
         19309147*ep^5+7532485*ep^4-918890*ep^3-600*ep^2+8142*ep-468,
         3732480*ep^17-9144576*ep^16+1161216*ep^15+10964160*ep^14-
         6903936*ep^13-1530432*ep^12+2136960*ep^11-331200*ep^10-123264*
         ep^9+42048*ep^8-3456*ep^7)
         +xi*cf^3*ca*G10^2*rat(46080*ep^15-666816*ep^14+2255832*ep^13-
         3461316*ep^12+3963242*ep^11-4784535*ep^10+4578052*ep^9-2483281
         *ep^8+387774*ep^7+386041*ep^6-314502*ep^5+120693*ep^4-28392*
         ep^3+4146*ep^2-342*ep+12,25920*ep^14-46224*ep^13+5328*ep^12+
         36096*ep^11-29664*ep^10+10032*ep^9-1584*ep^8+96*ep^7)
         +xi*cf^4*rat(-16*ep^5-30*ep^4+52*ep^3+58*ep^2-72*ep+8,ep^4)
         +xi*cf^4*G30*rat(64*ep^6+136*ep^5-154*ep^4-215*ep^3+221*ep^2-
         56*ep+4,5*ep^5-ep^4)
         +xi*cf^4*G20*rat(1232*ep^7-1562*ep^6-1168*ep^5+552*ep^4+3392*
         ep^3-3438*ep^2+1080*ep-88,12*ep^6-3*ep^5)
         +xi*cf^4*G20*G30*rat(-1232*ep^7+946*ep^6+1333*ep^5+197*ep^4-
         2919*ep^3+2215*ep^2-584*ep+44,15*ep^6-3*ep^5)
         +xi*cf^4*G10*rat(-3008*ep^9+8568*ep^8-3024*ep^7-11286*ep^6+
         10130*ep^5+3186*ep^4-7414*ep^3+3452*ep^2-644*ep+40,36*ep^8-45*
         ep^7+17*ep^6-2*ep^5)
         +xi*cf^4*G10*G30*rat(3008*ep^9-7064*ep^8+244*ep^7+10018*ep^6-
         5755*ep^5-3876*ep^4+5131*ep^3-2028*ep^2+342*ep-20,45*ep^8-54*
         ep^7+19*ep^6-2*ep^5)
         +xi*cf^4*G10*G20*rat(-8832*ep^10+33008*ep^9-66708*ep^8+114896*
         ep^7-161334*ep^6+156430*ep^5-98122*ep^4+38686*ep^3-9108*ep^2+
         1140*ep-56,324*ep^9-513*ep^8+288*ep^7-69*ep^6+6*ep^5)
         +xi*cf^4*G10*G20*G30*rat(8832*ep^10-28592*ep^9+54620*ep^8-
         93630*ep^7+125152*ep^6-111945*ep^5+64392*ep^4-23355*ep^3+5096*
         ep^2-598*ep+28,405*ep^9-621*ep^8+333*ep^7-75*ep^6+6*ep^5)
         +xi*[d4AA/na]*G30*rat(-9216*ep^13+47232*ep^12+14400*ep^11-
         95944*ep^10+737472*ep^9-1664222*ep^8+901736*ep^7+44316*ep^6-
         363852*ep^5+236526*ep^4-9605*ep^3-30986*ep^2+6187*ep-120,69120
         *ep^12+20736*ep^11-129792*ep^10-86784*ep^9-768*ep^8+4608*ep^7)
         +xi*[d4AA/na]*G20*rat(-139968000*ep^18-302880384*ep^17+
         30866112*ep^16-3546752160*ep^15+483296208*ep^14+15520575456*
         ep^13-6649968748*ep^12-6017072608*ep^11+5533644459*ep^10-
         812599294*ep^9-1603411700*ep^8+681531443*ep^7+195603655*ep^6-
         109968122*ep^5-8099172*ep^4+6449305*ep^3+1658*ep^2-122276*ep+
         3288,186624000*ep^18+497664000*ep^17-117624960*ep^16-
         1117186560*ep^15-789501600*ep^14+36223200*ep^13+171616320*
         ep^12+25686720*ep^11-11210400*ep^10-2311200*ep^9+224640*ep^8+
         51840*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(4246732800*ep^22-55099146240*ep^21+
         151369328640*ep^20+119110900224*ep^19-948439163520*ep^18+
         144860763552*ep^17+859645686976*ep^16+842083798912*ep^15+
         388399783864*ep^14-1676754787970*ep^13-522531633120*ep^12+
         871236477960*ep^11+300908203168*ep^10-244961812637*ep^9-
         85851438701*ep^8+40431861388*ep^7+13665343242*ep^6-4012608459*
         ep^5-1195107977*ep^4+209866366*ep^3+56055796*ep^2-4461896*ep-
         1099968,11943936000*ep^21+22892544000*ep^20-58289725440*ep^19-
         143489525760*ep^18+4109598720*ep^17+204853224960*ep^16+
         158682931200*ep^15+13454277120*ep^14-27822320640*ep^13-
         8800427520*ep^12+917637120*ep^11+684080640*ep^10+39121920*ep^9
         -14653440*ep^8-1658880*ep^7)
         +xi*[d4AA/na]*G10*rat(324480*ep^12+2017232*ep^11+7302836*ep^10
         -12247354*ep^9+4261974*ep^8+3103192*ep^7-3045542*ep^6+548584*
         ep^5+237307*ep^4-78999*ep^3-2709*ep^2+2165*ep-86,1728000*ep^13
         +2736000*ep^12+698880*ep^11-445440*ep^10-126720*ep^9+13440*
         ep^8+3840*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(114487603200*ep^22-633336837120*
         ep^21+1445673196800*ep^20-2216567178432*ep^19-197395523072*
         ep^18+28188320252608*ep^17-36576819482976*ep^16-39191205655844
         *ep^15+59899385473316*ep^14+12097760657652*ep^13-
         33238640641216*ep^12+1863707345444*ep^11+9037292633809*ep^10-
         1844521480009*ep^9-1254482858271*ep^8+356645699647*ep^7+
         106415469447*ep^6-31198570995*ep^5-6235229581*ep^4+1298636685*
         ep^3+236300800*ep^2-20989636*ep-4022256,47775744000*ep^22+
         43794432000*ep^21-324729077760*ep^20-340799201280*ep^19+
         590396497920*ep^18+802974504960*ep^17-184681175040*ep^16-
         580914616320*ep^15-165106391040*ep^14+76087572480*ep^13+
         38872258560*ep^12-934225920*ep^11-2579834880*ep^10-215101440*
         ep^9+51978240*ep^8+6635520*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(7781232384*ep^20-185601772800*ep^19+
         1307992778064*ep^18-2516407504704*ep^17-2550931014056*ep^16+
         12068724237596*ep^15-9469689700979*ep^14-3249330848319*ep^13+
         7254053594953*ep^12-2012873553785*ep^11-1426779438103*ep^10+
         987401411379*ep^9-77558508379*ep^8-97457604053*ep^7+
         26438451242*ep^6+2226554480*ep^5-1558064442*ep^4+78317542*ep^3
         +28759476*ep^2-2725336*ep-35760,13436928000*ep^21-8957952000*
         ep^20-87597573120*ep^19+46330030080*ep^18+161985795840*ep^17-
         43577844480*ep^16-113244583680*ep^15+6381815040*ep^14+
         28358449920*ep^13-165162240*ep^12-3083546880*ep^11-11301120*
         ep^10+147018240*ep^9+414720*ep^8-2488320*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(-95551488000*ep^24+633799987200*
         ep^23-2342065093632*ep^22-506588242176*ep^21+18170807431104*
         ep^20-21976924827456*ep^19-32492263262912*ep^18+63244227019360
         *ep^17+11339668420260*ep^16-55216900399376*ep^15+7546662337952
         *ep^14+21344118894420*ep^13-6936307681396*ep^12-3144916169821*
         ep^11+1787220342676*ep^10-156075996100*ep^9-72460502052*ep^8+
         58835222254*ep^7-21464054760*ep^6-1459716060*ep^5+2184700772*
         ep^4-115556601*ep^3-82020524*ep^2+4286756*ep+1280112,
         429981696000*ep^23+250822656000*ep^22-3053944995840*ep^21-
         2093005578240*ep^20+6335966085120*ep^19+5455581050880*ep^18-
         4071054090240*ep^17-4674188021760*ep^16+256786329600*ep^15+
         1180107325440*ep^14+121587609600*ep^13-125024808960*ep^12-
         20415836160*ep^11+5803591680*ep^10+1113108480*ep^9-96215040*
         ep^8-19906560*ep^7)
         +xi*[d4AA/na]*G10^2*rat(7365427200*ep^22+6486220800*ep^21-
         68950932480*ep^20+87767424000*ep^19+15326565696*ep^18-
         1130458278080*ep^17+91629051816*ep^16+1566532603096*ep^15-
         290244265442*ep^14-739479753472*ep^13+215853915246*ep^12+
         133734013311*ep^11-67953889899*ep^10-1023886285*ep^9+
         9969356157*ep^8-2528795935*ep^7-657960935*ep^6+293360681*ep^5+
         15481809*ep^4-12309972*ep^3+70880*ep^2+169856*ep-4048,
         5971968000*ep^22+12441600000*ep^21-23753502720*ep^20-
         64699776000*ep^19-9050135040*ep^18+62196756480*ep^17+
         36752716800*ep^16-9790202880*ep^15-11118827520*ep^14-287861760
         *ep^13+1256924160*ep^12+148930560*ep^11-60157440*ep^10-9630720
         *ep^9+1013760*ep^8+184320*ep^7)
         +xi*nf*[d4FA/na]*G30*rat(-32*ep^7+212*ep^6-476*ep^5+505*ep^4-
         296*ep^3+115*ep^2-33*ep+5,360*ep^9-252*ep^8-424*ep^7-28*ep^6+
         24*ep^5)
         +xi*nf*[d4FA/na]*G20*rat(-252*ep^8+492*ep^7-135*ep^6-188*ep^5+
         62*ep^4+40*ep^3-31*ep^2+16*ep-4,648*ep^11+648*ep^10-990*ep^9-
         1620*ep^8-738*ep^7-108*ep^6)
         +xi*nf*[d4FA/na]*G20*G30*rat(12897408*ep^16+16837920*ep^15-
         46743168*ep^14-221436564*ep^13+352417092*ep^12+216634755*ep^11
         -544960901*ep^10+112127917*ep^9+224189886*ep^8-135605150*ep^7+
         3905981*ep^6+18728063*ep^5-6692570*ep^4+812095*ep^3+82808*ep^2
         -38996*ep+3504,4665600*ep^18+4898880*ep^17-25336800*ep^16-
         23191920*ep^15+40422600*ep^14+36546120*ep^13-20135520*ep^12-
         17923680*ep^11+3943080*ep^10+2932200*ep^9-474480*ep^8-151200*
         ep^7+25920*ep^6)
         +xi*nf*[d4FA/na]*G10*G30*rat(19036800*ep^16-34907292*ep^15+
         44329572*ep^14+373412745*ep^13-735156834*ep^12-99382354*ep^11+
         777307199*ep^10-211553605*ep^9-253457528*ep^8+84105644*ep^7+
         55513711*ep^6-16693170*ep^5-11412252*ep^4+5275152*ep^3-227132*
         ep^2-180720*ep+22864,9331200*ep^17+23794560*ep^16-14981760*
         ep^15-68856480*ep^14-22439520*ep^13+39432960*ep^12+18878400*
         ep^11-7529760*ep^10-3408480*ep^9+751680*ep^8+178560*ep^7-34560
         *ep^6)
         +xi*nf*[d4FA/na]*G10*G20*rat(-1646496*ep^15-17452800*ep^14-
         16553232*ep^13+96079254*ep^12-6996791*ep^11-104295209*ep^10+
         35369257*ep^9+36302729*ep^8-16279847*ep^7-4884175*ep^6+2081211
         *ep^5+905517*ep^4-392574*ep^3-10612*ep^2+19272*ep-1984,1399680
         *ep^17+3569184*ep^16-2247264*ep^15-10328472*ep^14-3365928*
         ep^13+5914944*ep^12+2831760*ep^11-1129464*ep^10-511272*ep^9+
         112752*ep^8+26784*ep^7-5184*ep^6)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(-104820480*ep^17+181412136*
         ep^16+100520460*ep^15-1709142066*ep^14+4888033437*ep^13-
         3263633806*ep^12-4732782250*ep^11+7011023363*ep^10-1022295161*
         ep^9-2608671628*ep^8+1313324440*ep^7+108809217*ep^6-196883034*
         ep^5+22431180*ep^4+10368460*ep^3-2105964*ep^2-141632*ep+41808,
         55987200*ep^18+58786560*ep^17-304041600*ep^16-278303040*ep^15+
         485071200*ep^14+438553440*ep^13-241626240*ep^12-215084160*
         ep^11+47316960*ep^10+35186400*ep^9-5693760*ep^8-1814400*ep^7+
         311040*ep^6)
         +xi*nf*[d4FA/na]*G10^2*rat(19224*ep^12-41364*ep^11+6486*ep^10+
         31941*ep^9-2187*ep^8-26150*ep^7+9370*ep^6+5685*ep^5-2583*ep^4-
         1068*ep^3+786*ep^2-148*ep+8,25920*ep^14+38016*ep^13-39600*
         ep^12-93648*ep^11-39552*ep^10+9504*ep^9+7440*ep^8+48*ep^7-288*
         ep^6)
         +xi*tf*nf*ca^3*G30*rat(592*ep^7-1828*ep^6+1810*ep^5-32*ep^4-
         1283*ep^3+1003*ep^2-294*ep+26,17280*ep^9-12096*ep^8-20352*ep^7
         -1344*ep^6+1152*ep^5)
         +xi*tf*nf*ca^3*G20*rat(-4968*ep^10+7812*ep^9+4416*ep^8-12168*
         ep^7+4472*ep^6+1145*ep^5-416*ep^4-262*ep^3+124*ep^2-73*ep+26,
         62208*ep^12+46656*ep^11-110592*ep^10-131760*ep^9-31968*ep^8+
         7344*ep^7+2592*ep^6)
         +xi*tf*nf*ca^3*G20*G30*rat(-674334720*ep^20+1221854208*ep^19+
         3961325760*ep^18-11802360096*ep^17+9474388896*ep^16+2655049560
         *ep^15-23405718336*ep^14+42819638552*ep^13-29300591453*ep^12-
         9965921423*ep^11+27421807768*ep^10-13993108680*ep^9-922458662*
         ep^8+3738279664*ep^7-1490749408*ep^6+151446878*ep^5+58011569*
         ep^4-21637539*ep^3+2976386*ep^2-180084*ep+3240,447897600*ep^21
         -89579520*ep^20-2908224000*ep^19+931564800*ep^18+6055516800*
         ep^17-1898890560*ep^16-5348401920*ep^15+1572696000*ep^14+
         2046124800*ep^13-621846720*ep^12-302780160*ep^11+112795200*
         ep^10+9244800*ep^9-6739200*ep^8+622080*ep^7)
         +xi*tf*nf*ca^3*G10*G30*rat(544222080*ep^17-540863748*ep^16-
         3203466804*ep^15+4242742587*ep^14+6600561774*ep^13-14036306435
         *ep^12+3162278202*ep^11+8605536969*ep^10-6397606802*ep^9+
         231485903*ep^8+1236242818*ep^7-549794474*ep^6+203218482*ep^5-
         76005834*ep^4+1272074*ep^3+9628408*ep^2-2710144*ep+228304,
         223948800*ep^18+347120640*ep^17-930631680*ep^16-1292993280*
         ep^15+1114007040*ep^14+1484939520*ep^13-493309440*ep^12-
         633795840*ep^11+98910720*ep^10+99843840*ep^9-13754880*ep^8-
         5114880*ep^7+829440*ep^6)
         +xi*tf*nf*ca^3*G10*G20*rat(-26127360*ep^19+333815040*ep^18-
         87423120*ep^17-1969854624*ep^16+1008197784*ep^15+3869477940*
         ep^14-3187527155*ep^13-2529203088*ep^12+3344506266*ep^11+
         27440926*ep^10-1303935514*ep^9+456682960*ep^8+107568406*ep^7-
         96152190*ep^6+16763601*ep^5+1488308*ep^4-883676*ep^3+134264*
         ep^2-13472*ep+864,100776960*ep^20+122611968*ep^19-470852352*
         ep^18-442252224*ep^17+695252160*ep^16+501121728*ep^15-
         444730176*ep^14-211211712*ep^13+139579200*ep^12+30093120*ep^11
         -21166272*ep^10-238464*ep^9+1140480*ep^8-124416*ep^7)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(3408687360*ep^20-17521110648*
         ep^19+14108172084*ep^18+120294832482*ep^17-428971243905*ep^16+
         591250111647*ep^15-226899967561*ep^14-362681993493*ep^13+
         508082123115*ep^12-190649401873*ep^11-81011737391*ep^10+
         101962476527*ep^9-33971591080*ep^8+1200759582*ep^7+1747494984*
         ep^6-278190428*ep^5+2872130*ep^4-17258228*ep^3+7072664*ep^2-
         794208*ep+12960,4031078400*ep^21-1142138880*ep^20-26190812160*
         ep^19+10561052160*ep^18+54345219840*ep^17-21670260480*ep^16-
         47856510720*ep^15+18235342080*ep^14+18255870720*ep^13-
         7171027200*ep^12-2652238080*ep^11+1260437760*ep^10+59927040*
         ep^9-73405440*ep^8+7464960*ep^7)
         +xi*tf*nf*ca^3*G10^2*rat(-131868*ep^14-218592*ep^13+1068921*
         ep^12+10185*ep^11-1767447*ep^10+484323*ep^9+1153657*ep^8-
         421635*ep^7-400279*ep^6+248181*ep^5-18954*ep^4-11478*ep^3+1034
         *ep^2+600*ep-104,1866240*ep^16+5847552*ep^15+466560*ep^14-
         13319424*ep^13-12184704*ep^12+433152*ep^11+3574656*ep^10+
         440064*ep^9-372096*ep^8-36864*ep^7+13824*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(-296*ep^7+800*ep^6-592*ep^5-177*ep^4
         +449*ep^3-225*ep^2+43*ep-2,1440*ep^9-1008*ep^8-1696*ep^7-112*
         ep^6+96*ep^5)
         +xi*tf*nf*cf*ca^2*G20*rat(32*ep^11-368*ep^10+632*ep^9+1392*
         ep^8-4782*ep^7+4932*ep^6-1775*ep^5-892*ep^4+1396*ep^3-720*ep^2
         +177*ep-24,192*ep^11+144*ep^10-384*ep^9-396*ep^8-24*ep^7+36*
         ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(-3981312*ep^20+89330688*ep^19-
         174531456*ep^18-403572384*ep^17+1284168096*ep^16-541114968*
         ep^15-1225241388*ep^14+1679792088*ep^13-1149836793*ep^12+
         503492814*ep^11+422362946*ep^10-903657240*ep^9+467653888*ep^8+
         65626164*ep^7-160021602*ep^6+59728248*ep^5-3901967*ep^4-
         3185898*ep^3+999380*ep^2-123672*ep+6048,7464960*ep^20-1492992*
         ep^19-48470400*ep^18+15526080*ep^17+100925280*ep^16-31648176*
         ep^15-89140032*ep^14+26211600*ep^13+34102080*ep^12-10364112*
         ep^11-5046336*ep^10+1879920*ep^9+154080*ep^8-112320*ep^7+10368
         *ep^6)
         +xi*tf*nf*cf*ca^2*G10*rat(-96*ep^13-48*ep^12+640*ep^11-216*
         ep^10-1810*ep^9+2981*ep^8-2006*ep^7+405*ep^6+533*ep^5-654*ep^4
         +451*ep^3-284*ep^2+128*ep-24,72*ep^13+144*ep^12-182*ep^11-402*
         ep^10+22*ep^9+210*ep^8+16*ep^7-24*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(2654208*ep^18-5156352*ep^17-
         9433848*ep^16+37534500*ep^15-18854166*ep^14-68903681*ep^13+
         105836525*ep^12-17625418*ep^11-73554040*ep^10+61400587*ep^9-
         4802553*ep^8-17080714*ep^7+9294440*ep^6-1398036*ep^5-345894*
         ep^4+192802*ep^3-48592*ep^2+8792*ep-800,622080*ep^18+964224*
         ep^17-2585088*ep^16-3591648*ep^15+3094464*ep^14+4124832*ep^13-
         1370304*ep^12-1760544*ep^11+274752*ep^10+277344*ep^9-38208*
         ep^8-14208*ep^7+2304*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(-13824*ep^17+611712*ep^16-
         3508032*ep^15-59472*ep^14+24798804*ep^13-33409312*ep^12-
         7766949*ep^11+37711031*ep^10-15176467*ep^9-10034229*ep^8+
         7450431*ep^7+1351501*ep^6-2557493*ep^5+819497*ep^4-14470*ep^3-
         53960*ep^2+13600*ep-1088,186624*ep^17+139968*ep^16-912384*
         ep^15-374544*ep^14+1340640*ep^13+252432*ep^12-762624*ep^11-
         1584*ep^10+157536*ep^9-18000*ep^8-9792*ep^7+1728*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(20570112*ep^20-162293760*
         ep^19+388210032*ep^18+115156032*ep^17-2288953512*ep^16+
         4759382976*ep^15-4257643697*ep^14+291719812*ep^13+3340695037*
         ep^12-3455832562*ep^11+1196008687*ep^10+508653478*ep^9-
         698580363*ep^8+280173364*ep^7-27335862*ep^6-15185134*ep^5+
         5110878*ep^4-397398*ep^3-19200*ep^2-4648*ep+1248,11197440*
         ep^20-3172608*ep^19-72752256*ep^18+29336256*ep^17+150958944*
         ep^16-60195168*ep^15-132934752*ep^14+50653728*ep^13+50710752*
         ep^12-19919520*ep^11-7367328*ep^10+3501216*ep^9+166464*ep^8-
         203904*ep^7+20736*ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(-7680*ep^14+39296*ep^13-38080*
         ep^12-144284*ep^11+442084*ep^10-492351*ep^9+197186*ep^8+93514*
         ep^7-143355*ep^6+60269*ep^5+1484*ep^4-13080*ep^3+6181*ep^2-
         1284*ep+100,8640*ep^14+12672*ep^13-30480*ep^12-35440*ep^11+
         26912*ep^10+20576*ep^9-11344*ep^8-2224*ep^7+1664*ep^6-192*ep^5
         )
         +xi*tf*nf*cf^2*ca*G20*rat(-144*ep^9+1320*ep^8-3756*ep^7+3446*
         ep^6+924*ep^5-3522*ep^4+2486*ep^3-1012*ep^2+274*ep-16,48*ep^9-
         12*ep^8-84*ep^7-15*ep^6+9*ep^5)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(124416*ep^14-1194048*ep^13+
         3775392*ep^12-4751232*ep^11+1479536*ep^10+2194064*ep^9-2559282
         *ep^8+1207831*ep^7-276284*ep^6-33378*ep^5+61078*ep^4-23873*
         ep^3+4128*ep^2-292*ep+8,38880*ep^14-43416*ep^13-58752*ep^12+
         50346*ep^11+14796*ep^10-12996*ep^9+882*ep^7-108*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(784*ep^10-1744*ep^9-1232*ep^8+6908*
         ep^7-7205*ep^6+2806*ep^5-1106*ep^4+1718*ep^3-1245*ep^2+344*ep-
         28,36*ep^10-36*ep^9-55*ep^8+36*ep^7+13*ep^6-6*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(-589824*ep^14+1514112*ep^13-
         608208*ep^12-1779648*ep^11+2396248*ep^10-1267808*ep^9+741903*
         ep^8-785278*ep^7+483938*ep^6-94854*ep^5-33979*ep^4+21164*ep^3-
         4134*ep^2+328*ep-8,25920*ep^14-28944*ep^13-39168*ep^12+33564*
         ep^11+9864*ep^10-8664*ep^9+588*ep^7-72*ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(5376*ep^13-47200*ep^12+144816*
         ep^11-179872*ep^10+48468*ep^9+77182*ep^8-50324*ep^7-812*ep^6-
         13460*ep^5+29866*ep^4-18852*ep^3+5584*ep^2-824*ep+52,1296*
         ep^13-756*ep^12-3168*ep^11+1227*ep^10+1890*ep^9-834*ep^8-216*
         ep^7+147*ep^6-18*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(-1437696*ep^16+10067328*
         ep^15-26124720*ep^14+29257248*ep^13-9117576*ep^12-8388368*
         ep^11+7306049*ep^10-2766788*ep^9+3201563*ep^8-3163124*ep^7+
         1354613*ep^6-162028*ep^5-68255*ep^4+30452*ep^3-5234*ep^2+416*
         ep-8,233280*ep^16-104976*ep^15-603936*ep^14+153900*ep^13+
         407664*ep^12-119484*ep^11-81576*ep^10+31284*ep^9+2880*ep^8-
         2196*ep^7+216*ep^6)
         +xi*tf*nf*cf^2*ca*G10^2*rat(96*ep^9-608*ep^8+1488*ep^7-1744*
         ep^6+854*ep^5+154*ep^4-388*ep^3+180*ep^2-34*ep+2,27*ep^9+18*
         ep^8-30*ep^7-8*ep^6+11*ep^5-2*ep^4)
         +xi*tf*nf*cf^3*G20*rat(256*ep^7-800*ep^6+800*ep^5+616*ep^4-
         2584*ep^3+2680*ep^2-1064*ep+96,48*ep^7-60*ep^6-24*ep^5+9*ep^4)
         +xi*tf*nf*cf^3*G20*G30*rat(-256*ep^7+672*ep^6-528*ep^5-744*
         ep^4+2148*ep^3-1824*ep^2+580*ep-48,60*ep^7-72*ep^6-33*ep^5+9*
         ep^4)
         +xi*tf*nf*cf^3*G10*rat(-512*ep^6+2112*ep^5-3456*ep^4+2832*ep^3
         -1200*ep^2+240*ep-16,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi*tf*nf*cf^3*G10*G30*rat(2048*ep^7-7936*ep^6+12480*ep^5-
         10272*ep^4+4752*ep^3-1224*ep^2+160*ep-8,90*ep^7-243*ep^6+200*
         ep^5-61*ep^4+6*ep^3)
         +xi*tf*nf*cf^3*G10*G20*rat(-2048*ep^9+12544*ep^8-27136*ep^7+
         18048*ep^6+22080*ep^5-50736*ep^4+40400*ep^3-15952*ep^2+2992*ep
         -192,432*ep^9-972*ep^8+420*ep^7+177*ep^6-129*ep^5+18*ep^4)
         +xi*tf*nf*cf^3*G10*G20*G30*rat(2048*ep^9-11520*ep^8+21888*ep^7
         -9728*ep^6-22784*ep^5+38992*ep^4-26776*ep^3+9376*ep^2-1592*ep+
         96,540*ep^9-1188*ep^8+471*ep^7+234*ep^6-147*ep^5+18*ep^4)
         +xi*tf^2*nf^2*ca^2*G30*rat(2*ep^4-7*ep^3+9*ep^2-5*ep+1,180*
         ep^7-126*ep^6-212*ep^5-14*ep^4+12*ep^3)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(-672*ep^10+1164*ep^9+1508*ep^8-
         4683*ep^7+3151*ep^6+335*ep^5-1340*ep^4+671*ep^3-133*ep^2-7*ep+
         6,2880*ep^12-2736*ep^11-7928*ep^10+3252*ep^9+7354*ep^8+1026*
         ep^7-902*ep^6-102*ep^5+36*ep^4)
         +xi*tf^2*nf^2*cf*ca*G20*rat(16*ep^7-40*ep^6-8*ep^5+120*ep^4-
         160*ep^3+104*ep^2-40*ep+8,48*ep^8-12*ep^7-84*ep^6-15*ep^5+9*
         ep^4)
         +xi*tf^2*nf^2*cf*ca*G20*G30*rat(-1536*ep^10+6976*ep^9-8544*
         ep^8-3664*ep^7+15936*ep^6-12816*ep^5+4158*ep^4-580*ep^3+72*
         ep^2+4*ep-6,1440*ep^11-2328*ep^10-2412*ep^9+3234*ep^8+1521*
         ep^7-501*ep^6-117*ep^5+27*ep^4)
         +xi*tf^2*nf^2*cf^2*G20*rat(-256*ep^5+1056*ep^4-1664*ep^3+1216*
         ep^2-384*ep+32,48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +xi*tf^2*nf^2*cf^2*G20*G30*rat(256*ep^5-928*ep^4+1264*ep^3-784
         *ep^2+208*ep-16,60*ep^6-72*ep^5-33*ep^4+9*ep^3)
         +xi^2*tf^-1*[d4FA/na]*ca*G30*rat(-6912*ep^12+17568*ep^11-
         103296*ep^10+152852*ep^9+45486*ep^8-179226*ep^7+30342*ep^6+
         54664*ep^5-17908*ep^4-2849*ep^3+1074*ep^2+189*ep-52,11520*
         ep^11+20736*ep^10+9472*ep^9-256*ep^8-512*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*rat(-93312000*ep^17+110341440*
         ep^16+385663248*ep^15-934666080*ep^14-597006304*ep^13+
         1230305228*ep^12+491463171*ep^11-591261130*ep^10-202597141*
         ep^9+152592771*ep^8+46537804*ep^7-25993463*ep^6-5603091*ep^5+
         2648851*ep^4+321637*ep^3-132357*ep^2-7404*ep+2580,31104000*
         ep^17+129600000*ep^16+174795840*ep^15+75996000*ep^14-17589600*
         ep^13-20347200*ep^12-1918080*ep^11+1404000*ep^10+237600*ep^9-
         28800*ep^8-5760*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*G30*rat(42998169600*ep^23-
         464753479680*ep^22+969365176320*ep^21+1731517557888*ep^20-
         6725451632256*ep^19+2034435316760*ep^18+9572609236228*ep^17-
         7031880359798*ep^16-4190007673641*ep^15+4900905516350*ep^14+
         225921536890*ep^13-1356399777476*ep^12+247222446144*ep^11+
         147817871770*ep^10-50735424943*ep^9-8631377699*ep^8+5587855039
         *ep^7+2934450*ep^6-281095741*ep^5+54136483*ep^4+1182664*ep^3-
         5508600*ep^2+269296*ep+175152,5971968000*ep^22+7464960000*
         ep^21-36775710720*ep^20-52314854400*ep^19+49884641280*ep^18+
         101056746240*ep^17+11057057280*ep^16-46167171840*ep^15-
         18395919360*ep^14+4873893120*ep^13+3392294400*ep^12+36161280*
         ep^11-208465920*ep^10-20367360*ep^9+4055040*ep^8+552960*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*rat(224000*ep^12-1052000*ep^11+
         2606776*ep^10-1244456*ep^9-1192406*ep^8+782704*ep^7+268330*
         ep^6-251512*ep^5+14841*ep^4+20905*ep^3-3217*ep^2-573*ep+104,
         384000*ep^13+544000*ep^12+96640*ep^11-85760*ep^10-20480*ep^9+
         2560*ep^8+640*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G30*rat(1376255232000*ep^23-
         5570946086400*ep^22-2582729688960*ep^21+30394625746272*ep^20-
         15599346902128*ep^19-39869944065848*ep^18+18970076910660*ep^17
         +24834008051648*ep^16+7671089793396*ep^15-21647511868768*ep^14
         -12393384975424*ep^13+13653711823368*ep^12+5035770366060*ep^11
         -4690020070563*ep^10-893785213438*ep^9+780109742123*ep^8+
         125634527004*ep^7-78576531853*ep^6-11740703442*ep^5+4804982173
         *ep^4+590131168*ep^3-157008568*ep^2-11756896*ep+1966416,
         47775744000*ep^23+11943936000*ep^22-353925365760*ep^21-
         124313149440*ep^20+817595965440*ep^19+409376839680*ep^18-
         719997511680*ep^17-457793832960*ep^16+222170019840*ep^15+
         186158499840*ep^14-11852789760*ep^13-26849064960*ep^12-
         1957017600*ep^11+1504788480*ep^10+195379200*ep^9-28016640*ep^8
         -4423680*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*rat(-559872000*ep^21-
         22413208320*ep^20+69037122096*ep^19+137850063324*ep^18-
         425934992836*ep^17-166550527189*ep^16+666921268825*ep^15+
         71386739542*ep^14-492573816760*ep^13-42119281410*ep^12+
         227366695862*ep^11+33282121678*ep^10-80922240676*ep^9-
         5704564463*ep^8+17457108097*ep^7-747998888*ep^6-1720820944*
         ep^5+148911102*ep^4+78358320*ep^3-6943856*ep^2-1449984*ep+
         109280,2239488000*ep^21+3359232000*ep^20-11551403520*ep^19-
         19006721280*ep^18+10234632960*ep^17+24855310080*ep^16+
         1157241600*ep^15-10691792640*ep^14-2516555520*ep^13+1571063040
         *ep^12+464520960*ep^11-88750080*ep^10-28477440*ep^9+1658880*
         ep^8+552960*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-945959731200*ep^24+
         6345920194560*ep^23-11890876792320*ep^22-15855767150976*ep^21+
         88856343798240*ep^20-85320738955184*ep^19-90909512550808*ep^18
         +204872043032916*ep^17-39676773099728*ep^16-138348317259828*
         ep^15+79255475439280*ep^14+35150845966624*ep^13-35829728413272
         *ep^12-1535838791472*ep^11+7323506017173*ep^10-809828487698*
         ep^9-666754324181*ep^8+98681000304*ep^7+26094181051*ep^6-
         498127950*ep^5-395360515*ep^4-299801680*ep^3-18757976*ep^2+
         9892384*ep+1250256,143327232000*ep^23+35831808000*ep^22-
         1061776097280*ep^21-372939448320*ep^20+2452787896320*ep^19+
         1228130519040*ep^18-2159992535040*ep^17-1373381498880*ep^16+
         666510059520*ep^15+558475499520*ep^14-35558369280*ep^13-
         80547194880*ep^12-5871052800*ep^11+4514365440*ep^10+586137600*
         ep^9-84049920*ep^8-13271040*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10^2*rat(5573836800*ep^21-4055201280
         *ep^20-19412016768*ep^19+35485419360*ep^18-29592830328*ep^17-
         95529840584*ep^16+93845310490*ep^15+89443324866*ep^14-
         85638673628*ep^13-39644312658*ep^12+34279007329*ep^11+
         10013827402*ep^10-7132585184*ep^9-1759338680*ep^8+856930420*
         ep^7+241336182*ep^6-61931560*ep^5-21324206*ep^4+2119729*ep^3+
         947990*ep^2-8900*ep-12792,497664000*ep^21+1161216000*ep^20-
         1689154560*ep^19-5813936640*ep^18-2207662080*ep^17+4631147520*
         ep^16+4220513280*ep^15+239278080*ep^14-866749440*ep^13-
         240675840*ep^12+44574720*ep^11+23554560*ep^10+875520*ep^9-
         583680*ep^8-61440*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G30*rat(1152*ep^10-4752*ep^9+8768*
         ep^8-10290*ep^7+7329*ep^6+93*ep^5-4046*ep^4+2710*ep^3-782*ep^2
         +103*ep-5,480*ep^9+64*ep^8-32*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*rat(7776000*ep^17-44712000*ep^16+
         138513600*ep^15-9897552*ep^14-215270920*ep^13+83527336*ep^12+
         20967722*ep^11+9410832*ep^10+16006972*ep^9-26586883*ep^8+
         924569*ep^7+6307013*ep^6-1186985*ep^5-441075*ep^4+119261*ep^3+
         5659*ep^2-3115*ep+174,2592000*ep^16+6480000*ep^15+4630320*
         ep^14-88200*ep^13-1071360*ep^12-186840*ep^11+71280*ep^10+16200
         *ep^9-1440*ep^8-360*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*G30*rat(-265420800*ep^18+
         2403440640*ep^17-1262937600*ep^16-4981187712*ep^15+1956856032*
         ep^14+3105813744*ep^13-572266008*ep^12-1243974160*ep^11+
         225327558*ep^10+217392352*ep^9-67137922*ep^8-4053804*ep^7+
         5180203*ep^6-685961*ep^5-244137*ep^4+66146*ep^3-773*ep^2-1605*
         ep+287,41472000*ep^17+114048000*ep^16+100005120*ep^15+17110080
         *ep^14-17494560*ep^13-7274880*ep^12+393120*ep^11+544320*ep^10+
         41760*ep^9-11520*ep^8-1440*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*rat(5120000*ep^15-13952000*ep^14+
         6531200*ep^13+11227136*ep^12-13854008*ep^11+9368280*ep^10-
         4687378*ep^9-1422830*ep^8+3133962*ep^7-1013378*ep^6-185491*
         ep^5+138936*ep^4-11080*ep^3-3878*ep^2+643*ep-18,384000*ep^15+
         832000*ep^14+408640*ep^13-149280*ep^12-108960*ep^11+8640*ep^10
         +7680*ep^9-160*ep^8-160*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G30*rat(-26709811200*ep^18+
         53368888320*ep^17+58046833152*ep^16-67090080576*ep^15-
         76694115296*ep^14+25814432304*ep^13+82753363672*ep^12-
         23535320072*ep^11-32180520632*ep^10+10704123088*ep^9+
         5243018792*ep^8-1903794173*ep^7-424385188*ep^6+156077837*ep^5+
         16598402*ep^4-4928779*ep^3-422784*ep^2+35651*ep+7482,663552000
         *ep^18+1161216000*ep^17-224686080*ep^16-1326320640*ep^15-
         553674240*ep^14+163514880*ep^13+122688000*ep^12+2419200*ep^11-
         8040960*ep^10-852480*ep^9+161280*ep^8+23040*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*rat(-93312000*ep^18+578016000
         *ep^17-1024237440*ep^16-910605024*ep^15+2360963664*ep^14-
         170207780*ep^13-1128600484*ep^12-283803643*ep^11+528001367*
         ep^10+262727603*ep^9-244388041*ep^8-43131816*ep^7+52662535*
         ep^6-1513100*ep^5-4038965*ep^4+432403*ep^3+86494*ep^2-11923*ep
         +150,31104000*ep^17+46656000*ep^16-22196160*ep^15-56622240*
         ep^14-11797920*ep^13+10614240*ep^12+3097440*ep^11-660960*ep^10
         -211680*ep^9+12960*ep^8+4320*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(7962624000*ep^19-
         29776896000*ep^18+40771537920*ep^17+42873831936*ep^16-
         143939830848*ep^15+48025621664*ep^14+93316050672*ep^13-
         62109743752*ep^12-19690849864*ep^11+24864761960*ep^10-
         1612262704*ep^9-3759828368*ep^8+849505787*ep^7+150212068*ep^6-
         34750163*ep^5-6862142*ep^4-374195*ep^3+436008*ep^2+23635*ep-
         7614,1990656000*ep^18+3483648000*ep^17-674058240*ep^16-
         3978961920*ep^15-1661022720*ep^14+490544640*ep^13+368064000*
         ep^12+7257600*ep^11-24122880*ep^10-2557440*ep^9+483840*ep^8+
         69120*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10^2*rat(-201830400*ep^16+23869440*
         ep^15+250162944*ep^14-112794624*ep^13+133012320*ep^12-
         100565536*ep^11-189622192*ep^10+147402020*ep^9+43913516*ep^8-
         48608970*ep^7-690001*ep^6+5991875*ep^5-367270*ep^4-295744*ep^3
         +18839*ep^2+4099*ep-316,13824000*ep^16+13824000*ep^15-11592960
         *ep^14-15480960*ep^13-2822400*ep^12+1653120*ep^11+610560*ep^10
         +5760*ep^9-19200*ep^8-1920*ep^7)
         +xi^2*ca^4*G30*rat(-69120*ep^13+287040*ep^12+7973472*ep^11-
         23640160*ep^10+9183376*ep^9+24855636*ep^8-19795614*ep^7-
         3955322*ep^6+6525032*ep^5-1210494*ep^4-148857*ep^3+32006*ep^2+
         737*ep+240,3317760*ep^12+995328*ep^11-6230016*ep^10-4165632*
         ep^9-36864*ep^8+221184*ep^7)
         +xi^2*ca^4*G20*rat(-839808000*ep^18-2827440000*ep^17+
         1701194400*ep^16+11872257456*ep^15+4083737512*ep^14-
         11032391060*ep^13-13149404568*ep^12-5750740318*ep^11+
         14258140592*ep^10+5234370566*ep^9-6470253401*ep^8-461607952*
         ep^7+1092112020*ep^6-68373152*ep^5-70605839*ep^4+8642764*ep^3+
         1392676*ep^2-241104*ep+11808,8957952000*ep^18+23887872000*
         ep^17-5645998080*ep^16-53624954880*ep^15-37896076800*ep^14+
         1738713600*ep^13+8237583360*ep^12+1232962560*ep^11-538099200*
         ep^10-110937600*ep^9+10782720*ep^8+2488320*ep^7)
         +xi^2*ca^4*G20*G30*rat(-2137964544000*ep^24+45690830438400*
         ep^23-134842038681600*ep^22-127508893943808*ep^21+
         858983537301504*ep^20-520279743793728*ep^19-1246165637836128*
         ep^18+1401779769550272*ep^17+503855166018864*ep^16-
         1124808744412636*ep^15+101651327467938*ep^14+393037756000300*
         ep^13-116014107805894*ep^12-66030405961128*ep^11+
         30172018103860*ep^10+5549196980449*ep^9-3780250251861*ep^8-
         227826506044*ep^7+251293315708*ep^6+5767085709*ep^5-8421150667
         *ep^4-184827714*ep^3+86712372*ep^2+4444728*ep+1204704,
         3439853568000*ep^23+3439853568000*ep^22-22257763614720*ep^21-
         24837653790720*ep^20+36266892410880*ep^19+51025297489920*ep^18
         -8183306465280*ep^17-28184507228160*ep^16-3947976806400*ep^15+
         5456374824960*ep^14+1252120965120*ep^13-467661496320*ep^12-
         125283594240*ep^11+18287493120*ep^10+5268602880*ep^9-265420800
         *ep^8-79626240*ep^7)
         +xi^2*ca^4*G10*rat(-6552000*ep^12+11402000*ep^11+2693888*ep^10
         -11933872*ep^9-260422*ep^8+6332836*ep^7-2497801*ep^6-86305*
         ep^5+242019*ep^4-41891*ep^3-3982*ep^2+1612*ep-122,13824000*
         ep^13+19584000*ep^12+3479040*ep^11-3087360*ep^10-737280*ep^9+
         92160*ep^8+23040*ep^7)
         +xi^2*ca^4*G10*G30*rat(-13089280665600*ep^23+49152072706560*
         ep^22+47438998989696*ep^21-327278059619616*ep^20+
         65495291177712*ep^19+723600350449752*ep^18-368164192449764*
         ep^17-694238219438476*ep^16+411588361767796*ep^15+
         348212433729280*ep^14-200530848006750*ep^13-100749424957241*
         ep^12+55067759416850*ep^11+11099317892658*ep^10-6719450204296*
         ep^9+362005290704*ep^8+178295415664*ep^7-167812659814*ep^6+
         22817500818*ep^5+13148285749*ep^4-1681360422*ep^3-390674436*
         ep^2+32658296*ep+3554880,3439853568000*ep^23+859963392000*
         ep^22-25482626334720*ep^21-8950546759680*ep^20+58866909511680*
         ep^19+29475132456960*ep^18-51839820840960*ep^17-32961155973120
         *ep^16+15996241428480*ep^15+13403411988480*ep^14-853400862720*
         ep^13-1933132677120*ep^12-140905267200*ep^11+108344770560*
         ep^10+14067302400*ep^9-2017198080*ep^8-318504960*ep^7)
         +xi^2*ca^4*G10*G20*rat(131010048000*ep^23+242643859200*ep^22-
         3490294760640*ep^21+2352183992640*ep^20+17769552788664*ep^19-
         27036361799676*ep^18-12876168506898*ep^17+41563874577679*ep^16
         -8630752050320*ep^15-20710742853882*ep^14+9540823900948*ep^13+
         3174387602654*ep^12-2559772629640*ep^11+733169601576*ep^10-
         337213135842*ep^9-37195350037*ep^8+112675629984*ep^7-
         16554118202*ep^6-10617075968*ep^5+2430230096*ep^4+379020512*
         ep^3-116606816*ep^2-1494400*ep+1287168,967458816000*ep^23-
         322486272000*ep^22-7166988656640*ep^21+1663402106880*ep^20+
         16979581532160*ep^19-1473787146240*ep^18-16974796492800*ep^17-
         166642790400*ep^16+7630711971840*ep^15+362383994880*ep^14-
         1587184865280*ep^13-66891018240*ep^12+158324336640*ep^11+
         4100751360*ep^10-7226081280*ep^9-79626240*ep^8+119439360*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(250593332428800*ep^26-
         2098015392522240*ep^25+5617211198607360*ep^24+7089933929472*
         ep^23-28493320104207360*ep^22+52183299175393824*ep^21-
         14349944727036432*ep^20-58490120165068968*ep^19+
         63434874121772644*ep^18+3062307569962600*ep^17-
         39221773553649736*ep^16+16099958811896868*ep^15+
         7956130615386086*ep^14-6855417093498575*ep^13-27083285454767*
         ep^12+1192855275048844*ep^11-200524091851822*ep^10-
         100689664851120*ep^9+27731072555072*ep^8+4327718482570*ep^7-
         1586494859840*ep^6-119858011265*ep^5+43344372551*ep^4+
         2943587214*ep^3-408156508*ep^2-37677224*ep-4962048,
         123834728448000*ep^25-41278242816000*ep^24-925114218577920*
         ep^23+215495359856640*ep^22+2230722345369600*ep^21-
         201951971573760*ep^20-2308610603335680*ep^19-9539980001280*
         ep^18+1112529504337920*ep^17+47718293667840*ep^16-
         264205358530560*ep^15-11461122293760*ep^14+32962994012160*
         ep^13+1060024320000*ep^12-2191533096960*ep^11-42998169600*
         ep^10+73096888320*ep^9+637009920*ep^8-955514880*ep^7)
         +xi^2*ca^4*G10^2*rat(-89081856000*ep^22+271816819200*ep^21+
         93858652800*ep^20-1969517178144*ep^19+2063680043832*ep^18+
         4306624373328*ep^17-5037468455186*ep^16-3815085916428*ep^15+
         4489150458468*ep^14+1479730692100*ep^13-1773177303023*ep^12-
         214177423709*ep^11+307208863446*ep^10+13552408830*ep^9-
         22994201888*ep^8-1496969292*ep^7+465287296*ep^6+215786258*ep^5
         +34467809*ep^4-14347227*ep^3-2279242*ep^2+337484*ep+43288,
         143327232000*ep^22+298598400000*ep^21-570084065280*ep^20-
         1552794624000*ep^19-217203240960*ep^18+1492722155520*ep^17+
         882065203200*ep^16-234964869120*ep^15-266851860480*ep^14-
         6908682240*ep^13+30166179840*ep^12+3574333440*ep^11-1443778560
         *ep^10-231137280*ep^9+24330240*ep^8+4423680*ep^7)
         +xi^2*cf*ca^3*rat(10*ep^4-32*ep^3+37*ep^2-18*ep+3,2*ep^5)
         +xi^2*cf*ca^3*G30*rat(2304*ep^11-12960*ep^10-375728*ep^9+
         1719384*ep^8-2807496*ep^7+2052672*ep^6-596437*ep^5-11524*ep^4+
         31079*ep^3-853*ep^2-865*ep+60,46080*ep^10-62976*ep^9-12288*
         ep^8+4608*ep^7)
         +xi^2*cf*ca^3*G20*rat(-54432000*ep^18+1846152000*ep^17-
         6031548000*ep^16+3019829904*ep^15+10245393464*ep^14-
         11971718564*ep^13-2685190180*ep^12+8577362217*ep^11-1614619325
         *ep^10-2157042811*ep^9+776584214*ep^8+219567068*ep^7-119528585
         *ep^6-5628786*ep^5+7055675*ep^4-263177*ep^3-116242*ep^2+11973*
         ep-1197,124416000*ep^17+124416000*ep^16-244304640*ep^15-
         337616640*ep^14-45074880*ep^13+68169600*ep^12+16873920*ep^11-
         4354560*ep^10-1235520*ep^9+86400*ep^8+25920*ep^7)
         +xi^2*cf*ca^3*G20*G30*rat(154873036800*ep^22-1941715722240*
         ep^21+3185222952960*ep^20+8874833688576*ep^19-22821555611904*
         ep^18-572558917536*ep^17+33366144291960*ep^16-17426474511852*
         ep^15-14562556233962*ep^14+14073122962105*ep^13+297255155859*
         ep^12-3660681596169*ep^11+780886336341*ep^10+407182770747*ep^9
         -154743451661*ep^8-18752862335*ep^7+12605265345*ep^6+125426820
         *ep^5-493441530*ep^4+17767740*ep^3+7455040*ep^2-440336*ep+
         10272,47775744000*ep^21+111476736000*ep^20-96798965760*ep^19-
         325397053440*ep^18-59221186560*ep^17+195860367360*ep^16+
         68528540160*ep^15-38932945920*ep^14-15372218880*ep^13+
         3376097280*ep^12+1395740160*ep^11-132848640*ep^10-56194560*
         ep^9+1935360*ep^8+829440*ep^7)
         +xi^2*cf*ca^3*G10*rat(-9216000*ep^17-27776000*ep^16-22991360*
         ep^15+117295040*ep^14+254996736*ep^13-293652056*ep^12-
         328276520*ep^11+271795726*ep^10+147678592*ep^9-90032510*ep^8-
         22826608*ep^7+10766237*ep^6+1753724*ep^5-548924*ep^4-82004*
         ep^3+13755*ep^2+2056*ep-252,9216000*ep^16+38400000*ep^15+
         49743360*ep^14+16032000*ep^13-9780480*ep^12-5022720*ep^11+
         599040*ep^10+364800*ep^9-11520*ep^8-7680*ep^7)
         +xi^2*cf*ca^3*G10*G30*rat(1523111731200*ep^21-3343729259520*
         ep^20-8842264722432*ep^19+21998415499200*ep^18+10914786071232*
         ep^17-43857385005152*ep^16+4824279952832*ep^15+33124896759052*
         ep^14-12496676725644*ep^13-8459488350816*ep^12+4785719146116*
         ep^11+256444418734*ep^10-563589177985*ep^9+192476975290*ep^8-
         16939006455*ep^7-24401365644*ep^6+6444552849*ep^5+936956866*
         ep^4-366403861*ep^3+2080558*ep^2+6422148*ep-548568,95551488000
         *ep^21+151289856000*ep^20-378728939520*ep^19-551878410240*
         ep^18+394382131200*ep^17+608758640640*ep^16-102473994240*ep^15
         -240541470720*ep^14-13013913600*ep^13+34243153920*ep^12+
         4600074240*ep^11-1907159040*ep^10-323481600*ep^9+35389440*ep^8
         +6635520*ep^7)
         +xi^2*cf*ca^3*G10*G20*rat(76142592000*ep^22-583573248000*ep^21
         +1262779165440*ep^20+842778761184*ep^19-7175427819624*ep^18+
         9471688665444*ep^17-266169981018*ep^16-9868898096231*ep^15+
         7567156643209*ep^14+909739197420*ep^13-3384512343978*ep^12+
         793495528902*ep^11+688267288068*ep^10-332439324890*ep^9-
         51337082516*ep^8+56733968895*ep^7-5276702685*ep^6-3327573294*
         ep^5+711963960*ep^4+33972850*ep^3-18521768*ep^2+1491720*ep-
         65088,26873856000*ep^21+26873856000*ep^20-127419402240*ep^19-
         87855114240*ep^18+184622353920*ep^17+88084454400*ep^16-
         107913047040*ep^15-31067089920*ep^14+26657372160*ep^13+
         4186598400*ep^12-2963174400*ep^11-226851840*ep^10+144529920*
         ep^9+4147200*ep^8-2488320*ep^7)
         +xi^2*cf*ca^3*G10*G20*G30*rat(-22989688012800*ep^24+
         158106538967040*ep^23-320743208816640*ep^22-224380395205632*
         ep^21+1831309013793024*ep^20-2465496593851968*ep^19+
         183409205028096*ep^18+2448761943538912*ep^17-1985010411767120*
         ep^16-126605693389684*ep^15+841068480205616*ep^14-
         276791664868428*ep^13-112435208304228*ep^12+79507052269726*
         ep^11-281947736243*ep^10-9169965336307*ep^9+1309627741115*ep^8
         +524146804017*ep^7-117110172891*ep^6-17317975265*ep^5+
         4890291229*ep^4+301229369*ep^3-96643438*ep^2-501780*ep+314280,
         3439853568000*ep^23+3439853568000*ep^22-16524674334720*ep^21-
         11460445470720*ep^20+24651016519680*ep^19+11977651077120*ep^18
         -15289848852480*ep^17-4681263144960*ep^16+4275448012800*ep^15+
         784421314560*ep^14-592545300480*ep^13-62529822720*ep^12+
         42205224960*ep^11+2345656320*ep^10-1474744320*ep^9-33177600*
         ep^8+19906560*ep^7)
         +xi^2*cf*ca^3*G10^2*rat(2985984000*ep^21-10202112000*ep^20+
         1868520960*ep^19+53507015424*ep^18-50102492832*ep^17+532833504
         *ep^16-38128554336*ep^15+6354805344*ep^14+80574742502*ep^13-
         32304978400*ep^12-27707281098*ep^11+9087706983*ep^10+
         5499124825*ep^9-507518115*ep^8-924288871*ep^7-8318649*ep^6+
         82499577*ep^5+20919*ep^4-3118675*ep^3+170118*ep^2+44108*ep-
         5288,2985984000*ep^20+8957952000*ep^19+1145456640*ep^18-
         14655790080*ep^17-8004003840*ep^16+6404474880*ep^15+4665784320
         *ep^14-686039040*ep^13-851281920*ep^12-26818560*ep^11+59351040
         *ep^10+6405120*ep^9-1290240*ep^8-184320*ep^7)
         +xi^2*cf^2*ca^2*rat(-12*ep^7+48*ep^6-200*ep^5+476*ep^4-538*
         ep^3+283*ep^2-60*ep+3,4*ep^6)
         +xi^2*cf^2*ca^2*G30*rat(192*ep^6-616*ep^5+754*ep^4-445*ep^3+
         133*ep^2-19*ep+1,20*ep^7-4*ep^6)
         +xi^2*cf^2*ca^2*G20*rat(1344*ep^10-9128*ep^9+24880*ep^8-22172*
         ep^7-9307*ep^6+25349*ep^5-12545*ep^4+671*ep^3+1250*ep^2-360*ep
         +18,192*ep^9+240*ep^8+24*ep^7-24*ep^6)
         +xi^2*cf^2*ca^2*G20*G30*rat(-1016064*ep^14+5476896*ep^13-
         14424840*ep^12+12267036*ep^11+5617874*ep^10-13940341*ep^9+
         6467952*ep^8+603457*ep^7-1449167*ep^6+392706*ep^5+34840*ep^4-
         36533*ep^3+6597*ep^2-421*ep+8,103680*ep^13+108864*ep^12-24480*
         ep^11-27648*ep^10+4032*ep^9+1728*ep^8-288*ep^7)
         +xi^2*cf^2*ca^2*G10*rat(5376*ep^12-1352*ep^11+1788*ep^10-27222
         *ep^9-49295*ep^8+184506*ep^7-125244*ep^6-23684*ep^5+40435*ep^4
         +848*ep^3-8076*ep^2+2048*ep-128,576*ep^11+1440*ep^10+128*ep^9-
         992*ep^8-128*ep^7+128*ep^6)
         +xi^2*cf^2*ca^2*G10*G30*rat(-1823616*ep^13+4876656*ep^12-
         656352*ep^11-6349112*ep^10+4840816*ep^9-367989*ep^8-873320*
         ep^7+426391*ep^6-53358*ep^5-35911*ep^4+19397*ep^3-3969*ep^2+
         383*ep-16,69120*ep^13+72576*ep^12-16320*ep^11-18432*ep^10+2688
         *ep^9+1152*ep^8-192*ep^7)
         +xi^2*cf^2*ca^2*G10*G20*rat(-1477440*ep^18+9206784*ep^17-
         17156880*ep^16-17455248*ep^15+104998116*ep^14-114570264*ep^13-
         28816539*ep^12+135795171*ep^11-72064140*ep^10-22823579*ep^9+
         32554458*ep^8-5779366*ep^7-4209726*ep^6+1948131*ep^5-36837*
         ep^4-143257*ep^3+32940*ep^2-2372*ep+48,186624*ep^17+326592*
         ep^16-585792*ep^15-960336*ep^14+380304*ep^13+632736*ep^12-
         129888*ep^11-131472*ep^10+26064*ep^9+8064*ep^8-1728*ep^7)
         +xi^2*cf^2*ca^2*G10*G20*G30*rat(24385536*ep^19-144571392*ep^18
         +281614752*ep^17+218106288*ep^16-1605290304*ep^15+1950393000*
         ep^14+29312354*ep^13-1794192469*ep^12+1272141601*ep^11-5631816
         *ep^10-372043981*ep^9+160485106*ep^8-1315447*ep^7-18508844*
         ep^6+5457851*ep^5-186417*ep^4-186866*ep^3+32192*ep^2-1096*ep-
         48,3732480*ep^18+5785344*ep^17-13022208*ep^16-16863552*ep^15+
         11447424*ep^14+11133504*ep^13-5128704*ep^12-2109888*ep^11+
         1047168*ep^10+57024*ep^9-66816*ep^8+6912*ep^7)
         +xi^2*cf^2*ca^2*G10^2*rat(-241920*ep^16+1129248*ep^15-1449264*
         ep^14-2887104*ep^13+9722028*ep^12-9343434*ep^11+490878*ep^10+
         6723573*ep^9-5807388*ep^8+1484111*ep^7+436134*ep^6-276217*ep^5
         +236*ep^4+23987*ep^3-5296*ep^2+444*ep-16,77760*ep^15+217728*
         ep^14+39744*ep^13-207360*ep^12-41664*ep^11+68736*ep^10-2880*
         ep^9-5376*ep^8+768*ep^7)
         +xi^2*cf^3*ca*rat(54*ep^6-117*ep^5+6*ep^4+147*ep^3-117*ep^2+30
         *ep-3,2*ep^5)
         +xi^2*cf^3*ca*G20*rat(-720*ep^9+1604*ep^8-1444*ep^7+1267*ep^6-
         1010*ep^5+239*ep^4+142*ep^3-102*ep^2+26*ep-2,24*ep^8+6*ep^7-3*
         ep^6)
         +xi^2*cf^3*ca*G20*G30*rat(4032*ep^9-8152*ep^8+9876*ep^7-10866*
         ep^6+6179*ep^5-358*ep^4-1177*ep^3+576*ep^2-118*ep+8,240*ep^8+
         72*ep^7-24*ep^6)
         +xi^2*cf^3*ca*G10*rat(-1392*ep^10+1332*ep^9+4896*ep^8-5681*
         ep^7-7909*ep^6+19033*ep^5-15731*ep^4+7096*ep^3-1916*ep^2+288*
         ep-16,72*ep^9-56*ep^7+16*ep^6)
         +xi^2*cf^3*ca*G10*G30*rat(1024*ep^8-4224*ep^7+7232*ep^6-6824*
         ep^5+3964*ep^4-1466*ep^3+333*ep^2-41*ep+2,60*ep^8-32*ep^7+4*
         ep^6)
         +xi^2*cf^3*ca*G10*G20*rat(2304*ep^12-4368*ep^11+24528*ep^10-
         78376*ep^9+102424*ep^8-59601*ep^7+10277*ep^6+7659*ep^5-8031*
         ep^4+4270*ep^3-1246*ep^2+168*ep-8,864*ep^11+216*ep^10-780*ep^9
         +24*ep^8+132*ep^7-24*ep^6)
         +xi^2*cf^3*ca*G10*G20*G30*rat(-9792*ep^11-10560*ep^10+77552*
         ep^9-96160*ep^8+47076*ep^7-5428*ep^6-7115*ep^5+7564*ep^4-4201*
         ep^3+1220*ep^2-164*ep+8,2160*ep^11+648*ep^10-1896*ep^9-24*ep^8
         +312*ep^7-48*ep^6)
         +xi^2*cf^3*ca*G10^2*rat(64*ep^10+160*ep^9+336*ep^8-4432*ep^7+
         10044*ep^6-10910*ep^5+6759*ep^4-2514*ep^3+559*ep^2-70*ep+4,108
         *ep^9-36*ep^8-84*ep^7+52*ep^6-8*ep^5)
         +xi^2*cf^4*rat(-24*ep^5+51*ep^4-6*ep^3-48*ep^2+30*ep-3,ep^4)
         +xi^2*cf^4*G20*rat(96*ep^6-188*ep^5+22*ep^4+160*ep^3-116*ep^2+
         28*ep-2,4*ep^5-ep^4)
         +xi^2*cf^4*G20*G30*rat(-96*ep^6+140*ep^5+24*ep^4-125*ep^3+71*
         ep^2-15*ep+1,10*ep^5-2*ep^4)
         +xi^2*cf^4*G10*rat(96*ep^7+244*ep^6-1864*ep^5+3389*ep^4-2851*
         ep^3+1211*ep^2-241*ep+16,18*ep^6-18*ep^5+4*ep^4)
         +xi^2*cf^4*G10*G20*rat(64*ep^7-488*ep^6+1260*ep^5-1566*ep^4+
         1041*ep^3-372*ep^2+65*ep-4,12*ep^6-11*ep^5+2*ep^4)
         +xi^2*cf^4*G10*G20*G30*rat(-128*ep^7+912*ep^6-2096*ep^5+2296*
         ep^4-1352*ep^3+433*ep^2-69*ep+4,60*ep^6-52*ep^5+8*ep^4)
         +xi^2*cf^4*G10^2*rat(128*ep^8-1040*ep^7+3008*ep^6-4392*ep^5+
         3648*ep^4-1785*ep^3+502*ep^2-73*ep+4,54*ep^7-72*ep^6+30*ep^5-4
         *ep^4)
         +xi^2*[d4AA/na]*G30*rat(6912*ep^12-19488*ep^11+31488*ep^10-
         35420*ep^9+4598*ep^8+32238*ep^7-12990*ep^6-11275*ep^5+5200*
         ep^4+1626*ep^3-912*ep^2+31*ep+16,34560*ep^11+62208*ep^10+28416
         *ep^9-768*ep^8-1536*ep^7)
         +xi^2*[d4AA/na]*G20*rat(139968000*ep^16-373904640*ep^15+
         310722912*ep^14+237286848*ep^13-518246552*ep^12-15572536*ep^11
         +277762304*ep^10-29634908*ep^9-76325559*ep^8+13018175*ep^7+
         11106744*ep^6-2152180*ep^5-835303*ep^4+162411*ep^3+26170*ep^2-
         4450*ep-156,186624000*ep^16+404352000*ep^15+240071040*ep^14-
         24166080*ep^13-57205440*ep^12-7672320*ep^11+3836160*ep^10+
         751680*ep^9-77760*ep^8-17280*ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(-6370099200*ep^21+70555484160*
         ep^20-208463861760*ep^19+85974962688*ep^18+425830971264*ep^17-
         341346382176*ep^16-384630649248*ep^15+278222674848*ep^14+
         236413904608*ep^13-142957480114*ep^12-64854979420*ep^11+
         34521249114*ep^10+10116310258*ep^9-4998750041*ep^8-720867501*
         ep^7+492456086*ep^6-10912756*ep^5-27759467*ep^4+1805679*ep^3+
         1308414*ep^2-36324*ep-33912,11943936000*ep^20-995328000*ep^19-
         56299069440*ep^18-30891386880*ep^17+65892372480*ep^16+
         73068480000*ep^15+12545971200*ep^14-11637665280*ep^13-
         4546990080*ep^12+293552640*ep^11+330531840*ep^10+23016960*ep^9
         -6912000*ep^8-829440*ep^7)
         +xi^2*[d4AA/na]*G10*rat(56000*ep^10-188000*ep^9+188532*ep^8-
         30706*ep^7-29280*ep^6+2318*ep^5+7570*ep^4-1901*ep^3-352*ep^2+
         115*ep-4,192000*ep^11+240000*ep^10+40320*ep^9-9600*ep^8-1920*
         ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(-57243801600*ep^20+224604288000*
         ep^19-68541941376*ep^18-426952808064*ep^17-108879345168*ep^16+
         423387526816*ep^15+330891106164*ep^14-372662857268*ep^13-
         160068039100*ep^12+143176419956*ep^11+48352041135*ep^10-
         35910180418*ep^9-5246207881*ep^8+3992827030*ep^7+352963167*
         ep^6-201411284*ep^5-22355151*ep^4+5572098*ep^3+257110*ep^2-
         72866*ep+18700,23887872000*ep^20+9953280000*ep^19-95677562880*
         ep^18-92700979200*ep^17+54516049920*ep^16+96126289920*ep^15+
         23144417280*ep^14-13650647040*ep^13-6294620160*ep^12+239155200
         *ep^11+432691200*ep^10+34007040*ep^9-8847360*ep^8-1105920*ep^7
         )
         +xi^2*[d4AA/na]*G10*G20*rat(1054177920*ep^18-5112467136*ep^17-
         960394632*ep^16+23255104572*ep^15-6695811034*ep^14-25479284207
         *ep^13+12521164681*ep^12+10818995655*ep^11-7447043777*ep^10-
         1911174667*ep^9+2284053395*ep^8-227827591*ep^7-190944399*ep^6+
         37147854*ep^5+7241480*ep^4-1987016*ep^3-90730*ep^2+56376*ep-
         4744,2239488000*ep^19+373248000*ep^18-9063083520*ep^17-
         6424945920*ep^16+6717116160*ep^15+7332560640*ep^14+336648960*
         ep^13-1363910400*ep^12-249143040*ep^11+84706560*ep^10+19388160
         *ep^9-1658880*ep^8-414720*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(47775744000*ep^22-334289203200
         *ep^21+893150392320*ep^20-632259230976*ep^19-1752619762560*
         ep^18+3513758016864*ep^17-447757498640*ep^16-3191593468344*
         ep^15+1439787394204*ep^14+1315292246852*ep^13-772394645836*
         ep^12-321997867902*ep^11+216285404543*ep^10+42702067040*ep^9-
         31496845397*ep^8-4770103800*ep^7+3346583047*ep^6+181795098*
         ep^5-166628043*ep^4-10355078*ep^3+5167966*ep^2+431446*ep-
         113604,143327232000*ep^21-155271168000*ep^20-663644897280*
         ep^19+304892190720*ep^18+1161405112320*ep^17+86113290240*ep^16
         -726270105600*ep^15-290203637760*ep^14+85088102400*ep^13+
         58086512640*ep^12+443750400*ep^11-3690178560*ep^10-359147520*
         ep^9+72990720*ep^8+9953280*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-2455142400*ep^20+5725486080*ep^19+
         1333147392*ep^18-10237553856*ep^17+14591945424*ep^16+
         4970953264*ep^15-20791968452*ep^14+3000508612*ep^13+
         10922940242*ep^12-2912093172*ep^11-2954455031*ep^10+988022440*
         ep^9+451057630*ep^8-162465118*ep^7-49889230*ep^6+15192228*ep^5
         +3876728*ep^4-785354*ep^3-156179*ep^2+16476*ep+2276,1990656000
         *ep^20+829440000*ep^19-7973130240*ep^18-7725081600*ep^17+
         4543004160*ep^16+8010524160*ep^15+1928701440*ep^14-1137553920*
         ep^13-524551680*ep^12+19929600*ep^11+36057600*ep^10+2833920*
         ep^9-737280*ep^8-92160*ep^7)
         +xi^2*nf*[d4FA/na]*G30*rat(8*ep^6-28*ep^5+42*ep^4-37*ep^3+21*
         ep^2-7*ep+1,360*ep^8+288*ep^7+8*ep^6-16*ep^5)
         +xi^2*nf*[d4FA/na]*G20*G30*rat(-5184*ep^11+33408*ep^10-87504*
         ep^9+107560*ep^8-55216*ep^7+1314*ep^6+4590*ep^5+2697*ep^4-1620
         *ep^3-232*ep^2+214*ep-27,155520*ep^13+33696*ep^12-328320*ep^11
         -174168*ep^10+77328*ep^9+39024*ep^8-8640*ep^7-2232*ep^6+432*
         ep^5)
         +xi^2*nf*[d4FA/na]*G10*G30*rat(-317280*ep^14+513120*ep^13+
         1308168*ep^12-4026876*ep^11+3482856*ep^10-199783*ep^9-1557643*
         ep^8+978113*ep^7-91935*ep^6-150975*ep^5+69195*ep^4-1907*ep^3-
         6881*ep^2+2008*ep-180,311040*ep^15+482112*ep^14-981504*ep^13-
         1313712*ep^12+565728*ep^11+748704*ep^10-119424*ep^9-131568*
         ep^8+17952*ep^7+7104*ep^6-1152*ep^5)
         +xi^2*nf*[d4FA/na]*G10*G20*G30*rat(873504*ep^14-1212192*ep^13-
         4567320*ep^12+12749076*ep^11-10309656*ep^10-816347*ep^9+
         6376609*ep^8-3815465*ep^7+503145*ep^6+366801*ep^5-170073*ep^4+
         18947*ep^3+4223*ep^2-1360*ep+108,933120*ep^15+1446336*ep^14-
         2944512*ep^13-3941136*ep^12+1697184*ep^11+2246112*ep^10-358272
         *ep^9-394704*ep^8+53856*ep^7+21312*ep^6-3456*ep^5)
         +xi^2*tf*nf*ca^3*G30*rat(8*ep^6-40*ep^5+78*ep^4-76*ep^3+39*
         ep^2-10*ep+1,17280*ep^8-12096*ep^7-20352*ep^6-1344*ep^5+1152*
         ep^4)
         +xi^2*tf*nf*ca^3*G20*G30*rat(217728*ep^12-606816*ep^11+555096*
         ep^10-185888*ep^9+43478*ep^8+16422*ep^7-90291*ep^6+58857*ep^5-
         3852*ep^4-6196*ep^3+1465*ep^2+21*ep-24,7464960*ep^14+1617408*
         ep^13-15759360*ep^12-8360064*ep^11+3711744*ep^10+1873152*ep^9-
         414720*ep^8-107136*ep^7+20736*ep^6)
         +xi^2*tf*nf*ca^3*G10*G30*rat(1641408*ep^15-1092048*ep^14-
         8600472*ep^13+16104468*ep^12-8058870*ep^11-4166152*ep^10+
         6164480*ep^9-1678234*ep^8-604449*ep^7+223674*ep^6+82272*ep^5+
         6892*ep^4-29189*ep^3+6136*ep^2+180*ep-96,14929920*ep^16+
         23141376*ep^15-47112192*ep^14-63058176*ep^13+27154944*ep^12+
         35937792*ep^11-5732352*ep^10-6315264*ep^9+861696*ep^8+340992*
         ep^7-55296*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(-92767680*ep^17+19964880*
         ep^16+591847992*ep^15-804925620*ep^14-134439354*ep^13+
         951613800*ep^12-677984494*ep^11+35597932*ep^10+227494915*ep^9-
         155738656*ep^8+37834047*ep^7+6108216*ep^6-5573153*ep^5+967832*
         ep^4+10715*ep^3-11648*ep^2+372*ep-96,134369280*ep^18+297851904
         *ep^17-329951232*ep^16-919620864*ep^15+7382016*ep^14+675544320
         *ep^13+82570752*ep^12-199044864*ep^11-12939264*ep^10+27184896*
         ep^9-1036800*ep^8-1354752*ep^7+165888*ep^6)
         +xi^2*tf*nf*cf*ca^2*G20*rat(2*ep^4-7*ep^3+9*ep^2-5*ep+1,48*
         ep^6+60*ep^5+6*ep^4-6*ep^3)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(-1248*ep^10+3528*ep^9-3776*
         ep^8+2730*ep^7-2410*ep^6+1533*ep^5-234*ep^4-213*ep^3+107*ep^2-
         18*ep+1,17280*ep^12-2016*ep^11-31968*ep^10-9144*ep^9+4536*ep^8
         +792*ep^7-216*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(-35136*ep^12+162312*ep^11-
         326796*ep^10+379734*ep^9-284685*ep^8+150220*ep^7-66740*ep^6+
         31788*ep^5-14685*ep^4+4848*ep^3-954*ep^2+98*ep-4,103680*ep^13-
         167616*ep^12-72864*ep^11+170688*ep^10-45888*ep^9-11712*ep^8+
         5856*ep^7-576*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(-1824*ep^11+752*ep^10+15024*
         ep^9-30472*ep^8+16866*ep^7+12355*ep^6-24769*ep^5+17639*ep^4-
         6511*ep^3+710*ep^2+314*ep-84,1728*ep^12+3024*ep^11-5232*ep^10-
         8556*ep^9+2940*ep^8+4908*ep^7-876*ep^6-672*ep^5+144*ep^4)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(-1492992*ep^17+8076672*
         ep^16+1116720*ep^15-45278640*ep^14+65029584*ep^13-14240796*
         ep^12-42730299*ep^11+49759460*ep^10-28708131*ep^9+10143626*
         ep^8-1133151*ep^7-972418*ep^6+523467*ep^5-99854*ep^4+7410*ep^3
         -842*ep^2+192*ep-8,1866240*ep^17+2892672*ep^16-6511104*ep^15-
         8431776*ep^14+5723712*ep^13+5566752*ep^12-2564352*ep^11-
         1054944*ep^10+523584*ep^9+28512*ep^8-33408*ep^7+3456*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(96*ep^10-152*ep^9-340*ep^8+950*
         ep^7-601*ep^6-328*ep^5+736*ep^4-548*ep^3+245*ep^2-66*ep+8,216*
         ep^10+576*ep^9+48*ep^8-544*ep^7-40*ep^6+160*ep^5-32*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*rat(12*ep^8-24*ep^7-45*ep^6+195*ep^5-
         276*ep^4+222*ep^3-117*ep^2+39*ep-6,9*ep^8+18*ep^7-7*ep^6-12*
         ep^5+4*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(-1152*ep^11+5088*ep^10-1856*
         ep^9-22416*ep^8+48752*ep^7-46770*ep^6+25902*ep^5-10500*ep^4+
         3872*ep^3-1014*ep^2+82*ep+12,432*ep^11+324*ep^10-1632*ep^9-507
         *ep^8+1242*ep^7-15*ep^6-204*ep^5+36*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*G20*G30*rat(6912*ep^12-18528*ep^11-
         24400*ep^10+105216*ep^9-70488*ep^8-52558*ep^7+85587*ep^6-38247
         *ep^5+9571*ep^4-5145*ep^3+2526*ep^2-458*ep+12,2160*ep^12+3888*
         ep^11-6324*ep^10-10968*ep^9+3072*ep^8+6168*ep^7-780*ep^6-816*
         ep^5+144*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10^2*rat(-128*ep^10+184*ep^9+508*ep^8-
         1250*ep^7+565*ep^6+753*ep^5-1075*ep^4+599*ep^3-190*ep^2+38*ep-
         4,54*ep^10+144*ep^9+12*ep^8-136*ep^7-10*ep^6+40*ep^5-8*ep^4)
         +xi^2*tf*nf*cf^3*G10*rat(-96*ep^6+444*ep^5-822*ep^4+768*ep^3-
         372*ep^2+84*ep-6,9*ep^6-7*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10*G20*rat(128*ep^6-528*ep^5+864*ep^4-708*
         ep^3+300*ep^2-60*ep+4,12*ep^6+ep^5-9*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10*G20*G30*rat(-64*ep^6+232*ep^5-332*ep^4+
         238*ep^3-89*ep^2+16*ep-1,15*ep^6+2*ep^5-11*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10^2*rat(128*ep^7-592*ep^6+1128*ep^5-1140*
         ep^4+654*ep^3-210*ep^2+34*ep-2,27*ep^7-9*ep^6-21*ep^5+13*ep^4-
         2*ep^3)
         +xi^3*tf^-1*[d4FA/na]*ca*G30*rat(4608*ep^10-11712*ep^9+6816*
         ep^8+3024*ep^7-3736*ep^6+2016*ep^5-1540*ep^4+542*ep^3+2*ep^2-3
         *ep-7,11520*ep^9+9216*ep^8+256*ep^7-512*ep^6)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*rat(20736*ep^11-20304*ep^10-23208
         *ep^9+26724*ep^8+4526*ep^7-13100*ep^6+5347*ep^5-620*ep^4-203*
         ep^3+52*ep^2+20*ep-6,20736*ep^11+25920*ep^10+288*ep^9-5472*
         ep^8-288*ep^7+288*ep^6)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*G30*rat(-47775744*ep^18+310694400
         *ep^17-412011648*ep^16-493708656*ep^15+1037289764*ep^14+
         81787576*ep^13-795476533*ep^12+185483417*ep^11+246923871*ep^10
         -104266331*ep^9-26053682*ep^8+18899758*ep^7-640566*ep^6-
         1125797*ep^5+182913*ep^4+3725*ep^3-3651*ep^2+916*ep-116,
         9953280*ep^17+9621504*ep^16-30592512*ep^15-51105024*ep^14-
         17148672*ep^13+8649216*ep^12+4985856*ep^11-343296*ep^10-384768
         *ep^9+9216*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G30*rat(-511922880*ep^20+
         1094761440*ep^19+2305154196*ep^18-6208192032*ep^17-765978355*
         ep^16+9143298807*ep^15-2605733068*ep^14-5992497298*ep^13+
         2876097624*ep^12+2007521485*ep^11-1319035341*ep^10-289551869*
         ep^9+286164921*ep^8+2995578*ep^7-24287129*ep^6+61139*ep^5+
         994300*ep^4+137390*ep^3-37508*ep^2-6440*ep+1040,59719680*ep^20
         +77635584*ep^19-323564544*ep^18-442132992*ep^17+361350144*
         ep^16+590538240*ep^15-87247872*ep^14-267664896*ep^13-13575168*
         ep^12+44610048*ep^11+3465216*ep^10-3059712*ep^9-147456*ep^8+
         73728*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*rat(-373248*ep^16+936000*
         ep^15+695220*ep^14-3728356*ep^13+4144927*ep^12-1384059*ep^11-
         2754769*ep^10+3632309*ep^9-84281*ep^8-1753833*ep^7+489943*ep^6
         +318699*ep^5-135050*ep^4-10832*ep^3+8258*ep^2-296*ep-56,
         1492992*ep^16-124416*ep^15-5951232*ep^14-2785536*ep^13+4935168
         *ep^12+3483648*ep^11-476928*ep^10-601344*ep^9+27648*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(788299776*ep^21-
         3003894720*ep^20-784276128*ep^19+16414016004*ep^18-17688867888
         *ep^17-15330893039*ep^16+36082147671*ep^15-8837603222*ep^14-
         20524893956*ep^13+14438007792*ep^12+2038499423*ep^11-
         5018383998*ep^10+1159150592*ep^9+524521767*ep^8-280467030*ep^7
         +8603084*ep^6+20327482*ep^5-4235008*ep^4-180086*ep^3+153332*
         ep^2-17416*ep+688,179159040*ep^20+232906752*ep^19-970693632*
         ep^18-1326398976*ep^17+1084050432*ep^16+1771614720*ep^15-
         261743616*ep^14-802994688*ep^13-40725504*ep^12+133830144*ep^11
         +10395648*ep^10-9179136*ep^9-442368*ep^8+221184*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10^2*rat(-6137856*ep^17+15522624*
         ep^16+10143792*ep^15-43492728*ep^14+6477788*ep^13+38139282*
         ep^12-16662102*ep^11-11323408*ep^10+8114428*ep^9+201805*ep^8-
         1310511*ep^7+280690*ep^6+79670*ep^5-28825*ep^4-5149*ep^3+1216*
         ep^2+260*ep-16,1658880*ep^17+359424*ep^16-6612480*ep^15-
         5071872*ep^14+4391424*ep^13+5397504*ep^12+738816*ep^11-703488*
         ep^10-182784*ep^9+18432*ep^8+6144*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G30*rat(-768*ep^9+2656*ep^8-3520*ep^7
         +2384*ep^6-1032*ep^5+338*ep^4-38*ep^3-31*ep^2+12*ep-1,480*ep^8
         +64*ep^7-32*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*rat(-576*ep^10+3072*ep^9-6240*
         ep^8+4624*ep^7+788*ep^6-2708*ep^5+994*ep^4+266*ep^3-297*ep^2+
         86*ep-9,192*ep^9+240*ep^8+24*ep^7-24*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*G30*rat(61440*ep^13-338176*ep^12+
         444896*ep^11-4760*ep^10-326692*ep^9+162246*ep^8+39291*ep^7-
         48936*ep^6+10148*ep^5+1037*ep^4-502*ep^3-9*ep^2+19*ep-2,11520*
         ep^12+15936*ep^11+2592*ep^10-2208*ep^9-288*ep^8+96*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*rat(-160*ep^9+476*ep^8-444*ep^7+
         29*ep^6+181*ep^5-79*ep^4-24*ep^3+29*ep^2-9*ep+1,24*ep^9+28*
         ep^8-4*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G30*rat(779904*ep^13-1804752*
         ep^12+760800*ep^11+979104*ep^10-692828*ep^9-308775*ep^8+351699
         *ep^7-31313*ep^6-46629*ep^5+11502*ep^4+2456*ep^3-1356*ep^2+198
         *ep-10,69120*ep^13+72576*ep^12-16320*ep^11-18432*ep^10+2688*
         ep^9+1152*ep^8-192*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*rat(20736*ep^13-66816*ep^12+
         41760*ep^11+96840*ep^10-144164*ep^9+21678*ep^8+58779*ep^7-
         30560*ep^6-2028*ep^5+4812*ep^4-1039*ep^3-30*ep^2+36*ep-4,6912*
         ep^12+13248*ep^11+4320*ep^10-3168*ep^9-864*ep^8+288*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-774144*ep^15+1941120
         *ep^14-233232*ep^13-3099216*ep^12+2864544*ep^11-27436*ep^10-
         1311391*ep^9+786438*ep^8-69082*ep^7-136948*ep^6+70545*ep^5-
         9398*ep^4-2792*ep^3+1116*ep^2-128*ep+4,207360*ep^14+425088*
         ep^13+168768*ep^12-104256*ep^11-47232*ep^10+11520*ep^9+2880*
         ep^8-576*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10^2*rat(7104*ep^9-23256*ep^8+32028*
         ep^7-25070*ep^6+12829*ep^5-4669*ep^4+1233*ep^3-221*ep^2+23*ep-
         1,1440*ep^9-768*ep^8+96*ep^7)
         +xi^3*ca^4*G30*rat(46080*ep^12-148864*ep^11+105216*ep^10+91840
         *ep^9-123968*ep^8+25736*ep^7+8888*ep^6-19364*ep^5+20092*ep^4-
         4922*ep^3-1291*ep^2+428*ep-3,3317760*ep^11+995328*ep^10-
         6230016*ep^9-4165632*ep^8-36864*ep^7+221184*ep^6)
         +xi^3*ca^4*G20*rat(559872*ep^13-1220832*ep^12-186336*ep^11+
         1550568*ep^10-324912*ep^9-571608*ep^8+189436*ep^7+18198*ep^6-
         39273*ep^5+27660*ep^4+2937*ep^3-4944*ep^2+290*ep+132,17915904*
         ep^13+7464960*ep^12-36329472*ep^11-27330048*ep^10+3442176*ep^9
         +5184000*ep^8+41472*ep^7-248832*ep^6)
         +xi^3*ca^4*G20*G30*rat(1187758080*ep^19-14445582336*ep^18+
         36755470080*ep^17+3280410816*ep^16-92536875168*ep^15+
         48849693808*ep^14+77288464816*ep^13-60141068256*ep^12-
         25207921838*ep^11+27917124482*ep^10+1981420986*ep^9-5824757722
         *ep^8+453024624*ep^7+537671871*ep^6-77962180*ep^5-19059440*
         ep^4+3262578*ep^3+116481*ep^2-19906*ep+1968,2866544640*ep^18-
         1528823808*ep^17-12967133184*ep^16-1502281728*ep^15+
         17138552832*ep^14+9899200512*ep^13-2300534784*ep^12-2252759040
         *ep^11+37490688*ep^10+166219776*ep^9+2654208*ep^8-3981312*ep^7
         )
         +xi^3*ca^4*G10*G30*rat(30138932736*ep^21-87684346368*ep^20-
         107847981216*ep^19+508451948496*ep^18-121435461624*ep^17-
         819232907908*ep^16+502082340080*ep^15+608498081764*ep^14-
         571751203068*ep^13-173037319796*ep^12+310753801912*ep^11-
         31831257300*ep^10-76620114867*ep^9+28685909975*ep^8+4669527412
         *ep^7-4457905834*ep^6+453031181*ep^5+210896407*ep^4-48431738*
         ep^3-1095276*ep^2+1031192*ep-68160,34398535680*ep^21-
         6879707136*ep^20-253450321920*ep^19+24891162624*ep^18+
         590140588032*ep^17+27943501824*ep^16-560479813632*ep^15-
         78792818688*ep^14+223443173376*ep^13+37424332800*ep^12-
         36547117056*ep^11-4756340736*ep^10+2558656512*ep^9+169869312*
         ep^8-63700992*ep^7)
         +xi^3*ca^4*G10*G20*rat(-2239488*ep^18+689472*ep^17-11709792*
         ep^16+151077744*ep^15-296874516*ep^14+23940880*ep^13+349968987
         *ep^12-195677298*ep^11-80868011*ep^10+60564634*ep^9-5687443*
         ep^8+16288026*ep^7-7477011*ep^6-4580130*ep^5+2817956*ep^4-
         69976*ep^3-177938*ep^2+28280*ep-552,644972544*ep^18-1236197376
         *ep^17-2149908480*ep^16+3483150336*ep^15+3052670976*ep^14-
         3005392896*ep^13-1899085824*ep^12+870414336*ep^11+373248000*
         ep^10-117946368*ep^9-21897216*ep^8+5971968*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(-417655554048*ep^23+2559647568384*
         ep^22-3490114148352*ep^21-8880801784416*ep^20+29989276494480*
         ep^19-18603285852024*ep^18-32266101368340*ep^17+51464489535980
         *ep^16-8011645730716*ep^15-29330310627824*ep^14+18130835927304
         *ep^13+3863625369316*ep^12-6546029485880*ep^11+953795665671*
         ep^10+891075174252*ep^9-289468096135*ep^8-41541026174*ep^7+
         25246624829*ep^6-299402548*ep^5-773197385*ep^4+29679118*ep^3+
         4696644*ep^2+1040264*ep-50880,309586821120*ep^22-165112971264*
         ep^21-2260413775872*ep^20+984371429376*ep^19+5236591804416*
         ep^18-1518930247680*ep^17-5128148828160*ep^16+972304072704*
         ep^15+2247367016448*ep^14-333510524928*ep^13-441197051904*
         ep^12+66834284544*ep^11+37296930816*ep^10-6147145728*ep^9-
         1082916864*ep^8+191102976*ep^7)
         +xi^3*ca^4*G10^2*rat(25574400*ep^17-58042656*ep^16-63302376*
         ep^15+175749024*ep^14+40845814*ep^13-191145496*ep^12+4821134*
         ep^11+92489286*ep^10-10640656*ep^9-20668969*ep^8+2351689*ep^7+
         2145856*ep^6-68720*ep^5-116241*ep^4-7049*ep^3+3436*ep^2+100*ep
         -96,119439360*ep^17+25878528*ep^16-476098560*ep^15-365174784*
         ep^14+316182528*ep^13+388620288*ep^12+53194752*ep^11-50651136*
         ep^10-13160448*ep^9+1327104*ep^8+442368*ep^7)
         +xi^3*cf*ca^3*G30*rat(-768*ep^9+2656*ep^8-3520*ep^7+2384*ep^6-
         888*ep^5+8*ep^4+217*ep^3-106*ep^2+18*ep-1,23040*ep^8+3072*ep^7
         -1536*ep^6)
         +xi^3*cf*ca^3*G20*rat(10944*ep^11-169440*ep^10+236352*ep^9+
         110520*ep^8-277232*ep^7+29250*ep^6+84640*ep^5-18392*ep^4-8617*
         ep^3+1719*ep^2+257*ep-1,27648*ep^10+43776*ep^9+14976*ep^8-2304
         *ep^7-1152*ep^6)
         +xi^3*cf*ca^3*G20*G30*rat(-3557376*ep^15+55201536*ep^14-
         150811264*ep^13+99478424*ep^12+110116132*ep^11-175518178*ep^10
         +51094303*ep^9+36336427*ep^8-27222720*ep^7+3791078*ep^6+
         1688510*ep^5-682636*ep^4+91484*ep^3-6156*ep^2+451*ep-15,
         3317760*ep^14-1492992*ep^13-6008832*ep^12+290304*ep^11+1456128
         *ep^10-138240*ep^9-92160*ep^8+13824*ep^7)
         +xi^3*cf*ca^3*G10*rat(-128*ep^9+496*ep^8-216*ep^7-776*ep^6+830
         *ep^5-185*ep^4-12*ep^3-11*ep^2+2,576*ep^9+672*ep^8-96*ep^6)
         +xi^3*cf*ca^3*G10*G30*rat(-26495424*ep^14+56856600*ep^13-
         15193260*ep^12-46989438*ep^11+34947915*ep^10+12816826*ep^9-
         26682681*ep^8+12686301*ep^7-1165658*ep^6-1277433*ep^5+607596*
         ep^4-123478*ep^3+12792*ep^2-678*ep+20,9953280*ep^14+3815424*
         ep^13-9317376*ep^12-1087488*ep^11+2156544*ep^10-92160*ep^9-
         138240*ep^8+18432*ep^7)
         +xi^3*cf*ca^3*G10*G20*rat(-8128512*ep^16+19049472*ep^15+
         33203232*ep^14-107084124*ep^13+24590196*ep^12+117561975*ep^11-
         81794711*ep^10-29069764*ep^9+37693410*ep^8-564005*ep^7-6711559
         *ep^6+852006*ep^5+480032*ep^4-70904*ep^3-5976*ep^2-736*ep-32,
         2985984*ep^15+10699776*ep^14+8750592*ep^13-4672512*ep^12-
         6856704*ep^11-110592*ep^10+1147392*ep^9+55296*ep^8-55296*ep^7)
         +xi^3*cf*ca^3*G10*G20*G30*rat(957505536*ep^19-3859477632*ep^18
         +254010384*ep^17+18240286176*ep^16-25583715672*ep^15-
         4049456496*ep^14+33129144621*ep^13-21427442644*ep^12-
         4567477194*ep^11+10219142833*ep^10-2877520183*ep^9-1068731478*
         ep^8+733751500*ep^7-72247949*ep^6-37367700*ep^5+10202756*ep^4-
         569540*ep^3-38646*ep^2+1448*ep-120,179159040*ep^18+277696512*
         ep^17-625065984*ep^16-809450496*ep^15+549476352*ep^14+
         534408192*ep^13-246177792*ep^12-101274624*ep^11+50264064*ep^10
         +2737152*ep^9-3207168*ep^8+331776*ep^7)
         +xi^3*cf*ca^3*G10^2*rat(-414720*ep^15+765504*ep^14+1278072*
         ep^13-4652364*ep^12+2359950*ep^11+4410663*ep^10-5073175*ep^9+
         421234*ep^8+1363249*ep^7-367497*ep^6-159016*ep^5+75350*ep^4-
         7461*ep^3+292*ep^2-83*ep+2,622080*ep^14+2156544*ep^13+1755648*
         ep^12-488448*ep^11-658944*ep^10+110592*ep^9+50688*ep^8-9216*
         ep^7)
         +xi^3*cf^2*ca^2*rat(-24*ep^5+78*ep^4-87*ep^3+33*ep^2+3*ep-3,4*
         ep^5)
         +xi^3*cf^2*ca^2*G20*rat(-192*ep^9+4600*ep^8-12080*ep^7+10644*
         ep^6-1401*ep^5-2938*ep^4+1665*ep^3-317*ep^2+20*ep-1,192*ep^8+
         48*ep^7-24*ep^6)
         +xi^3*cf^2*ca^2*G20*G30*rat(384*ep^10-9200*ep^9+11944*ep^8+
         6520*ep^7-16114*ep^6+5659*ep^5+2381*ep^4-1975*ep^3+432*ep^2-32
         *ep+1,480*ep^9+624*ep^8+96*ep^7-48*ep^6)
         +xi^3*cf^2*ca^2*G10*rat(-432*ep^11+1544*ep^10+1036*ep^9-7306*
         ep^8+5148*ep^7+3758*ep^6-4687*ep^5+320*ep^4+718*ep^3-46*ep^2-
         55*ep+2,96*ep^10+304*ep^9+224*ep^8-16*ep^7-32*ep^6)
         +xi^3*cf^2*ca^2*G10*G30*rat(2560*ep^10-4544*ep^9+656*ep^8+2992
         *ep^7-1560*ep^6-980*ep^5+1413*ep^4-687*ep^3+170*ep^2-21*ep+1,
         960*ep^10+928*ep^9-224*ep^8-160*ep^7+32*ep^6)
         +xi^3*cf^2*ca^2*G10*G20*rat(35136*ep^14-93504*ep^13-120336*
         ep^12+508880*ep^11-232748*ep^10-499428*ep^9+518327*ep^8+13631*
         ep^7-202499*ep^6+66946*ep^5+15209*ep^4-10989*ep^3+1315*ep^2+64
         *ep-4,3456*ep^13+11232*ep^12+6384*ep^11-7536*ep^10-5424*ep^9+
         1680*ep^8+768*ep^7-192*ep^6)
         +xi^3*cf^2*ca^2*G10*G20*G30*rat(-66816*ep^14+154464*ep^13+
         276912*ep^12-844192*ep^11+178664*ep^10+918438*ep^9-714721*ep^8
         -108969*ep^7+298956*ep^6-82879*ep^5-22648*ep^4+14950*ep^3-2191
         *ep^2+28*ep+4,8640*ep^13+28512*ep^12+17472*ep^11-17664*ep^10-
         14208*ep^9+3360*ep^8+1920*ep^7-384*ep^6)
         +xi^3*cf^2*ca^2*G10^2*rat(512*ep^10-1360*ep^9-1712*ep^8+7248*
         ep^7-3596*ep^6-6415*ep^5+7526*ep^4-1356*ep^3-1590*ep^2+875*ep-
         132,144*ep^9+480*ep^8+352*ep^7-128*ep^6-112*ep^5+32*ep^4)
         +xi^3*cf^3*ca*rat(-4*ep^6+70*ep^5-222*ep^4+289*ep^3-175*ep^2+
         45*ep-3,2*ep^5)
         +xi^3*cf^3*ca*G20*rat(-96*ep^6+332*ep^5-448*ep^4+299*ep^3-103*
         ep^2+17*ep-1,4*ep^6-ep^5)
         +xi^3*cf^3*ca*G20*G30*rat(192*ep^6-568*ep^5+660*ep^4-386*ep^3+
         119*ep^2-18*ep+1,20*ep^6-4*ep^5)
         +xi^3*cf^3*ca*G10*rat(168*ep^8-1076*ep^7+2310*ep^6-1955*ep^5+
         112*ep^4+886*ep^3-566*ep^2+129*ep-8,12*ep^7+8*ep^6-4*ep^5)
         +xi^3*cf^3*ca*G10*G20*rat(-272*ep^8+1472*ep^7-2848*ep^6+2300*
         ep^5-331*ep^4-655*ep^3+421*ep^2-93*ep+6,24*ep^7+18*ep^6-6*ep^5
         )
         +xi^3*cf^3*ca*G10*G20*G30*rat(256*ep^8-1280*ep^7+2192*ep^6-
         1488*ep^5+64*ep^4+452*ep^3-241*ep^2+48*ep-3,60*ep^7+48*ep^6-12
         *ep^5)
         +xi^3*cf^3*ca*G10^2*rat(-96*ep^9+560*ep^8-1232*ep^7+1256*ep^6-
         470*ep^5-197*ep^4+268*ep^3-106*ep^2+18*ep-1,18*ep^8+6*ep^7-10*
         ep^6+2*ep^5)
         +xi^3*[d4AA/na]*G30*rat(-4608*ep^11+9280*ep^10-3744*ep^9-2800*
         ep^8+2792*ep^7-1496*ep^6+352*ep^5+452*ep^4-316*ep^3+53*ep^2-2*
         ep+1,34560*ep^10+62208*ep^9+28416*ep^8-768*ep^7-1536*ep^6)
         +xi^3*[d4AA/na]*G20*rat(-46656*ep^12+66096*ep^11+24120*ep^10-
         72732*ep^9+24906*ep^8+14172*ep^7-12625*ep^6+3012*ep^5+324*ep^4
         -414*ep^3+153*ep^2-36*ep+4,186624*ep^12+357696*ep^11+158112*
         ep^10-47520*ep^9-35424*ep^8+864*ep^7+1728*ep^6)
         +xi^3*[d4AA/na]*G20*G30*rat(7077888*ep^15-33933312*ep^14+
         24501504*ep^13+32484096*ep^12-35766736*ep^11-6494168*ep^10+
         17037980*ep^9-3394290*ep^8-2624458*ep^7+1203428*ep^6+48706*
         ep^5-127723*ep^4+22294*ep^3+2049*ep^2-1106*ep+136,19906560*
         ep^14+45785088*ep^13+33039360*ep^12+4879872*ep^11-3248640*
         ep^10-926208*ep^9+69120*ep^8+27648*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(190812672*ep^16-508541184*ep^15+
         255620448*ep^14+369279696*ep^13-324079912*ep^12-154694388*
         ep^11+226472772*ep^10-17164960*ep^9-58992700*ep^8+20556292*
         ep^7+4008144*ep^6-3522981*ep^5+509508*ep^4+91882*ep^3-34436*
         ep^2+3227*ep-80,238878720*ep^16+230916096*ep^15-256462848*
         ep^14-286930944*ep^13+15095808*ep^12+60383232*ep^11+2654208*
         ep^10-4478976*ep^9-165888*ep^8+110592*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(47520*ep^13+45288*ep^12-144780*
         ep^11-464194*ep^10+1058813*ep^9-514812*ep^8-295194*ep^7+370964
         *ep^6-93471*ep^5-30488*ep^4+21520*ep^3-3822*ep^2+24*ep+40,
         4478976*ep^14+4105728*ep^13-4790016*ep^12-4935168*ep^11+290304
         *ep^10+870912*ep^9+20736*ep^8-41472*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(-159252480*ep^18+421120512*
         ep^17-20936448*ep^16-840916512*ep^15+691326960*ep^14+274250248
         *ep^13-589709420*ep^12+188566752*ep^11+126922732*ep^10-
         121252444*ep^9+18603288*ep^8+19997648*ep^7-9373317*ep^6-446229
         *ep^5+1138190*ep^4-208502*ep^3-22593*ep^2+11247*ep-1072,
         716636160*ep^17+1409384448*ep^16-76640256*ep^15-1630181376*
         ep^14-815505408*ep^13+226437120*ep^12+189112320*ep^11-5474304*
         ep^10-13934592*ep^9-165888*ep^8+331776*ep^7)
         +xi^3*[d4AA/na]*G10^2*rat(1022976*ep^14-1874880*ep^13-646320*
         ep^12+3025440*ep^11-1302488*ep^10-812148*ep^9+723301*ep^8-
         111218*ep^7-44299*ep^6+23784*ep^5-8563*ep^4+2484*ep^3-67*ep^2-
         202*ep+40,2488320*ep^14+3027456*ep^13-1914624*ep^12-3467520*
         ep^11-709632*ep^10+451584*ep^9+140544*ep^8-11520*ep^7-4608*
         ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G30*rat(-1152*ep^10+1776*ep^9-80*ep^8
         -872*ep^7+368*ep^6+83*ep^5-349*ep^4+332*ep^3-113*ep^2+4*ep+3,
         11520*ep^9+9216*ep^8+256*ep^7-512*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G20*G30*rat(331776*ep^13-373248*ep^12
         -395904*ep^11+528640*ep^10+78752*ep^9-186928*ep^8-10744*ep^7+
         13416*ep^6+23614*ep^5-8081*ep^4-2284*ep^3+1020*ep^2-10*ep-19,
         276480*ep^12+566784*ep^11+317184*ep^10-11520*ep^9-42240*ep^8-
         2304*ep^7+1536*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G30*rat(1536*ep^11+448*ep^10+
         11296*ep^9-17408*ep^8-9552*ep^7+15884*ep^6+2978*ep^5-6018*ep^4
         +178*ep^3+750*ep^2-73*ep-19,46080*ep^11+105984*ep^10+79360*
         ep^9+17920*ep^8-2560*ep^7-1024*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-608256*ep^13+711936*
         ep^12+695232*ep^11-1162400*ep^10+131072*ep^9+414944*ep^8-
         193444*ep^7-8202*ep^6+22018*ep^5-1526*ep^4-1612*ep^3+204*ep^2+
         35*ep-1,552960*ep^12+1133568*ep^11+634368*ep^10-23040*ep^9-
         84480*ep^8-4608*ep^7+3072*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G30*rat(384*ep^9-1072*ep^8+1216*ep^7-
         776*ep^6+264*ep^5+73*ep^4-148*ep^3+73*ep^2-15*ep+1,960*ep^8+
         128*ep^7-64*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G20*rat(96*ep^8-224*ep^7+80*ep^6+200*
         ep^5-246*ep^4+116*ep^3-21*ep^2-2*ep+1,96*ep^7+120*ep^6+12*ep^5
         -12*ep^4)
         +xi^4*tf^-1*[d4FA/na]*cf*G20*G30*rat(-9216*ep^12+15744*ep^11+
         3104*ep^10-18832*ep^9+8992*ep^8+944*ep^7+602*ep^6-1989*ep^5+
         487*ep^4+319*ep^3-187*ep^2+34*ep-2,5760*ep^11+7968*ep^10+1296*
         ep^9-1104*ep^8-144*ep^7+48*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G30*rat(-1024*ep^7+2176*ep^6-832*
         ep^5-1304*ep^4+1500*ep^3-622*ep^2+113*ep-7,1920*ep^8+256*ep^7-
         128*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*rat(-96*ep^8+224*ep^7-80*ep^6
         -200*ep^5+246*ep^4-116*ep^3+21*ep^2+2*ep-1,96*ep^7+120*ep^6+12
         *ep^5-12*ep^4)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(55296*ep^12-97536*
         ep^11+3392*ep^10+102176*ep^9-94016*ep^8+31712*ep^7+3812*ep^6-
         6222*ep^5+1306*ep^4+118*ep^3-31*ep^2-8*ep+1,46080*ep^11+63744*
         ep^10+10368*ep^9-8832*ep^8-1152*ep^7+384*ep^6)
         +xi^4*ca^4*G30*rat(-5760*ep^10+10416*ep^9-3792*ep^8-2504*ep^7+
         2592*ep^6-1695*ep^5+504*ep^4+567*ep^3-357*ep^2+20*ep+9,1658880
         *ep^9+1327104*ep^8+36864*ep^7-73728*ep^6)
         +xi^4*ca^4*G20*G30*rat(-4124160*ep^13+3195456*ep^12+6436992*
         ep^11-4484144*ep^10-3749144*ep^9+2451440*ep^8+868666*ep^7-
         620366*ep^6-9927*ep^5+44120*ep^4-10267*ep^3+895*ep^2+428*ep+11
         ,39813120*ep^12+81616896*ep^11+45674496*ep^10-1658880*ep^9-
         6082560*ep^8-331776*ep^7+221184*ep^6)
         +xi^4*ca^4*G10*G30*rat(552960*ep^11-733440*ep^10-272096*ep^9+
         510880*ep^8+87600*ep^7-105416*ep^6-82050*ep^5+32688*ep^4+13373
         *ep^3-4117*ep^2-411*ep+29,39813120*ep^12+78299136*ep^11+
         38043648*ep^10-7372800*ep^9-7372800*ep^8-147456*ep^7+294912*
         ep^6)
         +xi^4*ca^4*G10*G20*G30*rat(483397632*ep^16-353217024*ep^15-
         1195627392*ep^14+1063377984*ep^13+849523200*ep^12-991776352*
         ep^11-151481624*ep^10+380281620*ep^9-40847484*ep^8-60124946*
         ep^7+14368412*ep^6+3272239*ep^5-1155043*ep^4-9600*ep^3+18546*
         ep^2-145*ep-23,1433272320*ep^15+3415965696*ep^14+1827422208*
         ep^13-984711168*ep^12-825901056*ep^11+130940928*ep^10+
         118996992*ep^9-15040512*ep^8-5750784*ep^7+884736*ep^6)
         +xi^4*cf*ca^3*G30*rat(384*ep^9-1072*ep^8+1216*ep^7-776*ep^6+
         312*ep^5-5*ep^4-115*ep^3+70*ep^2-15*ep+1,46080*ep^8+6144*ep^7-
         3072*ep^6)
         +xi^4*cf*ca^3*G20*rat(-576*ep^8+976*ep^7+368*ep^6-1264*ep^5+
         252*ep^4+389*ep^3-138*ep^2-11*ep+4,4608*ep^7+5760*ep^6+576*
         ep^5-576*ep^4)
         +xi^4*cf*ca^3*G20*G30*rat(163584*ep^12-220896*ep^11-144032*
         ep^10+295504*ep^9-39280*ep^8-87146*ep^7+31186*ep^6+4005*ep^5-
         3826*ep^4+1013*ep^3-77*ep^2-40*ep+5,552960*ep^11+764928*ep^10+
         124416*ep^9-105984*ep^8-13824*ep^7+4608*ep^6)
         +xi^4*cf*ca^3*G10*G30*rat(-4608*ep^9+12992*ep^8-13776*ep^7+
         7608*ep^6-3816*ep^5+2518*ep^4-1123*ep^3+211*ep^2-5*ep-1,138240
         *ep^10+110592*ep^9-43008*ep^8-12288*ep^7+3072*ep^6)
         +xi^4*cf*ca^3*G10*G20*rat(12288*ep^10-18816*ep^9-17936*ep^8+
         39648*ep^7-2408*ep^6-21928*ep^5+7475*ep^4+3326*ep^3-1652*ep^2-
         70*ep+73,13824*ep^9+26496*ep^8+8640*ep^7-6336*ep^6-1728*ep^5+
         576*ep^4)
         +xi^4*cf*ca^3*G10*G20*G30*rat(-15510528*ep^15+20096640*ep^14+
         26888160*ep^13-49109232*ep^12+262528*ep^11+32106416*ep^10-
         13593378*ep^9-4676415*ep^8+4182581*ep^7-434930*ep^6-284242*
         ep^5+74521*ep^4-1191*ep^3-996*ep^2+70*ep-4,9953280*ep^14+
         17086464*ep^13+1299456*ep^12-7704576*ep^11-599040*ep^10+
         1308672*ep^9-46080*ep^8-73728*ep^7+9216*ep^6)
         +xi^4*cf*ca^3*G10^2*rat(192*ep^9-400*ep^8-144*ep^7+856*ep^6-
         476*ep^5-281*ep^4+337*ep^3-73*ep^2-17*ep+6,1152*ep^8+1536*ep^7
         -256*ep^6-512*ep^5+128*ep^4)
         +xi^4*cf^2*ca^2*G20*rat(64*ep^6-200*ep^5+216*ep^4-80*ep^3-9*
         ep^2+10*ep-1,192*ep^5+48*ep^4-24*ep^3)
         +xi^4*cf^2*ca^2*G20*G30*rat(-128*ep^6+336*ep^5-296*ep^4+80*
         ep^3+18*ep^2-11*ep+1,480*ep^5+144*ep^4-48*ep^3)
         +xi^4*cf^2*ca^2*G10*rat(192*ep^7-564*ep^6+384*ep^5+321*ep^4-
         486*ep^3+120*ep^2+54*ep-21,96*ep^6+64*ep^5-32*ep^4)
         +xi^4*cf^2*ca^2*G10*G20*rat(-4768*ep^9+11440*ep^8-3040*ep^7-
         12544*ep^6+11482*ep^5-947*ep^4-2530*ep^3+984*ep^2-64*ep-13,
         1152*ep^8+1056*ep^7-336*ep^6-192*ep^5+48*ep^4)
         +xi^4*cf^2*ca^2*G10*G20*G30*rat(33536*ep^10-31328*ep^9-68528*
         ep^8+82064*ep^7+24792*ep^6-60694*ep^5+16021*ep^4+8310*ep^3-
         4847*ep^2+676*ep-2,11520*ep^9+22656*ep^8+8448*ep^7-4608*ep^6-
         1536*ep^5+384*ep^4)
         +xi^4*cf^2*ca^2*G10^2*rat(-768*ep^9+1520*ep^8+640*ep^7-3160*
         ep^6+1480*ep^5+1363*ep^4-1502*ep^3+449*ep^2-12*ep-10,576*ep^8+
         768*ep^7-128*ep^6-256*ep^5+64*ep^4)
         +xi^4*cf^3*ca*rat(2*ep^5-7*ep^4+8*ep^3-2*ep^2-2*ep+1,ep^4)
         +xi^4*cf^3*ca*G10*rat(-240*ep^7+684*ep^6-384*ep^5-615*ep^4+903
         *ep^3-399*ep^2+45*ep+6,24*ep^6+16*ep^5-8*ep^4)
         +xi^4*cf^3*ca*G10*G20*rat(352*ep^7-872*ep^6+324*ep^5+882*ep^4-
         1083*ep^3+474*ep^2-79*ep+2,48*ep^6+36*ep^5-12*ep^4)
         +xi^4*cf^3*ca*G10*G20*G30*rat(-640*ep^7+1296*ep^6-160*ep^5-
         1456*ep^4+1436*ep^3-565*ep^2+93*ep-4,240*ep^6+192*ep^5-48*ep^4
         )
         +xi^4*cf^3*ca*G10^2*rat(256*ep^7-752*ep^6+528*ep^5+528*ep^4-
         1068*ep^3+687*ep^2-202*ep+23,72*ep^6+24*ep^5-40*ep^4+8*ep^3)
         +xi^4*cf^4*rat(-8*ep^5+33*ep^4-52*ep^3+38*ep^2-12*ep+1,ep^4)
         +xi^4*cf^4*G10*rat(96*ep^6-396*ep^5+648*ep^4-531*ep^3+225*ep^2
         -45*ep+3,6*ep^5-2*ep^4)
         +xi^4*cf^4*G10*G20*rat(-64*ep^6+232*ep^5-332*ep^4+238*ep^3-89*
         ep^2+16*ep-1,12*ep^5-3*ep^4)
         +xi^4*cf^4*G10*G20*G30*rat(128*ep^6-400*ep^5+496*ep^4-312*ep^3
         +104*ep^2-17*ep+1,120*ep^5-24*ep^4)
         +xi^4*cf^4*G10^2*rat(-128*ep^7+528*ep^6-896*ep^5+808*ep^4-416*
         ep^3+121*ep^2-18*ep+1,36*ep^6-24*ep^5+4*ep^4)
         +xi^4*[d4AA/na]*G30*rat(1152*ep^9-2544*ep^8+1776*ep^7-56*ep^6-
         960*ep^5+1125*ep^4-645*ep^3+156*ep^2-4,34560*ep^8+27648*ep^7+
         768*ep^6-1536*ep^5)
         +xi^4*[d4AA/na]*G20*G30*rat(-147456*ep^13+168960*ep^12+187008*
         ep^11-259744*ep^10-28240*ep^9+83920*ep^8+14528*ep^7-10786*ep^6
         -17205*ep^5+10378*ep^4-1112*ep^3-292*ep^2+37*ep+4,1658880*
         ep^12+3400704*ep^11+1903104*ep^10-69120*ep^9-253440*ep^8-13824
         *ep^7+9216*ep^6)
         +xi^4*[d4AA/na]*G10*G30*rat(-16896*ep^10-8000*ep^9+48160*ep^8-
         1056*ep^7-36896*ep^6+9852*ep^5+8322*ep^4-3544*ep^3-49*ep^2+102
         *ep+5,552960*ep^11+1271808*ep^10+952320*ep^9+215040*ep^8-30720
         *ep^7-12288*ep^6)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(368640*ep^13-463872*ep^12-
         303360*ep^11+757504*ep^10-394880*ep^9-120160*ep^8+257008*ep^7-
         110960*ep^6+3552*ep^5+7526*ep^4-892*ep^3-107*ep^2+2*ep-1,
         6635520*ep^12+13602816*ep^11+7612416*ep^10-276480*ep^9-1013760
         *ep^8-55296*ep^7+36864*ep^6)
         +Master(haha)*tf^-1*[d4FA/na]*ca*rat(-15552*ep^9-80352*ep^8-
         196236*ep^7+85158*ep^6+117639*ep^5+3122*ep^4-12757*ep^3-23934*
         ep^2-3904*ep+1136,24000*ep^5+4000*ep^4-8960*ep^3-160*ep^2+320*
         ep)
         +Master(haha)*tf^-1*[d4FA/na]*cf*rat(-269568*ep^10-1307232*
         ep^9-2011968*ep^8-721296*ep^7+1485336*ep^6+582944*ep^5-225390*
         ep^4-58159*ep^3+13614*ep^2+1265*ep-186,20000*ep^5-18000*ep^4+
         3200*ep^3+720*ep^2-160*ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*ca*rat(243*ep^6-108*ep^5+270*
         ep^4+120*ep^3-141*ep^2-12*ep+12,375*ep^4+250*ep^3-15*ep^2-10*
         ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*cf*rat(11664*ep^7+15822*ep^6-
         3600*ep^5-15468*ep^4+5748*ep^3+1158*ep^2-588*ep+48,1250*ep^4-
         1125*ep^3+200*ep^2+45*ep-10)
         +Master(haha)*ca^4*rat(933120*ep^9+2334528*ep^8+7250688*ep^7+
         2137596*ep^6-5054616*ep^5-2979494*ep^4+77585*ep^3+358802*ep^2+
         127385*ep+21526,3456000*ep^5+576000*ep^4-1290240*ep^3-23040*
         ep^2+46080*ep)
         +Master(haha)*cf*ca^3*rat(1347840*ep^10+5183136*ep^9+5718024*
         ep^8-3774312*ep^7-4913988*ep^6+1954334*ep^5+752946*ep^4-414877
         *ep^3-60402*ep^2+24005*ep+2478,240000*ep^5-216000*ep^4+38400*
         ep^3+8640*ep^2-1920*ep)
         +Master(haha)*cf^2*ca^2*rat(-202176*ep^10-734184*ep^9-751464*
         ep^8+485208*ep^7+737001*ep^6-201237*ep^5-125967*ep^4+37218*
         ep^3+8694*ep^2-1851*ep-186,10000*ep^5-9000*ep^4+1600*ep^3+360*
         ep^2-80*ep)
         +Master(haha)*cf^3*ca*rat(33696*ep^10+115938*ep^9+107289*ep^8-
         91746*ep^7-112695*ep^6+33234*ep^5+20298*ep^4-5178*ep^3-1278*
         ep^2+222*ep+12,1250*ep^5-1125*ep^4+200*ep^3+45*ep^2-10*ep)
         +Master(haha)*cf^4*rat(-16848*ep^9-58374*ep^8-54360*ep^7+44604
         *ep^6+56448*ep^5-14448*ep^4-10044*ep^3+2130*ep^2+576*ep-84,
         1250*ep^4-1125*ep^3+200*ep^2+45*ep-10)
         +Master(haha)*[d4AA/na]*rat(3024*ep^8+25164*ep^7-37884*ep^6-
         23301*ep^5+11779*ep^4+8348*ep^3+5621*ep^2+467*ep-338,72000*
         ep^5+12000*ep^4-26880*ep^3-480*ep^2+960*ep)
         +Master(haha)*tf*nf*ca^3*rat(81*ep^6-36*ep^5+90*ep^4+40*ep^3-
         47*ep^2-4*ep+4,1500*ep^4+1000*ep^3-60*ep^2-40*ep)
         +Master(haha)*tf*nf*cf*ca^2*rat(1944*ep^7+2637*ep^6-600*ep^5-
         2578*ep^4+958*ep^3+193*ep^2-98*ep+8,2500*ep^4-2250*ep^3+400*
         ep^2+90*ep-20)
         +Master(haha)*xi*tf^-1*[d4FA/na]*ca*rat(44928*ep^8+73512*ep^7+
         112752*ep^6+67620*ep^5-10845*ep^4-12388*ep^3+1423*ep^2+638*ep-
         120,48000*ep^5+8000*ep^4-17920*ep^3-320*ep^2+640*ep)
         +Master(haha)*xi*tf^-1*[d4FA/na]*cf*rat(-6912*ep^7-7632*ep^6-
         15450*ep^5-3592*ep^4+4291*ep^3+312*ep^2-271*ep+22,2000*ep^4-
         1000*ep^3-80*ep^2+40*ep)
         +Master(haha)*xi*ca^4*rat(153792*ep^8+161568*ep^7-340251*ep^6-
         191754*ep^5+105962*ep^4+34989*ep^3-9107*ep^2-1685*ep+166,
         864000*ep^5+144000*ep^4-322560*ep^3-5760*ep^2+11520*ep)
         +Master(haha)*xi*cf*ca^3*rat(-19872*ep^7-8172*ep^6+60762*ep^5-
         8713*ep^4-11657*ep^3+1581*ep^2+539*ep-68,24000*ep^4-12000*ep^3
         -960*ep^2+480*ep)
         +Master(haha)*xi*cf^2*ca^2*rat(864*ep^7+36*ep^6-5178*ep^5+309*
         ep^4+1074*ep^3-81*ep^2-54*ep+6,2000*ep^4-1000*ep^3-80*ep^2+40*
         ep)
         +Master(haha)*xi*[d4AA/na]*rat(-3456*ep^8-4968*ep^7-11244*ep^6
         -13752*ep^5-11009*ep^4-3036*ep^3+623*ep^2+218*ep-16,144000*
         ep^5+24000*ep^4-53760*ep^3-960*ep^2+1920*ep)
         +Master(haha)*xi^2*tf^-1*[d4FA/na]*ca*rat(-144*ep^4+363*ep^3+
         218*ep^2+3*ep-8,8000*ep^3-320*ep)
         +Master(haha)*xi^2*tf^-1*[d4FA/na]*cf*rat(144*ep^4-474*ep^3-39
         *ep^2+36*ep-3,2000*ep^3-80*ep)
         +Master(haha)*xi^2*ca^4*rat(-936*ep^4+3024*ep^3+779*ep^2-126*
         ep-5,576000*ep^3-23040*ep)
         +Master(haha)*xi^2*cf*ca^3*rat(48*ep^4-158*ep^3-13*ep^2+12*ep-
         1,8000*ep^3-320*ep)
         +Master(haha)*xi^2*[d4AA/na]*rat(72*ep^4-171*ep^3-56*ep^2+9*ep
         +2,24000*ep^3-960*ep)
         +Master(no1)*tf^-1*[d4FA/na]*ca*rat(-43776*ep^9-210720*ep^8-
         137376*ep^7+153872*ep^6+308298*ep^5-107345*ep^4-119697*ep^3+
         57931*ep^2+15255*ep-3802,48000*ep^5+56000*ep^4-9920*ep^3-18240
         *ep^2+320*ep+640)
         +Master(no1)*tf^-1*[d4FA/na]*cf*rat(11520*ep^10+242016*ep^9+
         811584*ep^8+412928*ep^7-68920*ep^6-103742*ep^5-219039*ep^4+
         45432*ep^3+16883*ep^2-4110*ep+176,20000*ep^5+2000*ep^4-14800*
         ep^3+3920*ep^2+560*ep-160)
         +Master(no1)*tf^-1*nf*[d4FF/na]*ca*rat(45*ep^5+188*ep^4-27*
         ep^3-54*ep^2+8*ep,375*ep^3+250*ep^2-15*ep-10)
         +Master(no1)*tf^-1*nf*[d4FF/na]*cf*rat(-432*ep^7-2010*ep^6-
         1710*ep^5+3750*ep^4-1398*ep^3+120*ep^2,1250*ep^4-1125*ep^3+200
         *ep^2+45*ep-10)
         +Master(no1)*ca^4*rat(915840*ep^9+2724192*ep^8-5781840*ep^7+
         1212340*ep^6+6125478*ep^5-727707*ep^4-1453732*ep^3+114827*ep^2
         +67570*ep-13488,1728000*ep^5+2016000*ep^4-357120*ep^3-656640*
         ep^2+11520*ep+23040)
         +Master(no1)*cf*ca^3*rat(-163584*ep^10-3409440*ep^9-8559648*
         ep^8+7776304*ep^7-5942120*ep^6-980002*ep^5+3695679*ep^4-759432
         *ep^3-196883*ep^2+88590*ep-11696,480000*ep^5+48000*ep^4-355200
         *ep^3+94080*ep^2+13440*ep-3840)
         +Master(no1)*cf^2*ca^2*rat(6192*ep^10+99918*ep^9+255632*ep^8-
         105339*ep^7-17298*ep^6+49586*ep^5-43250*ep^4+491*ep^3+2804*
         ep^2-712*ep+136,5000*ep^5+500*ep^4-3700*ep^3+980*ep^2+140*ep-
         40)
         +Master(no1)*cf^3*ca*rat(-1872*ep^10-26424*ep^9-66912*ep^8+
         15572*ep^7+24341*ep^6-16455*ep^5+5935*ep^4+1763*ep^3-588*ep^2+
         44*ep-12,1250*ep^5+125*ep^4-925*ep^3+245*ep^2+35*ep-10)
         +Master(no1)*cf^4*rat(720*ep^9+8358*ep^8+13728*ep^7-18568*ep^6
         +7658*ep^5-712*ep^4-1006*ep^3+254*ep^2-16*ep,1250*ep^4-1125*
         ep^3+200*ep^2+45*ep-10)
         +Master(no1)*[d4AA/na]*rat(8544*ep^7+30080*ep^6-47112*ep^5-
         24030*ep^4+37495*ep^3-6161*ep^2-4039*ep+759,48000*ep^4+24000*
         ep^3-25920*ep^2-960*ep+960)
         +Master(no1)*tf*nf*ca^3*rat(-45*ep^5-188*ep^4+27*ep^3+54*ep^2-
         8*ep,9000*ep^3+6000*ep^2-360*ep-240)
         +Master(no1)*tf*nf*cf*ca^2*rat(72*ep^7+335*ep^6+285*ep^5-625*
         ep^4+233*ep^3-20*ep^2,5000*ep^4-4500*ep^3+800*ep^2+180*ep-40)
         +Master(no1)*xi*tf^-1*[d4FA/na]*ca*rat(-576*ep^8+47480*ep^7+
         98284*ep^6-44186*ep^5-55993*ep^4+11060*ep^3+4505*ep^2-910*ep+
         56,48000*ep^5+56000*ep^4-9920*ep^3-18240*ep^2+320*ep+640)
         +Master(no1)*xi*tf^-1*[d4FA/na]*cf*rat(96*ep^6-1980*ep^5+1606*
         ep^4+238*ep^3-235*ep^2+23*ep,500*ep^3-250*ep^2-20*ep+10)
         +Master(no1)*xi*ca^4*rat(1728*ep^8-77280*ep^7-130472*ep^6+
         71036*ep^5+72609*ep^4-18688*ep^3-5625*ep^2+1496*ep-124,1728000
         *ep^5+2016000*ep^4-357120*ep^3-656640*ep^2+11520*ep+23040)
         +Master(no1)*xi*cf*ca^3*rat(-96*ep^6+1980*ep^5-1606*ep^4-238*
         ep^3+235*ep^2-23*ep,12000*ep^3-6000*ep^2-480*ep+240)
         +Master(no1)*xi*[d4AA/na]*rat(-576*ep^7+4424*ep^6-14252*ep^5+
         6330*ep^4+3367*ep^3-846*ep^2-191*ep+40,48000*ep^4+24000*ep^3-
         25920*ep^2-960*ep+960)
         +Master(no1)*xi^2*tf^-1*[d4FA/na]*ca*rat(136*ep^3-78*ep^2+21*
         ep-3,8000*ep^2-320)
         +Master(no1)*xi^2*tf^-1*[d4FA/na]*cf*rat(-136*ep^3+57*ep^2-5*
         ep,2000*ep^2-80)
         +Master(no1)*xi^2*ca^4*rat(-85*ep^3+63*ep^2-21*ep+3,144000*
         ep^2-5760)
         +Master(no1)*xi^2*cf*ca^3*rat(136*ep^3-57*ep^2+5*ep,48000*ep^2
         -1920)
         +Master(no1)*xi^2*[d4AA/na]*rat(-68*ep^3-18*ep^2+21*ep-3,24000
         *ep^2-960)
         +Master(no2)*tf^-1*[d4FA/na]*ca*rat(-5184*ep^9-9504*ep^8-
         390672*ep^7+110496*ep^6-39850*ep^5-313834*ep^4+38609*ep^3+
         12430*ep^2-6061*ep+1410,384000*ep^5+256000*ep^4-39360*ep^3-
         26240*ep^2+960*ep+640)
         +Master(no2)*tf^-1*[d4FA/na]*cf*rat(41472*ep^10+623808*ep^9+
         1861344*ep^8+1260096*ep^7+644504*ep^6+257972*ep^5-253648*ep^4-
         16137*ep^3+20404*ep^2-2201*ep+34,320000*ep^5-128000*ep^4-32800
         *ep^3+13120*ep^2+800*ep-320)
         +Master(no2)*tf^-1*nf*[d4FF/na]*ca*rat(3888*ep^7-6345*ep^6+
         3078*ep^5+732*ep^4-2010*ep^3+537*ep^2+180*ep-60,12000*ep^5+
         8000*ep^4-1230*ep^3-820*ep^2+30*ep+20)
         +Master(no2)*tf^-1*nf*[d4FF/na]*cf*rat(1944*ep^8-1107*ep^7+
         5580*ep^6-15180*ep^5+6396*ep^4+1059*ep^3-780*ep^2+72*ep,10000*
         ep^5-4000*ep^4-1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*ca^4*rat(217728*ep^9+3551040*ep^8-10693728*ep^7+
         11735424*ep^6+27635808*ep^5+6473658*ep^4-3688187*ep^3-589426*
         ep^2+162197*ep-4754,55296000*ep^5+36864000*ep^4-5667840*ep^3-
         3778560*ep^2+138240*ep+92160)
         +Master(no2)*cf*ca^3*rat(-539136*ep^10-4703616*ep^9-14376384*
         ep^8+10010784*ep^7-24930680*ep^6-1689332*ep^5+6565024*ep^4-
         551943*ep^3-413668*ep^2+64265*ep-322,7680000*ep^5-3072000*ep^4
         -787200*ep^3+314880*ep^2+19200*ep-7680)
         +Master(no2)*cf^2*ca^2*rat(20736*ep^10+115452*ep^9+374598*ep^8
         -209034*ep^7+608706*ep^6+4824*ep^5-139407*ep^4+16179*ep^3+7677
         *ep^2-1425*ep+30,80000*ep^5-32000*ep^4-8200*ep^3+3280*ep^2+200
         *ep-80)
         +Master(no2)*cf^3*ca*rat(-6480*ep^10-13230*ep^9-70461*ep^8+
         37683*ep^7-165114*ep^6+3282*ep^5+35646*ep^4-3798*ep^3-1857*
         ep^2+303*ep-6,20000*ep^5-8000*ep^4-2050*ep^3+820*ep^2+50*ep-20
         )
         +Master(no2)*cf^4*rat(1296*ep^10-2538*ep^9+4113*ep^8-4509*ep^7
         +33048*ep^6-1020*ep^5-7077*ep^4+549*ep^3+372*ep^2-42*ep,10000*
         ep^5-4000*ep^4-1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*[d4AA/na]*rat(-10368*ep^7+164592*ep^6+23436*ep^5-
         78198*ep^4+2211*ep^3+8030*ep^2+687*ep+250,576000*ep^4+528000*
         ep^3+72960*ep^2-21120*ep-3840)
         +Master(no2)*tf*nf*ca^3*rat(-1296*ep^7+2115*ep^6-1026*ep^5-244
         *ep^4+670*ep^3-179*ep^2-60*ep+20,96000*ep^5+64000*ep^4-9840*
         ep^3-6560*ep^2+240*ep+160)
         +Master(no2)*tf*nf*cf*ca^2*rat(-648*ep^8+369*ep^7-1860*ep^6+
         5060*ep^5-2132*ep^4-353*ep^3+260*ep^2-24*ep,80000*ep^5-32000*
         ep^4-8200*ep^3+3280*ep^2+200*ep-80)
         +Master(no2)*xi*tf^-1*[d4FA/na]*ca*rat(70272*ep^6+34788*ep^5+
         10385*ep^4+1461*ep^3-6831*ep^2-1145*ep+350,192000*ep^4+176000*
         ep^3+24320*ep^2-7040*ep-1280)
         +Master(no2)*xi*tf^-1*[d4FA/na]*cf*rat(-9168*ep^5-830*ep^4-437
         *ep^3+702*ep^2+227*ep-46,8000*ep^3+2000*ep^2-320*ep-80)
         +Master(no2)*xi*ca^4*rat(-96336*ep^6-27036*ep^5-12174*ep^4-
         10679*ep^3+8286*ep^2+2133*ep-434,6912000*ep^4+6336000*ep^3+
         875520*ep^2-253440*ep-46080)
         +Master(no2)*xi*cf*ca^3*rat(9168*ep^5+830*ep^4+437*ep^3-702*
         ep^2-227*ep+46,192000*ep^3+48000*ep^2-7680*ep-1920)
         +Master(no2)*xi*[d4AA/na]*rat(-18144*ep^6-50292*ep^5-6807*ep^4
         +16975*ep^3+3921*ep^2-831*ep-182,576000*ep^4+528000*ep^3+72960
         *ep^2-21120*ep-3840)
         +Master(no2)*xi^2*tf^-1*[d4FA/na]*ca*rat(-720*ep^4+405*ep^3+17
         *ep^2-81*ep-5,64000*ep^3+16000*ep^2-2560*ep-640)
         +Master(no2)*xi^2*tf^-1*[d4FA/na]*cf*rat(720*ep^4-498*ep^3+51*
         ep^2+72*ep-9,16000*ep^3+4000*ep^2-640*ep-160)
         +Master(no2)*xi^2*ca^4*rat(2160*ep^4-1698*ep^3+49*ep^2+300*ep+
         5,4608000*ep^3+1152000*ep^2-184320*ep-46080)
         +Master(no2)*xi^2*cf*ca^3*rat(-240*ep^4+166*ep^3-17*ep^2-24*ep
         +3,128000*ep^3+32000*ep^2-5120*ep-1280)
         +Master(no2)*xi^2*[d4AA/na]*rat(483*ep^3-100*ep^2-57*ep+10,
         192000*ep^3+48000*ep^2-7680*ep-1920)
         +Master(no6)*tf^-1*[d4FA/na]*ca*rat(6511104*ep^12+17500416*
         ep^11-34343136*ep^10-33455344*ep^9+1298696*ep^8+47852040*ep^7-
         11389168*ep^6-28144961*ep^5+5779054*ep^4+3263054*ep^3-751336*
         ep^2-62885*ep+16706,3072000*ep^8+2048000*ep^7-2234880*ep^6-
         625920*ep^5+564480*ep^4-42240*ep^3-19200*ep^2+2560*ep)
         +Master(no6)*tf^-1*[d4FA/na]*cf*rat(-17326080*ep^13-119606784*
         ep^12-196414912*ep^11-15325696*ep^10+103599184*ep^9+80897616*
         ep^8+22985264*ep^7-47718414*ep^6+2940457*ep^5+4774459*ep^4-
         765415*ep^3-80565*ep^2+17830*ep-288,1280000*ep^8-512000*ep^7-
         931200*ep^6+732480*ep^5-148800*ep^4-12480*ep^3+7360*ep^2-640*
         ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*ca*rat(39960*ep^8-26616*ep^7+
         22825*ep^6-35221*ep^5-2271*ep^4+9289*ep^3-1274*ep^2-252*ep+40,
         72000*ep^6+12000*ep^5-22380*ep^4+2520*ep^3+780*ep^2-120*ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*cf*rat(36864*ep^9+634896*ep^8-
         732010*ep^7+221733*ep^6+7656*ep^5-18876*ep^4+7350*ep^3-1473*
         ep^2+100*ep,40000*ep^6-56000*ep^5+26900*ep^4-4010*ep^3-640*
         ep^2+250*ep-20)
         +Master(no6)*ca^4*rat(-294174720*ep^12-505766016*ep^11+
         3580822016*ep^10-1241207840*ep^9-2507782496*ep^8+1069211990*
         ep^7+335729015*ep^6-256400075*ep^5+40006103*ep^4+20787561*ep^3
         -6324846*ep^2-324700*ep+134648,221184000*ep^8+147456000*ep^7-
         160911360*ep^6-45066240*ep^5+40642560*ep^4-3041280*ep^3-
         1382400*ep^2+184320*ep)
         +Master(no6)*cf*ca^3*rat(204558336*ep^13+1625165184*ep^12+
         2062648192*ep^11-3313146176*ep^10+793606736*ep^9-51502368*ep^8
         -257953856*ep^7+304835694*ep^6-101863465*ep^5-15448459*ep^4+
         15566935*ep^3-1956555*ep^2-283750*ep+50208,30720000*ep^8-
         12288000*ep^7-22348800*ep^6+17579520*ep^5-3571200*ep^4-299520*
         ep^3+176640*ep^2-15360*ep)
         +Master(no6)*cf^2*ca^2*rat(-7296768*ep^13-54291784*ep^12-
         69430456*ep^11+77522908*ep^10+35680097*ep^9-22602392*ep^8-
         5486369*ep^7+2354230*ep^6+1244245*ep^5-333916*ep^4-111935*ep^3
         +32702*ep^2+866*ep-468,320000*ep^8-128000*ep^7-232800*ep^6+
         183120*ep^5-37200*ep^4-3120*ep^3+1840*ep^2-160*ep)
         +Master(no6)*cf^3*ca*rat(4118976*ep^13+29527576*ep^12+37874684
         *ep^11-35711010*ep^10-29594903*ep^9+16423165*ep^8+3940828*ep^7
         -2498570*ep^6-259517*ep^5+191289*ep^4+8030*ep^3-8758*ep^2+446*
         ep+52,160000*ep^8-64000*ep^7-116400*ep^6+91560*ep^5-18600*ep^4
         -1560*ep^3+920*ep^2-80*ep)
         +Master(no6)*cf^4*rat(-361440*ep^11-2144676*ep^10-1045700*ep^9
         +3937417*ep^8-1223009*ep^7-369237*ep^6+161520*ep^5+7503*ep^4-
         2677*ep^3-1153*ep^2+194*ep-6,40000*ep^6-56000*ep^5+26900*ep^4-
         4010*ep^3-640*ep^2+250*ep-20)
         +Master(no6)*[d4AA/na]*rat(-673632*ep^10-2874224*ep^9+2818848*
         ep^8+2063786*ep^7-4297281*ep^6+570406*ep^5+2389773*ep^4-108341
         *ep^3-236402*ep^2+9133*ep+5054,2304000*ep^7+2112000*ep^6-
         1148160*ep^5-756480*ep^4+234240*ep^3+26880*ep^2-7680*ep)
         +Master(no6)*nf*[d4FA/na]*rat(-72*ep^5-24*ep^4+11*ep^3+24*ep^2
         +14*ep-4,144*ep^3+60*ep^2-24*ep)
         +Master(no6)*tf*nf*ca^3*rat(-3960*ep^8+29616*ep^7-32765*ep^6+
         24476*ep^5-1389*ep^4-5114*ep^3+934*ep^2+102*ep-20,1728000*ep^6
         +288000*ep^5-537120*ep^4+60480*ep^3+18720*ep^2-2880*ep)
         +Master(no6)*tf*nf*cf*ca^2*rat(-36864*ep^9-634896*ep^8+732010*
         ep^7-221733*ep^6-7656*ep^5+18876*ep^4-7350*ep^3+1473*ep^2-100*
         ep,960000*ep^6-1344000*ep^5+645600*ep^4-96240*ep^3-15360*ep^2+
         6000*ep-480)
         +Master(no6)*xi*tf^-1*[d4FA/na]*ca*rat(660576*ep^10-4060752*
         ep^9-1291472*ep^8+10039724*ep^7+1037128*ep^6-3499949*ep^5+
         525511*ep^4+347725*ep^3-85491*ep^2-8308*ep+2268,768000*ep^7+
         704000*ep^6-382720*ep^5-252160*ep^4+78080*ep^3+8960*ep^2-2560*
         ep)
         +Master(no6)*xi*tf^-1*[d4FA/na]*cf*rat(-24096*ep^8+192692*ep^7
         -320398*ep^6+64014*ep^5+37954*ep^4-12829*ep^3+6*ep^2+359*ep-30
         ,8000*ep^5-6000*ep^4+680*ep^3+240*ep^2-40*ep)
         +Master(no6)*xi*ca^4*rat(2592000*ep^11+10714272*ep^10+2854416*
         ep^9-11186284*ep^8-10607250*ep^7-876238*ep^6+1524459*ep^5+
         117816*ep^4+194550*ep^3+88156*ep^2-10575*ep-3242,27648000*ep^7
         +25344000*ep^6-13777920*ep^5-9077760*ep^4+2810880*ep^3+322560*
         ep^2-92160*ep)
         +Master(no6)*xi*cf*ca^3*rat(-126000*ep^9-323904*ep^8+677848*
         ep^7-292682*ep^6+151866*ep^5+14126*ep^4-42191*ep^3+1914*ep^2+
         1441*ep-90,192000*ep^5-144000*ep^4+16320*ep^3+5760*ep^2-960*ep
         )
         +Master(no6)*xi*cf^2*ca^2*rat(84*ep^6+271*ep^5-450*ep^4+213*
         ep^3-74*ep^2-50*ep+6,64*ep^2-16*ep)
         +Master(no6)*xi*cf^3*ca*rat(-24*ep^6-77*ep^5+130*ep^4-63*ep^3+
         22*ep^2+14*ep-2,32*ep^2-8*ep)
         +Master(no6)*xi*[d4AA/na]*rat(-82272*ep^10-357936*ep^9+833864*
         ep^8-1439712*ep^7-955708*ep^6+250929*ep^5-61125*ep^4-3795*ep^3
         +11041*ep^2-6*ep-320,2304000*ep^7+2112000*ep^6-1148160*ep^5-
         756480*ep^4+234240*ep^3+26880*ep^2-7680*ep)
         +Master(no6)*xi^2*tf^-1*[d4FA/na]*ca*rat(216*ep^4-216*ep^3+15*
         ep^2+4*ep-11,32000*ep^3-1280*ep)
         +Master(no6)*xi^2*tf^-1*[d4FA/na]*cf*rat(-216*ep^3+315*ep^2+84
         *ep-15,8000*ep^2-320)
         +Master(no6)*xi^2*ca^4*rat(-16480*ep^6-8641*ep^5+10260*ep^4+
         3439*ep^3-952*ep^2+42*ep-28,27648000*ep^5+11520000*ep^4-
         5713920*ep^3-460800*ep^2+184320*ep)
         +Master(no6)*xi^2*cf*ca^3*rat(72*ep^3-105*ep^2-28*ep+5,64000*
         ep^2-2560)
         +Master(no6)*xi^2*[d4AA/na]*rat(8704*ep^6+13177*ep^5-6264*ep^4
         -5104*ep^3+1378*ep^2+147*ep-38,1152000*ep^5+480000*ep^4-238080
         *ep^3-19200*ep^2+7680*ep)
         +Master(lala)*tf^-1*[d4FA/na]*ca*rat(-3028992*ep^12-4391680*
         ep^11+16368416*ep^10+30841888*ep^9-23029602*ep^8-13600341*ep^7
         +15255923*ep^6+2125879*ep^5-3027727*ep^4-185483*ep^3+279768*
         ep^2-11783*ep-4626,384000*ep^8+256000*ep^7-327360*ep^6-122240*
         ep^5+94480*ep^4+10480*ep^3-7280*ep^2-240*ep+160)
         +Master(lala)*tf^-1*[d4FA/na]*cf*rat(2142208*ep^13+37632512*
         ep^12+61606400*ep^11-83904416*ep^10-36685200*ep^9+66816640*
         ep^8-20276630*ep^7-4663781*ep^6+4011128*ep^5-645625*ep^4-71059
         *ep^3+27870*ep^2-29*ep-382,160000*ep^8-64000*ep^7-136400*ep^6+
         94560*ep^5-3300*ep^4-9180*ep^3+1340*ep^2+220*ep-40)
         +Master(lala)*tf^-1*nf*[d4FF/na]*ca*rat(-233472*ep^10-63680*
         ep^9+522640*ep^8-229916*ep^7-257212*ep^6+154272*ep^5+43656*
         ep^4-19756*ep^3-3676*ep^2+680*ep+64,12000*ep^8+2000*ep^7-17230
         *ep^6-2205*ep^5+5670*ep^4+210*ep^3-450*ep^2-5*ep+10)
         +Master(lala)*tf^-1*nf*[d4FF/na]*cf*rat(4443136*ep^11+1801856*
         ep^10-9829568*ep^9+1212472*ep^8+5842288*ep^7-2604400*ep^6-
         373328*ep^5+349608*ep^4-29984*ep^3-6416*ep^2+736*ep,40000*ep^8
         -96000*ep^7+77900*ep^6-20160*ep^5-4305*ep^4+2835*ep^3-205*ep^2
         -75*ep+10)
         +Master(lala)*ca^4*rat(178652160*ep^13-788715264*ep^12+
         466082048*ep^11-592098384*ep^10+2626575084*ep^9-1376501248*
         ep^8-894729711*ep^7+908734791*ep^6-197995574*ep^5-24017028*
         ep^4+25722837*ep^3-5203034*ep^2-577329*ep+150282,27648000*ep^9
         -23040000*ep^8-51217920*ep^7+26553600*ep^6+20004480*ep^5-
         9449280*ep^4-1656000*ep^3+768960*ep^2+37440*ep-17280)
         +Master(lala)*cf*ca^3*rat(-187424768*ep^14-1462420480*ep^13+
         1655243264*ep^12+2601324160*ep^11+1148541552*ep^10-6956878712*
         ep^9+6792548452*ep^8-4169352482*ep^7+1561439030*ep^6-101455747
         *ep^5-161822680*ep^4+57639216*ep^3-3190172*ep^2-1680343*ep+
         224934,7680000*ep^9-14592000*ep^8-1939200*ep^7+14359680*ep^6-
         6966720*ep^5-203040*ep^4+725280*ep^3-85920*ep^2-17760*ep+2880)
         +Master(lala)*cf^2*ca^2*rat(12938240*ep^14+103131904*ep^13-
         55265760*ep^12-292253496*ep^11-74482928*ep^10+528565666*ep^9-
         378431218*ep^8+118056577*ep^7-22399572*ep^6-77825*ep^5+3627235
         *ep^4-1488010*ep^3+131637*ep^2+47514*ep-7704,160000*ep^9-
         304000*ep^8-40400*ep^7+299160*ep^6-145140*ep^5-4230*ep^4+15110
         *ep^3-1790*ep^2-370*ep+60)
         +Master(lala)*cf^3*ca*rat(-2281472*ep^13-31977088*ep^12-
         34102944*ep^11+13184768*ep^10+59467224*ep^9-36616806*ep^8-
         10402508*ep^7+12484201*ep^6-1943637*ep^5-741365*ep^4+226857*
         ep^3+10722*ep^2-5552*ep+96,40000*ep^8-16000*ep^7-34100*ep^6+
         23640*ep^5-825*ep^4-2295*ep^3+335*ep^2+55*ep-10)
         +Master(lala)*cf^4*rat(-744448*ep^12+7746432*ep^11-2735424*
         ep^10+3819336*ep^9-19009912*ep^8+25483108*ep^7-11898680*ep^6+
         803748*ep^5+1005712*ep^4-272368*ep^3-3824*ep^2+7968*ep-640,
         40000*ep^7-56000*ep^6+21900*ep^5+1740*ep^4-2565*ep^3+270*ep^2+
         65*ep-10)
         +Master(lala)*[d4AA/na]*rat(801024*ep^11+2564128*ep^10-
         10984800*ep^9+2019582*ep^8+6732685*ep^7-3103314*ep^6-1414068*
         ep^5+786227*ep^4+137625*ep^3-83151*ep^2+1454*ep+1368,1152000*
         ep^8+768000*ep^7-982080*ep^6-366720*ep^5+283440*ep^4+31440*
         ep^3-21840*ep^2-720*ep+480)
         +Master(lala)*tf*nf*ca^3*rat(-864000*ep^13-922368*ep^12+
         1893424*ep^11+13608464*ep^10-41232484*ep^9+35641968*ep^8+
         5370026*ep^7-20116179*ep^6+7425887*ep^5+696805*ep^4-806801*
         ep^3+76158*ep^2+20548*ep-3048,576000*ep^10-1056000*ep^9-587040
         *ep^8+1620240*ep^7-136440*ep^6-613620*ep^5+162360*ep^4+50520*
         ep^3-15240*ep^2-1140*ep+360)
         +Master(lala)*tf*nf*cf*ca^2*rat(22098688*ep^13+914112*ep^12-
         21210960*ep^11-99630652*ep^10+255979010*ep^9-217375956*ep^8+
         72688185*ep^7-798089*ep^6-5583059*ep^5+1557539*ep^4-209260*
         ep^3-12914*ep^2+12396*ep-1440,480000*ep^10-1392000*ep^9+790800
         *ep^8+1018680*ep^7-1332900*ep^6+422730*ep^5+58020*ep^4-50700*
         ep^3+4260*ep^2+1290*ep-180)
         +Master(lala)*tf*nf*cf^2*ca*rat(-320*ep^7+328*ep^6-1188*ep^5+
         3200*ep^4-4094*ep^3+2448*ep^2-632*ep+48,8*ep^4-28*ep^3+34*ep^2
         -17*ep+3)
         +Master(lala)*xi*tf^-1*[d4FA/na]*ca*rat(621696*ep^11+8615648*
         ep^10-7052960*ep^9-2684460*ep^8+3781398*ep^7-778936*ep^6-
         394244*ep^5+168649*ep^4+32164*ep^3-18251*ep^2-24*ep+300,384000
         *ep^8+256000*ep^7-327360*ep^6-122240*ep^5+94480*ep^4+10480*
         ep^3-7280*ep^2-240*ep+160)
         +Master(lala)*xi*tf^-1*[d4FA/na]*cf*rat(-222208*ep^10-1158528*
         ep^9+597696*ep^8+983936*ep^7-871874*ep^6+156295*ep^5+59010*
         ep^4-27912*ep^3+2776*ep^2+357*ep-52,32000*ep^7-27280*ep^5+8000
         *ep^4+2540*ep^3-820*ep^2-60*ep+20)
         +Master(lala)*xi*ca^4*rat(53553024*ep^11+24307680*ep^10-
         14960096*ep^9-27341448*ep^8+2431892*ep^7+10026902*ep^6-2251631
         *ep^5-499339*ep^4+192398*ep^3-149*ep^2-5547*ep+514,13824000*
         ep^8+9216000*ep^7-11784960*ep^6-4400640*ep^5+3401280*ep^4+
         377280*ep^3-262080*ep^2-8640*ep+5760)
         +Master(lala)*xi*cf*ca^3*rat(-14412800*ep^10-1833984*ep^9+
         13182816*ep^8+45832*ep^7-4407808*ep^6+955946*ep^5+299769*ep^4-
         105471*ep^3-2341*ep^2+3429*ep-284,768000*ep^7-654720*ep^5+
         192000*ep^4+60960*ep^3-19680*ep^2-1440*ep+480)
         +Master(lala)*xi*cf^2*ca^2*rat(13136*ep^7-18274*ep^6-1513*ep^5
         +1489*ep^4+582*ep^3-289*ep^2+41*ep-2,1000*ep^4-1000*ep^3+210*
         ep^2+40*ep-10)
         +Master(lala)*xi*[d4AA/na]*rat(44928*ep^11+50208*ep^10+293152*
         ep^9+1012044*ep^8-436918*ep^7-504568*ep^6+201574*ep^5+45089*
         ep^4-24358*ep^3+349*ep^2+852*ep-92,1152000*ep^8+768000*ep^7-
         982080*ep^6-366720*ep^5+283440*ep^4+31440*ep^3-21840*ep^2-720*
         ep+480)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*ca*rat(-32500*ep^7+8655*
         ep^6+3007*ep^5+1741*ep^4+812*ep^3-243*ep^2-45*ep+1,16000*ep^5+
         12000*ep^4-6640*ep^3-2480*ep^2+240*ep+80)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*cf*rat(-640*ep^4-296*ep^3-
         49*ep^2+20*ep-1,2000*ep^3+500*ep^2-80*ep-20)
         +Master(lala)*xi^2*ca^4*rat(-135000*ep^8+116734*ep^7+40033*
         ep^6+72709*ep^5-30109*ep^4-7837*ep^3+2371*ep^2+199*ep-50,
         1152000*ep^6+288000*ep^5-910080*ep^4+60480*ep^3+106560*ep^2-
         2880*ep-2880)
         +Master(lala)*xi^2*cf*ca^3*rat(23104*ep^6-64088*ep^5+16770*
         ep^4+4340*ep^3-1181*ep^2-42*ep+13,192000*ep^5-144000*ep^4-7680
         *ep^3+17760*ep^2-480)
         +Master(lala)*xi^2*[d4AA/na]*rat(7500*ep^7-4765*ep^6-3156*ep^5
         +254*ep^4-184*ep^3+53*ep^2+18*ep-4,48000*ep^5+36000*ep^4-19920
         *ep^3-7440*ep^2+720*ep+240)
         +Master(nono)*tf^-1*[d4FA/na]*ca*rat(-272885760*ep^14-
         1164808704*ep^13-168064256*ep^12+3965447232*ep^11+3629312592*
         ep^10-3289260488*ep^9-6081676876*ep^8+1299317536*ep^7+
         1372021717*ep^6-686647463*ep^5-59512738*ep^4+86195199*ep^3-
         7604895*ep^2-2445012*ep+328716,2304000*ep^10+3840000*ep^9-
         6188160*ep^8-9417600*ep^7+1383840*ep^6+3238560*ep^5-93600*ep^4
         -258720*ep^3+1920*ep^2+5760*ep)
         +Master(nono)*tf^-1*[d4FA/na]*cf*rat(14217216*ep^13+493522432*
         ep^12+1526146176*ep^11+454789888*ep^10-924424432*ep^9-
         142906800*ep^8-89825904*ep^7+169065674*ep^6-39246348*ep^5-
         214963*ep^4+702952*ep^3-100887*ep^2+22080*ep-2004,480000*ep^8+
         48000*ep^7-385200*ep^6+91080*ep^5+35640*ep^4-9720*ep^3-840*
         ep^2+240*ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*ca*rat(-901152*ep^10+1559568*
         ep^9+2318342*ep^8-4043906*ep^7+1697768*ep^6+355264*ep^5-586018
         *ep^4+177082*ep^3-2460*ep^2-6408*ep+720,36000*ep^8+42000*ep^7-
         9690*ep^6-16305*ep^5+705*ep^4+1335*ep^3-15*ep^2-30*ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*cf*rat(-3465216*ep^9-5411456*
         ep^8-13224048*ep^7+26470056*ep^6-14400252*ep^5+2701596*ep^4+
         139140*ep^3-109324*ep^2+12048*ep-384,60000*ep^6-54000*ep^5+
         5850*ep^4+5535*ep^3-1080*ep^2-135*ep+30)
         +Master(nono)*ca^4*rat(4046893056*ep^14+11639548416*ep^13-
         30745658368*ep^12-29399871840*ep^11+90265117200*ep^10-
         36583143968*ep^9-51161433040*ep^8+34940884206*ep^7+6658162987*
         ep^6-6942659864*ep^5+495897897*ep^4+286698636*ep^3-29360354*
         ep^2-3676736*ep+325272,55296000*ep^10+92160000*ep^9-148515840*
         ep^8-226022400*ep^7+33212160*ep^6+77725440*ep^5-2246400*ep^4-
         6209280*ep^3+46080*ep^2+138240*ep)
         +Master(nono)*cf*ca^3*rat(-370839552*ep^13-8942689024*ep^12-
         17407324224*ep^11+28725248672*ep^10-23663582960*ep^9+
         8002812096*ep^8+6140058816*ep^7-5232000314*ep^6+1020923868*
         ep^5+135057571*ep^4-64851112*ep^3+2237991*ep^2+1077504*ep-
         84972,11520000*ep^8+1152000*ep^7-9244800*ep^6+2185920*ep^5+
         855360*ep^4-233280*ep^3-20160*ep^2+5760*ep)
         +Master(nono)*cf^2*ca^2*rat(16761600*ep^13+254167440*ep^12+
         518302060*ep^11-519055702*ep^10+100099494*ep^9+46152583*ep^8-
         104953953*ep^7+55674024*ep^6-9095848*ep^5-1144658*ep^4+599043*
         ep^3-32995*ep^2-9396*ep+828,120000*ep^8+12000*ep^7-96300*ep^6+
         22770*ep^5+8910*ep^4-2430*ep^3-210*ep^2+60*ep)
         +Master(nono)*cf^3*ca*rat(-12140544*ep^13-134634528*ep^12-
         273457672*ep^11+205273108*ep^10+73647736*ep^9-93612428*ep^8+
         53067770*ep^7-13579421*ep^6-3483*ep^5+387009*ep^4-57647*ep^3+
         2916*ep^2+960*ep-96,60000*ep^8+6000*ep^7-48150*ep^6+11385*ep^5
         +4455*ep^4-1215*ep^3-105*ep^2+30*ep)
         +Master(nono)*cf^4*rat(5617152*ep^11+41844672*ep^10+50176048*
         ep^9-115197664*ep^8+74720000*ep^7-27642504*ep^6+3287964*ep^5+
         1180260*ep^4-265552*ep^3-12356*ep^2+4732*ep-192,60000*ep^6-
         54000*ep^5+5850*ep^4+5535*ep^3-1080*ep^2-135*ep+30)
         +Master(nono)*[d4AA/na]*rat(23116032*ep^12+182383872*ep^11+
         31027536*ep^10-454066488*ep^9-96490048*ep^8+243474574*ep^7+
         9417838*ep^6-51068347*ep^5+5080295*ep^4+3206999*ep^3-443619*
         ep^2-68180*ep+10636,1152000*ep^9+3648000*ep^8+2377920*ep^7-
         1141920*ep^6-1020960*ep^5+87840*ep^4+84960*ep^3-1920*ep^2-1920
         *ep)
         +Master(nono)*nf*[d4FA/na]*rat(96*ep^8+72*ep^7-792*ep^6+1486*
         ep^5-2332*ep^4-1386*ep^3+1080*ep^2-276*ep+24,4*ep^6-17*ep^4+6*
         ep^3+13*ep^2-6*ep)
         +Master(nono)*tf*nf*ca^3*rat(37152*ep^13-3234144*ep^12+2091970
         *ep^11+4868481*ep^10+11099272*ep^9+6731618*ep^8+16212916*ep^7-
         11050291*ep^6-1411764*ep^5+2714774*ep^4-694890*ep^3-9918*ep^2+
         25344*ep-2520,864000*ep^11+576000*ep^10-3760560*ep^9-1211040*
         ep^8+4050540*ep^7+695520*ep^6-1249560*ep^5-61920*ep^4+97740*
         ep^3+1440*ep^2-2160*ep)
         +Master(nono)*tf*nf*cf*ca^2*rat(866304*ep^9+1352864*ep^8+
         3306012*ep^7-6617514*ep^6+3600063*ep^5-675399*ep^4-34785*ep^3+
         27331*ep^2-3012*ep+96,360000*ep^6-324000*ep^5+35100*ep^4+33210
         *ep^3-6480*ep^2-810*ep+180)
         +Master(nono)*xi*tf^-1*[d4FA/na]*ca*rat(-783552*ep^12+2715184*
         ep^11+81218664*ep^10+49753148*ep^9-140598098*ep^8-35139742*
         ep^7+46854836*ep^6-4280966*ep^5-3711231*ep^4+1008570*ep^3+3299
         *ep^2-30144*ep+2932,384000*ep^9+1216000*ep^8+792640*ep^7-
         380640*ep^6-340320*ep^5+29280*ep^4+28320*ep^3-640*ep^2-640*ep)
         +Master(nono)*xi*tf^-1*[d4FA/na]*cf*rat(282368*ep^10-2612704*
         ep^9+257976*ep^8+3609016*ep^7-874184*ep^6-657577*ep^5+245486*
         ep^4-3134*ep^3-7240*ep^2+789*ep-16,16000*ep^7+8000*ep^6-9640*
         ep^5-820*ep^4+860*ep^3+20*ep^2-20*ep)
         +Master(nono)*xi*ca^4*rat(1774656*ep^12-9593712*ep^11-
         115967280*ep^10-53160964*ep^9+194552512*ep^8+40339964*ep^7-
         65237059*ep^6+7686481*ep^5+5204712*ep^4-1600309*ep^3+11855*
         ep^2+47540*ep-4796,13824000*ep^9+43776000*ep^8+28535040*ep^7-
         13703040*ep^6-12251520*ep^5+1054080*ep^4+1019520*ep^3-23040*
         ep^2-23040*ep)
         +Master(nono)*xi*cf*ca^3*rat(-282368*ep^10+2612704*ep^9-257976
         *ep^8-3609016*ep^7+874184*ep^6+657577*ep^5-245486*ep^4+3134*
         ep^3+7240*ep^2-789*ep+16,384000*ep^7+192000*ep^6-231360*ep^5-
         19680*ep^4+20640*ep^3+480*ep^2-480*ep)
         +Master(nono)*xi*[d4AA/na]*rat(-1198656*ep^12+11041872*ep^11-
         11721432*ep^10-42937516*ep^9+32689270*ep^8+24739298*ep^7-
         10090390*ep^6-2530064*ep^5+724269*ep^4+174908*ep^3-33607*ep^2-
         4648*ep+796,1152000*ep^9+3648000*ep^8+2377920*ep^7-1141920*
         ep^6-1020960*ep^5+87840*ep^4+84960*ep^3-1920*ep^2-1920*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*ca*rat(24016*ep^8-36604*
         ep^7+61828*ep^6+85241*ep^5+3523*ep^4-16495*ep^3+579*ep^2+528*
         ep-36,32000*ep^7+88000*ep^6+34720*ep^5-31520*ep^4-9440*ep^3+
         1120*ep^2+320*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*cf*rat(-35008*ep^5+19720*
         ep^4-3926*ep^3-269*ep^2+177*ep-14,4000*ep^4+1000*ep^3-160*ep^2
         -40*ep)
         +Master(nono)*xi^2*ca^4*rat(-80000*ep^9-100880*ep^8+292644*
         ep^7-303084*ep^6-193657*ep^5-47866*ep^4+58287*ep^3-1164*ep^2-
         2004*ep+144,2304000*ep^7+6336000*ep^6+2499840*ep^5-2269440*
         ep^4-679680*ep^3+80640*ep^2+23040*ep)
         +Master(nono)*xi^2*cf*ca^3*rat(35008*ep^5-19720*ep^4+3926*ep^3
         +269*ep^2-177*ep+14,96000*ep^4+24000*ep^3-3840*ep^2-960*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(40000*ep^7-45584*ep^6+16960*
         ep^5-12224*ep^4+4263*ep^3+30*ep^2-183*ep+18,48000*ep^5+60000*
         ep^4+10080*ep^3-2400*ep^2-480*ep)
         +Master(bebe)*tf^-1*[d4FA/na]*ca*rat(26642350080*ep^20-
         45886344192*ep^19-408382498304*ep^18+738563177664*ep^17+
         1602996433760*ep^16-2744024696640*ep^15-2970445748896*ep^14+
         3135066784516*ep^13+5995708923746*ep^12-5154925749932*ep^11-
         3862471845954*ep^10+3514156024438*ep^9+638304232029*ep^8-
         1111241267773*ep^7+107322251262*ep^6+154997010920*ep^5-
         32023453661*ep^4-8664345613*ep^3+2200764442*ep^2+155447412*ep-
         44359704,33177600*ep^16-126074880*ep^15-137364480*ep^14+
         795294720*ep^13-23938560*ep^12-1391662080*ep^11+182289600*
         ep^10+982186560*ep^9-45319680*ep^8-294883200*ep^7-12893760*
         ep^6+36486720*ep^5+4256640*ep^4-1347840*ep^3-207360*ep^2)
         +Master(bebe)*tf^-1*[d4FA/na]*cf*rat(-3789029376*ep^19-
         24757985280*ep^18+103254902784*ep^17+289662912000*ep^16-
         845666150848*ep^15-282823682320*ep^14+1070976016976*ep^13+
         70293858928*ep^12-274905364084*ep^11-248899910675*ep^10+
         80470969909*ep^9+101509378338*ep^8-29848167263*ep^7-
         11336653894*ep^6+3966748639*ep^5+343093766*ep^4-186939729*ep^3
         +3230269*ep^2+2784192*ep-172332,3456000*ep^14-18547200*ep^13+
         21798720*ep^12+20587680*ep^11-38614320*ep^10-419400*ep^9+
         15667560*ep^8-1910160*ep^7-2475360*ep^6+300600*ep^5+171720*
         ep^4-11520*ep^3-4320*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*ca*rat(28244736*ep^15-
         240474368*ep^14+656105952*ep^13-392883124*ep^12-763974210*
         ep^11+978870300*ep^10-198981950*ep^9-336875192*ep^8+291812482*
         ep^7-18712436*ep^6-65749746*ep^5+16102836*ep^4+4684592*ep^3-
         1485296*ep^2-93856*ep+36480,129600*ep^13-492480*ep^12-115380*
         ep^11+1311660*ep^10+270225*ep^9-1000215*ep^8-377190*ep^7+
         180630*ep^6+97425*ep^5+945*ep^4-4680*ep^3-540*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*cf*rat(128249856*ep^12-
         24193024*ep^11-353130304*ep^10+125666256*ep^9+346767400*ep^8-
         323767712*ep^7+82413872*ep^6+14476944*ep^5-10903992*ep^4+
         1384976*ep^3+186112*ep^2-56240*ep+3456,72000*ep^9-134400*ep^8+
         55740*ep^7+21600*ep^6-15525*ep^5-585*ep^4+1215*ep^3-15*ep^2-30
         *ep)
         +Master(bebe)*ca^4*rat(-1151615287296*ep^20+3539450382336*
         ep^19+18833666566656*ep^18-85668913497216*ep^17+32493189768096
         *ep^16+295462194557728*ep^15-448658980759856*ep^14+
         1205249976848*ep^13+400635575555334*ep^12-187756886947696*
         ep^11-114392711902455*ep^10+96611869410243*ep^9+6331620786079*
         ep^8-19280597161061*ep^7+2086155574929*ep^6+1660585594609*ep^5
         -317070849189*ep^4-60143945707*ep^3+14123096926*ep^2+772445916
         *ep-183493224,2388787200*ep^16-9077391360*ep^15-9890242560*
         ep^14+57261219840*ep^13-1723576320*ep^12-100199669760*ep^11+
         13124851200*ep^10+70717432320*ep^9-3263016960*ep^8-21231590400
         *ep^7-928350720*ep^6+2627043840*ep^5+306478080*ep^4-97044480*
         ep^3-14929920*ep^2)
         +Master(bebe)*cf*ca^3*rat(118738059264*ep^20+465438511104*
         ep^19-5007983496192*ep^18-186222967296*ep^17+54759000464384*
         ep^16-127424137458400*ep^15+108408421368992*ep^14-
         12909843418376*ep^13-44255242528684*ep^12+38448386434924*ep^11
         -10798115580647*ep^10-6086414288973*ep^9+5703563649901*ep^8-
         896256796081*ep^7-538278826331*ep^6+210963841541*ep^5+
         1614096327*ep^4-11244103847*ep^3+1125176178*ep^2+175962204*ep-
         24826392,165888000*ep^15-1139097600*ep^14+2381736960*ep^13-
         581299200*ep^12-3335800320*ep^11+2760099840*ep^10+782239680*
         ep^9-1219752000*ep^8+18714240*ep^7+192654720*ep^6-13400640*
         ep^5-12916800*ep^4+622080*ep^3+311040*ep^2)
         +Master(bebe)*cf^2*ca^2*rat(-10359889920*ep^20-8914560000*
         ep^19+266555934080*ep^18-33141271072*ep^17-2648556481744*ep^16
         +5172228116080*ep^15-2036268923608*ep^14-2593553911434*ep^13+
         2273620777835*ep^12-153725411737*ep^11-329440991098*ep^10+
         136907757214*ep^9-47540532370*ep^8+6693658656*ep^7+7152685772*
         ep^6-3395065216*ep^5+133905983*ep^4+195911401*ep^3-28569946*
         ep^2-3052692*ep+576216,3456000*ep^15-23731200*ep^14+49619520*
         ep^13-12110400*ep^12-69495840*ep^11+57502080*ep^10+16296660*
         ep^9-25411500*ep^8+389880*ep^7+4013640*ep^6-279180*ep^5-269100
         *ep^4+12960*ep^3+6480*ep^2)
         +Master(bebe)*cf^3*ca*rat(1928070144*ep^17+6034995840*ep^16-
         13290056352*ep^15-57352832416*ep^14+103972331208*ep^13-
         4078363512*ep^12-70447081574*ep^11+37544540796*ep^10-
         1545737387*ep^9-3556533181*ep^8+1178178592*ep^7-162888006*ep^6
         -11574223*ep^5+11500251*ep^4-2974216*ep^3+242276*ep^2+67808*ep
         -10848,432000*ep^12-1238400*ep^11+276840*ep^10+1407960*ep^9-
         891630*ep^8-169560*ep^7+197100*ep^6-360*ep^5-14670*ep^4+360*
         ep^3+360*ep^2)
         +Master(bebe)*cf^4*rat(-165338112*ep^13-436422528*ep^12+
         324828512*ep^11+2419542496*ep^10-3982655584*ep^9+2522528032*
         ep^8-782082802*ep^7+91713916*ep^6+29105884*ep^5-16650388*ep^4+
         2589130*ep^3+176288*ep^2-82868*ep+5624,72000*ep^8-158400*ep^7+
         108540*ep^6-14580*ep^5-10665*ep^4+2970*ep^3+225*ep^2-90*ep)
         +Master(bebe)*[d4AA/na]*rat(-1854269568*ep^17-1885435104*ep^16
         +52444843824*ep^15-64291753464*ep^14-170431165532*ep^13+
         261076084232*ep^12+162835250518*ep^11-304279985201*ep^10-
         63501884031*ep^9+151131153195*ep^8+5265446157*ep^7-35073650381
         *ep^6+478454195*ep^5+4313275805*ep^4-105566199*ep^3-237807954*
         ep^2+4224236*ep+4594872,12441600*ep^14-25505280*ep^13-
         100811520*ep^12+131379840*ep^11+258742080*ep^10-118342080*ep^9
         -235768320*ep^8+103680*ep^7+71599680*ep^6+14679360*ep^5-
         5996160*ep^4-2315520*ep^3-207360*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(-109440*ep^15+472416*ep^14+
         763872*ep^13-7756820*ep^12+23280974*ep^11-36370032*ep^10-
         15891231*ep^9+40394258*ep^8-20789178*ep^7-30028426*ep^6+
         4763731*ep^5+5614572*ep^4-1620696*ep^3-146768*ep^2+109488*ep-
         11520,1296*ep^13-5832*ep^12-1980*ep^11+34866*ep^10-21762*ep^9-
         54216*ep^8+41040*ep^7+34938*ep^6-21834*ep^5-11052*ep^4+3240*
         ep^3+1296*ep^2)
         +Master(bebe)*tf*nf*ca^3*rat(-124416000*ep^20+975347712*ep^19-
         1470161408*ep^18-5845335424*ep^17+19793616752*ep^16-
         17806145984*ep^15+2589807044*ep^14+30403450496*ep^13-
         34800454092*ep^12+5423911318*ep^11+44406153067*ep^10-
         21653702322*ep^9-15095538722*ep^8+11308383193*ep^7-99710659*
         ep^6-1519058748*ep^5+248213712*ep^4+83215211*ep^3-20391894*
         ep^2-1489452*ep+466200,24883200*ep^17-119439360*ep^16-8467200*
         ep^15+699494400*ep^14-614424960*ep^13-1025792640*ep^12+
         1180463760*ep^11+599922720*ep^10-770629680*ep^9-187172640*ep^8
         +211492080*ep^7+37035360*ep^6-24172560*ep^5-4203360*ep^4+
         855360*ep^3+155520*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(644696064*ep^16-789717504*
         ep^15+50121472*ep^14-2383235520*ep^13+3159055216*ep^12+
         1352086896*ep^11-2833938328*ep^10+387953388*ep^9+595975321*
         ep^8-175881770*ep^7-19005580*ep^6+6024624*ep^5+197419*ep^4+
         443178*ep^3-78764*ep^2-17992*ep+2880,10368000*ep^13-22809600*
         ep^12-210240*ep^11+22668480*ep^10-4966560*ep^9-7758720*ep^8+
         1814940*ep^7+1176660*ep^6-209340*ep^5-82980*ep^4+7200*ep^3+
         2160*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(960*ep^10-20344*ep^9+49872*
         ep^8+2*ep^7-134444*ep^6+179081*ep^5-108432*ep^4+36905*ep^3-
         7684*ep^2+940*ep-48,360*ep^7-1284*ep^6+1566*ep^5-699*ep^4-18*
         ep^3+93*ep^2-18*ep)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*ca*rat(3035033856*ep^17-
         12082172096*ep^16-13691547072*ep^15+106182892192*ep^14-
         47916327392*ep^13-212428313788*ep^12+183909476564*ep^11+
         107779269444*ep^10-146719565713*ep^9-11375066877*ep^8+
         42431101953*ep^7-5030573624*ep^6-4466464307*ep^5+1103712467*
         ep^4+183953755*ep^3-72771262*ep^2-2387644*ep+1500744,8294400*
         ep^14-4561920*ep^13-55388160*ep^12+22233600*ep^11+107815680*
         ep^10-14189760*ep^9-81406080*ep^8-8380800*ep^7+22487040*ep^6+
         5647680*ep^5-1733760*ep^4-748800*ep^3-69120*ep^2)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*cf*rat(-248113152*ep^14+
         1187343936*ep^13-1681375888*ep^12-371528072*ep^11+2871159376*
         ep^10-1466971394*ep^9-1090825151*ep^8+757496218*ep^7+124159263
         *ep^6-123773656*ep^5+616835*ep^4+7597334*ep^3-553867*ep^2-
         152206*ep+14824,172800*ep^11-296640*ep^10-347040*ep^9+422640*
         ep^8+234360*ep^7-136080*ep^6-66960*ep^5+9360*ep^4+6840*ep^3+
         720*ep^2)
         +Master(bebe)*xi*ca^4*rat(-1144627200*ep^18+4953307392*ep^17+
         16211739648*ep^16-57043988560*ep^15-89257256272*ep^14+
         272831252160*ep^13+113023618044*ep^12-491302257127*ep^11+
         35702406750*ep^10+329692920382*ep^9-61100011624*ep^8-
         91327502851*ep^7+21507466716*ep^6+9859689628*ep^5-2711567526*
         ep^4-440029512*ep^3+144377456*ep^2+8140288*ep-2373792,
         298598400*ep^14-164229120*ep^13-1993973760*ep^12+800409600*
         ep^11+3881364480*ep^10-510831360*ep^9-2930618880*ep^8-
         301708800*ep^7+809533440*ep^6+203316480*ep^5-62415360*ep^4-
         26956800*ep^3-2488320*ep^2)
         +Master(bebe)*xi*cf*ca^3*rat(398131200*ep^16-2601533952*ep^15+
         3530976384*ep^14+12559041088*ep^13-38668662400*ep^12+
         14358449264*ep^11+45873496832*ep^10-36300696880*ep^9-
         11853051238*ep^8+14114270466*ep^7+457696207*ep^6-1964379161*
         ep^5+114832114*ep^4+109053772*ep^3-10873673*ep^2-2217397*ep+
         206574,16588800*ep^12-53360640*ep^11+9400320*ep^10+90547200*
         ep^9-38361600*ep^8-46811520*ep^7+13167360*ep^6+10540800*ep^5-
         691200*ep^4-915840*ep^3-103680*ep^2)
         +Master(bebe)*xi*cf^2*ca^2*rat(-5280*ep^12+27520*ep^11-76502*
         ep^10+36323*ep^9+211786*ep^8-219941*ep^7-81780*ep^6+163597*
         ep^5-51616*ep^4-5969*ep^3+5932*ep^2-1090*ep+60,144*ep^8-384*
         ep^7+36*ep^6+420*ep^5-204*ep^4-36*ep^3+24*ep^2)
         +Master(bebe)*xi*cf^3*ca*rat(48*ep^8+114*ep^7+49*ep^6+592*ep^5
         -1683*ep^4+1305*ep^3-434*ep^2+69*ep-4,6*ep^4-9*ep^3+3*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(-122610816*ep^16-490510368*
         ep^15+4899765376*ep^14-2909567312*ep^13-20068610160*ep^12+
         9341108658*ep^11+15512301598*ep^10-7312191729*ep^9-5530198711*
         ep^8+1659249628*ep^7+1089889186*ep^6-146745351*ep^5-87230389*
         ep^4+4340562*ep^3+2616060*ep^2-728*ep-15904,12441600*ep^13+
         11819520*ep^12-65352960*ep^11-64679040*ep^10+64704960*ep^9+
         75772800*ep^8-8449920*ep^7-25246080*ep^6-4138560*ep^5+2263680*
         ep^4+794880*ep^3+69120*ep^2)
         +Master(bebe)*xi*nf*[d4FA/na]*rat(-3168*ep^8+6312*ep^7+5156*
         ep^6-13014*ep^5-171*ep^4+4181*ep^3-1031*ep^2-79*ep+34,324*ep^6
         -657*ep^4-234*ep^3+153*ep^2+54*ep)
         +Master(bebe)*xi*tf*nf*ca^3*rat(62208*ep^11-260640*ep^10+
         211728*ep^9+317168*ep^8-420932*ep^7-7386*ep^6+175682*ep^5-
         47407*ep^4-9209*ep^3+3539*ep^2-469*ep+54,15552*ep^8-15552*ep^7
         -31536*ep^6+20304*ep^5+18576*ep^4-4752*ep^3-2592*ep^2)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(-576*ep^8+3432*ep^7-7636*
         ep^6+7870*ep^5-3783*ep^4+516*ep^3+173*ep^2-56*ep+4,36*ep^5-96*
         ep^4+63*ep^3+6*ep^2-9*ep)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*ca*rat(31828800*ep^15+
         161643760*ep^14+92667256*ep^13-554912956*ep^12-1050123254*
         ep^11-288695670*ep^10+639190990*ep^9+307172040*ep^8-199786717*
         ep^7-130269420*ep^6-13134568*ep^5+17803368*ep^4+4396361*ep^3-
         558010*ep^2-169188*ep-3992,2073600*ep^12+3006720*ep^11-9388800
         *ep^10-15474240*ep^9+3047040*ep^8+14152320*ep^7+5667840*ep^6-
         1373760*ep^5-1376640*ep^4-311040*ep^3-23040*ep^2)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*cf*rat(-2131200*ep^10-
         2425440*ep^9+7445872*ep^8-6004930*ep^7+2412540*ep^6-525906*
         ep^5-144621*ep^4+128160*ep^3-10990*ep^2-3944*ep+459,43200*ep^7
         -30960*ep^6-20520*ep^5+4680*ep^4+3240*ep^3+360*ep^2)
         +Master(bebe)*xi^2*ca^4*rat(-395308800*ep^16-651970560*ep^15+
         1009744080*ep^14+2620236808*ep^13+3405893612*ep^12-1547156486*
         ep^11-4793393280*ep^10+851032207*ep^9+2648155428*ep^8-21171523
         *ep^7-482611030*ep^6-122734483*ep^5+50759328*ep^4+14265929*
         ep^3-2302530*ep^2-408372*ep+27272,298598400*ep^13+283668480*
         ep^12-1568471040*ep^11-1552296960*ep^10+1552919040*ep^9+
         1818547200*ep^8-202798080*ep^7-605905920*ep^6-99325440*ep^5+
         54328320*ep^4+19077120*ep^3+1658880*ep^2)
         +Master(bebe)*xi^2*cf*ca^3*rat(21081600*ep^12-20009280*ep^11-
         7868368*ep^10+7668040*ep^9+5618932*ep^8-2645386*ep^7+215784*
         ep^6-340131*ep^5-296*ep^4+67796*ep^3-6946*ep^2-1979*ep+234,
         4147200*ep^9-2972160*ep^8-3006720*ep^7+1192320*ep^6+803520*
         ep^5-77760*ep^4-77760*ep^3-8640*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(-10843200*ep^14-63583440*
         ep^13+163369152*ep^12+94035580*ep^11-54543676*ep^10+28347896*
         ep^9-8205115*ep^8-41446710*ep^7+9762677*ep^6+5033378*ep^5+
         409129*ep^4-277940*ep^3-140411*ep^2+9636*ep+5044,6220800*ep^11
         -3421440*ep^10-21323520*ep^9-3775680*ep^8+16692480*ep^7+
         9072000*ep^6-1140480*ep^5-1840320*ep^4-449280*ep^3-34560*ep^2)
         +Master(bebe)*xi^3*tf^-1*[d4FA/na]*ca*rat(-204*ep^10-712*ep^9+
         4980*ep^8-6321*ep^7+1746*ep^6+2329*ep^5-2623*ep^4+716*ep^3+281
         *ep^2-164*ep+20,5184*ep^7-5184*ep^6-14400*ep^5+2880*ep^4+9216*
         ep^3+2304*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(612*ep^10-291*ep^9-6961*ep^8+13817
         *ep^7-5824*ep^6-9196*ep^5+8728*ep^4+872*ep^3-2269*ep^2+180*ep+
         44,186624*ep^7-186624*ep^6-518400*ep^5+103680*ep^4+331776*ep^3
         +82944*ep^2)
         +Master(bebe)*xi^3*cf*ca^3*rat(32*ep^4-76*ep^3+57*ep^2-14*ep+1
         ,1152*ep^3+384*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(-612*ep^9+1494*ep^8-622*ep^7-
         627*ep^6+188*ep^5-882*ep^4+502*ep^3+271*ep^2-164*ep+20,15552*
         ep^6+15552*ep^5-12096*ep^4-15552*ep^3-3456*ep^2)
         +Master(cross)*tf^-1*[d4FA/na]*ca*rat(-5239406592*ep^21+
         1001742336*ep^20+164874399744*ep^19-216471122944*ep^18-
         778716555648*ep^17+1488576560704*ep^16+1948253188480*ep^15-
         2560278875440*ep^14-3376397112040*ep^13+4564123538292*ep^12+
         3275444254136*ep^11-3105666545659*ep^10-1020902224008*ep^9+
         1118138087697*ep^8+102918679060*ep^7-209130400505*ep^6-
         2197085840*ep^5+19399194783*ep^4-291290620*ep^3-806215952*ep^2
         +11551728*ep+12006288,212336640*ep^17-771489792*ep^16-
         1044578304*ep^15+5067669504*ep^14+794781696*ep^13-9687653376*
         ep^12-129781248*ep^11+7691702016*ep^10+352959744*ep^9-
         2698581504*ep^8-235186176*ep^7+426133248*ep^6+53645568*ep^5-
         28443648*ep^4-4288512*ep^3+663552*ep^2+110592*ep)
         +Master(cross)*tf^-1*[d4FA/na]*cf*rat(9434234880*ep^20+
         35628392448*ep^19-179296538624*ep^18-532849969152*ep^17+
         1442495860864*ep^16+709392480448*ep^15-1727887315040*ep^14-
         410418353072*ep^13+258297027184*ep^12+494174027204*ep^11+
         174964798688*ep^10-280326922767*ep^9-31645694927*ep^8+
         53453262586*ep^7+128987182*ep^6-4365292415*ep^5+205163337*ep^4
         +164580944*ep^3-12203816*ep^2-2336144*ep+210192,44236800*ep^15
         -230031360*ep^14+233005056*ep^13+346030080*ep^12-499143936*
         ep^11-113401344*ep^10+273577920*ep^9-6612672*ep^8-56988672*
         ep^7+4391040*ep^6+5566656*ep^5-385728*ep^4-258432*ep^3+9984*
         ep^2+4608*ep)
         +Master(cross)*tf^-1*nf*[d4FF/na]*ca*rat(15171840*ep^15-
         54583488*ep^14-220079936*ep^13+576251440*ep^12-103785662*ep^11
         -164550009*ep^10+155595542*ep^9-134148399*ep^8-49298716*ep^7+
         75074933*ep^6+2866118*ep^5-11731257*ep^4+410998*ep^3+613404*
         ep^2-14904*ep-9504,829440*ep^13-3566592*ep^12+993024*ep^11+
         8095104*ep^10-2271960*ep^9-5790060*ep^8+372924*ep^7+1369656*
         ep^6+89568*ep^5-110988*ep^4-13428*ep^3+2880*ep^2+432*ep)
         +Master(cross)*tf^-1*nf*[d4FF/na]*cf*rat(-76833792*ep^13+
         18286464*ep^12+472223904*ep^11-512402464*ep^10+27156676*ep^9+
         171124944*ep^8-55601525*ep^7-16956519*ep^6+9888384*ep^5-171008
         *ep^4-475219*ep^3+42423*ep^2+6452*ep-720,460800*ep^10-860160*
         ep^9+327936*ep^8+192000*ep^7-121656*ep^6-12384*ep^5+13986*ep^4
         +138*ep^3-678*ep^2+6*ep+12)
         +Master(cross)*ca^4*rat(143844802560*ep^21-432788078592*ep^20-
         7079530401792*ep^19+38064086484480*ep^18-21047541769216*ep^17-
         175913743975040*ep^16+255828812497024*ep^15+115604284019352*
         ep^14-317956399131892*ep^13+10352205268302*ep^12+
         149359685222269*ep^11-32901361673597*ep^10-32412544194264*ep^9
         +11655720751230*ep^8+3196343901721*ep^7-1760742929181*ep^6-
         118931136210*ep^5+131624737318*ep^4+608243528*ep^3-4906930704*
         ep^2+36199872*ep+71852832,15288238080*ep^17-55547265024*ep^16-
         75209637888*ep^15+364872204288*ep^14+57224282112*ep^13-
         697511043072*ep^12-9344249856*ep^11+553802545152*ep^10+
         25413101568*ep^9-194297868288*ep^8-16933404672*ep^7+
         30681593856*ep^6+3862480896*ep^5-2047942656*ep^4-308772864*
         ep^3+47775744*ep^2+7962624*ep)
         +Master(cross)*cf*ca^3*rat(-271839264768*ep^21-213657919488*
         ep^20+6513036832768*ep^19+1641345652224*ep^18-75582996747776*
         ep^17+145772366808448*ep^16-62986294216256*ep^15-
         72654444845120*ep^14+81088256637616*ep^13-20279707628584*ep^12
         -12104851007524*ep^11+13923912651582*ep^10-4577894671295*ep^9-
         1337333621417*ep^8+1229390268634*ep^7-103142310680*ep^6-
         103438771119*ep^5+20139520739*ep^4+3764462968*ep^3-1000707176*
         ep^2-49228848*ep+16281072,2123366400*ep^16-14226554880*ep^15+
         27746500608*ep^14-166920192*ep^13-48873074688*ep^12+
         30495098880*ep^11+21296636928*ep^10-20015018496*ep^9-
         2259343872*ep^8+4313954304*ep^7-48955392*ep^6-419314176*ep^5+
         15367680*ep^4+19086336*ep^3-497664*ep^2-331776*ep)
         +Master(cross)*cf^2*ca^2*rat(3709452288*ep^20-3216151040*ep^19
         -69231511552*ep^18+50483210400*ep^17+655491582112*ep^16-
         1513051691960*ep^15+846188353492*ep^14+570082854660*ep^13-
         713783220455*ep^12+125042983738*ep^11+65546556002*ep^10-
         14465000834*ep^9+438709492*ep^8-3157111198*ep^7+542999706*ep^6
         +453958886*ep^5-100957629*ep^4-21376700*ep^3+5690032*ep^2+
         333648*ep-104688,7372800*ep^15-54312960*ep^14+132550656*ep^13-
         88946688*ep^12-110400384*ep^11+179486016*ep^10-45710688*ep^9-
         39022800*ep^8+18170256*ep^7+2865504*ep^6-2080320*ep^5-69072*
         ep^4+99408*ep^3-1728*ep)
         +Master(cross)*cf^3*ca*rat(-1275660288*ep^18-3458524416*ep^17+
         8133962880*ep^16+31601199440*ep^15-50001787344*ep^14-
         14207118256*ep^13+42310951372*ep^12-9285780873*ep^11-
         6432374012*ep^10+1974571275*ep^9+274769414*ep^8-67787807*ep^7-
         4847630*ep^6-6533823*ep^5+761318*ep^4+538300*ep^3-82646*ep^2-
         9600*ep+2296,1843200*ep^13-5283840*ep^12+1065984*ep^11+6337536
         *ep^10-3878112*ep^9-1098912*ep^8+1078728*ep^7+43680*ep^6-
         115152*ep^5+1632*ep^4+5448*ep^3-96*ep^2-96*ep)
         +Master(cross)*cf^4*rat(149652480*ep^15+427934080*ep^14-
         210382720*ep^13-1923765816*ep^12+1986192892*ep^11-211224458*
         ep^10-340945207*ep^9+94558100*ep^8-501502*ep^7-2815427*ep^6+
         3047219*ep^5-609358*ep^4-221018*ep^3+46293*ep^2+4880*ep-838,
         460800*ep^10-860160*ep^9+327936*ep^8+192000*ep^7-121656*ep^6-
         12384*ep^5+13986*ep^4+138*ep^3-678*ep^2+6*ep+12)
         +Master(cross)*[d4AA/na]*rat(279530496*ep^17-440596992*ep^16-
         6643804736*ep^15+12156594240*ep^14+24140232176*ep^13-
         54083737348*ep^12-7007925468*ep^11+61688193423*ep^10-
         11410297072*ep^9-26865875414*ep^8+7329995473*ep^7+5416790317*
         ep^6-1354868502*ep^5-586883208*ep^4+93981141*ep^3+30130910*
         ep^2-2107188*ep-558648,26542080*ep^14-67682304*ep^13-182882304
         *ep^12+375118848*ep^11+377865216*ep^10-458913024*ep^9-
         308014848*ep^8+170007552*ep^7+99177984*ep^6-18286848*ep^5-
         13195008*ep^4-299520*ep^3+506880*ep^2+55296*ep)
         +Master(cross)*nf*[d4FA/na]*rat(57888*ep^14-1110720*ep^13+
         3917260*ep^12-400972*ep^11-6432457*ep^10+38445057*ep^9-
         11753292*ep^8+80568*ep^7+19990979*ep^6-3425975*ep^5-2863622*
         ep^4+800034*ep^3+71100*ep^2-58392*ep+7344,5184*ep^12-27216*
         ep^11+11520*ep^10+135684*ep^9-189756*ep^8-100224*ep^7+268488*
         ep^6-35532*ep^5-104508*ep^4+29880*ep^3+9072*ep^2-2592*ep)
         +Master(cross)*tf*nf*ca^3*rat(314565120*ep^19-99676800*ep^18-
         5915165760*ep^17+10725955840*ep^16+6861613268*ep^15-
         79957783800*ep^14+6913433207*ep^13+50389516602*ep^12-
         62159955853*ep^11-36302583464*ep^10+21864888673*ep^9+
         7981064460*ep^8-4058181371*ep^7-1035073368*ep^6+425503156*ep^5
         +100241170*ep^4-25091064*ep^3-4632768*ep^2+496224*ep+66528,
         119439360*ep^17-493682688*ep^16-400453632*ep^15+3237912576*
         ep^14-784543104*ep^13-6288641280*ep^12+2231982432*ep^11+
         5515575552*ep^10-1370254752*ep^9-2401619328*ep^8+184850208*
         ep^7+464417280*ep^6+22684320*ep^5-34833024*ep^4-3829248*ep^3+
         870912*ep^2+124416*ep)
         +Master(cross)*tf*nf*cf*ca^2*rat(1195333632*ep^16+42833664*
         ep^15-5245679424*ep^14+5805321888*ep^13-1075231640*ep^12-
         2879700708*ep^11+3841887290*ep^10-932776513*ep^9-1361046064*
         ep^8+735387453*ep^7+73438880*ep^6-95573367*ep^5+4948072*ep^4+
         4919191*ep^3-587066*ep^2-89208*ep+13920,66355200*ep^13-
         112803840*ep^12-95072256*ep^11+196245504*ep^10+24377472*ep^9-
         102613824*ep^8+6185952*ep^7+21143376*ep^6-2003328*ep^5-2065824
         *ep^4+160992*ep^3+96336*ep^2-4032*ep-1728)
         +Master(cross)*tf*nf*cf^2*ca*rat(-3840*ep^8+3616*ep^7+5784*
         ep^6-10468*ep^5+13852*ep^4-14028*ep^3+6740*ep^2-1032*ep+48,180
         *ep^5-552*ep^4+507*ep^3-96*ep^2-57*ep+18)
         +Master(cross)*xi*tf^-1*[d4FA/na]*ca*rat(-787497984*ep^17+
         2510916096*ep^16+1130195648*ep^15-42652298304*ep^14-
         37832749360*ep^13+61817031256*ep^12+27661201724*ep^11-
         47768567886*ep^10-9336165217*ep^9+15951628432*ep^8+941869578*
         ep^7-2465451378*ep^6+110931067*ep^5+218460168*ep^4-17390368*
         ep^3-10309264*ep^2+509776*ep+190016,26542080*ep^14+29638656*
         ep^13-139087872*ep^12-164066304*ep^11+135745536*ep^10+
         200233728*ep^9-13255680*ep^8-75102720*ep^7-12791808*ep^6+
         9456384*ep^5+2982912*ep^4-147456*ep^3-135168*ep^2-12288*ep)
         +Master(cross)*xi*tf^-1*[d4FA/na]*cf*rat(164763648*ep^15-
         808778496*ep^14+926326912*ep^13+791925232*ep^12-1889448144*
         ep^11+290817908*ep^10+1044124068*ep^9-338241902*ep^8-208355063
         *ep^7+73852586*ep^6+18486290*ep^5-6815334*ep^4-757435*ep^3+
         266206*ep^2+12876*ep-3352,552960*ep^12-857088*ep^11-1349376*
         ep^10+1323072*ep^9+1099008*ep^8-523248*ep^7-346176*ep^6+56160*
         ep^5+45312*ep^4+1296*ep^3-1728*ep^2-192*ep)
         +Master(cross)*xi*ca^4*rat(-328458240*ep^18-13286439936*ep^17+
         21501886464*ep^16+90263095488*ep^15-71430708992*ep^14-
         137956301416*ep^13+32936978096*ep^12+127509851702*ep^11+
         45231869258*ep^10-45495388527*ep^9-28031161761*ep^8+6705442972
         *ep^7+5151617576*ep^6-407064983*ep^5-381454289*ep^4+20620188*
         ep^3+14094848*ep^2-569088*ep-229360,955514880*ep^14+1066991616
         *ep^13-5007163392*ep^12-5906386944*ep^11+4886839296*ep^10+
         7208414208*ep^9-477204480*ep^8-2703697920*ep^7-460505088*ep^6+
         340429824*ep^5+107384832*ep^4-5308416*ep^3-4866048*ep^2-442368
         *ep)
         +Master(cross)*xi*cf*ca^3*rat(-3456000*ep^16+630669312*ep^15-
         2635630272*ep^14+1137345248*ep^13+5220329024*ep^12-1418366760*
         ep^11-4635055268*ep^10+365204292*ep^9+1710026630*ep^8-31924111
         *ep^7-255056888*ep^6-4707158*ep^5+16371114*ep^4+353797*ep^3-
         483220*ep^2-8604*ep+4864,13271040*ep^12-20570112*ep^11-
         32385024*ep^10+31753728*ep^9+26376192*ep^8-12557952*ep^7-
         8308224*ep^6+1347840*ep^5+1087488*ep^4+31104*ep^3-41472*ep^2-
         4608*ep)
         +Master(cross)*xi*cf^2*ca^2*rat(25776*ep^12-297660*ep^11+
         1152244*ep^10-1388535*ep^9-713297*ep^8+2138102*ep^7-797910*
         ep^6-378657*ep^5+291031*ep^4-46916*ep^3-4000*ep^2+1698*ep-116,
         2304*ep^8-6720*ep^7+2112*ep^6+6576*ep^5-4944*ep^4+240*ep^3+528
         *ep^2-96*ep)
         +Master(cross)*xi*cf^3*ca*rat(-3568*ep^8+21510*ep^7-51873*ep^6
         +47891*ep^5-15705*ep^4+607*ep^3+568*ep^2-108*ep+6,192*ep^4-336
         *ep^3+168*ep^2-24*ep)
         +Master(cross)*xi*[d4AA/na]*rat(21431808*ep^15-38184960*ep^14-
         183518624*ep^13+1798429072*ep^12+3609694360*ep^11-1298925392*
         ep^10-2301930992*ep^9+570731153*ep^8+658291840*ep^7-8300070*
         ep^6-51982444*ep^5-3886315*ep^4+363668*ep^3-1424*ep^2+52336*ep
         +9584,13271040*ep^12+12607488*ep^11-67221504*ep^10-66627072*
         ep^9+56570112*ep^8+68479488*ep^7+815616*ep^6-14860800*ep^5-
         3647232*ep^4+382464*ep^3+211968*ep^2+18432*ep)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*ca*rat(-179896320*ep^15-
         151179264*ep^14+785368064*ep^13+640812224*ep^12-314087952*
         ep^11-238356536*ep^10+26096604*ep^9+28578700*ep^8+42362265*
         ep^7+19848010*ep^6-1097910*ep^5-2692276*ep^4-524379*ep^3+41006
         *ep^2+25996*ep+2568,4423680*ep^12+4202496*ep^11-22407168*ep^10
         -22209024*ep^9+18856704*ep^8+22826496*ep^7+271872*ep^6-4953600
         *ep^5-1215744*ep^4+127488*ep^3+70656*ep^2+6144*ep)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*cf*rat(21872640*ep^12+
         5828608*ep^11-25039872*ep^10+660736*ep^9+7633088*ep^8-264968*
         ep^7-554438*ep^6-14999*ep^5-50782*ep^4+5854*ep^3+4398*ep^2-191
         *ep-74,368640*ep^9+104448*ep^8-462336*ep^7-141696*ep^6+95040*
         ep^5+39168*ep^4-1152*ep^3-1920*ep^2-192*ep)
         +Master(cross)*xi^2*ca^4*rat(2323906560*ep^15-291115008*ep^14-
         12511734784*ep^13+1753477536*ep^12+14841656416*ep^11-
         1720126582*ep^10-6872374513*ep^9+25291212*ep^8+905623274*ep^7-
         118930382*ep^6-79407361*ep^5+16798552*ep^4+5498488*ep^3-433536
         *ep^2-161104*ep-7168,318504960*ep^12+302579712*ep^11-
         1613316096*ep^10-1599049728*ep^9+1357682688*ep^8+1643507712*
         ep^7+19574784*ep^6-356659200*ep^5-87533568*ep^4+9179136*ep^3+
         5087232*ep^2+442368*ep)
         +Master(cross)*xi^2*cf*ca^3*rat(-225361920*ep^12+196222976*
         ep^11+249262080*ep^10-207342592*ep^9-59549312*ep^8+35496296*
         ep^7+3559382*ep^6-2603209*ep^5+139318*ep^4+111314*ep^3-11838*
         ep^2-2545*ep+50,8847360*ep^9+2506752*ep^8-11096064*ep^7-
         3400704*ep^6+2280960*ep^5+940032*ep^4-27648*ep^3-46080*ep^2-
         4608*ep)
         +Master(cross)*xi^2*cf^2*ca^2*rat(1728*ep^6-2424*ep^5+732*ep^4
         -9*ep^3-38*ep^2+12*ep-1,72*ep^3-12*ep^2-12*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(47185920*ep^14-71663616*
         ep^13-106698752*ep^12+7800352*ep^11+36799248*ep^10+8574622*
         ep^9-2468623*ep^8-713890*ep^7+1580031*ep^6-1308262*ep^5-575433
         *ep^4+160718*ep^3+45781*ep^2-4964*ep-1132,13271040*ep^11-
         13934592*ep^10-39352320*ep^9+12077568*ep^8+32414976*ep^7+
         3649536*ep^6-6483456*ep^5-1893888*ep^4+140544*ep^3+101376*ep^2
         +9216*ep)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*ca*rat(-15360*ep^11+32000*
         ep^10+39200*ep^9-110448*ep^8+18614*ep^7+59889*ep^6-17310*ep^5-
         9127*ep^4+1848*ep^3+642*ep^2-52*ep-16,55296*ep^9-82944*ep^8-
         129408*ep^7+112704*ep^6+90816*ep^5-31296*ep^4-17472*ep^3+1536*
         ep^2+768*ep)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*cf*rat(16*ep^3-26*ep^2+11*
         ep-1,12*ep)
         +Master(cross)*xi^3*ca^4*rat(12288*ep^11-17920*ep^10-63488*
         ep^9+139928*ep^8-41950*ep^7-58863*ep^6+34095*ep^5-1676*ep^4-
         2731*ep^3+1039*ep^2+46*ep-48,1990656*ep^9-2985984*ep^8-4658688
         *ep^7+4057344*ep^6+3269376*ep^5-1126656*ep^4-628992*ep^3+55296
         *ep^2+27648*ep)
         +Master(cross)*xi^3*cf*ca^3*rat(-96*ep^4+148*ep^3-65*ep^2+14*
         ep-1,1728*ep^2+576*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(2688*ep^7-1856*ep^6-3404*
         ep^5+1663*ep^4+1502*ep^3-159*ep^2-78*ep+4,20736*ep^5+25920*
         ep^4-10944*ep^3-24768*ep^2-9792*ep-1152)
         +Master(fastar2)*tf^-1*[d4FA/na]*ca*rat(24479760384*ep^19+
         109583352832*ep^18-43618801920*ep^17-555549796416*ep^16-
         104299272816*ep^15+1081947809152*ep^14+229150507032*ep^13-
         1148827534468*ep^12+157952956329*ep^11+465582841678*ep^10-
         180010154077*ep^9-54574590274*ep^8+41035221265*ep^7-1458615834
         *ep^6-4109967351*ep^5+958913102*ep^4+73567978*ep^3-43675788*
         ep^2+1683656*ep+380496,331776000*ep^16+414720000*ep^15-
         1255127040*ep^14-1164556800*ep^13+1205674240*ep^12+828878720*
         ep^11-497848000*ep^10-229342400*ep^9+100696320*ep^8+27240960*
         ep^7-10041280*ep^6-1380800*ep^5+461440*ep^4+24320*ep^3-7680*
         ep^2)
         +Master(fastar2)*tf^-1*[d4FA/na]*cf*rat(4641325056*ep^17+
         13683621888*ep^16+17565629440*ep^15+20023920640*ep^14-
         40732527552*ep^13-37118744336*ep^12+39380430636*ep^11+
         9071900496*ep^10-12612271079*ep^9+39869005*ep^8+1658324298*
         ep^7-154600748*ep^6-104243577*ep^5+15300993*ep^4+2601712*ep^3-
         461702*ep^2-20262*ep+4036,11520000*ep^13+4032000*ep^12-
         11676800*ep^11-717280*ep^10+3712640*ep^9-262760*ep^8-469560*
         ep^7+62400*ep^6+24560*ep^5-4040*ep^4-440*ep^3+80*ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*ca*rat(-39128832*ep^14+
         16699072*ep^13-35797056*ep^12+97082568*ep^11+59842548*ep^10-
         84110140*ep^9-46211972*ep^8+34887176*ep^7+9025976*ep^6-5926668
         *ep^5-588324*ep^4+475816*ep^3-20212*ep^2-10224*ep+1072,1296000
         *ep^13+1188000*ep^12-1518840*ep^11-1549770*ep^10+229305*ep^9+
         401340*ep^8-6075*ep^7-41400*ep^6-405*ep^5+1860*ep^4+15*ep^3-30
         *ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*cf*rat(-181377024*ep^11+
         111889152*ep^10+141918336*ep^9-56446768*ep^8-151819144*ep^7+
         149992664*ep^6-54246176*ep^5+6481840*ep^4+1121176*ep^3-438808*
         ep^2+49808*ep-1984,240000*ep^9-356000*ep^8+169400*ep^7-9510*
         ep^6-15285*ep^5+3825*ep^4+75*ep^3-115*ep^2+10*ep)
         +Master(fastar2)*ca^4*rat(-444298825728*ep^19-835055299584*
         ep^18+3962657993216*ep^17-595480481472*ep^16-10503660603408*
         ep^15+16208640923368*ep^14-604133558548*ep^13-15778759905690*
         ep^12+6398788765406*ep^11+5525198711725*ep^10-3057621247929*
         ep^9-833933721828*ep^8+623627967035*ep^7+43656148293*ep^6-
         62975678761*ep^5+1533928010*ep^4+3031771185*ep^3-221694862*
         ep^2-48450388*ep+3828120,11943936000*ep^16+14929920000*ep^15-
         45184573440*ep^14-41924044800*ep^13+43404272640*ep^12+
         29839633920*ep^11-17922528000*ep^10-8256326400*ep^9+3625067520
         *ep^8+980674560*ep^7-361486080*ep^6-49708800*ep^5+16611840*
         ep^4+875520*ep^3-276480*ep^2)
         +Master(fastar2)*cf*ca^3*rat(-569051578368*ep^19+1038380433408
         *ep^18+695100177408*ep^17-4550993638144*ep^16+13864591024064*
         ep^15-21417659925168*ep^14+8371186116656*ep^13+9843348357120*
         ep^12-8882646648480*ep^11-24757619869*ep^10+2081126803382*ep^9
         -454066810641*ep^8-187578493360*ep^7+75731067303*ep^6+
         3089611902*ep^5-4722854863*ep^4+462398876*ep^3+78127758*ep^2-
         14527216*ep+387960,3317760000*ep^15-6027264000*ep^14-
         2561126400*ep^13+8240962560*ep^12-1846095360*ep^11-2598938880*
         ep^10+1097969280*ep^9+235301760*ep^8-167097600*ep^7+1482240*
         ep^6+9467520*ep^5-865920*ep^4-176640*ep^3+23040*ep^2)
         +Master(fastar2)*cf^2*ca^2*rat(24987377664*ep^19-32926204416*
         ep^18-47365025152*ep^17+112518906176*ep^16-242996465088*ep^15+
         337612686688*ep^14-7973686880*ep^13-290026503008*ep^12+
         132307207554*ep^11+61827239627*ep^10-50091067890*ep^9-
         257620419*ep^8+6705198984*ep^7-1088346481*ep^6-313451630*ep^5+
         97692659*ep^4-900018*ep^3-2136322*ep^2+205448*ep-1512,34560000
         *ep^15-62784000*ep^14-26678400*ep^13+85843360*ep^12-19230160*
         ep^11-27072280*ep^10+11437180*ep^9+2451060*ep^8-1740600*ep^7+
         15440*ep^6+98620*ep^5-9020*ep^4-1840*ep^3+240*ep^2)
         +Master(fastar2)*cf^3*ca*rat(-5243083776*ep^18+5777512320*
         ep^17+10928941984*ep^16-11424255200*ep^15+16565104568*ep^14-
         46808622360*ep^13+23500380924*ep^12+32166353203*ep^11-
         34280353792*ep^10+5561532040*ep^9+5300177313*ep^8-2289797603*
         ep^7-25250208*ep^6+172962554*ep^5-26978487*ep^4-2228234*ep^3+
         859114*ep^2-58768*ep+312,4320000*ep^14-10008000*ep^13+1669200*
         ep^12+9895820*ep^11-7351680*ep^10+291805*ep^9+1283745*ep^8-
         335490*ep^7-49830*ep^6+26845*ep^5-1095*ep^4-580*ep^3+60*ep^2)
         +Master(fastar2)*cf^4*rat(185551872*ep^13+132616576*ep^12-
         134503520*ep^11-246654752*ep^10-273869256*ep^9+761169292*ep^8-
         461481124*ep^7+64093508*ep^6+38028116*ep^5-15891340*ep^4+
         1204788*ep^3+400388*ep^2-85868*ep+4776,240000*ep^9-356000*ep^8
         +169400*ep^7-9510*ep^6-15285*ep^5+3825*ep^4+75*ep^3-115*ep^2+
         10*ep)
         +Master(fastar2)*[d4AA/na]*rat(-282747904*ep^15-1778540800*
         ep^14-553016800*ep^13+5271084504*ep^12+1896604700*ep^11-
         4147733050*ep^10-1046941169*ep^9+1564424999*ep^8+230296391*
         ep^7-350321332*ep^6+21053587*ep^5+27643693*ep^4-4326057*ep^3-
         669718*ep^2+137012*ep+904,20736000*ep^13+76032000*ep^12+
         73330560*ep^11-7601280*ep^10-37058400*ep^9-7701600*ep^8+
         5503680*ep^7+1575360*ep^6-309600*ep^5-98400*ep^4+5760*ep^3+
         1920*ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(-1330752*ep^14+4690224*ep^13
         +12171536*ep^12-13889358*ep^11+25233791*ep^10+20598678*ep^9-
         46703973*ep^8+6347978*ep^7+16033171*ep^6-10953636*ep^5+3559255
         *ep^4-318630*ep^3-182820*ep^2+54424*ep-4128,194400*ep^13+
         106920*ep^12-914760*ep^11-207630*ep^10+1174650*ep^9+114360*
         ep^8-542580*ep^7-7590*ep^6+93450*ep^5-6780*ep^4-5160*ep^3+720*
         ep^2)
         +Master(fastar2)*tf*nf*ca^3*rat(106168320*ep^19+2045736960*
         ep^18+869183232*ep^17-12261090752*ep^16+121888992*ep^15+
         32797644104*ep^14-11108200320*ep^13-47194857214*ep^12+
         27102603448*ep^11+21798705801*ep^10-17648701631*ep^9-
         2384477474*ep^8+4892796823*ep^7-909945509*ep^6-332975221*ep^5+
         118850738*ep^4+3186617*ep^3-4330806*ep^2+244940*ep+23352,
         373248000*ep^17+93312000*ep^16-1878577920*ep^15+101891520*
         ep^14+2666509920*ep^13-423894960*ep^12-1492567560*ep^11+
         302068800*ep^10+371293560*ep^9-82637280*ep^8-41942520*ep^7+
         9743040*ep^6+2072520*ep^5-491760*ep^4-36000*ep^3+8640*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(2523156480*ep^19-
         16425275904*ep^18+4755536640*ep^17+76176115488*ep^16-
         84492118656*ep^15-63597448152*ep^14+116635765296*ep^13-
         4404135970*ep^12-53472446069*ep^11+18402605115*ep^10+
         6842864903*ep^9-4527393209*ep^8+339882741*ep^7+198978127*ep^6-
         44461609*ep^5+5155461*ep^4-367046*ep^3-257836*ep^2+68520*ep-
         4320,155520000*ep^16-489888000*ep^15+360331200*ep^14+254333520
         *ep^13-389599080*ep^12+39088980*ep^11+110677230*ep^10-35586390
         *ep^9-10234440*ep^8+5561640*ep^7+80790*ep^6-315630*ep^5+25020*
         ep^4+5880*ep^3-720*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(-3276288*ep^13+8253312*
         ep^12+4370096*ep^11-38505560*ep^10+58731028*ep^9-36488504*ep^8
         -644282*ep^7+15059650*ep^6-9891902*ep^5+3313682*ep^4-731644*
         ep^3+128540*ep^2-16768*ep+1040,54000*ep^10-243900*ep^9+431220*
         ep^8-377045*ep^7+159950*ep^6-15260*ep^5-14170*ep^4+6145*ep^3-
         1000*ep^2+60*ep)
         +Master(fastar2)*tf*nf*cf^3*rat(112896*ep^8-19104*ep^7-408528*
         ep^6+415560*ep^5-82800*ep^4-31056*ep^3+15408*ep^2-2520*ep+144,
         2000*ep^5-5700*ep^4+5360*ep^3-2235*ep^2+425*ep-30)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*ca*rat(-2205611264*ep^17-
         14892873216*ep^16-3829265584*ep^15+63394255040*ep^14+
         17959094312*ep^13-81017197336*ep^12+6631847113*ep^11+
         36655177978*ep^10-12525122969*ep^9-5673898742*ep^8+3291539477*
         ep^7+759999610*ep^6-716894771*ep^5+36978062*ep^4+49939134*ep^3
         -6764388*ep^2-1079368*ep+177072,82944000*ep^15+124416000*ep^14
         -282677760*ep^13-361808640*ep^12+210966400*ep^11+259961280*
         ep^10-59471680*ep^9-72203520*ep^8+7123200*ep^7+8591040*ep^6-
         362560*ep^5-435840*ep^4+6400*ep^3+7680*ep^2)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*cf*rat(28945408*ep^13+
         204126720*ep^12+70985344*ep^11-147368784*ep^10-13525664*ep^9+
         22785568*ep^8-289120*ep^7+1529241*ep^6-537605*ep^5-379510*ep^4
         +103162*ep^3+8209*ep^2-3253*ep+188,288000*ep^11+288000*ep^10-
         133520*ep^9-133520*ep^8+19380*ep^7+19380*ep^6-1080*ep^5-1080*
         ep^4+20*ep^3+20*ep^2)
         +Master(fastar2)*xi*ca^4*rat(5380992000*ep^18-42770518272*
         ep^17-145107039040*ep^16+194107555952*ep^15+524666663296*ep^14
         -377126280840*ep^13-602421285540*ep^12+366937080403*ep^11+
         278342612798*ep^10-177862829671*ep^9-51471961874*ep^8+
         43981489475*ep^7+970642698*ep^6-4543743073*ep^5+250170650*ep^4
         +217633250*ep^3-12381212*ep^2-3811064*ep+114384,2985984000*
         ep^15+4478976000*ep^14-10176399360*ep^13-13025111040*ep^12+
         7594790400*ep^11+9358606080*ep^10-2140980480*ep^9-2599326720*
         ep^8+256435200*ep^7+309277440*ep^6-13052160*ep^5-15690240*ep^4
         +230400*ep^3+276480*ep^2)
         +Master(fastar2)*xi*cf*ca^3*rat(-1997568000*ep^16+13918059264*
         ep^15+7435752064*ep^14-81675378864*ep^13+50497430224*ep^12+
         77026150320*ep^11-79424083844*ep^10-4743623921*ep^9+
         26579172194*ep^8-5906134359*ep^7-2943873530*ep^6+1196543699*
         ep^5+86063026*ep^4-79287581*ep^3+2901254*ep^2+1670930*ep-
         129900,165888000*ep^13-193536000*ep^12-270443520*ep^11+
         255613440*ep^10+100888320*ep^9-89930880*ep^8-13645440*ep^7+
         11888640*ep^6+737280*ep^5-635520*ep^4-13440*ep^3+11520*ep^2)
         +Master(fastar2)*xi*cf^2*ca^2*rat(1560000*ep^12-4231984*ep^11-
         8743364*ep^10+60133142*ep^9-122871910*ep^8+130134612*ep^7-
         79528665*ep^6+27659174*ep^5-4077292*ep^4-579022*ep^3+335035*
         ep^2-48590*ep+2328,72000*ep^9-234000*ep^8+265120*ep^7-130140*
         ep^6+22780*ep^5+2580*ep^4-1340*ep^3+120*ep^2)
         +Master(fastar2)*xi*cf^3*ca*rat(-336*ep^8-1902*ep^7+7795*ep^6-
         11160*ep^5+9197*ep^4-5070*ep^3+1774*ep^2-318*ep+20,36*ep^5-45*
         ep^4+17*ep^3-2*ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(8301824*ep^15-31541440*ep^14
         +183182608*ep^13+421621188*ep^12-301531188*ep^11-88486433*
         ep^10+297166820*ep^9-70304527*ep^8-109181492*ep^7+42288599*
         ep^6+8682120*ep^5-4558717*ep^4-208564*ep^3+184874*ep^2+832*ep-
         2744,20736000*ep^13+76032000*ep^12+73330560*ep^11-7601280*
         ep^10-37058400*ep^9-7701600*ep^8+5503680*ep^7+1575360*ep^6-
         309600*ep^5-98400*ep^4+5760*ep^3+1920*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(-5248*ep^8-125776*ep^7+
         296187*ep^6-121314*ep^5-95696*ep^4+77426*ep^3-14567*ep^2-336*
         ep+204,8100*ep^7-13770*ep^6-2070*ep^5+7650*ep^4-950*ep^3-680*
         ep^2+120*ep)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(129600*ep^11+418304*ep^10-
         2673306*ep^9+3172006*ep^8-202887*ep^7-1722614*ep^6+936259*ep^5
         -34711*ep^4-82738*ep^3+22035*ep^2-2688*ep+180,97200*ep^9-
         262440*ep^8+140400*ep^7+116640*ep^6-103200*ep^5+3240*ep^4+9600
         *ep^3-1440*ep^2)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(-864*ep^8-504*ep^7+11590
         *ep^6-21362*ep^5+14743*ep^4-2815*ep^3-1103*ep^2+469*ep-42,108*
         ep^6-342*ep^5+330*ep^4-70*ep^3-38*ep^2+12*ep)
         +Master(fastar2)*xi*tf*nf*cf^2*ca*rat(192*ep^6-568*ep^5+676*
         ep^4-492*ep^3+276*ep^2-92*ep+8,18*ep^4-45*ep^3+31*ep^2-6*ep)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*ca*rat(-28184720*ep^14-
         61402804*ep^13+57755480*ep^12+155413079*ep^11-18061230*ep^10-
         136106019*ep^9-28292154*ep^8+58050519*ep^7+19420674*ep^6-
         14462573*ep^5-2052078*ep^4+1049982*ep^3+73436*ep^2-16424*ep+
         112,5184000*ep^12+19440000*ep^11+19592640*ep^10-1857600*ep^9-
         11840000*ep^8-4396800*ep^7+841920*ep^6+657600*ep^5+48000*ep^4-
         19200*ep^3-2560*ep^2)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*cf*rat(81120*ep^7-97956*
         ep^6-5839*ep^5+58830*ep^4-23987*ep^3-976*ep^2+882*ep-62,4000*
         ep^5+1000*ep^4-160*ep^3-40*ep^2)
         +Master(fastar2)*xi^2*ca^4*rat(46656000*ep^17+74972160*ep^16-
         92726528*ep^15+572644328*ep^14+1249541704*ep^13-1411759394*
         ep^12-2242892268*ep^11+863431951*ep^10+979372475*ep^9-
         109447676*ep^8-94707993*ep^7-63620069*ep^6+23517015*ep^5+
         4129526*ep^4-2121081*ep^3+104670*ep^2+47636*ep-5336,1492992000
         *ep^14+4478976000*ep^13+1630264320*ep^12-4067159040*ep^11-
         2303343360*ep^10+1224288000*ep^9+765941760*ep^8-150750720*ep^7
         -97908480*ep^6+7776000*ep^5+5137920*ep^4-138240*ep^3-92160*
         ep^2)
         +Master(fastar2)*xi^2*cf*ca^3*rat(-10368000*ep^14+27976320*
         ep^13-29816256*ep^12-127909272*ep^11+290598828*ep^10-127649310
         *ep^9-54080675*ep^8+39565289*ep^7+299146*ep^6-3413106*ep^5+
         453309*ep^4+76461*ep^3-25996*ep^2+2674*ep-100,82944000*ep^11-
         55296000*ep^10-38453760*ep^9+25635840*ep^8+5581440*ep^7-
         3720960*ep^6-311040*ep^5+207360*ep^4+5760*ep^3-3840*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(974080*ep^13+3174176*ep^12
         -11403232*ep^11-10274130*ep^10+18682013*ep^9+6746581*ep^8-
         7837286*ep^7-55717*ep^6+640699*ep^5+5253*ep^4-13082*ep^3-4543*
         ep^2+88*ep+140,10368000*ep^11+22464000*ep^10+13337280*ep^9-
         1342560*ep^8-3178080*ep^7-426240*ep^6+213120*ep^5+41760*ep^4-
         4320*ep^3-960*ep^2)
         +Master(fastar2)*xi^3*tf^-1*[d4FA/na]*ca*rat(6*ep^5-ep^4-4*
         ep^3+ep^2-4*ep+2,192*ep^3+64*ep^2)
         +Master(fastar2)*xi^3*ca^4*rat(-216*ep^7+234*ep^6-117*ep^5-19*
         ep^4+111*ep^3+81*ep^2-66*ep-8,20736*ep^4-2304*ep^2)
         +Master(fastar2)*xi^3*cf*ca^3*rat(48*ep^7-62*ep^6+31*ep^5+5*
         ep^4-25*ep^3-13*ep^2+18*ep-2,1152*ep^4-128*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-6*ep^5+7*ep^4-3*ep^2+3*ep
         -1,144*ep^3+48*ep^2)
         +Master(nostar5)*tf^-1*[d4FA/na]*ca*rat(-2122752*ep^13-
         10160000*ep^12-4833152*ep^11+30581016*ep^10+35355176*ep^9-
         21332138*ep^8-63485648*ep^7-18564040*ep^6+12160366*ep^5+
         2078673*ep^4-2235000*ep^3+209579*ep^2+215080*ep-43500,153600*
         ep^10+378880*ep^9-155520*ep^8-842880*ep^7-490080*ep^6+30720*
         ep^5+61920*ep^4+1280*ep^3-1920*ep^2)
         +Master(nostar5)*tf^-1*[d4FA/na]*cf*rat(-5632*ep^11+591040*
         ep^10+2038816*ep^9+733280*ep^8-1519086*ep^7-90916*ep^6+117952*
         ep^5+77609*ep^4-43856*ep^3+11159*ep^2-1750*ep+112,8000*ep^7+
         3200*ep^6-4660*ep^5+440*ep^4+260*ep^3-40*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*ca*rat(-4032*ep^8+668*ep^7
         +5822*ep^6-11692*ep^5+7990*ep^4-1192*ep^3-1572*ep^2+856*ep-128
         ,1200*ep^7+1760*ep^6+325*ep^5-270*ep^4-25*ep^3+10*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*cf*rat(-12608*ep^7-34360*
         ep^6-12884*ep^5+75228*ep^4-62604*ep^3+23452*ep^2-4144*ep+256,
         2000*ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar5)*ca^4*rat(97219584*ep^13+351431040*ep^12-
         472841984*ep^11-1173221944*ep^10+1204281984*ep^9+358211450*
         ep^8-859179198*ep^7+297863224*ep^6+350268986*ep^5-71841883*
         ep^4-37189773*ep^3+5784560*ep^2+564516*ep+8208,11059200*ep^10+
         27279360*ep^9-11197440*ep^8-60687360*ep^7-35285760*ep^6+
         2211840*ep^5+4458240*ep^4+92160*ep^3-138240*ep^2)
         +Master(nostar5)*cf*ca^3*rat(-1549312*ep^12-28042496*ep^11-
         13665344*ep^10+190110464*ep^9-219640980*ep^8+134718638*ep^7-
         44782292*ep^6-17138554*ep^5+18835243*ep^4-4586902*ep^3+29369*
         ep^2+110254*ep-8880,384000*ep^8-422400*ep^7-454080*ep^6+356640
         *ep^5-19200*ep^4-20640*ep^3+2880*ep^2)
         +Master(nostar5)*cf^2*ca^2*rat(156160*ep^12+1443952*ep^11+
         823048*ep^10-8617316*ep^9+5670582*ep^8-350254*ep^7-273815*ep^6
         +468425*ep^5-373974*ep^4+115147*ep^3-9957*ep^2-1570*ep+240,
         8000*ep^8-8800*ep^7-9460*ep^6+7430*ep^5-400*ep^4-430*ep^3+60*
         ep^2)
         +Master(nostar5)*cf^3*ca*rat(-120448*ep^12-701488*ep^11-395768
         *ep^10+3992432*ep^9-1482104*ep^8-1508232*ep^7+1023380*ep^6-
         323726*ep^5+78238*ep^4-20806*ep^3+3914*ep^2-16*ep-48,4000*ep^8
         -4400*ep^7-4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+30*ep^2)
         +Master(nostar5)*cf^4*rat(29312*ep^8+127792*ep^7+159504*ep^6-
         383400*ep^5+229752*ep^4-72704*ep^3+8444*ep^2+712*ep-124,2000*
         ep^4-1200*ep^3+35*ep^2+75*ep-10)
         +Master(nostar5)*[d4AA/na]*rat(72912*ep^9+492572*ep^8+242330*
         ep^7-1096096*ep^6-585240*ep^5+442924*ep^4+177583*ep^3-62539*
         ep^2-11156*ep+3900,28800*ep^7+107040*ep^6+119040*ep^5+38880*
         ep^4-3840*ep^3-1920*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(-156*ep^8+236*ep^7-188*ep^6-
         3270*ep^5-5614*ep^4-38*ep^3+1338*ep^2-468*ep+48,50*ep^7+15*
         ep^6-205*ep^5+15*ep^4+155*ep^3-30*ep^2)
         +Master(nostar5)*tf*nf*ca^3*rat(-6912*ep^12-36000*ep^11+37588*
         ep^10+190998*ep^9-30973*ep^8-61797*ep^7+174762*ep^6+112646*
         ep^5-84703*ep^4+2135*ep^3+9436*ep^2-3412*ep+432,28800*ep^10+
         27840*ep^9-114120*ep^8-71820*ep^7+102060*ep^6+46620*ep^5-17460
         *ep^4-2640*ep^3+720*ep^2)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(36864*ep^9+18976*ep^8+37292
         *ep^7-459800*ep^6+499467*ep^5-102909*ep^4-65327*ep^3+33293*
         ep^2-4964*ep+192,24000*ep^6-50400*ep^5+22020*ep^4+270*ep^3-
         1470*ep^2+180*ep)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(-1152*ep^6+24*ep^5+376*ep^4
         +6264*ep^3-8104*ep^2+2896*ep-304,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*tf*nf*cf^3*rat(768*ep^6-96*ep^5-512*ep^4-2752
         *ep^3+3680*ep^2-1184*ep+96,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*ca*rat(-5280*ep^10-181752*
         ep^9-64340*ep^8+235856*ep^7-114554*ep^6+735043*ep^5+485299*
         ep^4-243124*ep^3-25162*ep^2+24432*ep-3048,19200*ep^8+42560*
         ep^7-27680*ep^6-93120*ep^5-41440*ep^4+2560*ep^3+1920*ep^2)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*cf*rat(-216*ep^7+1930*ep^6
         -1572*ep^5+1532*ep^4+1605*ep^3-1583*ep^2+322*ep-12,400*ep^5+
         420*ep^4-20*ep^2)
         +Master(nostar5)*xi*ca^4*rat(4392*ep^10+97830*ep^9+47595*ep^8-
         66479*ep^7+42577*ep^6-561217*ep^5-331634*ep^4+181912*ep^3+
         15392*ep^2-18696*ep+2448,345600*ep^8+766080*ep^7-498240*ep^6-
         1676160*ep^5-745920*ep^4+46080*ep^3+34560*ep^2)
         +Master(nostar5)*xi*cf*ca^3*rat(216*ep^7-1930*ep^6+1572*ep^5-
         1532*ep^4-1605*ep^3+1583*ep^2-322*ep+12,9600*ep^5+10080*ep^4-
         480*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(-864*ep^9+75672*ep^8+114828*
         ep^7-48584*ep^6+13801*ep^5+40571*ep^4-3824*ep^3-4874*ep^2-352*
         ep+216,28800*ep^7+107040*ep^6+119040*ep^5+38880*ep^4-3840*ep^3
         -1920*ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(144*ep^4-152*ep^3-36*ep^2
         +52*ep-8,50*ep^3-85*ep^2+15*ep)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(-36*ep^4+38*ep^3+9*ep^2-13*
         ep+2,300*ep^3-510*ep^2+90*ep)
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*ca*rat(-1384*ep^8-3690*
         ep^7-1804*ep^6+176*ep^5+2283*ep^4+1826*ep^3-84*ep^2-255*ep+18,
         3200*ep^6+9760*ep^5+6720*ep^4-160*ep^3-320*ep^2)
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*cf*rat(768*ep^6-992*ep^5
         -80*ep^4+488*ep^3-242*ep^2+55*ep-4,400*ep^4+20*ep^3-20*ep^2)
         +Master(nostar5)*xi^2*ca^4*rat(4488*ep^8+12346*ep^7+6294*ep^6-
         2060*ep^5-7730*ep^4-4025*ep^3-317*ep^2+846*ep-56,230400*ep^6+
         702720*ep^5+483840*ep^4-11520*ep^3-23040*ep^2)
         +Master(nostar5)*xi^2*cf*ca^3*rat(-768*ep^6+992*ep^5+80*ep^4-
         488*ep^3+242*ep^2-55*ep+4,9600*ep^4+480*ep^3-480*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(-336*ep^7-604*ep^6+326*
         ep^5+880*ep^4-879*ep^3+305*ep^2-41*ep+1,9600*ep^5+10080*ep^4-
         480*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*ca*rat(-743424*ep^12-3092992*
         ep^11+1068032*ep^10+12116864*ep^9+2722928*ep^8-15311916*ep^7-
         5664302*ep^6+15619180*ep^5-467157*ep^4-5181304*ep^3+1143751*
         ep^2+120728*ep-32028,76800*ep^9+151040*ep^8-153280*ep^7-344800
         *ep^6-72640*ep^5+51680*ep^4+5120*ep^3-1920*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*cf*rat(141312*ep^11+2598144*
         ep^10+7360320*ep^9+1149920*ep^8-1774664*ep^7-1107216*ep^6-
         1946828*ep^5+1482420*ep^4-177871*ep^3-50279*ep^2+11532*ep-548,
         16000*ep^7+6400*ep^6-9320*ep^5+880*ep^4+520*ep^3-80*ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*ca*rat(2976*ep^8+2840*ep^7
         -2936*ep^6+746*ep^5-1096*ep^4+322*ep^3+180*ep^2-88*ep+16,1200*
         ep^7+1760*ep^6+325*ep^5-270*ep^4-25*ep^3+10*ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*cf*rat(-8960*ep^7-65632*
         ep^6+80248*ep^5-35292*ep^4+14520*ep^3-6908*ep^2+1712*ep-128,
         2000*ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar6)*ca^4*rat(15326208*ep^12+48010368*ep^11-
         156758144*ep^10-121379944*ep^9+510894724*ep^8-207509124*ep^7-
         294778010*ep^6+173012727*ep^5+30660376*ep^4-33869740*ep^3+
         3049937*ep^2+1159688*ep-123636,2764800*ep^9+5437440*ep^8-
         5518080*ep^7-12412800*ep^6-2615040*ep^5+1860480*ep^4+184320*
         ep^3-69120*ep^2)
         +Master(nostar6)*cf*ca^3*rat(-6057984*ep^12-66175488*ep^11-
         42134400*ep^10+453386624*ep^9-487578800*ep^8+283951512*ep^7-
         20012552*ep^6-122760348*ep^5+73415498*ep^4-12928655*ep^3-
         1171485*ep^2+634444*ep-50028,768000*ep^8-844800*ep^7-908160*
         ep^6+713280*ep^5-38400*ep^4-41280*ep^3+5760*ep^2)
         +Master(nostar6)*cf^2*ca^2*rat(244480*ep^12+1982304*ep^11+
         1248728*ep^10-11558472*ep^9+6656746*ep^8+699090*ep^7-2312011*
         ep^6+2191177*ep^5-868751*ep^4+85896*ep^3+21849*ep^2-6750*ep+
         504,8000*ep^8-8800*ep^7-9460*ep^6+7430*ep^5-400*ep^4-430*ep^3+
         60*ep^2)
         +Master(nostar6)*cf^3*ca*rat(-156160*ep^12-1043200*ep^11-
         588800*ep^10+5665904*ep^9-2051206*ep^8-2119967*ep^7+1978654*
         ep^6-1121534*ep^5+298558*ep^4+12981*ep^3-14122*ep^2+1728*ep-72
         ,4000*ep^8-4400*ep^7-4730*ep^6+3715*ep^5-200*ep^4-215*ep^3+30*
         ep^2)
         +Master(nostar6)*cf^4*rat(32000*ep^9+191648*ep^8+217752*ep^7-
         538276*ep^6+370284*ep^5-171468*ep^4+37312*ep^3+4872*ep^2-2468*
         ep+192,2000*ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar6)*[d4AA/na]*rat(59776*ep^9+324032*ep^8-201704*
         ep^7-899184*ep^6+522610*ep^5+389700*ep^4-364307*ep^3+54476*
         ep^2+9623*ep-1930,38400*ep^7+107520*ep^6+51360*ep^5-22080*ep^4
         -3360*ep^3+960*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(-24*ep^7+24*ep^6+128*ep^5+
         500*ep^4-988*ep^3+804*ep^2-196*ep+16,50*ep^6+15*ep^5-205*ep^4+
         15*ep^3+155*ep^2-30*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(-20832*ep^11-4616*ep^10+119952
         *ep^9-35014*ep^8-186295*ep^7+90595*ep^6+57341*ep^5-28245*ep^4-
         3982*ep^3+908*ep^2+336*ep-48,28800*ep^10+27840*ep^9-114120*
         ep^8-71820*ep^7+102060*ep^6+46620*ep^5-17460*ep^4-2640*ep^3+
         720*ep^2)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(49152*ep^10-1664*ep^9+73584
         *ep^8-322452*ep^7-32828*ep^6+438951*ep^5-240185*ep^4+16899*
         ep^3+9183*ep^2-764*ep-96,24000*ep^7-26400*ep^6-28380*ep^5+
         22290*ep^4-1200*ep^3-1290*ep^2+180*ep)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(-1536*ep^7+192*ep^6-320*
         ep^5+5984*ep^4-992*ep^3-6736*ep^2+3856*ep-448,250*ep^4-275*
         ep^3-280*ep^2+215*ep-30)
         +Master(nostar6)*tf*nf*cf^3*rat(1024*ep^6-1152*ep^5+1152*ep^4-
         4736*ep^3+5696*ep^2-2176*ep+192,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*ca*rat(-292416*ep^10+
         345888*ep^9+2533484*ep^8-313896*ep^7-3111880*ep^6+348888*ep^5+
         754552*ep^4-245547*ep^3+3809*ep^2+10836*ep-1588,38400*ep^8+
         133120*ep^7+123040*ep^6+12160*ep^5-18080*ep^4-1280*ep^3+640*
         ep^2)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*cf*rat(20736*ep^7-89696*
         ep^6+107000*ep^5-40212*ep^4+2151*ep^3+1583*ep^2-304*ep+16,800*
         ep^5-160*ep^4-50*ep^3+10*ep^2)
         +Master(nostar6)*xi*ca^4*rat(409920*ep^10-519008*ep^9-3607388*
         ep^8+443292*ep^7+4331392*ep^6-575819*ep^5-1051280*ep^4+368514*
         ep^3-9621*ep^2-16040*ep+2388,1382400*ep^8+4792320*ep^7+4429440
         *ep^6+437760*ep^5-650880*ep^4-46080*ep^3+23040*ep^2)
         +Master(nostar6)*xi*cf*ca^3*rat(-20736*ep^8+66656*ep^7-11544*
         ep^6-68948*ep^5+37701*ep^4-3590*ep^3-1279*ep^2+288*ep-16,19200
         *ep^6+15360*ep^5-5040*ep^4-960*ep^3+240*ep^2)
         +Master(nostar6)*xi*cf^2*ca^2*rat(2*ep^3-5*ep^2+2*ep,25*ep^2+
         20*ep-5)
         +Master(nostar6)*xi*[d4AA/na]*rat(19136*ep^9+24224*ep^8-138564
         *ep^7-51304*ep^6+233528*ep^5-61558*ep^4-11124*ep^3+4215*ep^2-
         205*ep-6,38400*ep^7+107520*ep^6+51360*ep^5-22080*ep^4-3360*
         ep^3+960*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*ca*rat(6528*ep^8+9600*
         ep^7-11904*ep^6-7670*ep^5+5800*ep^4+1017*ep^3-275*ep^2-14*ep-
         24,3200*ep^6+9760*ep^5+6720*ep^4-160*ep^3-320*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*cf*rat(-4096*ep^6+6144*
         ep^5-2400*ep^4-268*ep^3+308*ep^2-47*ep+2,800*ep^4+40*ep^3-40*
         ep^2)
         +Master(nostar6)*xi^2*ca^4*rat(-4400*ep^8-6964*ep^7+7506*ep^6+
         6268*ep^5-3863*ep^4-1105*ep^3+268*ep^2+28*ep+12,57600*ep^6+
         175680*ep^5+120960*ep^4-2880*ep^3-5760*ep^2)
         +Master(nostar6)*xi^2*cf*ca^3*rat(4096*ep^6-6144*ep^5+2400*
         ep^4+268*ep^3-308*ep^2+47*ep-2,19200*ep^4+960*ep^3-960*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(-1984*ep^7+3024*ep^6-360*
         ep^5-1342*ep^4+736*ep^3-103*ep^2-41*ep+12,9600*ep^5+10080*ep^4
         -480*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*ca*rat(40*ep^4+92*ep^3-270*ep^2+
         132*ep-19,32*ep^2-8*ep)
         +Master(no)*tf^-1*[d4FA/na]*ca*G30*rat(82944*ep^12+1474816*
         ep^11+2282880*ep^10-2644096*ep^9+2134592*ep^8+4937992*ep^7-
         3604252*ep^6+112068*ep^5+492540*ep^4-315648*ep^3+70337*ep^2+
         473*ep-1056,737280*ep^9+1142784*ep^8+228352*ep^7-239360*ep^6-
         45824*ep^5+18688*ep^4+1792*ep^3-512*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*cf*rat(-20*ep^4-20*ep^3+58*ep^2+3*
         ep-6,16*ep^2-4*ep)
         +Master(no)*tf^-1*[d4FA/na]*cf*G30*rat(-1253376*ep^13-14656512
         *ep^12-33940224*ep^11-29682560*ep^10+16014144*ep^9+5822976*
         ep^8-2719280*ep^7+4643976*ep^6-1955966*ep^5-208221*ep^4+143557
         *ep^3+16711*ep^2-9627*ep+778,614400*ep^9+296960*ep^8-388608*
         ep^7-16512*ep^6+52608*ep^5-4224*ep^4-1920*ep^3+256*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*ca*G30*rat(-251904*ep^10+387696
         *ep^9-279964*ep^8+90716*ep^7+143475*ep^6-130744*ep^5+2014*ep^4
         +24384*ep^3-6201*ep^2+68*ep+60,69120*ep^9+107136*ep^8+21408*
         ep^7-22440*ep^6-4296*ep^5+1752*ep^4+168*ep^3-48*ep^2)
         +Master(no)*tf^-1*nf*[d4FF/na]*cf*G30*rat(-58752*ep^9-108912*
         ep^8+446148*ep^7-253816*ep^6-84193*ep^5+111095*ep^4-31885*ep^3
         +2495*ep^2+188*ep-24,19200*ep^7-9920*ep^6-2224*ep^5+1708*ep^4-
         64*ep^3-68*ep^2+8*ep)
         +Master(no)*ca^4*rat(-48*ep^5-40*ep^4+196*ep^3-762*ep^2+972*ep
         -269,768*ep^2-192*ep)
         +Master(no)*ca^4*G30*rat(5419008*ep^12+16034816*ep^11+
         197577216*ep^10-571615744*ep^9-695001856*ep^8+246402560*ep^7+
         287574432*ep^6-68310468*ep^5-24812864*ep^4+9453361*ep^3-
         1230684*ep^2+24275*ep+10188,212336640*ep^9+329121792*ep^8+
         65765376*ep^7-68935680*ep^6-13197312*ep^5+5382144*ep^4+516096*
         ep^3-147456*ep^2)
         +Master(no)*cf*ca^3*rat(-720*ep^6-2544*ep^5-76*ep^4+1844*ep^3+
         1922*ep^2-2715*ep+534,384*ep^2-96*ep)
         +Master(no)*cf*ca^3*G30*rat(10395648*ep^13+130068480*ep^12+
         202845696*ep^11+20262656*ep^10+171848064*ep^9-98703648*ep^8-
         135121072*ep^7+75699672*ep^6+2205086*ep^5-7758771*ep^4+1930763
         *ep^3-253975*ep^2+19467*ep-682,14745600*ep^9+7127040*ep^8-
         9326592*ep^7-396288*ep^6+1262592*ep^5-101376*ep^4-46080*ep^3+
         6144*ep^2)
         +Master(no)*cf^2*ca^2*rat(122*ep^6+417*ep^5+32*ep^4-338*ep^3-
         89*ep^2+178*ep-24,16*ep^2-4*ep)
         +Master(no)*cf^2*ca^2*G30*rat(-221184*ep^13-3775424*ep^12-
         5890288*ep^11-1752568*ep^10-2542292*ep^9+3424334*ep^8+2267782*
         ep^7-1893142*ep^6+158118*ep^5+134187*ep^4-47003*ep^3+6699*ep^2
         -257*ep-10,153600*ep^9+74240*ep^8-97152*ep^7-4128*ep^6+13152*
         ep^5-1056*ep^4-480*ep^3+64*ep^2)
         +Master(no)*cf^3*ca*rat(-78*ep^6-247*ep^5-34*ep^4+196*ep^3+6*
         ep^2-44*ep+4,8*ep^2-2*ep)
         +Master(no)*cf^3*ca*G30*rat(-768*ep^13+710304*ep^12+1263320*
         ep^11+1031508*ep^10+603590*ep^9-1162847*ep^8-497123*ep^7+
         487200*ep^6-39936*ep^5-28228*ep^4+9606*ep^3-1571*ep^2+79*ep+2,
         38400*ep^9+18560*ep^8-24288*ep^7-1032*ep^6+3288*ep^5-264*ep^4-
         120*ep^3+16*ep^2)
         +Master(no)*cf^4*rat(16*ep^5+46*ep^4+10*ep^3-34*ep^2+4*ep,4*ep
         -1)
         +Master(no)*cf^4*G30*rat(5376*ep^10-18528*ep^9-16360*ep^8-
         71868*ep^7+48642*ep^6+47343*ep^5-45693*ep^4+13863*ep^3-2369*
         ep^2+300*ep-18,6400*ep^6-5440*ep^5+1072*ep^4+212*ep^3-92*ep^2+
         8*ep)
         +Master(no)*[d4AA/na]*G30*rat(225280*ep^10-6192128*ep^9+
         1706624*ep^8+4916832*ep^7-2012096*ep^6-913220*ep^5+431764*ep^4
         +609*ep^3+3308*ep^2-1873*ep-180,2211840*ep^8+3981312*ep^7+
         1680384*ep^6-297984*ep^5-211968*ep^4+3072*ep^3+6144*ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(96*ep^6-132*ep^5+68*ep^4+39*
         ep^3-76*ep^2+35*ep-5,1080*ep^5+594*ep^4-192*ep^3-54*ep^2+12*ep
         )
         +Master(no)*tf*nf*ca^3*G30*rat(250368*ep^10-373872*ep^9+244988
         *ep^8-77692*ep^7-122787*ep^6+104852*ep^5+13342*ep^4-27108*ep^3
         +5169*ep^2+200*ep-60,1658880*ep^9+2571264*ep^8+513792*ep^7-
         538560*ep^6-103104*ep^5+42048*ep^4+4032*ep^3-1152*ep^2)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(110592*ep^11+402048*ep^10-
         599472*ep^9-156684*ep^8-199680*ep^7+246347*ep^6+327293*ep^5-
         312511*ep^4+69821*ep^3+3230*ep^2-3040*ep+336,1382400*ep^8+
         207360*ep^7-636288*ep^6+16224*ep^5+77376*ep^4-7968*ep^3-2688*
         ep^2+384*ep)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(-432*ep^9-882*ep^8+4015*ep^7
         -3859*ep^6+893*ep^5+1121*ep^4-1302*ep^3+508*ep^2-66*ep+4,1800*
         ep^6+270*ep^5-716*ep^4+38*ep^3+56*ep^2-8*ep)
         +Master(no)*tf*nf*cf^3*G30*rat(48*ep^7+66*ep^6-489*ep^5+756*
         ep^4-615*ep^3+306*ep^2-78*ep+6,300*ep^4-155*ep^3-16*ep^2+17*ep
         -2)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*rat(-18*ep^4+11*ep^3+19*ep^2
         -14*ep+2,32*ep^3-8*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*G30*rat(-974848*ep^10-
         1167616*ep^9+1012544*ep^8-589872*ep^7-130196*ep^6+620608*ep^5-
         106095*ep^4-102731*ep^3+21143*ep^2+2261*ep-418,368640*ep^8+
         663552*ep^7+280064*ep^6-49664*ep^5-35328*ep^4+512*ep^3+1024*
         ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*rat(-26*ep^4+67*ep^3-56*ep^2
         +16*ep-1,8*ep^2-2*ep)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*G30*rat(78848*ep^9-24064*
         ep^8+52832*ep^7+56328*ep^6-92764*ep^5-1538*ep^4+20541*ep^3-
         2964*ep^2-517*ep+74,15360*ep^7+17408*ep^6+64*ep^5-2112*ep^4-64
         *ep^3+64*ep^2)
         +Master(no)*xi*ca^4*rat(18*ep^4-11*ep^3-19*ep^2+14*ep-2,768*
         ep^3-192*ep^2)
         +Master(no)*xi*ca^4*G30*rat(-884736*ep^11-7475200*ep^10+
         7577600*ep^9+16559648*ep^8+1131384*ep^7-5801180*ep^6-1419726*
         ep^5+572605*ep^4+217318*ep^3-29015*ep^2-3552*ep+494,13271040*
         ep^8+23887872*ep^7+10082304*ep^6-1787904*ep^5-1271808*ep^4+
         18432*ep^3+36864*ep^2)
         +Master(no)*xi*cf*ca^3*rat(-24*ep^6-12*ep^5-46*ep^4+329*ep^3-
         304*ep^2+56*ep+1,192*ep^2-48*ep)
         +Master(no)*xi*cf*ca^3*G30*rat(147456*ep^11+448512*ep^10+
         1361920*ep^9-2082944*ep^8-2206880*ep^7+1186680*ep^6+436060*
         ep^5-103918*ep^4-37725*ep^3+4260*ep^2+517*ep-74,368640*ep^7+
         417792*ep^6+1536*ep^5-50688*ep^4-1536*ep^3+1536*ep^2)
         +Master(no)*xi*cf^2*ca^2*rat(38*ep^5-ep^4-14*ep^3-159*ep^2+162
         *ep-26,16*ep-4)
         +Master(no)*xi*cf^2*ca^2*G30*rat(-2688*ep^8-5008*ep^7-6124*
         ep^6+16198*ep^5+9786*ep^4-10206*ep^3+85*ep^2+670*ep-53,960*
         ep^4+848*ep^3-208*ep^2-80*ep+16)
         +Master(no)*xi*cf^3*ca*rat(-50*ep^5+5*ep^4+42*ep^3+123*ep^2-
         138*ep+18,8*ep-2)
         +Master(no)*xi*cf^3*ca*G30*rat(1344*ep^7+776*ep^6-90*ep^5-4637
         *ep^4+2390*ep^3+241*ep^2-214*ep+18,240*ep^3-28*ep^2-24*ep+4)
         +Master(no)*xi*cf^4*rat(16*ep^5-2*ep^4-16*ep^3-30*ep^2+36*ep-4
         ,4*ep-1)
         +Master(no)*xi*cf^4*G30*rat(-16*ep^5-6*ep^4+9*ep^3+31*ep^2-20*
         ep+2,5*ep-1)
         +Master(no)*xi*[d4AA/na]*G30*rat(106496*ep^10+568064*ep^9+
         513536*ep^8-506976*ep^7-361100*ep^6+130908*ep^5+90067*ep^4-
         14699*ep^3-7703*ep^2+321*ep+266,1105920*ep^8+1990656*ep^7+
         840192*ep^6-148992*ep^5-105984*ep^4+1536*ep^3+3072*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(-28672*ep^10+
         478976*ep^9+330752*ep^8-379744*ep^7-131716*ep^6+121992*ep^5+
         8159*ep^4-13957*ep^3+193*ep^2+395*ep+2,368640*ep^8+663552*ep^7
         +280064*ep^6-49664*ep^5-35328*ep^4+512*ep^3+1024*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*rat(6*ep^4-3*ep^3-8*ep^2+6
         *ep-1,8*ep^2-2*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(16384*ep^8-73728*
         ep^7+53504*ep^6-3264*ep^5-9280*ep^4+3604*ep^3-312*ep^2-35*ep+3
         ,30720*ep^6+4096*ep^5-3968*ep^4-256*ep^3+128*ep^2)
         +Master(no)*xi^2*ca^4*G30*rat(17408*ep^10-606080*ep^9-436544*
         ep^8+480760*ep^7+179352*ep^6-161188*ep^5-12407*ep^4+19766*ep^3
         -266*ep^2-526*ep-15,13271040*ep^8+23887872*ep^7+10082304*ep^6-
         1787904*ep^5-1271808*ep^4+18432*ep^3+36864*ep^2)
         +Master(no)*xi^2*cf*ca^3*rat(-6*ep^4+3*ep^3+8*ep^2-6*ep+1,192*
         ep^2-48*ep)
         +Master(no)*xi^2*cf*ca^3*G30*rat(-16384*ep^8+73728*ep^7-53504*
         ep^6+3264*ep^5+9280*ep^4-3604*ep^3+312*ep^2+35*ep-3,737280*
         ep^6+98304*ep^5-95232*ep^4-6144*ep^3+3072*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(51200*ep^10-224768*ep^9-
         119168*ep^8+177712*ep^7+36444*ep^6-43600*ep^5+337*ep^4+2339*
         ep^3-47*ep^2-133*ep+24,1105920*ep^8+1990656*ep^7+840192*ep^6-
         148992*ep^5-105984*ep^4+1536*ep^3+3072*ep^2)
         +Master(no)*xi^3*tf^-1*[d4FA/na]*ca*G30*rat(32*ep^4-38*ep^3+
         ep^2+7*ep-1,46080*ep^5+25344*ep^4-8192*ep^3-2304*ep^2+512*ep)
         +Master(no)*xi^3*ca^4*G30*rat(128*ep^5-376*ep^4+294*ep^3-41*
         ep^2-20*ep+3,3317760*ep^5+1824768*ep^4-589824*ep^3-165888*ep^2
         +36864*ep)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(-128*ep^4+280*ep^3-180*ep^2
         +38*ep-1,138240*ep^4+76032*ep^3-24576*ep^2-6912*ep+1536)
         +Master(no)*xi^4*tf^-1*[d4FA/na]*ca*G30*rat(16*ep^3-22*ep^2+5*
         ep+1,3840*ep^3+512*ep^2-256*ep)
         +Master(no)*xi^4*tf^-1*[d4FA/na]*cf*G30*rat(-16*ep^3+26*ep^2-
         11*ep+1,1920*ep^3+256*ep^2-128*ep)
         +Master(no)*xi^4*ca^4*G30*rat(-480*ep^4+292*ep^3+356*ep^2-145*
         ep-23,3317760*ep^4+2654208*ep^3+73728*ep^2-147456*ep)
         +Master(no)*xi^4*cf*ca^3*G30*rat(16*ep^3-26*ep^2+11*ep-1,46080
         *ep^3+6144*ep^2-3072*ep)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(-96*ep^4+116*ep^3-8*ep^2-11
         *ep-1,138240*ep^4+110592*ep^3+3072*ep^2-6144*ep)
         +Master(t105)*tf^-1*[d4FA/na]*ca*rat(960*ep^9+4912*ep^8-10828*
         ep^7+1928*ep^6+6031*ep^5-6275*ep^4+3807*ep^3-1336*ep^2+210*ep-
         9,192*ep^8+176*ep^7-56*ep^6-32*ep^5+8*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*ca*G30*rat(-11943936*ep^20-
         1153087488*ep^19-11949368832*ep^18-30141438336*ep^17+
         43197950880*ep^16+150505652496*ep^15-55979148672*ep^14-
         198710455168*ep^13+46384808066*ep^12+107748304005*ep^11-
         6256240233*ep^10-32711290130*ep^9-9191051002*ep^8+8478288779*
         ep^7+3804347365*ep^6-1947854772*ep^5-414531804*ep^4+246665978*
         ep^3-8659388*ep^2-6541864*ep+643056,79626240*ep^17+176504832*
         ep^16-173961216*ep^15-514851840*ep^14-68818944*ep^13+319707904
         *ep^12+102167552*ep^11-72076800*ep^10-23933952*ep^9+8261376*
         ep^8+2033664*ep^7-501760*ep^6-57344*ep^5+12288*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*cf*rat(-480*ep^7-656*ep^6+2816*
         ep^5-2328*ep^4+1400*ep^3-749*ep^2+189*ep-12,96*ep^6-8*ep^5-20*
         ep^4+4*ep^3)
         +Master(t105)*tf^-1*[d4FA/na]*cf*G30*rat(-1651138560*ep^17-
         9153985536*ep^16-17112707328*ep^15-6154747328*ep^14+
         19982032720*ep^13+14508586816*ep^12-9886059848*ep^11-
         7236464320*ep^10+3087053309*ep^9+1497909687*ep^8-619198855*
         ep^7-116911930*ep^6+63220558*ep^5+151197*ep^4-2288514*ep^3+
         135208*ep^2+30008*ep-2704,2764800*ep^14+3640320*ep^13-788736*
         ep^12-1913024*ep^11+123488*ep^10+376704*ep^9-29376*ep^8-31296*
         ep^7+3552*ep^6+896*ep^5-128*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*ca*G30*rat(2883072*ep^13-
         4250944*ep^12+2543664*ep^11-1066928*ep^10-2367032*ep^9+3000064
         *ep^8+394259*ep^7-1599080*ep^6+401196*ep^5+208406*ep^4-105055*
         ep^3+8594*ep^2+1816*ep-192,69120*ep^13+72576*ep^12-66720*ep^11
         -86712*ep^10-3780*ep^9+15120*ep^8+1440*ep^7-1008*ep^6-60*ep^5+
         24*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*cf*G30*rat(14618880*ep^12-
         14949984*ep^11-29928952*ep^10+48560208*ep^9-8904060*ep^8-
         23609951*ep^7+20035617*ep^6-6829688*ep^5+867524*ep^4+101335*
         ep^3-46865*ep^2+5520*ep-224,28800*ep^11-53280*ep^10+26104*ep^9
         +2050*ep^8-4624*ep^7+880*ep^6+116*ep^5-50*ep^4+4*ep^3)
         +Master(t105)*ca^4*rat(15360*ep^11+24576*ep^10-25136*ep^9+
         32960*ep^8-222640*ep^7+2572*ep^6+264547*ep^5-138351*ep^4-70543
         *ep^3+56211*ep^2-10176*ep+324,9216*ep^9-5376*ep^8-15360*ep^7+
         2496*ep^6+2688*ep^5-576*ep^4)
         +Master(t105)*ca^4*G30*rat(19906560*ep^20+38440396800*ep^19+
         180494701056*ep^18+1261145070720*ep^17+311130454560*ep^16-
         6119838847280*ep^15-2190662941040*ep^14+8158964626224*ep^13+
         2814443364554*ep^12-4919358290971*ep^11-1580668205514*ep^10+
         1518185173714*ep^9+488646651949*ep^8-261744649724*ep^7-
         79338367493*ep^6+21864838261*ep^5+7583479632*ep^4-847202360*
         ep^3-317809904*ep^2-21142384*ep+11984640,11466178560*ep^17+
         25416695808*ep^16-25050415104*ep^15-74138664960*ep^14-
         9909927936*ep^13+46037938176*ep^12+14712127488*ep^11-
         10379059200*ep^10-3446489088*ep^9+1189638144*ep^8+292847616*
         ep^7-72253440*ep^6-8257536*ep^5+1769472*ep^4)
         +Master(t105)*cf*ca^3*rat(126720*ep^11+304896*ep^10-804576*
         ep^9-771392*ep^8+2498012*ep^7-2097516*ep^6+420293*ep^5+159148*
         ep^4-108330*ep^3+67038*ep^2-22911*ep+2574,4608*ep^8-7296*ep^7-
         384*ep^6+1632*ep^5-288*ep^4)
         +Master(t105)*cf*ca^3*G30*rat(424443691008*ep^19+929211734016*
         ep^18-1142265641472*ep^17-5132202617472*ep^16+1984315394272*
         ep^15+8046602943184*ep^14-3148681675520*ep^13-5602047707696*
         ep^12+2946480425486*ep^11+1705444464269*ep^10-1335938528373*
         ep^9-108473902627*ep^8+264383434550*ep^7-36740427113*ep^6-
         19361491197*ep^5+5394108363*ep^4+207796414*ep^3-163980196*ep^2
         +4583192*ep+1302432,1592524800*ep^16-1353646080*ep^15-
         3404906496*ep^14+1979265024*ep^13+2004271104*ep^12-1039033344*
         ep^11-415918080*ep^10+235616256*ep^9+24182784*ep^8-21943296*
         ep^7+854016*ep^6+675840*ep^5-73728*ep^4)
         +Master(t105)*cf^2*ca^2*rat(-42944*ep^11-102272*ep^10+228304*
         ep^9+297640*ep^8-559316*ep^7+162676*ep^6+168096*ep^5-76335*
         ep^4-7734*ep^3+5543*ep^2+70*ep-96,384*ep^8-608*ep^7-32*ep^6+
         136*ep^5-24*ep^4)
         +Master(t105)*cf^2*ca^2*G30*rat(-5538004992*ep^18-6148021248*
         ep^17+19928954112*ep^16+39645382400*ep^15-47080941728*ep^14-
         53572539056*ep^13+62313052360*ep^12+20462751268*ep^11-
         39239189712*ep^10+5659545014*ep^9+8287195961*ep^8-3323563403*
         ep^7-264745480*ep^6+359893688*ep^5-48182151*ep^4-7694107*ep^3+
         2092590*ep^2-59060*ep-9864,5529600*ep^15-8386560*ep^14-6231552
         *ep^13+11026816*ep^12-391936*ep^11-3346464*ep^10+786816*ep^9+
         293568*ep^8-111744*ep^7-1696*ep^6+4096*ep^5-384*ep^4)
         +Master(t105)*cf^3*ca*rat(1716*ep^8+5448*ep^7-1019*ep^6-8261*
         ep^5+5838*ep^4+964*ep^3-1427*ep^2+327*ep-20,12*ep^5-7*ep^4+
         ep^3)
         +Master(t105)*cf^3*ca*G30*rat(241251840*ep^17+78728640*ep^16-
         910470224*ep^15-979342672*ep^14+2535083732*ep^13+583636420*
         ep^12-2838424692*ep^11+879882069*ep^10+972713317*ep^9-
         729708421*ep^8+90853887*ep^7+66054868*ep^6-24853771*ep^5+
         1395809*ep^4+686109*ep^3-122777*ep^2+4026*ep+288,172800*ep^14-
         348480*ep^13-20496*ep^12+354836*ep^11-189666*ep^10-9744*ep^9+
         29460*ep^8-5556*ep^7-714*ep^6+304*ep^5-24*ep^4)
         +Master(t105)*cf^4*rat(-704*ep^7-2056*ep^6+140*ep^5+2608*ep^4-
         932*ep^3-660*ep^2+284*ep-24,12*ep^4-7*ep^3+ep^2)
         +Master(t105)*cf^4*G30*rat(-62138880*ep^14-52593984*ep^13+
         113321040*ep^12+224849104*ep^11-339712958*ep^10+8200203*ep^9+
         188756519*ep^8-105098378*ep^7+8231369*ep^6+9985785*ep^5-
         3197391*ep^4+130456*ep^3+86561*ep^2-14622*ep+704,86400*ep^11-
         131040*ep^10+53832*ep^9+7774*ep^8-10198*ep^7+1690*ep^6+278*
         ep^5-104*ep^4+8*ep^3)
         +Master(t105)*[d4AA/na]*G30*rat(110592*ep^16-741888*ep^15-
         1346304*ep^14+20902432*ep^13+57510656*ep^12-131248240*ep^11-
         165305936*ep^10+115511430*ep^9+116128980*ep^8-17823893*ep^7-
         30243979*ep^6-7400376*ep^5+4574290*ep^4+1708031*ep^3-486511*
         ep^2-59496*ep+14212,3317760*ep^13+13160448*ep^12+16012800*
         ep^11+4903680*ep^10-2856960*ep^9-1598976*ep^8+115200*ep^7+
         126720*ep^6-3072*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-746496*ep^16+4268160*ep^15
         -5151744*ep^14-7093128*ep^13+47306332*ep^12+1262474*ep^11-
         51415947*ep^10+4766444*ep^9+25487505*ep^8-8563424*ep^7-2844731
         *ep^6+1745642*ep^5-211315*ep^4+42800*ep^3-34348*ep^2+8112*ep-
         576,155520*ep^15+85536*ep^14-731808*ep^13-166104*ep^12+939720*
         ep^11+91488*ep^10-434064*ep^9-6072*ep^8+74760*ep^7-5424*ep^6-
         4128*ep^5+576*ep^4)
         +Master(t105)*tf*nf*ca^3*rat(-48*ep^9+80*ep^8+16*ep^7-54*ep^6+
         282*ep^5-344*ep^4-11*ep^3+179*ep^2-78*ep+12,48*ep^8-16*ep^7-84
         *ep^6-8*ep^5+12*ep^4)
         +Master(t105)*tf*nf*ca^3*G30*rat(322486272*ep^19+787802112*
         ep^18-3900953088*ep^17-668559744*ep^16+10519571136*ep^15-
         18001901048*ep^14+1800788492*ep^13+23684351726*ep^12-
         16195235595*ep^11-9569914302*ep^10+13805859893*ep^9-1873313060
         *ep^8-3533990969*ep^7+1570202494*ep^6+137797863*ep^5-223067586
         *ep^4+36198196*ep^3+6734824*ep^2-2601600*ep+221184,358318080*
         ep^18+435953664*ep^17-1577097216*ep^16-1534007808*ep^15+
         2007148032*ep^14+1748370816*ep^13-978931584*ep^12-784099584*
         ep^11+216642816*ep^10+144878976*ep^9-28024704*ep^8-11409408*
         ep^7+1999872*ep^6+313344*ep^5-55296*ep^4)
         +Master(t105)*tf*nf*cf*ca^2*rat(272*ep^7+124*ep^6-310*ep^5+232
         *ep^4-474*ep^3+581*ep^2-242*ep+18,24*ep^6-32*ep^5-10*ep^4+6*
         ep^3)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(-252149760*ep^19+
         1426332672*ep^18-435185280*ep^17-4871151648*ep^16+1885725024*
         ep^15+9746153000*ep^14-7039287372*ep^13-6845084528*ep^12+
         8853857047*ep^11-1055905134*ep^10-2608180446*ep^9+1334431718*
         ep^8-18030219*ep^7-176036380*ep^6+58027226*ep^5-3997620*ep^4-
         2053692*ep^3+649712*ep^2-84528*ep+4608,24883200*ep^17-46033920
         *ep^16-32050944*ep^15+84127680*ep^14+390720*ep^13-47551632*
         ep^12+9736176*ep^11+10180224*ep^10-3303648*ep^9-720720*ep^8+
         356208*ep^7-2784*ep^6-11712*ep^5+1152*ep^4)
         +Master(t105)*tf*nf*cf^2*ca*rat(-64*ep^4+8*ep^3+32*ep^2-20*ep+
         2,6*ep^3-11*ep^2+3*ep)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(506304*ep^15-1139688*ep^14
         -479784*ep^13+2719464*ep^12-294387*ep^11-4264259*ep^10+3597434
         *ep^9+809075*ep^8-2604187*ep^7+1307697*ep^6-10944*ep^5-254487*
         ep^4+123700*ep^3-29410*ep^2+3544*ep-152,16200*ep^13-38070*
         ep^12-819*ep^11+53307*ep^10-27640*ep^9-13832*ep^8+13193*ep^7-
         1697*ep^6-910*ep^5+292*ep^4-24*ep^3)
         +Master(t105)*tf*nf*cf^3*G30*rat(-118656*ep^11+298800*ep^10+
         39096*ep^9-1002652*ep^8+1732214*ep^7-1676798*ep^6+1145802*ep^5
         -596934*ep^4+229452*ep^3-57872*ep^2+7972*ep-424,5400*ep^9-
         16290*ep^8+15987*ep^7-5579*ep^6-367*ep^5+713*ep^4-164*ep^3+12*
         ep^2)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(208*ep^8-844*ep^7+1374*
         ep^6-962*ep^5+58*ep^4+322*ep^3-194*ep^2+46*ep-4,270*ep^9-9*
         ep^8-534*ep^7-170*ep^6+110*ep^5+19*ep^4-6*ep^3)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(-3456*ep^10-39312*ep^9+
         165720*ep^8-227600*ep^7+117876*ep^6+22244*ep^5-60336*ep^4+
         32928*ep^3-8700*ep^2+1104*ep-48,4050*ep^9-8505*ep^8+1719*ep^7+
         4239*ep^6-2005*ep^5-150*ep^4+196*ep^3-24*ep^2)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(2304*ep^8-10272*ep^7+
         19488*ep^6-21480*ep^5+16224*ep^4-9024*ep^3+3408*ep^2-696*ep+48
         ,1350*ep^7-3735*ep^6+3063*ep^5-629*ep^4-249*ep^3+116*ep^2-12*
         ep)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*rat(-2240*ep^8+3620*ep^7+
         1032*ep^6-4691*ep^5+2339*ep^4+420*ep^3-637*ep^2+171*ep-14,192*
         ep^8+176*ep^7-56*ep^6-32*ep^5+8*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*G30*rat(11943936*ep^19-
         206696448*ep^18+54024192*ep^17+3892306176*ep^16+4396914240*
         ep^15-9833683744*ep^14-16148154336*ep^13+5236876784*ep^12+
         15320403252*ep^11-258730394*ep^10-6910135272*ep^9-168588457*
         ep^8+1716994398*ep^7-17772986*ep^6-240960072*ep^5+12672821*
         ep^4+18869514*ep^3-2193748*ep^2-408552*ep+55296,19906560*ep^16
         +49102848*ep^15-31214592*ep^14-136516608*ep^13-51333888*ep^12+
         67093504*ep^11+42315264*ep^10-7440384*ep^9-7843584*ep^8+104448
         *ep^7+534528*ep^6+8192*ep^5-12288*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*rat(-2640*ep^8+5980*ep^7-
         2372*ep^6-4017*ep^5+4955*ep^4-2433*ep^3+548*ep^2-10*ep-11,96*
         ep^7+88*ep^6-28*ep^5-16*ep^4+4*ep^3)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*G30*rat(-110592*ep^15+
         1598976*ep^14-10578048*ep^13-27225184*ep^12-38602792*ep^11-
         10245360*ep^10+29099442*ep^9+13652562*ep^8-9330748*ep^7-
         3596452*ep^6+1793954*ep^5+286638*ep^4-171223*ep^3+3256*ep^2+
         4537*ep-386,69120*ep^12+135936*ep^11+61728*ep^10-21296*ep^9-
         16928*ep^8+544*ep^7+1312*ep^6+16*ep^5-32*ep^4)
         +Master(t105)*xi*ca^4*rat(12864*ep^10-5552*ep^9-63856*ep^8+
         43080*ep^7+75052*ep^6-66067*ep^5-8079*ep^4+17750*ep^3-6276*
         ep^2+1189*ep-105,9216*ep^9-5376*ep^8-15360*ep^7+2496*ep^6+2688
         *ep^5-576*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(-9953280*ep^19+3150130176*ep^18+
         18034223616*ep^17-12696064704*ep^16-115945100736*ep^15+
         9494111040*ep^14+255343703376*ep^13+15958940116*ep^12-
         238877691004*ep^11-16282402546*ep^10+111927222759*ep^9+
         2547837090*ep^8-26959587306*ep^7+816325094*ep^6+3190028407*
         ep^5-209928218*ep^4-171719904*ep^3+13625376*ep^2+2800272*ep-
         150624,1433272320*ep^16+3535405056*ep^15-2247450624*ep^14-
         9829195776*ep^13-3696039936*ep^12+4830732288*ep^11+3046699008*
         ep^10-535707648*ep^9-564738048*ep^8+7520256*ep^7+38486016*ep^6
         +589824*ep^5-884736*ep^4)
         +Master(t105)*xi*cf*ca^3*rat(8448*ep^12+6144*ep^11-99072*ep^10
         +27328*ep^9+248596*ep^8-64296*ep^7-301075*ep^6+96885*ep^5+
         145286*ep^4-79732*ep^3+11365*ep^2+231*ep-108,4608*ep^9-2688*
         ep^8-7680*ep^7+1248*ep^6+1344*ep^5-288*ep^4)
         +Master(t105)*xi*cf*ca^3*G30*rat(-232906752*ep^17-696038400*
         ep^16+779323392*ep^15+4063424064*ep^14+2640932192*ep^13-
         14132660848*ep^12-2803067328*ep^11+15643237788*ep^10-
         1427566146*ep^9-6554861065*ep^8+1602460211*ep^7+1034658329*
         ep^6-360204363*ep^5-47139154*ep^4+25676890*ep^3-448106*ep^2-
         521336*ep+36552,39813120*ep^14-7962624*ep^13-94279680*ep^12-
         11003904*ep^11+52382208*ep^10+9172992*ep^9-9673728*ep^8-
         1314816*ep^7+717312*ep^6+49152*ep^5-18432*ep^4)
         +Master(t105)*xi*cf^2*ca^2*rat(-13376*ep^11+13888*ep^10+75552*
         ep^9-157360*ep^8+103432*ep^7-42736*ep^6+36563*ep^5-11803*ep^4-
         8528*ep^3+5107*ep^2-763*ep+24,384*ep^8-608*ep^7-32*ep^6+136*
         ep^5-24*ep^4)
         +Master(t105)*xi*cf^2*ca^2*G30*rat(236544*ep^14+260480*ep^13-
         1575648*ep^12+11920*ep^11+857208*ep^10+1589276*ep^9-167068*
         ep^8-1832930*ep^7+694219*ep^6+314167*ep^5-198679*ep^4+15313*
         ep^3+7792*ep^2-1580*ep+78,5760*ep^11-2592*ep^10-10432*ep^9+504
         *ep^8+2528*ep^7-240*ep^6-160*ep^5+24*ep^4)
         +Master(t105)*xi*cf^3*ca*rat(1100*ep^8-124*ep^7-4267*ep^6+3895
         *ep^5+282*ep^4-1122*ep^3+195*ep^2+51*ep-10,12*ep^5-7*ep^4+ep^3
         )
         +Master(t105)*xi*cf^3*ca*G30*rat(-59136*ep^11-40352*ep^10+
         239896*ep^9-132352*ep^8-24998*ep^7+9240*ep^6+17803*ep^5-6477*
         ep^4-857*ep^3+669*ep^2-96*ep+4,720*ep^8-324*ep^7-44*ep^6+36*
         ep^5-4*ep^4)
         +Master(t105)*xi*cf^4*rat(-704*ep^7+56*ep^6+2532*ep^5-1884*
         ep^4-796*ep^3+1084*ep^2-312*ep+24,12*ep^4-7*ep^3+ep^2)
         +Master(t105)*xi*cf^4*G30*rat(704*ep^7+296*ep^6-2208*ep^5+942*
         ep^4+796*ep^3-686*ep^2+168*ep-12,15*ep^4-8*ep^3+ep^2)
         +Master(t105)*xi*[d4AA/na]*G30*rat(-884736*ep^16+4128768*ep^15
         +28655616*ep^14-27147264*ep^13-163625856*ep^12-79749056*ep^11+
         58910192*ep^10-20387056*ep^9-20692776*ep^8+25141236*ep^7+
         8584005*ep^6-6235363*ep^5-707969*ep^4+369067*ep^3+34572*ep^2-
         1572*ep-1968,6635520*ep^13+26320896*ep^12+32025600*ep^11+
         9807360*ep^10-5713920*ep^9-3197952*ep^8+230400*ep^7+253440*
         ep^6-6144*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(41472*ep^11-135360*ep^10
         +61440*ep^9+118832*ep^8-80660*ep^7-45928*ep^6+39261*ep^5+2398*
         ep^4-6722*ep^3+1298*ep^2+149*ep-60,4320*ep^10+2016*ep^9-8616*
         ep^8-6992*ep^7+400*ep^6+1184*ep^5+56*ep^4-48*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*rat(-32*ep^5+108*ep^4-133*ep^3+71*
         ep^2-15*ep+1,12*ep^5-22*ep^4+6*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(-1016064*ep^13+4184352*
         ep^12-4621752*ep^11-2309964*ep^10+7190122*ep^9-1970231*ep^8-
         3571459*ep^7+2276546*ep^6+336194*ep^5-630999*ep^4+148355*ep^3+
         21312*ep^2-13468*ep+1392,311040*ep^12-373248*ep^11-654912*
         ep^10+627264*ep^9+454272*ep^8-298368*ep^7-118848*ep^6+46656*
         ep^5+8448*ep^4-2304*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(-20*ep^8+202*ep^7-248*ep^6-
         233*ep^5+470*ep^4-95*ep^3-122*ep^2+54*ep-8,12*ep^7-4*ep^6-21*
         ep^5-2*ep^4+3*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(12288*ep^11-53920*ep^10
         +56176*ep^9+32772*ep^8-79464*ep^7+16009*ep^6+30339*ep^5-16968*
         ep^4+1386*ep^3+1005*ep^2-325*ep+30,1440*ep^10-1728*ep^9-2392*
         ep^8+2136*ep^7+1040*ep^6-432*ep^5-88*ep^4+24*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(-64*ep^6+40*ep^5-36*ep^4+
         356*ep^3-492*ep^2+216*ep-20,12*ep^5-16*ep^4-5*ep^3+3*ep^2)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(-320*ep^8+2184*ep^7-
         3036*ep^6+418*ep^5+1759*ep^4-1269*ep^3+347*ep^2-43*ep+2,60*
         ep^7-92*ep^6-9*ep^5+20*ep^4-3*ep^3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*rat(-16*ep^6+36*ep^5-14*
         ep^4-22*ep^3+23*ep^2-8*ep+1,48*ep^6+8*ep^5-8*ep^4)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(-995328*ep^17+
         7921152*ep^16+37780992*ep^15-23271648*ep^14-149476912*ep^13+
         29427152*ep^12+186092280*ep^11-41364942*ep^10-92222611*ep^9+
         28325712*ep^8+20333296*ep^7-8069445*ep^6-1580173*ep^5+683984*
         ep^4+98247*ep^3-26665*ep^2-4681*ep+810,1105920*ep^14+2727936*
         ep^13-1242624*ep^12-6371840*ep^11-3404160*ep^10+895488*ep^9+
         837888*ep^8-15360*ep^7-63360*ep^6-1024*ep^5+1536*ep^4)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*rat(272*ep^7-336*ep^6-
         266*ep^5+499*ep^4-118*ep^3-96*ep^2+52*ep-7,16*ep^6+20*ep^5+2*
         ep^4-2*ep^3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(221184*ep^13-
         1723392*ep^12-2259456*ep^11+3786688*ep^10+3225280*ep^9-4874288
         *ep^8+53944*ep^7+1855344*ep^6-593510*ep^5-171584*ep^4+107693*
         ep^3-8421*ep^2-2603*ep+345,92160*ep^10+119808*ep^9+2432*ep^8-
         30016*ep^7-2560*ep^6+2432*ep^5+128*ep^4-64*ep^3)
         +Master(t105)*xi^2*ca^4*rat(208*ep^6-372*ep^5+14*ep^4+286*ep^3
         -167*ep^2+32*ep-1,1152*ep^6+192*ep^5-192*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(4976640*ep^18-771088896*ep^17-
         1691670528*ep^16+3196565280*ep^15+7606663440*ep^14-4098006064*
         ep^13-11116546120*ep^12+2829576426*ep^11+6230362525*ep^10-
         981922254*ep^9-1432601811*ep^8+21032075*ep^7+195108174*ep^6+
         21654737*ep^5-18995060*ep^4-1378516*ep^3+855536*ep^2-15008*ep-
         4416,477757440*ep^15+859963392*ep^14-1322459136*ep^13-
         2394759168*ep^12+364492800*ep^11+1367248896*ep^10+104067072*
         ep^9-247947264*ep^8-22947840*ep^7+17805312*ep^6+958464*ep^5-
         442368*ep^4)
         +Master(t105)*xi^2*cf*ca^3*rat(-9216*ep^11+2592*ep^10+42008*
         ep^9-11820*ep^8-61322*ep^7+23545*ep^6+22301*ep^5-6090*ep^4-
         3158*ep^3+1355*ep^2-213*ep+18,4608*ep^9-2688*ep^8-7680*ep^7+
         1248*ep^6+1344*ep^5-288*ep^4)
         +Master(t105)*xi^2*cf*ca^3*G30*rat(-110592*ep^15+39403008*
         ep^14-29695488*ep^13-75926240*ep^12-24618992*ep^11+94549456*
         ep^10+53779816*ep^9-52754598*ep^8-17257307*ep^7+12487306*ep^6+
         1839566*ep^5-1492956*ep^4+47167*ep^3+55386*ep^2-8358*ep+450,
         4423680*ep^12-884736*ep^11-8509440*ep^10-1615872*ep^9+2038272*
         ep^8+301056*ep^7-168960*ep^6-12288*ep^5+4608*ep^4)
         +Master(t105)*xi^2*cf^2*ca^2*rat(576*ep^8-1304*ep^7+216*ep^6+
         238*ep^5+1488*ep^4-1467*ep^3+233*ep^2+17*ep+3,48*ep^6-64*ep^5-
         20*ep^4+12*ep^3)
         +Master(t105)*xi^2*cf^2*ca^2*G30*rat(-101376*ep^11+250752*
         ep^10-190992*ep^9+163104*ep^8-165784*ep^7-728*ep^6+61655*ep^5-
         12706*ep^4-6020*ep^3+2346*ep^2-263*ep+12,5760*ep^9-6912*ep^8-
         3808*ep^7+1632*ep^6+352*ep^5-96*ep^4)
         +Master(t105)*xi^2*cf^3*ca*rat(-16*ep^5+42*ep^4-53*ep^3+46*
         ep^2-21*ep+2,ep^3)
         +Master(t105)*xi^2*cf^3*ca*G30*rat(128*ep^6-304*ep^5+388*ep^4-
         340*ep^3+157*ep^2-31*ep+2,10*ep^4-2*ep^3)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(1327104*ep^15-6137856*
         ep^14-14423040*ep^13+14511744*ep^12+20527360*ep^11-16765504*
         ep^10-8919136*ep^9+7484680*ep^8+1600276*ep^7-1613396*ep^6+
         67589*ep^5+36077*ep^4+20415*ep^3-3229*ep^2-888*ep+124,6635520*
         ep^12+13049856*ep^11+5925888*ep^10-2044416*ep^9-1625088*ep^8+
         52224*ep^7+125952*ep^6+1536*ep^5-3072*ep^4)
         +Master(t105)*xi^2*nf*[d4FA/na]*G30*rat(-10368*ep^10+19872*
         ep^9-2724*ep^8-12856*ep^7+5021*ep^6+2498*ep^5-1550*ep^4-76*
         ep^3+253*ep^2-78*ep+8,2160*ep^9-72*ep^8-4272*ep^7-1360*ep^6+
         880*ep^5+152*ep^4-48*ep^3)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(300672*ep^10-382320*ep^9
         -314916*ep^8+476132*ep^7+60215*ep^6-171925*ep^5+18976*ep^4+
         16652*ep^3-3467*ep^2-27*ep+8,103680*ep^9-3456*ep^8-205056*ep^7
         -65280*ep^6+42240*ep^5+7296*ep^4-2304*ep^3)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(8*ep^4-23*ep^3+21*ep^2-5*
         ep-1,2*ep^3-3*ep^2)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*G30*rat(-15552*ep^8+43320*
         ep^7-40040*ep^6+10406*ep^5+4286*ep^4-2961*ep^3+586*ep^2-47*ep+
         2,1440*ep^7-2448*ep^6+272*ep^5+272*ep^4-48*ep^3)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(-32*ep^4+100*ep^3-108*
         ep^2+44*ep-4,2*ep^3-3*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*G30*rat(128*ep^5-368*ep^4+380
         *ep^3-170*ep^2+32*ep-2,10*ep^4-17*ep^3+3*ep^2)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*ca*G30*rat(165888*ep^14-
         483840*ep^13+196992*ep^12+788448*ep^11-673328*ep^10-346728*
         ep^9+404300*ep^8+7940*ep^7-71118*ep^6+10858*ep^5+1105*ep^4+323
         *ep^3-71*ep^2-29*ep+4,276480*ep^11+474624*ep^10+128256*ep^9-
         117248*ep^8-38400*ep^7+11776*ep^6+2304*ep^5-512*ep^4)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*cf*rat(4*ep^5-8*ep^4+ep^3+7
         *ep^2-5*ep+1,8*ep^4+4*ep^3)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*cf*G30*rat(-768*ep^10+2912*
         ep^9-3200*ep^8-336*ep^7+2256*ep^6-666*ep^5-332*ep^4+118*ep^3+
         27*ep^2-12*ep+1,480*ep^7+304*ep^6-16*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(-138240*ep^14+775296*ep^13-
         4721952*ep^12-1356464*ep^11+9516344*ep^10+193924*ep^9-6142624*
         ep^8+758560*ep^7+1569885*ep^6-373502*ep^5-118564*ep^4+40186*
         ep^3-37*ep^2-776*ep+52,19906560*ep^11+34172928*ep^10+9234432*
         ep^9-8441856*ep^8-2764800*ep^7+847872*ep^6+165888*ep^5-36864*
         ep^4)
         +Master(t105)*xi^3*cf*ca^3*rat(-52*ep^5+68*ep^4+41*ep^3-73*
         ep^2+11*ep+5,192*ep^4+96*ep^3)
         +Master(t105)*xi^3*cf*ca^3*G30*rat(2304*ep^11-16416*ep^10+
         134816*ep^9-149768*ep^8-71004*ep^7+153972*ep^6-49971*ep^5-
         10748*ep^4+7963*ep^3-1194*ep^2+48*ep-2,138240*ep^8+41472*ep^7-
         29184*ep^6-4608*ep^5+1536*ep^4)
         +Master(t105)*xi^3*cf^2*ca^2*rat(16*ep^5-26*ep^4-5*ep^3+25*
         ep^2-11*ep+1,16*ep^4+8*ep^3)
         +Master(t105)*xi^3*cf^2*ca^2*G30*rat(-128*ep^6+176*ep^5+44*
         ep^4-160*ep^3+83*ep^2-16*ep+1,160*ep^5+48*ep^4-16*ep^3)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(-73728*ep^13+184320*ep^12
         -22528*ep^11-306176*ep^10+188384*ep^9+154624*ep^8-140488*ep^7-
         11196*ep^6+30956*ep^5-3053*ep^4-2674*ep^3+397*ep^2+98*ep-16,
         552960*ep^10+1133568*ep^9+634368*ep^8-23040*ep^7-84480*ep^6-
         4608*ep^5+3072*ep^4)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*ca*G30*rat(-3456*ep^10+3792
         *ep^9+6224*ep^8-3960*ep^7-5280*ep^6+765*ep^5+2449*ep^4-227*
         ep^3-344*ep^2+29*ep+8,23040*ep^7+29952*ep^6+9728*ep^5-768*ep^4
         -512*ep^3)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*cf*G30*rat(384*ep^8-880*
         ep^7+264*ep^6+444*ep^5+6*ep^4-408*ep^3+234*ep^2-47*ep+3,960*
         ep^5+128*ep^4-64*ep^3)
         +Master(t105)*xi^4*ca^4*G30*rat(17280*ep^11-71568*ep^10+5376*
         ep^9+121152*ep^8-49428*ep^7-54899*ep^6+33847*ep^5+2579*ep^4-
         5018*ep^3+458*ep^2+211*ep+10,9953280*ep^8+9621504*ep^7-110592*
         ep^6-1732608*ep^5-110592*ep^4+73728*ep^3)
         +Master(t105)*xi^4*cf*ca^3*G30*rat(-576*ep^9+3240*ep^8-4604*
         ep^7+342*ep^6+4311*ep^5-4032*ep^4+1533*ep^3-201*ep^2-16*ep+3,
         138240*ep^6-27648*ep^5-15360*ep^4+3072*ep^3)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(4608*ep^10-5568*ep^9-6912
         *ep^8+6528*ep^7+5296*ep^6-3164*ep^5-1600*ep^4+778*ep^3+59*ep^2
         -23*ep-2,138240*ep^7+179712*ep^6+58368*ep^5-4608*ep^4-3072*
         ep^3)
         +Master(t155)*tf^-1*[d4FA/na]*ca*rat(-46338048*ep^14-126181440
         *ep^13+319358352*ep^12+783868224*ep^11-1320409240*ep^10-
         436508120*ep^9+983366361*ep^8-143612041*ep^7-103548831*ep^6+
         66947159*ep^5-49100176*ep^4+16228930*ep^3+2468270*ep^2-1031712
         *ep-30888,3456000*ep^12-5472000*ep^11-5418240*ep^10+6082880*
         ep^9+4523200*ep^8-426560*ep^7-460480*ep^6+7680*ep^5+11520*ep^4
         )
         +Master(t155)*tf^-1*[d4FA/na]*ca*G10*rat(142156726272*ep^21+
         424794267648*ep^20-798627409920*ep^19-2921080197120*ep^18+
         1153722451584*ep^17+7991805471904*ep^16+558262693184*ep^15-
         11778090563904*ep^14-939821995104*ep^13+9154404338822*ep^12-
         938118605826*ep^11-3456120866696*ep^10+1034876043699*ep^9+
         566544539376*ep^8-303516238023*ep^7-28232747654*ep^6+
         40200529425*ep^5-3210668642*ep^4-2174782535*ep^3+338791554*
         ep^2+38153004*ep-7599528,663552000*ep^19+829440000*ep^18-
         3505582080*ep^17-4070937600*ep^16+5305817600*ep^15+6598662400*
         ep^14-2142266240*ep^13-3518606080*ep^12+164976000*ep^11+
         724300800*ep^10+12737920*ep^9-68074240*ep^8-1609600*ep^7+
         2924800*ep^6+38400*ep^5-46080*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*rat(-125945856*ep^14-
         463737600*ep^13+24271072*ep^12+1537030936*ep^11+949186332*
         ep^10-1759840742*ep^9-230965057*ep^8+667558448*ep^7-115924073*
         ep^6-57475017*ep^5+21520776*ep^4-1032797*ep^3-533014*ep^2+
         79492*ep-2280,360000*ep^11-414000*ep^10-321400*ep^9+177560*
         ep^8+44280*ep^7-18440*ep^6-1280*ep^5+480*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*G10*rat(5588877312*ep^18-
         14653378560*ep^17-43596633088*ep^16+93980254720*ep^15+
         9300182016*ep^14-76151136768*ep^13+80656584752*ep^12-
         63901200328*ep^11+804847940*ep^10+27005170738*ep^9-9172200392*
         ep^8-2005239298*ep^7+1218457462*ep^6-14033957*ep^5-48297538*
         ep^4+2303164*ep^3+746498*ep^2+7585*ep-9666,23040000*ep^15-
         14976000*ep^14-42937600*ep^13+12127040*ep^12+15640640*ep^11-
         3843120*ep^10-2072400*ep^9+497280*ep^8+110560*ep^7-26480*ep^6-
         2000*ep^5+480*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*rat(62208*ep^10-285264*
         ep^9+449088*ep^8-299128*ep^7-3980*ep^6+113800*ep^5-58576*ep^4+
         9872*ep^3+748*ep^2-272*ep-16,4500*ep^10-1125*ep^9-3680*ep^8-80
         *ep^7+390*ep^6+5*ep^5-10*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*G10*rat(47716992*ep^15-
         79225056*ep^14-138884880*ep^13+421732476*ep^12-250327994*ep^11
         -73559352*ep^10+120096780*ep^9-32177993*ep^8-10411963*ep^7+
         10221932*ep^6-2659750*ep^5-372657*ep^4+335655*ep^3-35254*ep^2-
         8840*ep+1504,1296000*ep^15+1188000*ep^14-1518840*ep^13-1549770
         *ep^12+229305*ep^11+401340*ep^10-6075*ep^9-41400*ep^8-405*ep^7
         +1860*ep^6+15*ep^5-30*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*rat(1016064*ep^10+58464*
         ep^9-650896*ep^8-2371200*ep^7+4381536*ep^6-2777832*ep^5+683680
         *ep^4+9504*ep^3-30544*ep^2+3912*ep-128,7500*ep^9-9875*ep^8+
         1200*ep^7+1520*ep^6-310*ep^5-45*ep^4+10*ep^3)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*G10*rat(-39224832*ep^12+
         58572352*ep^11+7256016*ep^10-79320928*ep^9+73376678*ep^8-
         28483010*ep^7+4519428*ep^6-680464*ep^5+466638*ep^4-105722*ep^3
         -9704*ep^2+5132*ep-384,120000*ep^11-238000*ep^10+143700*ep^9-
         17605*ep^8-11690*ep^7+3710*ep^6-20*ep^5-105*ep^4+10*ep^3)
         +Master(t155)*ca^4*rat(536564736*ep^14+73605024*ep^13-
         1825812504*ep^12+743100456*ep^11-8025913066*ep^10+12880764812*
         ep^9+7581760596*ep^8-14360453708*ep^7-1157729597*ep^6+
         5140527084*ep^5-578613731*ep^4-553573716*ep^3+80536346*ep^2+
         13432008*ep-1054440,124416000*ep^12-196992000*ep^11-195056640*
         ep^10+218983680*ep^9+162835200*ep^8-15356160*ep^7-16577280*
         ep^6+276480*ep^5+414720*ep^4)
         +Master(t155)*ca^4*G10*rat(-6083094380544*ep^21-8561587507200*
         ep^20+74177558710272*ep^19-2546243483904*ep^18-269947035817984
         *ep^17+223734720587392*ep^16+269154666510816*ep^15-
         424644411681824*ep^14-15383289004032*ep^13+284168614998824*
         ep^12-88790892702290*ep^11-82142602397517*ep^10+43992106610407
         *ep^9+9251609159424*ep^8-8554961198130*ep^7+27442224343*ep^6+
         744161377899*ep^5-67270262902*ep^4-27833602678*ep^3+3456725492
         *ep^2+358671144*ep-43987248,47775744000*ep^19+59719680000*
         ep^18-252401909760*ep^17-293107507200*ep^16+382018867200*ep^15
         +475103692800*ep^14-154243169280*ep^13-253339637760*ep^12+
         11878272000*ep^11+52149657600*ep^10+917130240*ep^9-4901345280*
         ep^8-115891200*ep^7+210585600*ep^6+2764800*ep^5-3317760*ep^4)
         +Master(t155)*cf*ca^3*rat(4546031616*ep^15+4592212992*ep^14-
         24544515328*ep^13-35359035424*ep^12+70474194456*ep^11+
         51137715596*ep^10-96720599450*ep^9+11511060319*ep^8+
         34385242235*ep^7-16752221337*ep^6-278973117*ep^5+1998349112*
         ep^4-394699532*ep^3-30807106*ep^2+13066920*ep-509832,34560000*
         ep^12-91584000*ep^11+28761600*ep^10+63327360*ep^9-21317760*
         ep^8-8146560*ep^7+2532480*ep^6+230400*ep^5-69120*ep^4)
         +Master(t155)*cf*ca^3*G10*rat(-91384381440*ep^20+4005481181184
         *ep^19-7439672564736*ep^18-23518885789696*ep^17+90992765849344
         *ep^16-118494392961888*ep^15+62574880639008*ep^14+
         20966127407936*ep^13-53029560391288*ep^12+26655483006974*ep^11
         +3218953758856*ep^10-7995181116686*ep^9+2237625372161*ep^8+
         439643794537*ep^7-335246502446*ep^6+34911476708*ep^5+
         12770862865*ep^4-3175918561*ep^3-613076*ep^2+58814724*ep-
         4358016,3317760000*ep^17-9345024000*ep^16+1807257600*ep^15+
         12986280960*ep^14-7714398720*ep^13-3686995200*ep^12+3152880000
         *ep^11+164787840*ep^10-437656320*ep^9+33300480*ep^8+23894400*
         ep^7-3120000*ep^6-437760*ep^5+69120*ep^4)
         +Master(t155)*cf^2*ca^2*rat(-107964672*ep^13-156073760*ep^12+
         312873792*ep^11+719611600*ep^10-550694804*ep^9-636459178*ep^8+
         719137573*ep^7-158241596*ep^6-63435113*ep^5+33745385*ep^4-
         2870992*ep^3-859063*ep^2+156256*ep-3828,240000*ep^10-436000*
         ep^9+76400*ep^8+67440*ep^7-15440*ep^6-2000*ep^5+480*ep^4)
         +Master(t155)*cf^2*ca^2*G10*rat(2618707968*ep^19-108423965952*
         ep^18+15697749696*ep^17+648641944640*ep^16-875596655616*ep^15+
         225639088680*ep^14+350594356144*ep^13-372856176182*ep^12+
         114880155993*ep^11+57660427397*ep^10-55647131543*ep^9+
         9516464747*ep^8+4582726917*ep^7-2027831182*ep^6+104060751*ep^5
         +86001665*ep^4-17475454*ep^3-130025*ep^2+356600*ep-28332,
         34560000*ep^16-45504000*ep^15-49430400*ep^14+61128160*ep^13+
         11333920*ep^12-21405320*ep^11+734520*ep^10+2818320*ep^9-331440
         *ep^8-150280*ep^7+23480*ep^6+2720*ep^5-480*ep^4)
         +Master(t155)*cf^3*ca*rat(8471664*ep^12+21646002*ep^11+6357454
         *ep^10-34783470*ep^9-4787576*ep^8+25432541*ep^7-8527162*ep^6-
         2051546*ep^5+1340274*ep^4-78895*ep^3-38542*ep^2+4936*ep-48,
         15000*ep^9-4750*ep^8-2350*ep^7+690*ep^6+70*ep^5-20*ep^4)
         +Master(t155)*cf^3*ca*G10*rat(-1576553472*ep^18+27100634496*
         ep^17-9453563040*ep^16-141232287536*ep^15+211413629952*ep^14-
         75439233696*ep^13-74602452430*ep^12+107031551241*ep^11-
         58722113600*ep^10+8517011696*ep^9+7263899447*ep^8-3718861379*
         ep^7+306885672*ep^6+180189490*ep^5-43673207*ep^4+473272*ep^3+
         833646*ep^2-100368*ep+4248,8640000*ep^15-15696000*ep^14-
         4509600*ep^13+17536840*ep^12-5934940*ep^11-2383860*ep^10+
         1375560*ep^9+16800*ep^8-91260*ep^7+8060*ep^6+1840*ep^5-240*
         ep^4)
         +Master(t155)*cf^4*rat(-1993872*ep^11-4782862*ep^10-450684*
         ep^9+8458658*ep^8+436018*ep^7-5803760*ep^6+2039824*ep^5+462950
         *ep^4-285086*ep^3+7550*ep^2+9000*ep-840,7500*ep^8-2375*ep^7-
         1175*ep^6+345*ep^5+35*ep^4-10*ep^3)
         +Master(t155)*cf^4*G10*rat(72484608*ep^14-279476256*ep^13-
         31861976*ep^12+1044060888*ep^11-2033237260*ep^10+2206430504*
         ep^9-1462058135*ep^8+533320455*ep^7-51443161*ep^6-35390976*
         ep^5+13311025*ep^4-1022483*ep^3-284017*ep^2+60828*ep-3324,
         360000*ep^11-594000*ep^10+313100*ep^9-27115*ep^8-26975*ep^7+
         7535*ep^6+55*ep^5-220*ep^4+20*ep^3)
         +Master(t155)*[d4AA/na]*rat(100728*ep^10+741420*ep^9-3649754*
         ep^8+3813305*ep^7+321815*ep^6-1724273*ep^5+917016*ep^4-325887*
         ep^3-6667*ep^2+29495*ep-1218,216000*ep^9-108000*ep^8-284640*
         ep^7-67680*ep^6+11040*ep^5+2880*ep^4)
         +Master(t155)*[d4AA/na]*G10*rat(-2696094720*ep^17-22191659520*
         ep^16+10448441600*ep^15+102776913648*ep^14-3073867944*ep^13-
         156434188652*ep^12-18318434198*ep^11+95070544308*ep^10+
         9935815768*ep^9-29578043846*ep^8-1857597655*ep^7+5337313829*
         ep^6-23879770*ep^5-486809628*ep^4+17861163*ep^3+20776025*ep^2-
         676724*ep-334644,82944000*ep^16+304128000*ep^15+168906240*
         ep^14-548805120*ep^13-847416960*ep^12-334790400*ep^11+92373120
         *ep^10+87690240*ep^9+6433920*ep^8-6009600*ep^7-927360*ep^6+
         122880*ep^5+23040*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(108*ep^9-732*ep^8+2363*ep^7-
         4184*ep^6+3539*ep^5-190*ep^4-1574*ep^3+1195*ep^2-426*ep+72,72*
         ep^9-216*ep^8+106*ep^7+152*ep^6-78*ep^5-36*ep^4)
         +Master(t155)*nf*[d4FA/na]*G10*rat(-49621248*ep^17+47801664*
         ep^16+399583008*ep^15-1170112752*ep^14+980456688*ep^13+
         1745978156*ep^12-3258989038*ep^11-584044573*ep^10+2698855321*
         ep^9-437386657*ep^8-835173552*ep^7+335556883*ep^6+36444667*
         ep^5-40107389*ep^4+5196482*ep^3+977692*ep^2-307128*ep+22176,
         777600*ep^17+38880*ep^16-5039280*ep^15+357480*ep^14+10602420*
         ep^13-646080*ep^12-9446940*ep^11+368640*ep^10+3644460*ep^9-
         168480*ep^8-567780*ep^7+53880*ep^6+29520*ep^5-4320*ep^4)
         +Master(t155)*tf*nf*ca^3*rat(2592000*ep^14-10387008*ep^13+
         4936788*ep^12+31285662*ep^11-59378186*ep^10+40790228*ep^9+
         11023710*ep^8-48598397*ep^7+36054234*ep^6-1122254*ep^5-
         10470346*ep^4+4101845*ep^3-108168*ep^2-201276*ep+28368,2592000
         *ep^13-6696000*ep^12+40320*ep^11+8625840*ep^10-1169760*ep^9-
         3712320*ep^8-25440*ep^7+351120*ep^6+2880*ep^5-8640*ep^4)
         +Master(t155)*tf*nf*ca^3*G10*rat(18247680*ep^21+12245852160*
         ep^20+16415306496*ep^19-135484389504*ep^18+60668074560*ep^17+
         367278004320*ep^16-485614436096*ep^15-328673126760*ep^14+
         889679008532*ep^13-22879845434*ep^12-641063038441*ep^11+
         192225671002*ep^10+181826593554*ep^9-88298507384*ep^8-
         18073009634*ep^7+16612886792*ep^6-1348291934*ep^5-982479670*
         ep^4+217584575*ep^3+6683270*ep^2-5994492*ep+496008,1492992000*
         ep^20+373248000*ep^19-9753799680*ep^18-1272049920*ep^17+
         21097699200*ep^16+2908900800*ep^15-19667089440*ep^14-
         3096764640*ep^13+8288059680*ep^12+1258480800*ep^11-1601016480*
         ep^10-181827360*ep^9+149545440*ep^8+10202400*ep^7-6494400*ep^6
         -190080*ep^5+103680*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(18299520*ep^14-52374816*ep^13+
         17538900*ep^12+37311352*ep^11+61221699*ep^10-237993726*ep^9+
         204864675*ep^8-24440176*ep^7-61938018*ep^6+43827727*ep^5-
         12035580*ep^4+548579*ep^3+459084*ep^2-111060*ep+8640,1080000*
         ep^13-3942000*ep^12+3760800*ep^11+1080180*ep^10-2645160*ep^9+
         411600*ep^8+333720*ep^7-71940*ep^6-9360*ep^5+2160*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(-6131220480*ep^21-
         31284486144*ep^20+80559456768*ep^19+13356344448*ep^18+
         89791180608*ep^17-605019061264*ep^16+586900455432*ep^15+
         346133069060*ep^14-770396429138*ep^13+180220194874*ep^12+
         271633905563*ep^11-162481695934*ep^10-9344986359*ep^9+
         30564686200*ep^8-7342884079*ep^7-707957494*ep^6+568077325*ep^5
         -85798546*ep^4-606504*ep^3+2422560*ep^2-449136*ep+30240,
         622080000*ep^19-1959552000*ep^18+508204800*ep^17+3490102080*
         ep^16-2483999520*ep^15-1832446800*ep^14+1785902040*ep^13+
         294717120*ep^12-486469800*ep^11+12998880*ep^10+57105960*ep^9-
         6240960*ep^8-2873880*ep^7+430320*ep^6+50400*ep^5-8640*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(-384*ep^7+496*ep^6-1016*ep^5+
         1240*ep^4-1228*ep^3+936*ep^2-420*ep+40,24*ep^6-34*ep^5-5*ep^4+
         3*ep^3)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(1308672*ep^14-452736*ep^13
         -6068752*ep^12+21895396*ep^11-33238682*ep^10+20401314*ep^9+
         8943199*ep^8-26303792*ep^7+21362538*ep^6-9400420*ep^5+2643293*
         ep^4-582474*ep^3+109892*ep^2-13288*ep+640,54000*ep^12-162900*
         ep^11+105870*ep^10+107110*ep^9-163540*ep^8+62920*ep^7+2030*
         ep^6-7010*ep^5+1640*ep^4-120*ep^3)
         +Master(t155)*tf*nf*cf^3*G10*rat(-81408*ep^10+227520*ep^9+
         104288*ep^8-1072368*ep^7+1596632*ep^6-1081192*ep^5+334408*ep^4
         -13432*ep^3-18304*ep^2+4112*ep-256,9000*ep^8-30150*ep^7+36695*
         ep^6-21530*ep^5+6565*ep^4-1000*ep^3+60*ep^2)
         +Master(t155)*tf^2*nf^2*ca^2*rat(-144*ep^8+432*ep^7+40*ep^6-
         1204*ep^5+1220*ep^4-144*ep^3-340*ep^2+164*ep-24,144*ep^8-324*
         ep^7-4*ep^6+247*ep^5+15*ep^4-18*ep^3)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(-384*ep^6+688*ep^5-784*ep^4+
         1176*ep^3-1096*ep^2+440*ep-40,48*ep^6-140*ep^5+92*ep^4+21*ep^3
         -9*ep^2)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*rat(12743568*ep^12+
         31521600*ep^11-154433856*ep^10+58115588*ep^9+122888623*ep^8-
         48142615*ep^7-9244545*ep^6+15351133*ep^5-9604160*ep^4-1926778*
         ep^3+1556570*ep^2+92832*ep-47160,864000*ep^11-1152000*ep^10-
         1642560*ep^9+1110080*ep^8+1408320*ep^7+245440*ep^6-53760*ep^5-
         11520*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*G10*rat(-2886617088*ep^19-
         32251027968*ep^18-31102921728*ep^17+294395408512*ep^16+
         87692098656*ep^15-753040890736*ep^14-2350319120*ep^13+
         779051020808*ep^12-153679036542*ep^11-353664086655*ep^10+
         123510826205*ep^9+66346311883*ep^8-34125361171*ep^7-4834655159
         *ep^6+4860142323*ep^5-259075447*ep^4-290039915*ep^3+39698658*
         ep^2+5738460*ep-993816,165888000*ep^18+248832000*ep^17-
         814187520*ep^16-1221281280*ep^15+1021134080*ep^14+1904949120*
         ep^13-59329280*ep^12-894483840*ep^11-182376960*ep^10+135480960
         *ep^9+37054720*ep^8-7754880*ep^7-2341120*ep^6+145920*ep^5+
         46080*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*rat(-460368*ep^10-1873308*
         ep^9+4209368*ep^8+468983*ep^7-1744909*ep^6+296648*ep^5-7948*
         ep^4-17551*ep^3+15801*ep^2+348*ep-324,9000*ep^9-4500*ep^8-
         11860*ep^7-2820*ep^6+460*ep^5+120*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*G10*rat(44992512*ep^14+
         769075200*ep^13-1142018432*ep^12-1156462112*ep^11+1597224856*
         ep^10+140742740*ep^9-541467398*ep^8+70825365*ep^7+64676332*
         ep^6-16112471*ep^5-2350910*ep^4+1046343*ep^3-24704*ep^2-20473*
         ep+1536,1152000*ep^13-2262080*ep^11-864000*ep^10+446640*ep^9+
         184560*ep^8-28320*ep^7-12000*ep^6+560*ep^5+240*ep^4)
         +Master(t155)*xi*ca^4*rat(124416000*ep^14-94029984*ep^13-
         464646456*ep^12-964345032*ep^11+3885414030*ep^10-980091208*
         ep^9-3599417376*ep^8+1790466919*ep^7+863295040*ep^6-645403344*
         ep^5-30702484*ep^4+52332237*ep^3-1664562*ep^2-1115988*ep+49608
         ,124416000*ep^12-196992000*ep^11-195056640*ep^10+218983680*
         ep^9+162835200*ep^8-15356160*ep^7-16577280*ep^6+276480*ep^5+
         414720*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(16920576000*ep^20-41242908672*
         ep^19-214712953344*ep^18+491318302464*ep^17+611751401728*ep^16
         -1725766454496*ep^15-441676800496*ep^14+2603734151424*ep^13-
         277341801896*ep^12-1955643067710*ep^11+422209139947*ep^10+
         746469814370*ep^9-157102723851*ep^8-150853081128*ep^7+
         29796735641*ep^6+12250225218*ep^5-1719845261*ep^4-444495254*
         ep^3-1886708*ep^2+6284664*ep+1329120,11943936000*ep^18+
         17915904000*ep^17-58621501440*ep^16-87932252160*ep^15+
         73521653760*ep^14+137156336640*ep^13-4271708160*ep^12-
         64402836480*ep^11-13131141120*ep^10+9754629120*ep^9+2667939840
         *ep^8-558351360*ep^7-168560640*ep^6+10506240*ep^5+3317760*ep^4
         )
         +Master(t155)*xi*cf*ca^3*rat(-55296000*ep^13+140796288*ep^12-
         63287808*ep^11+386543600*ep^10-1435619604*ep^9+1306230744*ep^8
         +201300693*ep^7-754258053*ep^6+265871067*ep^5+46462465*ep^4-
         27971616*ep^3+338796*ep^2+740988*ep-52920,6912000*ep^11-
         15552000*ep^10-468480*ep^9+12478080*ep^8+727680*ep^7-1338240*
         ep^6-28800*ep^5+34560*ep^4)
         +Master(t155)*xi*cf*ca^3*G10*rat(-3068928000*ep^17+11961686016
         *ep^16+11784089088*ep^15-116598643584*ep^14+176748351296*ep^13
         -9643210528*ep^12-208874277568*ep^11+172838815816*ep^10+
         7610558948*ep^9-63793706574*ep^8+17718306116*ep^7+6764822117*
         ep^6-3163530919*ep^5-164804394*ep^4+189391706*ep^3-7511747*
         ep^2-3700443*ep+285102,331776000*ep^15-718848000*ep^14-
         319703040*ep^13+1162705920*ep^12+16289280*ep^11-474382080*
         ep^10+5310720*ep^9+67368960*ep^8-506880*ep^7-3736320*ep^6+
         11520*ep^5+69120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*rat(480000*ep^11-1456544*ep^10+
         2033500*ep^9-3411820*ep^8+4954225*ep^7-3690209*ep^6+968555*
         ep^5+324688*ep^4-149583*ep^3-725*ep^2+4727*ep-366,24000*ep^9-
         34000*ep^8-5960*ep^7+4360*ep^6+200*ep^5-120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*G10*rat(190000*ep^10+390980*ep^9-
         2717232*ep^8+5394903*ep^7-5295380*ep^6+2840715*ep^5-727938*
         ep^4+13590*ep^3+33788*ep^2-6332*ep+338,12000*ep^8-7000*ep^7+
         520*ep^6+280*ep^5-40*ep^4)
         +Master(t155)*xi*cf^3*ca*rat(-32*ep^6+68*ep^5-112*ep^4+117*
         ep^3-77*ep^2+40*ep-4,2*ep^4)
         +Master(t155)*xi*cf^3*ca*G10*rat(-288*ep^8-1948*ep^7+8048*ep^6
         -11631*ep^5+9644*ep^4-5327*ep^3+1784*ep^2-300*ep+18,48*ep^6-28
         *ep^5+4*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(-136728*ep^10-652212*ep^9+
         1585026*ep^8-412595*ep^7-357089*ep^6+612675*ep^5-297133*ep^4-
         40267*ep^3+42678*ep^2+699*ep-1374,216000*ep^9-108000*ep^8-
         284640*ep^7-67680*ep^6+11040*ep^5+2880*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(142027776*ep^17-393975552*
         ep^16+3149874304*ep^15+3075645696*ep^14-11724669136*ep^13-
         7464511872*ep^12+11299535488*ep^11+5312909532*ep^10-4338750449
         *ep^9-1401915346*ep^8+810276921*ep^7+76849212*ep^6-49605379*
         ep^5+1523910*ep^4+596647*ep^3-173180*ep^2+13348*ep+3120,
         82944000*ep^16+304128000*ep^15+168906240*ep^14-548805120*ep^13
         -847416960*ep^12-334790400*ep^11+92373120*ep^10+87690240*ep^9+
         6433920*ep^8-6009600*ep^7-927360*ep^6+122880*ep^5+23040*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*rat(-72*ep^7+282*ep^6-373*ep^5+
         150*ep^4+147*ep^3-275*ep^2+67*ep+6,36*ep^7-72*ep^6-19*ep^5+57*
         ep^4+18*ep^3)
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(826848*ep^12-1097136*
         ep^11-3655872*ep^10+6783896*ep^9+1069618*ep^8-8630283*ep^7+
         5014224*ep^6+1303308*ep^5-2243560*ep^4+677379*ep^3+16158*ep^2-
         36044*ep+4104,32400*ep^12-6480*ep^11-171900*ep^10+58680*ep^9+
         228040*ep^8-60080*ep^7-85900*ep^6+18920*ep^5+6960*ep^4-1440*
         ep^3)
         +Master(t155)*xi*tf*nf*ca^3*rat(-27648*ep^10+113328*ep^9-
         174072*ep^8+137120*ep^7-41428*ep^6-52636*ep^5+74764*ep^4-20359
         *ep^3-8848*ep^2+2923*ep-102,6912*ep^9-22464*ep^8+15360*ep^7+
         12048*ep^6-11136*ep^5-1584*ep^4+864*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(345600*ep^15-6339168*ep^14
         +10476624*ep^13+24792336*ep^12-66150848*ep^11+12164638*ep^10+
         73085911*ep^9-54666597*ep^8-9779214*ep^7+21479053*ep^6-4692214
         *ep^5-1694124*ep^4+851117*ep^3-116798*ep^2-756*ep+1080,777600*
         ep^14-933120*ep^13-3970080*ep^12+5533920*ep^11+4064640*ep^10-
         6914880*ep^9-619680*ep^8+2515680*ep^7-287040*ep^6-201600*ep^5+
         34560*ep^4)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(2304*ep^9-11184*ep^8+22814*
         ep^7-27683*ep^6+22559*ep^5-10960*ep^4+1138*ep^3+1274*ep^2-367*
         ep+21,96*ep^8-376*ep^7+464*ep^6-142*ep^5-60*ep^4+18*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(-1536*ep^11+18976*ep^10
         -65288*ep^9+83484*ep^8-4042*ep^7-89257*ep^6+79331*ep^5-16392*
         ep^4-9782*ep^3+5381*ep^2-787*ep+24,432*ep^10-1584*ep^9+1356*
         ep^8+1112*ep^7-1992*ep^6+544*ep^5+204*ep^4-72*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*rat(-64*ep^5+168*ep^4-212*ep^3+
         184*ep^2-84*ep+8,2*ep^4-3*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*G10*rat(128*ep^7-656*ep^6+1520*
         ep^5-1972*ep^4+1472*ep^3-604*ep^2+120*ep-8,18*ep^6-45*ep^5+31*
         ep^4-6*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(16*ep^3-48*ep^2+48*ep-16,4
         *ep^3-12*ep^2+9*ep)
         +Master(t155)*xi*tf^2*nf^2*cf*ca*rat(-64*ep^4+200*ep^3-216*
         ep^2+88*ep-8,4*ep^4-12*ep^3+9*ep^2)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*rat(-81000*ep^10+100500*
         ep^9+120586*ep^8+127489*ep^7-378599*ep^6-74301*ep^5+178291*
         ep^4+15432*ep^3-19494*ep^2-2080*ep+456,144000*ep^9-72000*ep^8-
         189760*ep^7-45120*ep^6+7360*ep^5+1920*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*G10*rat(-4769280*ep^16+
         1059264*ep^15+28038960*ep^14+122846184*ep^13-338370212*ep^12-
         153606142*ep^11+548921114*ep^10+92636654*ep^9-286470747*ep^8-
         117244605*ep^7+132779370*ep^6+6757268*ep^5-15126127*ep^4-
         197947*ep^3+587026*ep^2+21964*ep-3864,20736000*ep^15+46656000*
         ep^14-38269440*ep^13-124986240*ep^12-36214400*ep^11+53452800*
         ep^10+29748480*ep^9-2421120*ep^8-3753600*ep^7-364800*ep^6+
         104960*ep^5+15360*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*rat(1500*ep^8-2500*ep^7+
         6807*ep^6-21888*ep^5+15715*ep^4-1811*ep^3-856*ep^2+87*ep+6,
         3000*ep^7+1000*ep^6-120*ep^5-40*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*G10*rat(13440*ep^8-14192
         *ep^7+72252*ep^6-42076*ep^5-2813*ep^4+63*ep^3+1541*ep^2+132*ep
         -39,8000*ep^7+2000*ep^6-320*ep^5-80*ep^4)
         +Master(t155)*xi^2*ca^4*rat(2898000*ep^11-3934500*ep^10-
         4286162*ep^9+4058912*ep^8-2893840*ep^7+1568828*ep^6+2865641*
         ep^5-1691956*ep^4+39817*ep^3+89316*ep^2-9636*ep-240,20736000*
         ep^10-15552000*ep^9-24733440*ep^8+334080*ep^7+2684160*ep^6+
         11520*ep^5-69120*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(138723840*ep^17+2974163328*
         ep^16+1954141632*ep^15-15943353760*ep^14-5297117568*ep^13+
         23318232288*ep^12+8566714224*ep^11-16420499068*ep^10-
         3545294617*ep^9+6134100644*ep^8-702529746*ep^7-523827786*ep^6+
         140445621*ep^5+12410134*ep^4-7795490*ep^3+147884*ep^2+153144*
         ep-7824,5971968000*ep^16+11943936000*ep^15-14380830720*ep^14-
         33240637440*ep^13-1430737920*ep^12+18001843200*ep^11+
         4718960640*ep^10-2839173120*ep^9-906716160*ep^8+165196800*ep^7
         +56494080*ep^6-3133440*ep^5-1105920*ep^4)
         +Master(t155)*xi^2*cf*ca^3*rat(-888000*ep^10+2170000*ep^9-
         1132396*ep^8-259764*ep^7+1458725*ep^6-1996515*ep^5+831965*ep^4
         -32737*ep^3-42936*ep^2+7344*ep-270,1152000*ep^9-1632000*ep^8-
         286080*ep^7+209280*ep^6+9600*ep^5-5760*ep^4)
         +Master(t155)*xi^2*cf*ca^3*G10*rat(-10990080*ep^15-53418816*
         ep^14+50711664*ep^13+376327512*ep^12-450704420*ep^11-256465318
         *ep^10+478031746*ep^9-85721775*ep^8-91633620*ep^7+36796941*
         ep^6+1493240*ep^5-2945045*ep^4+404168*ep^3+47901*ep^2-15162*ep
         +936,82944000*ep^14-55296000*ep^13-162869760*ep^12+46371840*
         ep^11+73630080*ep^10-8150400*ep^9-10897920*ep^8+495360*ep^7+
         616320*ep^6-9600*ep^5-11520*ep^4)
         +Master(t155)*xi^2*cf^2*ca^2*rat(48*ep^6-62*ep^5+39*ep^4-4*
         ep^3-40*ep^2+21*ep-2,48*ep^5+16*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(45000*ep^10-97500*ep^9-21334*
         ep^8+110271*ep^7+37411*ep^6-54283*ep^5-17754*ep^4+11554*ep^3+
         969*ep^2-762*ep+48,216000*ep^9-108000*ep^8-284640*ep^7-67680*
         ep^6+11040*ep^5+2880*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(-11612160*ep^15-136895232
         *ep^14+379202176*ep^13-143592272*ep^12-146199368*ep^11+
         38249668*ep^10-51954118*ep^9+109145064*ep^8-30618824*ep^7-
         15167630*ep^6+6283693*ep^5+578188*ep^4-408168*ep^3+7184*ep^2+
         8769*ep-570,82944000*ep^14+55296000*ep^13-162869760*ep^12-
         170787840*ep^11-9313920*ep^10+34727040*ep^9+6819840*ep^8-
         2223360*ep^7-535680*ep^6+44160*ep^5+11520*ep^4)
         +Master(t155)*xi^2*nf*[d4FA/na]*rat(6*ep^5-13*ep^4+5*ep^3+6*
         ep^2-5*ep+1,12*ep^5-14*ep^4-6*ep^3)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(-39*ep^5+62*ep^4+5*ep^3-39*
         ep^2+10*ep+1,144*ep^5-168*ep^4-72*ep^3)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(24*ep^5-43*ep^4+5*ep^3+24
         *ep^2-11*ep+1,24*ep^5-28*ep^4-12*ep^3)
         +Master(t155)*xi^3*tf^-1*[d4FA/na]*ca*rat(12*ep^5-20*ep^4+9*
         ep^3+3*ep^2-6*ep+2,192*ep^4+64*ep^3)
         +Master(t155)*xi^3*tf^-1*[d4FA/na]*ca*G10*rat(8*ep^6-36*ep^5+
         30*ep^4+7*ep^3-13*ep^2+5*ep-1,384*ep^6+512*ep^5+128*ep^4)
         +Master(t155)*xi^3*ca^4*rat(-12*ep^6+254*ep^5-480*ep^4+132*
         ep^3+249*ep^2-128*ep-15,13824*ep^5-16128*ep^4-6912*ep^3)
         +Master(t155)*xi^3*ca^4*G10*rat(-96*ep^8+2216*ep^7-6164*ep^6+
         4114*ep^5+1595*ep^4-2485*ep^3+945*ep^2-101*ep-24,165888*ep^8-
         82944*ep^7-267264*ep^6+9216*ep^5+27648*ep^4)
         +Master(t155)*xi^3*cf*ca^3*rat(-48*ep^5+110*ep^4-53*ep^3-43*
         ep^2+38*ep-4,768*ep^5-896*ep^4-384*ep^3)
         +Master(t155)*xi^3*cf*ca^3*G10*rat(-192*ep^7+632*ep^6-540*ep^5
         -46*ep^4+261*ep^3-151*ep^2+39*ep-3,4608*ep^8-2304*ep^7-7424*
         ep^6+256*ep^5+768*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(-12*ep^5+20*ep^4-9*ep^3-3*
         ep^2+6*ep-2,288*ep^4+96*ep^3)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(-8*ep^6+44*ep^5-34*ep^4-5
         *ep^3+4*ep^2-3*ep+2,1152*ep^6+1536*ep^5+384*ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*ca*rat(6943408128*ep^18+
         42524762112*ep^17+102979469376*ep^16-55545941824*ep^15-
         447125870964*ep^14-156438099884*ep^13+444506011399*ep^12+
         250100347980*ep^11-127361176293*ep^10-135528816968*ep^9-
         28269154611*ep^8+28293519760*ep^7+17740522349*ep^6-2222856852*
         ep^5-2582585136*ep^4+60822204*ep^3+137020200*ep^2-542288*ep-
         2200608,82944000*ep^16+262656000*ep^15+58314240*ep^14-
         522666240*ep^13-599153280*ep^12-159345600*ep^11+84323520*ep^10
         +49553280*ep^9+725760*ep^8-3518400*ep^7-413760*ep^6+72960*ep^5
         +11520*ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*cf*rat(5623382016*ep^16+
         30532407552*ep^15+52497822528*ep^14+17130209040*ep^13-
         51246986244*ep^12-41427234562*ep^11+18645853569*ep^10+
         18388769163*ep^9-3581594710*ep^8-3437885194*ep^7+419087817*
         ep^6+318034119*ep^5-31614856*ep^4-14256322*ep^3+1385760*ep^2+
         227052*ep-21832,4320000*ep^13+4752000*ep^12-1354800*ep^11-
         1879080*ep^10+152280*ep^9+250560*ep^8-7200*ep^7-13320*ep^6+120
         *ep^5+240*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*ca*rat(1340928*ep^13+3145536*
         ep^12-13111152*ep^11+11242880*ep^10+15050196*ep^9-23320488*
         ep^8+3170356*ep^7+7457304*ep^6-3464548*ep^5-40536*ep^4+303596*
         ep^3-40984*ep^2-6176*ep+1088,162000*ep^13+108000*ep^12-196605*
         ep^11-131070*ep^10+36855*ep^9+24570*ep^8-2295*ep^7-1530*ep^6+
         45*ep^5+30*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*cf*rat(-279724032*ep^12-
         2913792*ep^11+837176384*ep^10-626921936*ep^9-194866680*ep^8+
         378635456*ep^7-134102840*ep^6-3484816*ep^5+12480504*ep^4-
         2376704*ep^3-87304*ep^2+62112*ep-4352,270000*ep^11-378000*
         ep^10+50325*ep^9+80745*ep^8-19320*ep^7-5250*ep^6+1425*ep^5+105
         *ep^4-30*ep^3)
         +Master(t124)*ca^4*rat(-426632417280*ep^19-289956094848*ep^18-
         1954424719296*ep^17+2524204137816*ep^16+20802792873532*ep^15-
         10372673598562*ep^14-37826847169355*ep^13+5934855847287*ep^12+
         27140278868429*ep^11+2378262197702*ep^10-7721310569998*ep^9-
         1893978901783*ep^8+571281218513*ep^7+249008471916*ep^6+
         61441241707*ep^5+4088137798*ep^4-9408368364*ep^3-1841945878*
         ep^2+274744272*ep+54386712,11943936000*ep^17+19906560000*ep^16
         -48336445440*ep^15-87859814400*ep^14+26617835520*ep^13+
         106471342080*ep^12+46561236480*ep^11-11078208000*ep^10-
         10598999040*ep^9-663413760*ep^8+700392960*ep^7+99878400*ep^6-
         14100480*ep^5-2488320*ep^4)
         +Master(t124)*cf*ca^3*rat(-1459559596032*ep^19-762494238720*
         ep^18+8313044567040*ep^17+13037194700544*ep^16-42780169125888*
         ep^15+2595987633744*ep^14+42033498828524*ep^13-9813265624440*
         ep^12-22889077531689*ep^11+9373914547400*ep^10+5076375642173*
         ep^9-3028116455982*ep^8-346908448071*ep^7+383792380184*ep^6+
         6702677015*ep^5-26000081142*ep^4-316016352*ep^3+1099092860*
         ep^2-3279984*ep-15821712,2488320000*ep^16-6386688000*ep^15-
         241228800*ep^14+9679403520*ep^13-3365948160*ep^12-3606733440*
         ep^11+1462976640*ep^10+489335040*ep^9-205908480*ep^8-26501760*
         ep^7+11295360*ep^6+483840*ep^5-207360*ep^4)
         +Master(t124)*cf^2*ca^2*rat(112326082560*ep^19+29216365056*
         ep^18-665217035520*ep^17-552950622496*ep^16+2480189029136*
         ep^15+142412564744*ep^14-2834105663272*ep^13+334026422616*
         ep^12+1717024109927*ep^11-533435886305*ep^10-415843587827*ep^9
         +194334931931*ep^8+32691108191*ep^7-25465361183*ep^6-176545417
         *ep^5+1498545697*ep^4-52773194*ep^3-44056092*ep^2+1400856*ep+
         437472,51840000*ep^16-133056000*ep^15-5025600*ep^14+201654240*
         ep^13-70123920*ep^12-75140280*ep^11+30478680*ep^10+10194480*
         ep^9-4289760*ep^8-552120*ep^7+235320*ep^6+10080*ep^5-4320*ep^4
         )
         +Master(t124)*cf^3*ca*rat(-9589266432*ep^18-14576070528*ep^17+
         33146380800*ep^16+83275026008*ep^15-69482429736*ep^14-
         109670089326*ep^13+72015110396*ep^12+58260176469*ep^11-
         39053409902*ep^10-11586766311*ep^9+9826210540*ep^8+457306399*
         ep^7-1087397402*ep^6+67068717*ep^5+53901824*ep^4-5343908*ep^3-
         1191160*ep^2+96416*ep+7008,3240000*ep^15-3456000*ep^14-5498100
         *ep^13+4356240*ep^12+2151615*ep^11-1468845*ep^10-298350*ep^9+
         189630*ep^8+16335*ep^7-10005*ep^6-300*ep^5+180*ep^4)
         +Master(t124)*cf^4*rat(407909376*ep^13+481599360*ep^12-
         785264000*ep^11-1792513512*ep^10+2493857440*ep^9-243574416*
         ep^8-923727032*ep^7+474504696*ep^6-38096968*ep^5-28266728*ep^4
         +6980800*ep^3+47064*ep^2-165360*ep+12992,270000*ep^10-378000*
         ep^9+140325*ep^8+14745*ep^7-16545*ep^6+1515*ep^5+420*ep^4-60*
         ep^3)
         +Master(t124)*[d4AA/na]*rat(-80870400*ep^16-796980384*ep^15-
         3585954528*ep^14-4380694278*ep^13+10702604122*ep^12+
         12861736101*ep^11-6692699483*ep^10-9259788662*ep^9-463338306*
         ep^8+2087955221*ep^7+950596051*ep^6-176391846*ep^5-178812118*
         ep^4+7584632*ep^3+11130270*ep^2-231344*ep-200888,62208000*
         ep^14+259200000*ep^13+349591680*ep^12+151992000*ep^11-35179200
         *ep^10-40694400*ep^9-3836160*ep^8+2808000*ep^7+475200*ep^6-
         57600*ep^5-11520*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(-900*ep^12+4716*ep^11+70603*
         ep^10+736702*ep^9-503177*ep^8-346910*ep^7+470997*ep^6+35522*
         ep^5-91455*ep^4-878*ep^3-17244*ep^2-8456*ep-32,4320*ep^12+9936
         *ep^11-8760*ep^10-30180*ep^9-9240*ep^8+17808*ep^7+14160*ep^6+
         2580*ep^5-480*ep^4-144*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(1069977600*ep^19-272293056*ep^18+
         784180224*ep^17-5956912740*ep^16-11129260224*ep^15+53736417411
         *ep^14-42379973393*ep^13-64168698464*ep^12+74026131700*ep^11+
         34797043946*ep^10-37464423922*ep^9-7103635240*ep^8+8651412512*
         ep^7+30373139*ep^6-981007933*ep^5+126340972*ep^4+44908012*ep^3
         -10511840*ep^2-569376*ep+243072,248832000*ep^18+165888000*
         ep^17-1421729280*ep^16-823403520*ep^15+2384951040*ep^14+
         1663614720*ep^13-1248127200*ep^12-1200821760*ep^11+9983520*
         ep^10+206991360*ep^9+28412640*ep^8-12510720*ep^7-2374560*ep^6+
         241920*ep^5+51840*ep^4)
         +Master(t124)*tf*nf*cf*ca^2*rat(12342067200*ep^20-72453595392*
         ep^19+49339666944*ep^18+156771579312*ep^17-36359615376*ep^16-
         464240015386*ep^15+339494446459*ep^14+373417730989*ep^13-
         449068375406*ep^12-31100694302*ep^11+187184543568*ep^10-
         50350170592*ep^9-20488281730*ep^8+11825604920*ep^7-1184939779*
         ep^6-480278821*ep^5+173505672*ep^4-13449640*ep^3-3250992*ep^2+
         636912*ep-34560,233280000*ep^18-676512000*ep^17+21448800*ep^16
         +1314150480*ep^15-602962200*ep^14-837908100*ep^13+460236240*
         ep^12+225577980*ep^11-126031680*ep^10-26633340*ep^9+14756400*
         ep^8+1348740*ep^7-740520*ep^6-23760*ep^5+12960*ep^4)
         +Master(t124)*tf*nf*cf^2*ca*rat(-2654208*ep^15+11104128*ep^14-
         10781280*ep^13-2795424*ep^12-8848624*ep^11+33695936*ep^10-
         8022870*ep^9-41127412*ep^8+39676958*ep^7-6372308*ep^6-7223006*
         ep^5+3420392*ep^4-339714*ep^3-6304*ep^2-15032*ep+2496,16200*
         ep^13-61020*ep^12+53226*ep^11+50331*ep^10-92433*ep^9+20730*
         ep^8+23712*ep^7-10941*ep^6-597*ep^5+900*ep^4-108*ep^3)
         +Master(t124)*tf*nf*cf^3*rat(156672*ep^9-472704*ep^8+470336*
         ep^7-219392*ep^6+324320*ep^5-565536*ep^4+449696*ep^3-171360*
         ep^2+29760*ep-1792,1350*ep^7-4185*ep^6+4458*ep^5-2115*ep^4+456
         *ep^3-36*ep^2)
         +Master(t124)*tf^2*nf^2*ca^2*rat(-4464*ep^10+24336*ep^9-47960*
         ep^8+33744*ep^7+11512*ep^6-29960*ep^5+14416*ep^4-104*ep^3-2208
         *ep^2+784*ep-96,3240*ep^11-3348*ep^10-8730*ep^9+4449*ep^8+8166
         *ep^7+438*ep^6-1290*ep^5-99*ep^4+54*ep^3)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(-27648*ep^10+302976*ep^9-
         1037664*ep^8+1595968*ep^7-1167840*ep^6+276832*ep^5+158688*ep^4
         -143168*ep^3+50208*ep^2-8928*ep+576,5400*ep^9-16740*ep^8+11982
         *ep^7+4425*ep^6-4719*ep^5+201*ep^4+369*ep^3-54*ep^2)
         +Master(t124)*tf^2*nf^2*cf^2*rat(1024*ep^6-4224*ep^5+7680*ep^4
         -8064*ep^3+4992*ep^2-1536*ep+128,100*ep^5-360*ep^4+413*ep^3-
         159*ep^2+18*ep)
         +Master(t124)*xi*tf^-1*[d4FA/na]*ca*rat(-3093811200*ep^18-
         11796050304*ep^17-7643746368*ep^16-1228812168*ep^15-
         23712483292*ep^14+54890525514*ep^13+153748727771*ep^12+
         41558220002*ep^11-82987793969*ep^10-35585620892*ep^9+
         18932093893*ep^8+8106437356*ep^7-2497897715*ep^6-748741166*
         ep^5+208087364*ep^4+27639650*ep^3-9698484*ep^2-286312*ep+
         169680,82944000*ep^16+262656000*ep^15+58314240*ep^14-522666240
         *ep^13-599153280*ep^12-159345600*ep^11+84323520*ep^10+49553280
         *ep^9+725760*ep^8-3518400*ep^7-413760*ep^6+72960*ep^5+11520*
         ep^4)
         +Master(t124)*xi*tf^-1*[d4FA/na]*cf*rat(47001600*ep^14+
         503858304*ep^13-43521984*ep^12+704087368*ep^11+966726124*ep^10
         -954494313*ep^9-452761306*ep^8+340289013*ep^7+57131332*ep^6-
         48232635*ep^5-687954*ep^4+2691883*ep^3-165892*ep^2-47492*ep+
         4608,864000*ep^12+1296000*ep^11+247440*ep^10-276840*ep^9-80280
         *ep^8+18000*ep^7+5760*ep^6-360*ep^5-120*ep^4)
         +Master(t124)*xi*ca^4*rat(7900416000*ep^18-227882020032*ep^17-
         397999577088*ep^16+823268720028*ep^15+1221936214920*ep^14-
         768320894109*ep^13-1209097845229*ep^12+341476431271*ep^11+
         675634816806*ep^10-6218076106*ep^9-180649273719*ep^8-
         18088229921*ep^7+24040541668*ep^6+3079312397*ep^5-1500878058*
         ep^4-167872328*ep^3+42576156*ep^2+2704400*ep-443856,5971968000
         *ep^16+18911232000*ep^15+4198625280*ep^14-37631969280*ep^13-
         43139036160*ep^12-11472883200*ep^11+6071293440*ep^10+
         3567836160*ep^9+52254720*ep^8-253324800*ep^7-29790720*ep^6+
         5253120*ep^5+829440*ep^4)
         +Master(t124)*xi*cf*ca^3*rat(-812160000*ep^15+14690419200*
         ep^14-15095036352*ep^13-30407633920*ep^12+32153920640*ep^11+
         20235080094*ep^10-26213473493*ep^9-4632094254*ep^8+7886978369*
         ep^7-32177112*ep^6-918174555*ep^5+64016858*ep^4+43454119*ep^3-
         4376554*ep^2-673272*ep+81144,82944000*ep^13-162869760*ep^11-
         62208000*ep^10+32158080*ep^9+13288320*ep^8-2039040*ep^7-864000
         *ep^6+40320*ep^5+17280*ep^4)
         +Master(t124)*xi*cf^2*ca^2*rat(2116800*ep^12-4430796*ep^11-
         5187320*ep^10+12508115*ep^9+3757605*ep^8-11011983*ep^7-637361*
         ep^6+2918085*ep^5-135861*ep^4-259781*ep^3+23401*ep^2+5640*ep-
         624,54000*ep^10+81000*ep^9+18840*ep^8-12240*ep^7-3840*ep^6+360
         *ep^5+120*ep^4)
         +Master(t124)*xi*cf^3*ca*rat(-480*ep^5+540*ep^4+388*ep^3-152*
         ep^2+44*ep-4,15*ep^3-3*ep^2)
         +Master(t124)*xi*[d4AA/na]*rat(242611200*ep^16+877018752*ep^15
         +100884672*ep^14-898306968*ep^13+3424403280*ep^12+4195264731*
         ep^11+324698347*ep^10-1366918650*ep^9-703205322*ep^8+49923133*
         ep^7+137255011*ep^6+20545440*ep^5-11587900*ep^4-1785726*ep^3+
         427560*ep^2+35768*ep-4768,62208000*ep^14+259200000*ep^13+
         349591680*ep^12+151992000*ep^11-35179200*ep^10-40694400*ep^9-
         3836160*ep^8+2808000*ep^7+475200*ep^6-57600*ep^5-11520*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(-4158*ep^9+6327*ep^8-2739*
         ep^7+2154*ep^6-160*ep^5-1733*ep^4+29*ep^3+436*ep^2-172*ep+16,
         2160*ep^9+1728*ep^8-3732*ep^7-4740*ep^6-1380*ep^5+132*ep^4+72*
         ep^3)
         +Master(t124)*xi*tf*nf*ca^3*rat(16497*ep^9-23472*ep^8+1683*
         ep^7+10890*ep^6-15293*ep^5+10124*ep^4-59*ep^3-670*ep^2-92*ep+
         104,51840*ep^9+41472*ep^8-89568*ep^7-113760*ep^6-33120*ep^5+
         3168*ep^4+1728*ep^3)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(-96*ep^5+259*ep^4-260*ep^3+
         130*ep^2-36*ep+3,80*ep^5-96*ep^4-44*ep^3+12*ep^2)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*ca*rat(187660800*ep^15+
         269440560*ep^14-368548920*ep^13-140502825*ep^12+307720628*
         ep^11-170484793*ep^10-166257328*ep^9+102764557*ep^8+37111972*
         ep^7-27759359*ep^6-10114096*ep^5+1672376*ep^4+1128800*ep^3+
         82812*ep^2-27456*ep-3888,5184000*ep^13+22896000*ep^12+34856640
         *ep^11+21380160*ep^10+2413440*ep^9-2787840*ep^8-1016640*ep^7-
         20160*ep^6+34560*ep^5+3840*ep^4)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*cf*rat(-10929600*ep^12+
         7984080*ep^11+10867800*ep^10-7334810*ep^9+330177*ep^8-128618*
         ep^7-497820*ep^6+637476*ep^5-40797*ep^4-60724*ep^3+6444*ep^2+
         1172*ep-156,216000*ep^10+162000*ep^9-5640*ep^8-24480*ep^7-3120
         *ep^6+720*ep^5+120*ep^4)
         +Master(t124)*xi^2*ca^4*rat(-812592000*ep^15+630960300*ep^14+
         5622879015*ep^13-2032507179*ep^12-9297472439*ep^11+604023766*
         ep^10+4774208860*ep^9+367438527*ep^8-716233251*ep^7-75156538*
         ep^6+43536931*ep^5+9319342*ep^4-295820*ep^3-562018*ep^2-110416
         *ep-5880,373248000*ep^13+1648512000*ep^12+2509678080*ep^11+
         1539371520*ep^10+173767680*ep^9-200724480*ep^8-73198080*ep^7-
         1451520*ep^6+2488320*ep^5+276480*ep^4)
         +Master(t124)*xi^2*cf*ca^3*rat(60480000*ep^12-308278800*ep^11+
         377638140*ep^10-2708564*ep^9-155159739*ep^8+19192135*ep^7+
         19974276*ep^6-1002930*ep^5-1550055*ep^4-38581*ep^3+64206*ep^2+
         2948*ep-684,10368000*ep^10+7776000*ep^9-270720*ep^8-1175040*
         ep^7-149760*ep^6+34560*ep^5+5760*ep^4)
         +Master(t124)*xi^2*cf^2*ca^2*rat(-32*ep^6+500*ep^5-1174*ep^4+
         1043*ep^3-401*ep^2+68*ep-4,20*ep^4-4*ep^3)
         +Master(t124)*xi^2*[d4AA/na]*rat(-60652800*ep^14+12434040*
         ep^13+95798070*ep^12-25100730*ep^11-38971039*ep^10+29213815*
         ep^9+5179260*ep^8-11778282*ep^7+865737*ep^6+2679373*ep^5-29436
         *ep^4-273598*ep^3-18308*ep^2+9062*ep+996,15552000*ep^12+
         37584000*ep^11+29401920*ep^10+5336640*ep^9-3432960*ep^8-
         1497600*ep^7-54720*ep^6+48960*ep^5+5760*ep^4)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*ca*rat(-202176*ep^10+200718
         *ep^9+188067*ep^8-244245*ep^7+32518*ep^6+38298*ep^5-13351*ep^4
         -449*ep^3+660*ep^2+110*ep-54,17280*ep^8+22464*ep^7+1536*ep^6-
         4224*ep^5-384*ep^4+192*ep^3)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*cf*rat(624*ep^5-1510*ep^4+
         1331*ep^3-536*ep^2+97*ep-6,40*ep^3-8*ep^2)
         +Master(t124)*xi^3*ca^4*rat(2527200*ep^11-9153*ep^10-4522158*
         ep^9+74199*ep^8+2496777*ep^7-117939*ep^6-520180*ep^5+43085*
         ep^4+34877*ep^3-4960*ep^2-388*ep+224,3732480*ep^9+7340544*ep^8
         +3566592*ep^7-691200*ep^6-691200*ep^5-13824*ep^4+27648*ep^3)
         +Master(t124)*xi^3*cf*ca^3*rat(-9360*ep^7+19530*ep^6-12415*
         ep^5+1961*ep^4+225*ep^3+105*ep^2-50*ep+4,5760*ep^5+768*ep^4-
         384*ep^3)
         +Master(t124)*xi^3*[d4AA/na]*rat(202176*ep^11-122796*ep^10-
         286272*ep^9+197295*ep^8+71742*ep^7-76674*ep^6+9700*ep^5+5881*
         ep^4-2024*ep^3+154*ep^2-74*ep+28,155520*ep^9+305856*ep^8+
         148608*ep^7-28800*ep^6-28800*ep^5-576*ep^4+1152*ep^3)
         +Master(t145)*tf^-1*[d4FA/na]*ca*rat(-170632220544*ep^23+
         890792201952*ep^22-536056074360*ep^21-3851692412238*ep^20+
         8878455177015*ep^19-4123189041274*ep^18-24315507315234*ep^17+
         36263827876960*ep^16+34052758208973*ep^15-105176026159367*
         ep^14-11070103943371*ep^13+99153274172563*ep^12-14719344894784
         *ep^11-39869029405275*ep^10+13506826156727*ep^9+5982577975251*
         ep^8-3689147173016*ep^7+114302553912*ep^6+300046968370*ep^5-
         59364788116*ep^4-4791848144*ep^3+2158427552*ep^2-56209632*ep-
         16441920,4478976000*ep^21-16049664000*ep^20-23476055040*ep^19+
         108072610560*ep^18+25100547840*ep^17-218106192960*ep^16-
         14702258880*ep^15+188315046720*ep^14+14796348480*ep^13-
         74877779520*ep^12-7264365120*ep^11+13843442880*ep^10+
         1131203520*ep^9-1249534080*ep^8-65640960*ep^7+52899840*ep^6+
         1244160*ep^5-829440*ep^4)
         +Master(t145)*tf^-1*[d4FA/na]*cf*rat(110951202816*ep^21-
         62905690368*ep^20-1358943708960*ep^19+332021407008*ep^18+
         2930936022882*ep^17+6962478325623*ep^16-9982699943711*ep^15-
         9528580267526*ep^14+12252482358301*ep^13+3147514986017*ep^12-
         6190382496305*ep^11+404197668089*ep^10+1364127768083*ep^9-
         359419992642*ep^8-109418526742*ep^7+57102385693*ep^6-
         1536481942*ep^5-3028957514*ep^4+482116818*ep^3+30098036*ep^2-
         12231240*ep+757584,155520000*ep^18-697248000*ep^17+292075200*
         ep^16+1565467920*ep^15-768462840*ep^14-1150782120*ep^13+
         405669240*ep^12+318215160*ep^11-94639320*ep^10-37508760*ep^9+
         10330920*ep^8+1888920*ep^7-501840*ep^6-33120*ep^5+8640*ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*ca*rat(-412242048*ep^17+
         1724859840*ep^16+707541896*ep^15-11078142972*ep^14+16995180512
         *ep^13-10060415212*ep^12-1390724932*ep^11+6475875404*ep^10-
         3800761012*ep^9-33638276*ep^8+942568556*ep^7-332000912*ep^6-
         17980220*ep^5+29997568*ep^4-4249120*ep^3-333520*ep^2+109568*ep
         -6720,3888000*ep^17-15876000*ep^16+951480*ep^15+39517290*ep^14
         -3404655*ep^13-30131415*ep^12-1910835*ep^11+7191045*ep^10+
         510435*ep^9-733545*ep^8-35145*ep^7+33165*ep^6+720*ep^5-540*
         ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*cf*rat(-363220992*ep^13+
         935692800*ep^12-1199201024*ep^11+1707263840*ep^10-2131158752*
         ep^9+1440588768*ep^8-382209472*ep^7-58496224*ep^6+58939936*
         ep^5-11676192*ep^4-33344*ep^3+330944*ep^2-48192*ep+2304,
         1080000*ep^12-1782000*ep^11+579300*ep^10+272655*ep^9-158025*
         ep^8-1680*ep^7+10950*ep^6-1005*ep^5-225*ep^4+30*ep^3)
         +Master(t145)*ca^4*rat(26949773710080*ep^24-137108116110528*
         ep^23-7121686633200*ep^22+783219110350428*ep^21+60807037152204
         *ep^20-3208322206256457*ep^19-595899935433303*ep^18+
         11781823874144910*ep^17-8502055018796441*ep^16-
         9854289935234411*ep^15+12890266501174862*ep^14+
         1772125122340398*ep^13-7662496800274132*ep^12+967387631112045*
         ep^11+2624659041146007*ep^10-630779243951654*ep^9-
         535804214493203*ep^8+155378561452911*ep^7+61434362141362*ep^6-
         20012768499066*ep^5-3052379480284*ep^4+1118441669440*ep^3+
         45054550272*ep^2-18857738016*ep-345484224,644972544000*ep^22-
         3278610432000*ep^21+86175498240*ep^20+20633283809280*ep^19-
         19729204992000*ep^18-36829010119680*ep^17+44993812400640*ep^16
         +30293054645760*ep^15-38545375910400*ep^14-13978411522560*
         ep^13+15127531799040*ep^12+3562558640640*ep^11-2827290355200*
         ep^10-424272867840*ep^9+260447063040*ep^8+21796024320*ep^7-
         11247206400*ep^6-388177920*ep^5+179159040*ep^4)
         +Master(t145)*cf*ca^3*rat(-27465319710720*ep^25+58858153362432
         *ep^24+455990708062080*ep^23-1109514207086208*ep^22-
         1776725425162392*ep^21+4770757015125108*ep^20+3998975030982450
         *ep^19-9643022850238637*ep^18-10270899355638195*ep^17+
         22464843189025281*ep^16+895673443651396*ep^15-
         19274793242944546*ep^14+7434267096290290*ep^13+
         6422394058977894*ep^12-4979473006654682*ep^11-365298663283009*
         ep^10+1260085982837861*ep^9-233868188084387*ep^8-
         129190102387684*ep^7+47780566598384*ep^6+3034884330908*ep^5-
         3107571896024*ep^4+201895801440*ep^3+63087374016*ep^2-
         6589138752*ep-183026304,89579520000*ep^22-550914048000*ep^21+
         561389875200*ep^20+2486686417920*ep^19-5544251850240*ep^18-
         322905450240*ep^17+8510467029120*ep^16-3965932229760*ep^15-
         4392517092480*ep^14+3128308456320*ep^13+792085530240*ep^12-
         873675642240*ep^11-8148712320*ep^10+103577374080*ep^9-
         9307664640*ep^8-5236945920*ep^7+718295040*ep^6+92067840*ep^5-
         14929920*ep^4)
         +Master(t145)*cf^2*ca^2*rat(342760439808*ep^22-1376409542400*
         ep^21-1674586270944*ep^20+11569133919264*ep^19-6835344071234*
         ep^18-9471421894115*ep^17-18066802935503*ep^16+57736294908329*
         ep^15-20189419952387*ep^14-43541289052335*ep^13+40592622058252
         *ep^12-1643476519133*ep^11-12395967345263*ep^10+4980007898402*
         ep^9+654080215042*ep^8-841065801738*ep^7+122961121252*ep^6+
         38475839620*ep^5-12567786179*ep^4+253501778*ep^3+273600724*
         ep^2-27072072*ep+40032,311040000*ep^19-2275776000*ep^18+
         5433782400*ep^17-3151740960*ep^16-5635308960*ep^15+7916249880*
         ep^14-1016364600*ep^13-2745457560*ep^12+1073432520*ep^11+
         255894840*ep^10-176675400*ep^9+1776600*ep^8+10288440*ep^7-
         972720*ep^6-194400*ep^5+25920*ep^4)
         +Master(t145)*cf^3*ca*rat(-111251460096*ep^21+168482747520*
         ep^20+677842159680*ep^19-1064550048936*ep^18-549728442468*
         ep^17-589870902514*ep^16+4220819277793*ep^15-1780224360309*
         ep^14-4010358583352*ep^13+3941367083936*ep^12-135425828756*
         ep^11-1254700219862*ep^10+472817819534*ep^9+79804811402*ep^8-
         79023815629*ep^7+8377867051*ep^6+3912202190*ep^5-962284224*
         ep^4-10534368*ep^3+21835216*ep^2-1837728*ep+11520,77760000*
         ep^18-335664000*ep^17+351453600*ep^16+266425560*ep^15-
         609550560*ep^14+150410790*ep^13+197141220*ep^12-94940730*ep^11
         -16464060*ep^10+14581530*ep^9-424260*ep^8-828630*ep^7+86220*
         ep^6+15480*ep^5-2160*ep^4)
         +Master(t145)*cf^4*rat(6497750016*ep^16+1635679872*ep^15-
         18460981440*ep^14+2460440952*ep^13-8733712392*ep^12+
         70090553816*ep^11-92115834356*ep^10+43833230768*ep^9+666733180
         *ep^8-8141104576*ep^7+2362879396*ep^6+188493688*ep^5-192277060
         *ep^4+21950728*ep^3+3060320*ep^2-784448*ep+43136,9720000*ep^13
         -22518000*ep^12+15905700*ep^11-1021905*ep^10-3058155*ep^9+
         933030*ep^8+108630*ep^7-74745*ep^6+4005*ep^5+1620*ep^4-180*
         ep^3)
         +Master(t145)*[d4AA/na]*rat(63180000*ep^19+119074104*ep^18+
         18702956844*ep^17-109285120737*ep^16+115942365237*ep^15+
         237289830810*ep^14-423094846667*ep^13+43952566307*ep^12+
         147151103833*ep^11-97637672579*ep^10+75150291105*ep^9-
         5254616010*ep^8-28855345110*ep^7+7262485141*ep^6+3073952810*
         ep^5-953068852*ep^4-97084404*ep^3+37146168*ep^2+396464*ep-
         356064,186624000*ep^17-342144000*ep^16-1563960960*ep^15+
         1597181760*ep^14+4029531840*ep^13-765771840*ep^12-3175778880*
         ep^11-632214720*ep^10+556787520*ep^9+152988480*ep^8-33860160*
         ep^7-10247040*ep^6+656640*ep^5+207360*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(10206000*ep^19-41884857*ep^18+
         59168502*ep^17-805461318*ep^16+4165271457*ep^15-6376645004*
         ep^14+1411809302*ep^13+2342079424*ep^12-11543560498*ep^11+
         11956810631*ep^10+2078810730*ep^9-7855559722*ep^8+3297230545*
         ep^7+211081838*ep^6-544418054*ep^5+144572704*ep^4+5757696*ep^3
         -9995808*ep^2+1842720*ep-108288,1166400*ep^18-6356880*ep^17+
         3492720*ep^16+31743900*ep^15-49700700*ep^14-22373460*ep^13+
         77629140*ep^12-15252300*ep^11-39093300*ep^10+15627060*ep^9+
         6654060*ep^8-3621600*ep^7-122400*ep^6+233280*ep^5-25920*ep^4)
         +Master(t145)*tf*nf*ca^3*rat(-79723906560*ep^24+432854220384*
         ep^23-29885646384*ep^22-3296947175622*ep^21+3595244698137*
         ep^20+10786758600014*ep^19-24772428027063*ep^18+6642233667632*
         ep^17+28715504355974*ep^16-20024329583442*ep^15-30883711847882
         *ep^14+34162949293998*ep^13+6553850328913*ep^12-16159500862218
         *ep^11+960880586889*ep^10+3546193166704*ep^9-433538633728*ep^8
         -506409200114*ep^7+93819401240*ep^6+31189625080*ep^5-
         5880036704*ep^4-1120054624*ep^3+105571200*ep^2+51182208*ep-
         6124032,13436928000*ep^23-81741312000*ep^22+70099706880*ep^21+
         428064756480*ep^20-840885183360*ep^19-356245940160*ep^18+
         1704642135840*ep^17-306265786560*ep^16-1434133969920*ep^15+
         511811758080*ep^14+606373819200*ep^13-240936940800*ep^12-
         133121854080*ep^11+50062864320*ep^10+14264998560*ep^9-
         4971896640*ep^8-688400640*ep^7+226229760*ep^6+11819520*ep^5-
         3732480*ep^4)
         +Master(t145)*tf*nf*cf*ca^2*rat(-4379443200*ep^22+17668440576*
         ep^21+123804597312*ep^20+192229397856*ep^19-830648901972*ep^18
         -919781072696*ep^17+2628467229145*ep^16-68805428746*ep^15-
         2247480030291*ep^14+531255096501*ep^13+1087929455725*ep^12-
         434265722235*ep^11-247769504851*ep^10+144784023051*ep^9+
         12738674062*ep^8-18990407151*ep^7+2897482358*ep^6+422368124*
         ep^5-253663344*ep^4+46181776*ep^3+2260256*ep^2-1909056*ep+
         172800,933120000*ep^20-1073088000*ep^19-5116348800*ep^18+
         6759767520*ep^17+6744306960*ep^16-10200668760*ep^15-2818487340
         *ep^14+5799781800*ep^13+154446660*ep^12-1439911080*ep^11+
         124655580*ep^10+161956440*ep^9-23033700*ep^8-7976160*ep^7+
         1366560*ep^6+138240*ep^5-25920*ep^4)
         +Master(t145)*tf*nf*cf^2*ca*rat(1416960*ep^15+1471392*ep^14-
         37200168*ep^13-26676160*ep^12+196562766*ep^11-132352942*ep^10-
         144856882*ep^9+192790170*ep^8-13782652*ep^7-68703622*ep^6+
         28962318*ep^5+2974670*ep^4-4420094*ep^3+1040572*ep^2-91208*ep+
         2160,162000*ep^13-407700*ep^12+73260*ep^11+480135*ep^10-329955
         *ep^9-56550*ep^8+100470*ep^7-17985*ep^6-5595*ep^5+2100*ep^4-
         180*ep^3)
         +Master(t145)*tf*nf*cf^3*rat(34560*ep^10-2666208*ep^9+9544000*
         ep^8-11044144*ep^7-116112*ep^6+11230080*ep^5-10766688*ep^4+
         4769424*ep^3-1109008*ep^2+130048*ep-5952,27000*ep^8-90450*ep^7
         +110085*ep^6-64590*ep^5+19695*ep^4-3000*ep^3+180*ep^2)
         +Master(t145)*tf^2*nf^2*ca^2*rat(648*ep^10-2232*ep^9-954*ep^8+
         15170*ep^7-29888*ep^6+27720*ep^5-9946*ep^4-4906*ep^3+6828*ep^2
         -2872*ep+432,1296*ep^10+540*ep^9-6516*ep^8-1653*ep^7+7971*ep^6
         +2445*ep^5-1779*ep^4-252*ep^3+108*ep^2)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(-2304*ep^8+2976*ep^7-9744*
         ep^6+23384*ep^5-22104*ep^4+8816*ep^3-480*ep^2-616*ep+72,432*
         ep^8-972*ep^7-156*ep^6+1161*ep^5-231*ep^4-117*ep^3+27*ep^2)
         +Master(t145)*xi*tf^-1*[d4FA/na]*ca*rat(16962372000*ep^21+
         61062727392*ep^20-797931288630*ep^19+490340865663*ep^18+
         4327586511753*ep^17-3889497618793*ep^16-7855077622755*ep^15+
         8010767477156*ep^14+4733331661451*ep^13-6425722176170*ep^12-
         677478637787*ep^11+2466982442385*ep^10-368481063950*ep^9-
         428021445837*ep^8+147736531164*ep^7+18000305360*ep^6-
         15727558750*ep^5+1552506076*ep^4+593034608*ep^3-139636064*ep^2
         -7572704*ep+3210432,1119744000*ep^19-373248000*ep^18-
         7921877760*ep^17+1551985920*ep^16+17260499520*ep^15+406085760*
         ep^14-15301160640*ep^13-2954574720*ep^12+5572589760*ep^11+
         1607402880*ep^10-771474240*ep^9-251982720*ep^8+42462720*ep^7+
         14607360*ep^6-783360*ep^5-276480*ep^4)
         +Master(t145)*xi*tf^-1*[d4FA/na]*cf*rat(-287712000*ep^17-
         1132370928*ep^16+13992447276*ep^15-18302480766*ep^14-
         22838642763*ep^13+35377789825*ep^12+7423987313*ep^11-
         20251751083*ep^10+2432115599*ep^9+4427879225*ep^8-1403174953*
         ep^7-315945153*ep^6+191364040*ep^5-3393926*ep^4-9201656*ep^3+
         845422*ep^2+150904*ep-18376,7776000*ep^15-6480000*ep^14-
         24989040*ep^13+2680200*ep^12+20643120*ep^11+4817160*ep^10-
         3648240*ep^9-1087560*ep^8+222480*ep^7+71640*ep^6-4320*ep^5-
         1440*ep^4)
         +Master(t145)*xi*ca^4*rat(-118054260000*ep^21-565649358048*
         ep^20+3832683019110*ep^19+1973407303611*ep^18-22999779262206*
         ep^17+2920114273728*ep^16+50968428501389*ep^15-16510916073454*
         ep^14-46413573293628*ep^13+15820157091906*ep^12+21025422740000
         *ep^11-6620524980969*ep^10-4398170841644*ep^9+1296158630006*
         ep^8+258168053153*ep^7-97836645504*ep^6+14085865906*ep^5+
         1268972388*ep^4-1376813952*ep^3+180005216*ep^2+26445472*ep-
         7212480,80621568000*ep^19-26873856000*ep^18-570375198720*ep^17
         +111742986240*ep^16+1242755965440*ep^15+29238174720*ep^14-
         1101683566080*ep^13-212729379840*ep^12+401226462720*ep^11+
         115733007360*ep^10-55546145280*ep^9-18142755840*ep^8+
         3057315840*ep^7+1051729920*ep^6-56401920*ep^5-19906560*ep^4)
         +Master(t145)*xi*cf*ca^3*rat(22149936000*ep^20+17067235248*
         ep^19-483505370748*ep^18+295229164392*ep^17+2425143315933*
         ep^16-2458865947464*ep^15-3778584801373*ep^14+4332682310255*
         ep^13+2514329916813*ep^12-3144572614395*ep^11-602694717477*
         ep^10+973693944219*ep^9-21235977856*ep^8-103493940505*ep^7+
         21805708530*ep^6-1470535686*ep^5-1238165454*ep^4+465981216*
         ep^3-10816432*ep^2-11334880*ep+1061664,2239488000*ep^18-
         2239488000*ep^17-14350763520*ep^16+12671147520*ep^15+
         26073567360*ep^14-16570206720*ep^13-19555516800*ep^12+
         7127861760*ep^11+6393271680*ep^10-1047375360*ep^9-844698240*
         ep^8+59166720*ep^7+45480960*ep^6-1105920*ep^5-829440*ep^4)
         +Master(t145)*xi*cf^2*ca^2*rat(-10788000*ep^16+61376542*ep^15-
         82255781*ep^14-88454016*ep^13+228526312*ep^12-41920970*ep^11-
         46724255*ep^10-121577719*ep^9+120364081*ep^8-9486009*ep^7-
         18130794*ep^6+9552807*ep^5-3107493*ep^4+391897*ep^3+63410*ep^2
         -20132*ep+1320,432000*ep^14-1404000*ep^13+366720*ep^12+2129160
         *ep^11-1089360*ep^10-808920*ep^9+318960*ep^8+86040*ep^7-29040*
         ep^6-2280*ep^5+720*ep^4)
         +Master(t145)*xi*cf^3*ca*rat(1608*ep^7-8769*ep^6+18783*ep^5-
         19862*ep^4+11334*ep^3-3533*ep^2+587*ep-36,72*ep^5-114*ep^4+48*
         ep^3-6*ep^2)
         +Master(t145)*xi*[d4AA/na]*rat(-189540000*ep^18-1422381168*
         ep^17+7456659930*ep^16+10659639987*ep^15-29360094548*ep^14-
         50968911854*ep^13+28519970769*ep^12+39456420522*ep^11-
         14902939661*ep^10-9740148786*ep^9+3246279077*ep^8+952805827*
         ep^7-335007311*ep^6-13680492*ep^5+8781512*ep^4-2353716*ep^3+
         831000*ep^2+64720*ep-37408,186624000*ep^16+217728000*ep^15-
         910776960*ep^14-1135149120*ep^13+624084480*ep^12+1106481600*
         ep^11+143665920*ep^10-201216960*ep^9-46863360*ep^8+12398400*
         ep^7+3335040*ep^6-241920*ep^5-69120*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(-6804000*ep^12+18005787*
         ep^11-10722519*ep^10-6716112*ep^9+9635329*ep^8-1776414*ep^7-
         1449967*ep^6+1041454*ep^5-406693*ep^4+10167*ep^3+48246*ep^2-
         11602*ep+724,388800*ep^11+84240*ep^10-820800*ep^9-435420*ep^8+
         193320*ep^7+97560*ep^6-21600*ep^5-5580*ep^4+1080*ep^3)
         +Master(t145)*xi*tf*nf*ca^3*rat(83397600*ep^15-85228281*ep^14-
         532374795*ep^13+494443251*ep^12+1105077405*ep^11-1333176097*
         ep^10-538534645*ep^9+1017055947*ep^8-4632885*ep^7-287793518*
         ep^6+41145840*ep^5+30445978*ep^4-6665000*ep^3-1082784*ep^2+
         436320*ep-36256,27993600*ep^14+15396480*ep^13-131725440*ep^12-
         29898720*ep^11+169149600*ep^10+16467840*ep^9-78131520*ep^8-
         1092960*ep^7+13456800*ep^6-976320*ep^5-743040*ep^4+103680*ep^3
         )
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(-26496*ep^11+77754*ep^10+
         2735*ep^9-175227*ep^8+145288*ep^7+17388*ep^6-45275*ep^5+4053*
         ep^4+2654*ep^3-112*ep^2-90*ep+16,1728*ep^10-2160*ep^9-2784*
         ep^8+2724*ep^7+1152*ep^6-600*ep^5-96*ep^4+36*ep^3)
         +Master(t145)*xi*tf*nf*cf^2*ca*rat(1824*ep^7-7604*ep^6+13034*
         ep^5-11866*ep^4+6174*ep^3-1826*ep^2+280*ep-16,72*ep^6-150*ep^5
         +69*ep^4-9*ep^3)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*ca*rat(-1340388000*ep^19+
         405396000*ep^18+16007384070*ep^17-7824510839*ep^16-60066873103
         *ep^15+33336539145*ep^14+78040775475*ep^13-30357292034*ep^12-
         50490466457*ep^11+15440682202*ep^10+18802352225*ep^9-
         6404197669*ep^8-2582075302*ep^7+775286381*ep^6+240183710*ep^5-
         37019414*ep^4-14717938*ep^3+347572*ep^2+386920*ep+11856,
         124416000*ep^17-41472000*ep^16-824912640*ep^15+154010880*ep^14
         +1551205440*ep^13+113569920*ep^12-1010704320*ep^11-277810560*
         ep^10+169974720*ep^9+55128960*ep^8-10175040*ep^7-3496320*ep^6+
         195840*ep^5+69120*ep^4)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*cf*rat(73224000*ep^15-
         72590040*ep^14-250941798*ep^13+84280641*ep^12+337153996*ep^11-
         134916708*ep^10-153901133*ep^9+80396868*ep^8+23938675*ep^7-
         17751702*ep^6-432283*ep^5+1432053*ep^4-100471*ep^3-35250*ep^2+
         3014*ep+138,2592000*ep^13+1296000*ep^12-3145680*ep^11-1572840*
         ep^10+589680*ep^9+294840*ep^8-36720*ep^7-18360*ep^6+720*ep^5+
         360*ep^4)
         +Master(t145)*xi^2*ca^4*rat(18589500000*ep^20-613286640*ep^19-
         226428866478*ep^18+129481559757*ep^17+784379636952*ep^16-
         681852541134*ep^15-713765423707*ep^14+572851505116*ep^13+
         424803756992*ep^12-275380810386*ep^11-105452208868*ep^10+
         54358497021*ep^9+9311339902*ep^8+4343504404*ep^7-4348408391*
         ep^6-1403002938*ep^5+753888382*ep^4+82511856*ep^3-43162656*
         ep^2-935456*ep+715872,26873856000*ep^18-26873856000*ep^17-
         172209162240*ep^16+152053770240*ep^15+312882808320*ep^14-
         198842480640*ep^13-234666201600*ep^12+85534341120*ep^11+
         76719260160*ep^10-12568504320*ep^9-10136378880*ep^8+710000640*
         ep^7+545771520*ep^6-13271040*ep^5-9953280*ep^4)
         +Master(t145)*xi^2*cf*ca^3*rat(-794448000*ep^16+1309610160*
         ep^15+1763486532*ep^14-3249770088*ep^13-28849003*ep^12+
         756196464*ep^11-97773325*ep^10+638594115*ep^9-343274629*ep^8-
         126892425*ep^7+129874915*ep^6-6715431*ep^5-12400856*ep^4+
         1576221*ep^3+365938*ep^2-61416*ep+828,248832000*ep^14-
         248832000*ep^13-488609280*ep^12+301985280*ep^11+283098240*
         ep^10-56609280*ep^9-45982080*ep^8+3525120*ep^7+2712960*ep^6-
         69120*ep^5-51840*ep^4)
         +Master(t145)*xi^2*cf^2*ca^2*rat(3024*ep^10-5634*ep^9+5433*
         ep^8-133*ep^7-5562*ep^6+2672*ep^5+1640*ep^4-2164*ep^3+857*ep^2
         -141*ep+8,864*ep^8+648*ep^7-312*ep^6-72*ep^5+24*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(189540000*ep^17-233233560*
         ep^16-1527761772*ep^15+1542769929*ep^14+3967786608*ep^13-
         3362236768*ep^12-1409451177*ep^11+1529641400*ep^10-250705771*
         ep^9+78521632*ep^8+9455161*ep^7-67707193*ep^6+17894259*ep^5+
         5019724*ep^4-1769612*ep^3-73036*ep^2+37904*ep+272,186624000*
         ep^15-155520000*ep^14-599736960*ep^13+64324800*ep^12+495434880
         *ep^11+115611840*ep^10-87557760*ep^9-26101440*ep^8+5339520*
         ep^7+1719360*ep^6-103680*ep^5-34560*ep^4)
         +Master(t145)*xi^2*nf*[d4FA/na]*rat(7560*ep^10-16056*ep^9+5016
         *ep^8+8965*ep^7-5742*ep^6-898*ep^5+1460*ep^4-225*ep^3-128*ep^2
         +54*ep-6,864*ep^9-216*ep^8-1608*ep^7-246*ep^6+330*ep^5+30*ep^4
         -18*ep^3)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-25704*ep^10+26910*ep^9+
         30831*ep^8-31879*ep^7-11166*ep^6+13558*ep^5-1229*ep^4-1917*
         ep^3+626*ep^2-24*ep-6,20736*ep^9-5184*ep^8-38592*ep^7-5904*
         ep^6+7920*ep^5+720*ep^4-432*ep^3)
         +Master(t145)*xi^2*tf*nf*cf*ca^2*rat(1008*ep^8-1590*ep^7-105*
         ep^6+932*ep^5-80*ep^4-364*ep^3+253*ep^2-58*ep+4,288*ep^7-120*
         ep^6-468*ep^5-24*ep^4+36*ep^3)
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*ca*rat(265356*ep^14-891549*
         ep^13+288123*ep^12+1597820*ep^11-1328004*ep^10-717080*ep^9+
         930729*ep^8+72262*ep^7-260494*ep^6+14371*ep^5+33528*ep^4-3616*
         ep^3-1350*ep^2+8*ep+40,124416*ep^12-134784*ep^11-361152*ep^10+
         129024*ep^9+282240*ep^8+8064*ep^7-47808*ep^6-2304*ep^5+2304*
         ep^4)
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*cf*rat(-624*ep^7+1494*ep^6-
         1049*ep^5-83*ep^4+424*ep^3-194*ep^2+34*ep-2,96*ep^5-24*ep^4)
         +Master(t145)*xi^3*ca^4*rat(-214812*ep^14+1624509*ep^13-
         2433132*ep^12-2610297*ep^11+6006955*ep^10+1024555*ep^9-5187369
         *ep^8+546957*ep^7+1891621*ep^6-502878*ep^5-241525*ep^4+96434*
         ep^3-18*ep^2-3024*ep+296,8957952*ep^12-9704448*ep^11-26002944*
         ep^10+9289728*ep^9+20321280*ep^8+580608*ep^7-3442176*ep^6-
         165888*ep^5+165888*ep^4)
         +Master(t145)*xi^3*cf*ca^3*rat(936*ep^9-5205*ep^8+1476*ep^7+
         6895*ep^6-3259*ep^5-2686*ep^4+2405*ep^3-622*ep^2+62*ep-2,13824
         *ep^7+14976*ep^6-1152*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(-126360*ep^13+220050*ep^12+
         133389*ep^11-431250*ep^10+103511*ep^9+239937*ep^8-146811*ep^7-
         29610*ep^6+45371*ep^5-6719*ep^4-4176*ep^3+1480*ep^2-100*ep-8,
         373248*ep^11+342144*ep^10-399168*ep^9-411264*ep^8+24192*ep^7+
         72576*ep^6+1728*ep^5-3456*ep^4)
         );


==> anc/ququglqB.h <==
* Unrenormalized quark-quark-gluon vertex with quark=0

L ququglqB =
      +1
      +a*(
         +ca*rat(-2*ep+3,4*ep)
         +xi*ca*rat(1,4*ep)
         +xi*cf*rat(-ep+1,ep)
         )
      +a^2*(
         +ca^2*rat(-14*ep^2+27*ep-8,32*ep^3)
         +ca^2*G10*rat(12*ep^6+24*ep^5-187*ep^4+262*ep^3-116*ep^2-2*ep+
         8,144*ep^6-112*ep^4+32*ep^3)
         +cf*ca*rat(-2*ep^3+3*ep-1,2*ep^3)
         +cf*ca*G10*rat(12*ep^6-20*ep^5+77*ep^4-159*ep^3+134*ep^2-52*ep
         +8,72*ep^6-56*ep^4+16*ep^3)
         +cf^2*rat(ep^2-1,ep^2)
         +cf^2*G10*rat(4*ep^4-24*ep^3+37*ep^2-21*ep+4,18*ep^4-18*ep^3+4
         *ep^2)
         +tf*nf*ca*G10*rat(2*ep^3-5*ep^2+4*ep-1,9*ep^5-7*ep^3+2*ep^2)
         +tf*nf*cf*G10*rat(4*ep^3-10*ep^2+8*ep-2,9*ep^4-7*ep^2+2*ep)
         +xi*ca^2*rat(-ep+4,16*ep^2)
         +xi*ca^2*G10*rat(-12*ep^5+41*ep^3-25*ep^2-5*ep+4,144*ep^5-112*
         ep^3+32*ep^2)
         +xi*cf*ca*rat(2*ep^3-9*ep^2+9*ep-2,4*ep^3)
         +xi*cf*ca*G10*rat(-4*ep^5+16*ep^4-15*ep^3-2*ep^2+7*ep-2,12*
         ep^5+8*ep^4-4*ep^3)
         +xi^2*ca^2*rat(1,32*ep^2)
         +xi^2*ca^2*G10*rat(2*ep-1,48*ep^3-16*ep^2)
         +xi^2*cf*ca*rat(-ep+1,4*ep^2)
         +xi^2*cf*ca*G10*rat(4*ep^4-4*ep^3-5*ep^2+7*ep-2,24*ep^4+16*
         ep^3-8*ep^2)
         +xi^2*cf^2*rat(ep^2-2*ep+1,ep^2)
         +xi^2*cf^2*G10*rat(-4*ep^3+8*ep^2-5*ep+1,6*ep^3-2*ep^2)
         )
      +a^3*(
         +tf^-1*[d4FA/na]*G20*rat(24*ep^8-800*ep^7+914*ep^6-930*ep^5+
         873*ep^4-401*ep^3+184*ep^2-119*ep+30,192*ep^8+240*ep^7+24*ep^6
         -24*ep^5)
         +tf^-1*[d4FA/na]*G10*rat(992*ep^8-1480*ep^7+1868*ep^6-2070*
         ep^5+1511*ep^4-978*ep^3+564*ep^2-188*ep+24,384*ep^9+352*ep^8-
         112*ep^7-64*ep^6+16*ep^5)
         +tf^-1*[d4FA/na]*G10*G20*rat(-192*ep^9+2208*ep^8-3016*ep^7+
         1900*ep^6-882*ep^5-381*ep^4+1028*ep^3-610*ep^2+146*ep-12,1152*
         ep^9+1056*ep^8-336*ep^7-192*ep^6+48*ep^5)
         +ca^3*rat(-74*ep^3+197*ep^2-142*ep+24,256*ep^5)
         +ca^3*G20*rat(240*ep^9+1768*ep^8+13196*ep^7-64938*ep^6+67914*
         ep^5+18712*ep^4-66047*ep^3+35053*ep^2-3054*ep-1296,36864*ep^9-
         9216*ep^8-64512*ep^7-11520*ep^6+6912*ep^5)
         +ca^3*G10*rat(10752*ep^10-45376*ep^9-122704*ep^8+672512*ep^7-
         869640*ep^6+374516*ep^5-76929*ep^4+99660*ep^3-63860*ep^2+11907
         *ep-450,221184*ep^11-276480*ep^10-282624*ep^9+305664*ep^8+
         24576*ep^7-56832*ep^6+9216*ep^5)
         +ca^3*G10*G20*rat(-3456*ep^12-351072*ep^11+1479600*ep^10-
         1571448*ep^9-1535252*ep^8+5030528*ep^7-4958076*ep^6+2459721*
         ep^5-642503*ep^4+129976*ep^3-66887*ep^2+27339*ep-3942,1990656*
         ep^12-3151872*ep^11-1714176*ep^10+3598848*ep^9-695808*ep^8-
         585216*ep^7+253440*ep^6-27648*ep^5)
         +cf*ca^2*rat(-4*ep^5-38*ep^4+10*ep^3+63*ep^2-37*ep+6,8*ep^5)
         +cf*ca^2*G20*rat(2800*ep^9+392*ep^8-11656*ep^7-50*ep^6+12607*
         ep^5-234*ep^4-3047*ep^3-1935*ep^2+1096*ep+27,768*ep^9-192*ep^8
         -1344*ep^7-240*ep^6+144*ep^5)
         +cf*ca^2*G10*rat(-13440*ep^11+26336*ep^10+39008*ep^9-96448*
         ep^8-20288*ep^7+141666*ep^6-103636*ep^5+31732*ep^4-3084*ep^3-
         3833*ep^2+2365*ep-378,4608*ep^11-5760*ep^10-5888*ep^9+6368*
         ep^8+512*ep^7-1184*ep^6+192*ep^5)
         +cf*ca^2*G10*G20*rat(-28416*ep^12+32672*ep^11+58192*ep^10-
         34288*ep^9+16408*ep^8-347854*ep^7+609157*ep^6-401932*ep^5+
         70533*ep^4+52035*ep^3-33360*ep^2+7447*ep-594,41472*ep^12-65664
         *ep^11-35712*ep^10+74976*ep^9-14496*ep^8-12192*ep^7+5280*ep^6-
         576*ep^5)
         +cf^2*ca*rat(6*ep^4+31*ep^3-6*ep^2-43*ep+12,4*ep^4)
         +cf^2*ca*G20*rat(-476*ep^7+750*ep^6+626*ep^5-684*ep^4-1336*
         ep^3+1509*ep^2-383*ep-6,48*ep^7-84*ep^6+18*ep^5)
         +cf^2*ca*G10*rat(4448*ep^9-14080*ep^8+3416*ep^7+31860*ep^6-
         40404*ep^5+13529*ep^4+3685*ep^3-2798*ep^2+320*ep+24,576*ep^9-
         1584*ep^8+1352*ep^7-440*ep^6+48*ep^5)
         +cf^2*ca*G10*G20*rat(5904*ep^10-21888*ep^9+42424*ep^8-83790*
         ep^7+142098*ep^6-153476*ep^5+99535*ep^4-38110*ep^3+8055*ep^2-
         764*ep+12,2592*ep^10-7992*ep^9+8460*ep^8-4008*ep^7+876*ep^6-72
         *ep^5)
         +cf^3*rat(-ep^3-3*ep^2+4,ep^3)
         +cf^3*G20*rat(77*ep^5-11*ep^4-95*ep^3-71*ep^2+144*ep-44,12*
         ep^5-3*ep^4)
         +cf^3*G10*rat(-188*ep^7+324*ep^6+199*ep^5-522*ep^4+21*ep^3+288
         *ep^2-142*ep+20,36*ep^7-45*ep^6+17*ep^5-2*ep^4)
         +cf^3*G10*G20*rat(-552*ep^8+1442*ep^7-2478*ep^6+4213*ep^5-5034
         *ep^4+3587*ep^3-1468*ep^2+318*ep-28,324*ep^8-513*ep^7+288*ep^6
         -69*ep^5+6*ep^4)
         +tf*nf*ca^2*G20*rat(16*ep^5+36*ep^4-270*ep^3+380*ep^2-171*ep+
         17,384*ep^7-480*ep^6-192*ep^5+72*ep^4)
         +tf*nf*ca^2*G10*rat(24*ep^6-188*ep^5+394*ep^4-437*ep^3+324*
         ep^2-159*ep+34,576*ep^9-576*ep^8-880*ep^7+576*ep^6+208*ep^5-96
         *ep^4)
         +tf*nf*ca^2*G10*G20*rat(-1632*ep^9+10480*ep^8-21256*ep^7+9256*
         ep^6+22392*ep^5-35299*ep^4+21683*ep^3-6499*ep^2+877*ep-34,
         20736*ep^11-32832*ep^10-17856*ep^9+37488*ep^8-7248*ep^7-6096*
         ep^6+2640*ep^5-288*ep^4)
         +tf*nf*cf*ca*G20*rat(-8*ep^6+76*ep^5-222*ep^4+259*ep^3-144*
         ep^2+43*ep-8,48*ep^7-60*ep^6-24*ep^5+9*ep^4)
         +tf*nf*cf*ca*G10*rat(80*ep^8-80*ep^7-224*ep^6+364*ep^5-81*ep^4
         -14*ep^3-135*ep^2+122*ep-28,72*ep^9-72*ep^8-110*ep^7+72*ep^6+
         26*ep^5-12*ep^4)
         +tf*nf*cf*ca*G10*G20*rat(96*ep^10-1088*ep^9+3552*ep^8-4668*
         ep^7+2578*ep^6-1063*ep^5+1929*ep^4-2250*ep^3+1183*ep^2-287*ep+
         26,1296*ep^11-2052*ep^10-1116*ep^9+2343*ep^8-453*ep^7-381*ep^6
         +165*ep^5-18*ep^4)
         +tf*nf*cf^2*G20*rat(16*ep^5-32*ep^4+12*ep^3+56*ep^2-100*ep+48,
         48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +tf*nf*cf^2*G10*rat(-32*ep^4+96*ep^3-104*ep^2+48*ep-8,18*ep^5-
         45*ep^4+31*ep^3-6*ep^2)
         +tf*nf*cf^2*G10*G20*rat(-128*ep^7+640*ep^6-960*ep^5-32*ep^4+
         1464*ep^3-1520*ep^2+632*ep-96,432*ep^8-972*ep^7+420*ep^6+177*
         ep^5-129*ep^4+18*ep^3)
         +tf^2*nf^2*ca*G20*rat(-4*ep^3+12*ep^2-12*ep+4,48*ep^6-60*ep^5-
         24*ep^4+9*ep^3)
         +tf^2*nf^2*cf*G20*rat(-16*ep^3+48*ep^2-48*ep+16,48*ep^5-60*
         ep^4-24*ep^3+9*ep^2)
         +xi*tf^-1*[d4FA/na]*G20*rat(-48*ep^8+360*ep^7-316*ep^6-158*
         ep^5+414*ep^4-257*ep^3+66*ep^2-8*ep+1,192*ep^8+240*ep^7+24*
         ep^6-24*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*rat(-96*ep^7+432*ep^6+128*ep^5-672*
         ep^4+486*ep^3-191*ep^2+52*ep-7,384*ep^8+448*ep^7-64*ep^5)
         +xi*tf^-1*[d4FA/na]*G10*G20*rat(1536*ep^9-8832*ep^8+5856*ep^7+
         688*ep^6-2704*ep^5+1632*ep^4+110*ep^3-477*ep^2+152*ep-13,4608*
         ep^9+4224*ep^8-1344*ep^7-768*ep^6+192*ep^5)
         +xi*ca^3*rat(-20*ep^3+63*ep^2-24*ep-8,256*ep^5)
         +xi*ca^3*G20*rat(-240*ep^9-888*ep^8+424*ep^7+1946*ep^6+5823*
         ep^5-10834*ep^4+2904*ep^3+1328*ep^2+746*ep-345,18432*ep^9-4608
         *ep^8-32256*ep^7-5760*ep^6+3456*ep^5)
         +xi*ca^3*G10*rat(-4608*ep^9+12864*ep^8-3120*ep^7-12832*ep^6+
         20232*ep^5-29268*ep^4+9565*ep^3+1486*ep^2+2927*ep-1434,55296*
         ep^10-55296*ep^9-84480*ep^8+55296*ep^7+19968*ep^6-9216*ep^5)
         +xi*ca^3*G10*G20*rat(6912*ep^12+345024*ep^11-1641408*ep^10+
         2912592*ep^9-2037576*ep^8-462424*ep^7+1490902*ep^6-672378*ep^5
         +6187*ep^4+33249*ep^3+12829*ep^2-6899*ep+678,1990656*ep^12-
         3151872*ep^11-1714176*ep^10+3598848*ep^9-695808*ep^8-585216*
         ep^7+253440*ep^6-27648*ep^5)
         +xi*cf*ca^2*rat(22*ep^4-113*ep^3+147*ep^2-64*ep+8,32*ep^5)
         +xi*cf*ca^2*G20*rat(24*ep^7-656*ep^6+1960*ep^5-2009*ep^4+711*
         ep^3+50*ep^2-102*ep+22,384*ep^7+96*ep^6-48*ep^5)
         +xi*cf*ca^2*G10*rat(48*ep^9-160*ep^8+992*ep^7-2324*ep^6+1597*
         ep^5+223*ep^4-286*ep^3-194*ep^2+112*ep-8,576*ep^9+288*ep^8-448
         *ep^7-96*ep^6+64*ep^5)
         +xi*cf*ca^2*G10*G20*rat(-3456*ep^12+30960*ep^11-119088*ep^10+
         231904*ep^9-220908*ep^8+58741*ep^7+67572*ep^6-60229*ep^5+10481
         *ep^4+7882*ep^3-4865*ep^2+1102*ep-96,20736*ep^12-32832*ep^11-
         17856*ep^10+37488*ep^9-7248*ep^8-6096*ep^7+2640*ep^6-288*ep^5)
         +xi*cf^2*ca*rat(8*ep^4-7*ep^3-12*ep^2+15*ep-4,4*ep^4)
         +xi*cf^2*ca*G20*rat(-36*ep^6+62*ep^5-56*ep^4+55*ep^3-35*ep^2+
         12*ep-2,24*ep^6-6*ep^5)
         +xi*cf^2*ca*G10*rat(-24*ep^8-28*ep^7+66*ep^6+269*ep^5-672*ep^4
         +611*ep^3-286*ep^2+72*ep-8,72*ep^8-56*ep^6+16*ep^5)
         +xi*cf^2*ca*G10*G20*rat(216*ep^9-540*ep^8+1818*ep^7-3997*ep^6+
         4560*ep^5-3205*ep^4+1610*ep^3-566*ep^2+112*ep-8,864*ep^9-216*
         ep^8-672*ep^7+360*ep^6-48*ep^5)
         +xi*cf^3*rat(-2*ep^3+2*ep^2+2*ep-2,ep^3)
         +xi*cf^3*G20*rat(6*ep^4-5*ep^3-5*ep^2+5*ep-1,4*ep^4-ep^3)
         +xi*cf^3*G10*rat(-4*ep^5+28*ep^4-61*ep^3+58*ep^2-25*ep+4,9*
         ep^5-9*ep^4+2*ep^3)
         +xi*cf^3*G10*G20*rat(8*ep^5-52*ep^4+98*ep^3-79*ep^2+29*ep-4,24
         *ep^5-22*ep^4+4*ep^3)
         +xi*tf*nf*ca^2*G20*rat(2*ep^4-3*ep^3+4*ep^2-4*ep+1,192*ep^7-
         240*ep^6-96*ep^5+36*ep^4)
         +xi*tf*nf*ca^2*G10*rat(-8*ep^4+16*ep^3-8*ep^2-ep+1,72*ep^8-108
         *ep^7-56*ep^6+100*ep^5-24*ep^4)
         +xi*tf*nf*ca^2*G10*G20*rat(360*ep^9-1380*ep^8+1570*ep^7+29*
         ep^6-1267*ep^5+891*ep^4-195*ep^3-19*ep^2+12*ep-1,5184*ep^11-
         8208*ep^10-4464*ep^9+9372*ep^8-1812*ep^7-1524*ep^6+660*ep^5-72
         *ep^4)
         +xi*tf*nf*cf*ca*G10*rat(-2*ep^4+9*ep^3-14*ep^2+9*ep-2,18*ep^6-
         14*ep^4+4*ep^3)
         +xi*tf*nf*cf*ca*G10*G20*rat(96*ep^7-296*ep^6+328*ep^5-170*ep^4
         +82*ep^3-68*ep^2+34*ep-6,432*ep^9-540*ep^8-552*ep^7+597*ep^6+
         48*ep^5-111*ep^4+18*ep^3)
         +xi*tf*nf*cf^2*G10*rat(-8*ep^4+28*ep^3-36*ep^2+20*ep-4,9*ep^5-
         7*ep^3+2*ep^2)
         +xi*tf*nf*cf^2*G10*G20*rat(8*ep^4-24*ep^3+26*ep^2-12*ep+2,12*
         ep^5+ep^4-9*ep^3+2*ep^2)
         +xi^2*tf^-1*[d4FA/na]*G20*rat(8*ep^6+8*ep^5-34*ep^4+24*ep^3+3*
         ep^2-8*ep+2,64*ep^6+80*ep^5+8*ep^4-8*ep^3)
         +xi^2*tf^-1*[d4FA/na]*G10*rat(-12*ep^2+12*ep-3,48*ep^3+32*ep^2
         -16*ep)
         +xi^2*tf^-1*[d4FA/na]*G10*G20*rat(-64*ep^7+64*ep^6+168*ep^5-
         236*ep^4+50*ep^3+51*ep^2-28*ep+4,384*ep^7+352*ep^6-112*ep^5-64
         *ep^4+16*ep^3)
         +xi^2*ca^3*rat(-2*ep^2+11*ep-2,256*ep^4)
         +xi^2*ca^3*G20*rat(40*ep^8-72*ep^7-146*ep^6+574*ep^5+358*ep^4-
         349*ep^3-85*ep^2+48*ep+4,6144*ep^8+7680*ep^7+768*ep^6-768*ep^5
         )
         +xi^2*ca^3*G10*rat(-36*ep^6+164*ep^5+99*ep^4-66*ep^3-124*ep^2+
         53*ep+2,4608*ep^8-3584*ep^6+1024*ep^5)
         +xi^2*ca^3*G10*G20*rat(-576*ep^11-6000*ep^10+6272*ep^9+15708*
         ep^8-21180*ep^7+4802*ep^6+2477*ep^5-947*ep^4+92*ep^3-ep^2-33*
         ep+10,331776*ep^11-27648*ep^10-327168*ep^9+109056*ep^8+47616*
         ep^7-26112*ep^6+3072*ep^5)
         +xi^2*cf*ca^2*rat(ep^3-9*ep^2+10*ep-2,16*ep^4)
         +xi^2*cf*ca^2*G20*rat(-24*ep^7+296*ep^6-484*ep^5+161*ep^4+137*
         ep^3-108*ep^2+23*ep-1,384*ep^7+96*ep^6-48*ep^5)
         +xi^2*cf*ca^2*G10*rat(-64*ep^8+184*ep^7-208*ep^6+30*ep^5+106*
         ep^4-14*ep^3-57*ep^2+25*ep-2,576*ep^9+288*ep^8-448*ep^7-96*
         ep^6+64*ep^5)
         +xi^2*cf*ca^2*G10*G20*rat(1152*ep^10-5424*ep^9+7440*ep^8-704*
         ep^7-6352*ep^6+4943*ep^5-577*ep^4-764*ep^3+319*ep^2-31*ep-2,
         6912*ep^10+1728*ep^9-6240*ep^8+192*ep^7+1056*ep^6-192*ep^5)
         +xi^2*cf^2*ca*rat(-2*ep^4+15*ep^3-28*ep^2+19*ep-4,4*ep^4)
         +xi^2*cf^2*ca*G20*rat(-12*ep^4+28*ep^3-23*ep^2+8*ep-1,8*ep^5-2
         *ep^4)
         +xi^2*cf^2*ca*G10*rat(24*ep^6-100*ep^5+130*ep^4-35*ep^3-50*
         ep^2+39*ep-8,24*ep^6+16*ep^5-8*ep^4)
         +xi^2*cf^2*ca*G10*G20*rat(-8*ep^6+36*ep^5-46*ep^4+11*ep^3+16*
         ep^2-11*ep+2,16*ep^6+12*ep^5-4*ep^4)
         +xi^3*tf^-1*[d4FA/na]*G20*rat(16*ep^5-8*ep^4-20*ep^3+22*ep^2-8
         *ep+1,96*ep^6-24*ep^5)
         +xi^3*tf^-1*[d4FA/na]*G10*rat(-16*ep^4+16*ep^3-4*ep+1,64*ep^5)
         +xi^3*tf^-1*[d4FA/na]*G10*G20*rat(64*ep^5-176*ep^4+208*ep^3-
         128*ep^2+40*ep-5,768*ep^6-192*ep^5)
         +xi^3*ca^3*rat(1,256*ep^3)
         +xi^3*ca^3*G20*rat(4*ep^5-23*ep^4+55*ep^3-35*ep^2+16*ep-5,4608
         *ep^6-1152*ep^5)
         +xi^3*ca^3*G10*rat(8*ep^4+4*ep^3+6*ep^2-19*ep+7,4608*ep^6-1536
         *ep^5)
         +xi^3*ca^3*G10*G20*rat(-384*ep^8+312*ep^7+824*ep^6-254*ep^5-
         488*ep^4+343*ep^3-107*ep^2+19*ep-1,165888*ep^9+13824*ep^8-
         105984*ep^7+41472*ep^6-4608*ep^5)
         +xi^3*cf*ca^2*rat(-ep+1,32*ep^3)
         +xi^3*cf*ca^2*G20*rat(8*ep^4-16*ep^3+8*ep^2+ep-1,384*ep^4+96*
         ep^3-48*ep^2)
         +xi^3*cf*ca^2*G10*rat(4*ep^4-8*ep^3-3*ep^2+11*ep-4,96*ep^5+64*
         ep^4-32*ep^3)
         +xi^3*cf*ca^2*G10*G20*rat(-64*ep^7+88*ep^6+76*ep^5-174*ep^4+65
         *ep^3+28*ep^2-23*ep+4,1152*ep^7+1056*ep^6-336*ep^5-192*ep^4+48
         *ep^3)
         +xi^3*cf^2*ca*rat(ep^2-2*ep+1,4*ep^3)
         +xi^3*cf^2*ca*G10*rat(-8*ep^5+12*ep^4+6*ep^3-21*ep^2+14*ep-3,
         24*ep^5+16*ep^4-8*ep^3)
         +xi^3*cf^2*ca*G10*G20*rat(8*ep^5-12*ep^4-6*ep^3+19*ep^2-11*ep+
         2,32*ep^5+24*ep^4-8*ep^3)
         +xi^3*cf^3*rat(-ep^3+3*ep^2-3*ep+1,ep^3)
         +xi^3*cf^3*G10*rat(4*ep^4-12*ep^3+13*ep^2-6*ep+1,3*ep^4-ep^3)
         +xi^3*cf^3*G10*G20*rat(-8*ep^4+20*ep^3-18*ep^2+7*ep-1,24*ep^4-
         6*ep^3)
         +Master(no)*tf^-1*[d4FA/na]*rat(-8*ep^2+9*ep-1,32*ep-8)
         +Master(no)*ca^3*rat(8*ep^2-9*ep+1,768*ep-192)
         +Master(no)*cf*ca^2*rat(ep^4+ep^3-2*ep,8*ep-2)
         +Master(no)*cf^2*ca*rat(-3*ep^4-3*ep^3+6*ep,8*ep-2)
         +Master(no)*cf^3*rat(ep^4+ep^3-2*ep,4*ep-1)
         +Master(no)*xi*tf^-1*[d4FA/na]*rat(ep+1,8)
         +Master(no)*xi*ca^3*rat(-ep-1,192)
         +Master(t105)*tf^-1*[d4FA/na]*rat(-48*ep^5+76*ep^4-84*ep^3+127
         *ep^2-93*ep+22,64*ep^4+16*ep^3-8*ep^2)
         +Master(t105)*ca^3*rat(144*ep^8+1452*ep^7+1776*ep^6-18449*ep^5
         +12450*ep^4+16645*ep^3-13380*ep^2+2032*ep+30,18432*ep^6-29184*
         ep^5-1536*ep^4+6528*ep^3-1152*ep^2)
         +Master(t105)*cf*ca^2*rat(-1408*ep^8-128*ep^7+7744*ep^6-7412*
         ep^5+1792*ep^4-1733*ep^3+1043*ep^2+213*ep-111,768*ep^6-1216*
         ep^5-64*ep^4+272*ep^3-48*ep^2)
         +Master(t105)*cf^2*ca*rat(132*ep^6+130*ep^5-370*ep^4+15*ep^3+
         120*ep^2-25*ep-2,24*ep^4-14*ep^3+2*ep^2)
         +Master(t105)*cf^3*rat(-44*ep^5-46*ep^4+112*ep^3+14*ep^2-48*ep
         +12,12*ep^3-7*ep^2+ep)
         +Master(t105)*tf*nf*ca^2*rat(-48*ep^4+98*ep^3+ep^2-68*ep+21,96
         *ep^4-128*ep^3-40*ep^2+24*ep)
         +Master(t105)*tf*nf*cf*ca*rat(-4*ep^4-2*ep^3-4*ep^2+18*ep-10,
         12*ep^4-16*ep^3-5*ep^2+3*ep)
         +Master(t105)*xi*tf^-1*[d4FA/na]*rat(12*ep^4+8*ep^3-13*ep^2+7*
         ep-2,16*ep^3+8*ep^2)
         +Master(t105)*xi*ca^3*rat(-144*ep^7+504*ep^6-888*ep^5-2462*
         ep^4+3937*ep^3+1301*ep^2+308*ep-462,9216*ep^5-12288*ep^4-3840*
         ep^3+2304*ep^2)
         +Master(t105)*xi*cf*ca^2*rat(48*ep^6-20*ep^5-132*ep^4-9*ep^3+
         149*ep^2-33*ep-3,96*ep^5-128*ep^4-40*ep^3+24*ep^2)
         +Master(t105)*xi*cf^2*ca*rat(-2*ep^3+3*ep^2-3*ep+2,2*ep^2)
         +Master(t105)*xi*tf*nf*ca^2*rat(2*ep^2-3*ep+1,24*ep^3-44*ep^2+
         12*ep)
         +Master(t105)*xi*tf*nf*cf*ca*rat(-2*ep^2+4*ep-2,2*ep^2-3*ep)
         +Master(t105)*xi^2*ca^3*rat(3*ep^4-11*ep^2-9*ep+7,384*ep^2-128
         *ep)
         +Master(t105)*xi^2*cf*ca^2*rat(2*ep^3-ep^2-2*ep+1,32*ep^3+16*
         ep^2)
         +Master(t105)*xi^3*ca^3*rat(-2*ep^4+ep^3+3*ep^2+2*ep-2,768*
         ep^3-256*ep^2)
         )
      +a^4*(
         +tf^-1*[d4FA/na]*ca*G30*rat(512*ep^12-18336*ep^11-5664*ep^10+
         18816*ep^9-28264*ep^8+125218*ep^7+33488*ep^6-107350*ep^5+19127
         *ep^4+24696*ep^3-12086*ep^2+3642*ep-747,15360*ep^12+2048*ep^11
         -27904*ep^10-15104*ep^9+256*ep^8+768*ep^7)
         +tf^-1*[d4FA/na]*ca*G20*rat(68976000*ep^16+143726496*ep^15+
         896894640*ep^14-155442344*ep^13-3944874004*ep^12+817147912*
         ep^11+1788261808*ep^10+501896950*ep^9-1023368833*ep^8+89608474
         *ep^7+155467135*ep^6-72743131*ep^5+6910295*ep^4+7499900*ep^3-
         1834331*ep^2-226193*ep+64794,41472000*ep^17+82944000*ep^16-
         81434880*ep^15-193973760*ep^14-46128960*ep^13+38802240*ep^12+
         12268800*ep^11-2471040*ep^10-843840*ep^9+48960*ep^8+17280*ep^7
         )
         +tf^-1*[d4FA/na]*ca*G20*G30*rat(-76032000*ep^19-917260800*
         ep^18+18121877888*ep^17-7967599840*ep^16-34402313680*ep^15+
         43679602480*ep^14-42335375868*ep^13+131670984786*ep^12-
         50332555630*ep^11-80442497140*ep^10+54352917476*ep^9+
         3902555116*ep^8-15059920035*ep^7+5297615673*ep^6+690572840*
         ep^5-702836182*ep^4+16922645*ep^3+34965967*ep^2-1086036*ep-
         620700,1327104000*ep^19+331776000*ep^18-7914332160*ep^17-
         2973911040*ep^16+10689361920*ep^15+6928473600*ep^14-1042260480
         *ep^13-1386961920*ep^12-84925440*ep^11+88358400*ep^10+11312640
         *ep^9-1751040*ep^8-276480*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*rat(2621568*ep^12-23487168*ep^11+
         23855640*ep^10-2753028*ep^9-826626*ep^8-4089647*ep^7+3636899*
         ep^6-995704*ep^5-233095*ep^4+191951*ep^3-17908*ep^2-7412*ep+
         1194,1536000*ep^14+1792000*ep^13-157440*ep^12-439680*ep^11+
         3840*ep^10+30720*ep^9-640*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G30*rat(-35817408000*ep^21-
         488208372480*ep^20+2116367471264*ep^19-2338214956416*ep^18-
         8533334221296*ep^17+22600782274768*ep^16-3674717313510*ep^15-
         37247344781096*ep^14+27217068286852*ep^13+18728008006726*ep^12
         -22928036709938*ep^11-1267458900535*ep^10+7195623525751*ep^9-
         966072836065*ep^8-1041147662935*ep^7+223539631637*ep^6+
         76460019941*ep^5-19913844705*ep^4-2643973381*ep^3+775778910*
         ep^2+32929252*ep-10944744,15925248000*ep^22-6635520000*ep^21-
         113551441920*ep^20+34263244800*ep^19+249689825280*ep^18-
         30000936960*ep^17-219998545920*ep^16-5932247040*ep^15+
         78011504640*ep^14+10045163520*ep^13-10647705600*ep^12-
         1851217920*ep^11+581806080*ep^10+113725440*ep^9-10690560*ep^8-
         2211840*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G20*rat(491784000*ep^19+7001117488*
         ep^18-52043314984*ep^17+61036655752*ep^16+230846178262*ep^15-
         498004742329*ep^14-92885045046*ep^13+826066409954*ep^12-
         308717068047*ep^11-458096228074*ep^10+295934387669*ep^9+
         75936701796*ep^8-85029767081*ep^7+1109033529*ep^6+10326281737*
         ep^5-1232812746*ep^4-545359494*ep^3+94068046*ep^2+10321064*ep-
         2153496,497664000*ep^20-3465538560*ep^18-373248000*ep^17+
         7069697280*ep^16+1945969920*ep^15-4885850880*ep^14-1896825600*
         ep^13+833207040*ep^12+344943360*ep^11-50146560*ep^10-21254400*
         ep^9+967680*ep^8+414720*ep^7)
         +tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(3632947200*ep^23+
         62113789440*ep^22+409484245248*ep^21-1516033809312*ep^20+
         40074889856*ep^19+8933688896352*ep^18-15158152004328*ep^17-
         9666928719158*ep^16+49816002530262*ep^15-29989737932816*ep^14-
         34220828641718*ep^13+42464050259236*ep^12-732322728977*ep^11-
         16471093067944*ep^10+5245273664722*ep^9+2308291512200*ep^8-
         1426073979826*ep^7+14293086518*ep^6+117569854112*ep^5-
         15138299526*ep^4-3726045715*ep^3+720106650*ep^2+36494764*ep-
         9207240,143327232000*ep^23-107495424000*ep^22-1002056417280*
         ep^21+649023528960*ep^20+2144418693120*ep^19-1019077908480*
         ep^18-1889984102400*ep^17+606605414400*ep^16+719900282880*
         ep^15-143628042240*ep^14-125964840960*ep^13+15282155520*ep^12+
         10789908480*ep^11-721889280*ep^10-437391360*ep^9+12165120*ep^8
         +6635520*ep^7)
         +tf^-1*[d4FA/na]*ca*G10^2*rat(-24883200*ep^22+7824936960*ep^21
         -19815284736*ep^20+21717266304*ep^19+324328251504*ep^18-
         416152754760*ep^17-1164044951940*ep^16+2387463234826*ep^15+
         6025857050*ep^14-2343865673992*ep^13+851629578682*ep^12+
         1039087416098*ep^11-737789680443*ep^10-49884603679*ep^9+
         163374449425*ep^8-32224640215*ep^7-11536294045*ep^6+4841815099
         *ep^5-6536871*ep^4-233972613*ep^3+24523734*ep^2+3628772*ep-
         561960,7962624000*ep^22-13934592000*ep^21-41735208960*ep^20+
         77792071680*ep^19+41342300160*ep^18-97957739520*ep^17-
         7041377280*ep^16+40741678080*ep^15-747217920*ep^14-7232117760*
         ep^13+234071040*ep^12+614937600*ep^11-15498240*ep^10-24606720*
         ep^9+307200*ep^8+368640*ep^7)
         +tf^-1*[d4FA/na]*cf*G30*rat(-294000*ep^10-919968*ep^9-325668*
         ep^8+809246*ep^7+1443029*ep^6-1373570*ep^5-28265*ep^4+259841*
         ep^3-42657*ep^2-9424*ep+2092,4800*ep^10-1280*ep^9-576*ep^8+128
         *ep^7)
         +tf^-1*[d4FA/na]*cf*G20*rat(1441290240*ep^17+8937156096*ep^16+
         18682276608*ep^15+12577755200*ep^14-13330894880*ep^13-
         29470886152*ep^12-1158259084*ep^11+20312616042*ep^10+
         1558643819*ep^9-6165527774*ep^8-232370905*ep^7+924138116*ep^6+
         12328321*ep^5-73701522*ep^4+57757*ep^3+3017298*ep^2-36324*ep-
         44392,12960000*ep^17+40176000*ep^16+24447600*ep^15-13766040*
         ep^14-10817640*ep^13+1665360*ep^12+1481760*ep^11-83160*ep^10-
         79560*ep^9+1440*ep^8+1440*ep^7)
         +tf^-1*[d4FA/na]*cf*G20*G30*rat(13119381504*ep^20+61734567936*
         ep^19+9728992768*ep^18-152275049088*ep^17-423501420896*ep^16-
         562596626624*ep^15+859588605892*ep^14+723416871182*ep^13-
         827519611968*ep^12-113771389185*ep^11+261685167029*ep^10-
         33091696986*ep^9-28006456889*ep^8+8394199929*ep^7+469736390*
         ep^6-636264171*ep^5+91396812*ep^4+22234559*ep^3-6395414*ep^2-
         306572*ep+131352,829440000*ep^20+912384000*ep^19-3629721600*
         ep^18-4067343360*ep^17+1293341760*ep^16+1741885920*ep^15-
         185191200*ep^14-288190080*ep^13+12948480*ep^12+22462560*ep^11-
         439200*ep^10-826560*ep^9+5760*ep^8+11520*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*rat(-5161984*ep^12-9310720*ep^11+
         8485200*ep^10-8777988*ep^9+38503986*ep^8-36855170*ep^7+7351940
         *ep^6+4046770*ep^5-1334651*ep^4-248962*ep^3+106683*ep^2+1056*
         ep-1868,240000*ep^12-116000*ep^11-21600*ep^10+12640*ep^9+480*
         ep^8-320*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G30*rat(1940135804928*ep^21+
         4687997970432*ep^20-9817909222912*ep^19-25379930858624*ep^18-
         3369706158752*ep^17+37641233664288*ep^16+64014360649816*ep^15-
         57071287005336*ep^14-70685506414424*ep^13+57648081408984*ep^12
         +20049801492616*ep^11-21623830086744*ep^10-1232124657569*ep^9+
         3608902359999*ep^8-195352461722*ep^7-299756986518*ep^6+
         28277079463*ep^5+13203095103*ep^4-1194004148*ep^3-322364928*
         ep^2+16481504*ep+3814544,13271040000*ep^21+1327104000*ep^20-
         72673689600*ep^19-7001948160*ep^18+85770961920*ep^17+
         7176706560*ep^16-30833233920*ep^15-1647982080*ep^14+4818216960
         *ep^13+152225280*ep^12-366428160*ep^11-6197760*ep^10+13317120*
         ep^9+92160*ep^8-184320*ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*rat(-168130363392*ep^21-
         249840566784*ep^20+1127041370112*ep^19+985406442784*ep^18-
         730894446560*ep^17-1180633485440*ep^16-5674838652862*ep^15+
         7152268851357*ep^14+4547941901634*ep^13-8929378819636*ep^12+
         1986106679662*ep^11+2270423053075*ep^10-1207676191126*ep^9-
         55524574839*ep^8+157511836920*ep^7-23788641796*ep^6-6345343244
         *ep^5+1781871127*ep^4+46605368*ep^3-42303720*ep^2+1569888*ep+
         212272,1866240000*ep^21-902016000*ep^20-10056441600*ep^19+
         4936040640*ep^18+11155747680*ep^17-5800226400*ep^16-3222275040
         *ep^15+2019129120*ep^14+250028640*ep^13-266954400*ep^12+
         8074080*ep^11+14286240*ep^10-1408320*ep^9-259200*ep^8+34560*
         ep^7)
         +tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-1963665358848*ep^22-
         3966884038656*ep^21+13425614181888*ep^20+16972614606464*ep^19-
         8415510895328*ep^18-20059775090048*ep^17-74915991081912*ep^16+
         89452368695008*ep^15+70879336936512*ep^14-118404886466216*
         ep^13+16747839052920*ep^12+36209333981776*ep^11-15896866319715
         *ep^10-2316325519730*ep^9+2686637911155*ep^8-291747248912*ep^7
         -156757482669*ep^6+38954269150*ep^5+2318566173*ep^4-1563671636
         *ep^3+84220848*ep^2+20505200*ep-2169424,119439360000*ep^22-
         27869184000*ep^21-658044518400*ep^20+155003535360*ep^19+
         792944501760*ep^18-192722526720*ep^17-299029224960*ep^16+
         77667863040*ep^15+48307898880*ep^14-13084623360*ep^13-
         3754529280*ep^12+1043504640*ep^11+138447360*ep^10-39121920*
         ep^9-1935360*ep^8+552960*ep^7)
         +tf^-1*[d4FA/na]*cf*G10^2*rat(-278895108096*ep^22-829703374848
         *ep^21+1309065753600*ep^20+4878497310208*ep^19+1101877995264*
         ep^18-8836836156608*ep^17-9898645695392*ep^16+12874753931152*
         ep^15+9940571583256*ep^14-11738104798808*ep^13-1951051488436*
         ep^12+4225634923762*ep^11-250792764047*ep^10-696829054712*ep^9
         +108086253985*ep^8+60752737708*ep^7-12567357385*ep^6-
         3007072760*ep^5+727913071*ep^4+79110370*ep^3-21621692*ep^2-
         749064*ep+241472,3317760000*ep^22-774144000*ep^21-18279014400*
         ep^20+4305653760*ep^19+22026236160*ep^18-5353403520*ep^17-
         8306367360*ep^16+2157440640*ep^15+1341886080*ep^14-363461760*
         ep^13-104292480*ep^12+28986240*ep^11+3845760*ep^10-1086720*
         ep^9-53760*ep^8+15360*ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G20*G30*rat(-384*ep^10-1728*ep^9+1512*
         ep^8+6164*ep^7-8810*ep^6+4375*ep^5-1492*ep^4+819*ep^3-350*ep^2
         +66*ep-4,3240*ep^12-7938*ep^11+2718*ep^10+558*ep^9-342*ep^8+36
         *ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G30*rat(50496*ep^10-43400*ep^9-
         198956*ep^8+229318*ep^7+86295*ep^6-238347*ep^5+136995*ep^4-
         35997*ep^3+5558*ep^2-862*ep+100,25920*ep^12-89424*ep^11+85248*
         ep^10-17280*ep^9-7200*ep^8+3024*ep^7-288*ep^6)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*rat(-456*ep^10-280*ep^9+4174*
         ep^8-4040*ep^7-1340*ep^6+3614*ep^5-1600*ep^4-98*ep^3+274*ep^2-
         80*ep+8,972*ep^12-3159*ep^11+2565*ep^10-135*ep^9-297*ep^8+54*
         ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10*G20*G30*rat(-19392*ep^11+36440*
         ep^10+35076*ep^9-143458*ep^8+181355*ep^7-134343*ep^6+56035*
         ep^5-5853*ep^4-5734*ep^3+2822*ep^2-516*ep+32,77760*ep^13-
         268272*ep^12+255744*ep^11-51840*ep^10-21600*ep^9+9072*ep^8-864
         *ep^7)
         +tf^-1*nf*[d4FF/na]*ca*G10^2*rat(-1440*ep^9+2064*ep^8+2840*
         ep^7-3868*ep^6-1412*ep^5+3424*ep^4-1655*ep^3+346*ep^2-37*ep+2,
         1296*ep^11-4212*ep^10+3420*ep^9-180*ep^8-396*ep^7+72*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G30*rat(2754*ep^8-1140*ep^7-9969*ep^6+
         12734*ep^5-2976*ep^4-3242*ep^3+2299*ep^2-532*ep+40,75*ep^10-95
         *ep^9+11*ep^8+11*ep^7-2*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G20*rat(-69980544*ep^12+10099488*ep^11+
         242216416*ep^10-256295008*ep^9+10891368*ep^8+112123072*ep^7-
         60788296*ep^6+4368928*ep^5+5848920*ep^4-1778080*ep^3+13480*
         ep^2+61440*ep-6784,810000*ep^14-1134000*ep^13+150975*ep^12+
         242235*ep^11-57960*ep^10-15750*ep^9+4275*ep^8+315*ep^7-90*ep^6
         )
         +tf^-1*nf*[d4FF/na]*cf*G20*G30*rat(-125257536*ep^14+510365520*
         ep^13-1516588896*ep^12+2772011552*ep^11-2746481416*ep^10+
         1383393508*ep^9-244389401*ep^8-55565291*ep^7+17263600*ep^6+
         6187150*ep^5-2228459*ep^4-85081*ep^3+85772*ep^2-7198*ep+176,
         12960000*ep^16-18144000*ep^15+1605600*ep^14+5009760*ep^13-
         1078335*ep^12-494235*ep^11+126360*ep^10+20790*ep^9-5715*ep^8-
         315*ep^7+90*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*rat(169952*ep^10+59056*ep^9-611564*
         ep^8+531383*ep^7-48045*ep^6-164508*ep^5+110376*ep^4-28371*ep^3
         -559*ep^2+1704*ep-224,7500*ep^12-11125*ep^11+2950*ep^10+1070*
         ep^9-380*ep^8-25*ep^7+10*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*G30*rat(-6312144384*ep^14+
         6686903040*ep^13+16200850432*ep^12-30672353640*ep^11+
         13205952060*ep^10+5265333562*ep^9-5447042671*ep^8+535203658*
         ep^7+636814431*ep^6-185946014*ep^5-8533481*ep^4+8720742*ep^3-
         665107*ep^2-76068*ep+7440,69120000*ep^16-96768000*ep^15+
         8563200*ep^14+26718720*ep^13-5751120*ep^12-2635920*ep^11+
         673920*ep^10+110880*ep^9-30480*ep^8-1680*ep^7+480*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*rat(575832960*ep^14-1218167328*
         ep^13-28374048*ep^12+1713361940*ep^11-1012814204*ep^10-
         641457725*ep^9+930226113*ep^8-346105811*ep^7-2936249*ep^6+
         37326773*ep^5-9727089*ep^4+316911*ep^3+255493*ep^2-44040*ep+
         2304,9720000*ep^16-19278000*ep^15+10559700*ep^14+715995*ep^13-
         2240190*ep^12+458955*ep^11+103590*ep^10-41895*ep^9+990*ep^8+
         945*ep^7-90*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10*G20*G30*rat(4621121280*ep^15-
         14669924544*ep^14+22555604640*ep^13-29578758472*ep^12+
         37304831812*ep^11-35395305886*ep^10+21933992105*ep^9-
         8408754859*ep^8+1767804707*ep^7-48196177*ep^6-96790029*ep^5+
         34291523*ep^4-4838839*ep^3-247633*ep^2+159764*ep-13392,
         622080000*ep^17-1078272000*ep^16+367372800*ep^15+214778880*
         ep^14-131916240*ep^13-6469920*ep^12+13973040*ep^11-1023840*
         ep^10-606960*ep^9+76320*ep^8+9360*ep^7-1440*ep^6)
         +tf^-1*nf*[d4FF/na]*cf*G10^2*rat(1040004288*ep^14-411288336*
         ep^13-2861865592*ep^12+3045772132*ep^11+227740862*ep^10-
         1722627228*ep^9+797330911*ep^8+40010138*ep^7-125463505*ep^6+
         27492056*ep^5+3464977*ep^4-1978830*ep^3+131195*ep^2+33028*ep-
         4096,17280000*ep^16-24192000*ep^15+2140800*ep^14+6679680*ep^13
         -1437780*ep^12-658980*ep^11+168480*ep^10+27720*ep^9-7620*ep^8-
         420*ep^7+120*ep^6)
         +ca^4*rat(-350*ep^4+1219*ep^3-1428*ep^2+644*ep-80,2048*ep^7)
         +ca^4*G30*rat(17920*ep^14-64832*ep^13-27299456*ep^12+122792768
         *ep^11-235732904*ep^10+190517224*ep^9+138775806*ep^8-343323853
         *ep^7+28250849*ep^6+219073492*ep^5-84574027*ep^4-26979727*ep^3
         +16053458*ep^2-1295286*ep-142920,44236800*ep^14-78151680*ep^13
         -65028096*ep^12+112730112*ep^11+35168256*ep^10-25288704*ep^9-
         3760128*ep^8+1327104*ep^7)
         +ca^4*G20*rat(-6821280000*ep^19+472699229760*ep^18-
         1126193047392*ep^17-259923186272*ep^16+5531754556832*ep^15-
         10727002464764*ep^14-7736521950*ep^13+20652267117560*ep^12-
         13797675869268*ep^11-10523723035221*ep^10+12845206246997*ep^9-
         1031640255108*ep^8-2756216856900*ep^7+779266601383*ep^6+
         167803461447*ep^5-79508576014*ep^4-840688558*ep^3+2688616148*
         ep^2-121397496*ep-21789360,358318080000*ep^20-203046912000*
         ep^19-1874103091200*ep^18+1324360212480*ep^17+2302971678720*
         ep^16-1488762685440*ep^15-828070594560*ep^14+491801518080*
         ep^13+111277670400*ep^12-63117895680*ep^11-6005975040*ep^10+
         3322736640*ep^9+109486080*ep^8-59719680*ep^7)
         +ca^4*G20*G30*rat(-12026880000*ep^23-252929894400*ep^22-
         25253649016320*ep^21+120908503677568*ep^20-103170985675008*
         ep^19-474045363162816*ep^18+1206701691868144*ep^17-
         513941560006640*ep^16-1507084717401460*ep^15+2260383741766518*
         ep^14-899412559080880*ep^13-463252010456080*ep^12+
         557021487639510*ep^11-144086918315382*ep^10-32925406141484*
         ep^9+19194656094569*ep^8+1187839644328*ep^7-1348453988480*ep^6
         -164736923662*ep^5+110768352863*ep^4+5414830320*ep^3-
         5164527000*ep^2+79087392*ep+76898160,22932357120000*ep^23-
         58859716608000*ep^22-95385865420800*ep^21+328322981560320*
         ep^20-16255882690560*ep^19-410351452323840*ep^18+
         138948100669440*ep^17+161847157432320*ep^16-64426642513920*
         ep^15-26874857963520*ep^14+11184009707520*ep^13+2124112896000*
         ep^12-899222446080*ep^11-79175024640*ep^10+33788067840*ep^9+
         1114767360*ep^8-477757440*ep^7)
         +ca^4*G10*rat(-3781278720*ep^15+10409163264*ep^14-28572122496*
         ep^13+49225993632*ep^12-21061626972*ep^11-11527359724*ep^10-
         10936186343*ep^9+34704117236*ep^8-20988085649*ep^7+1949887290*
         ep^6+2327798535*ep^5-705134090*ep^4-27053791*ep^3+31059928*
         ep^2-2373268*ep-114240,13271040000*ep^17-18579456000*ep^16-
         16327065600*ep^15+23285514240*ep^14+1051176960*ep^13-
         6366781440*ep^12+900218880*ep^11+476651520*ep^10-91975680*ep^9
         -10321920*ep^8+2211840*ep^7)
         +ca^4*G10*G30*rat(70014610022400*ep^24+467260997253120*ep^23-
         3571211754909184*ep^22+5626074944732800*ep^21+7825903439581760
         *ep^20-37660149574466080*ep^19+39695819266763056*ep^18+
         26839186730772512*ep^17-91512986485740856*ep^16+
         42545445610518856*ep^15+55530012800634992*ep^14-
         57712319402742760*ep^13-4076325379678484*ep^12+
         23753054368613585*ep^11-6019972663791919*ep^10-
         3441787279924199*ep^9+1605379088771801*ep^8+134807880052907*
         ep^7-154740313655117*ep^6+8416729909955*ep^5+6381493980999*
         ep^4-761510982888*ep^3-93420764328*ep^2+15099702192*ep-
         41055120,183458856960000*ep^25-470877732864000*ep^24-
         946545780326400*ep^23+3097461585346560*ep^22+633039861841920*
         ep^21-5909395471073280*ep^20+1241631866880000*ep^19+
         4577588878049280*ep^18-1626997945466880*ep^17-1509776123166720
         *ep^16+604885217771520*ep^15+231991766876160*ep^14-
         96665857228800*ep^13-17626303365120*ep^12+7464084111360*ep^11+
         642318336000*ep^10-274126602240*ep^9-8918138880*ep^8+
         3822059520*ep^7)
         +ca^4*G10*G20*rat(18662400000*ep^25-4264738560000*ep^24-
         66189280596480*ep^23+527095375704192*ep^22-1214217141382144*
         ep^21-79727474278192*ep^20+5771790115880664*ep^19-
         10941781986395740*ep^18+3405720849674894*ep^17+
         14484817866816888*ep^16-17999297039334151*ep^15+
         189700224967754*ep^14+12295875818473896*ep^13-6265969740177634
         *ep^12-2157375476180452*ep^11+2592388526093250*ep^10-
         298613753008072*ep^9-356608977256378*ep^8+118162810262883*ep^7
         +9668646836120*ep^6-9538441019518*ep^5+897358491948*ep^4+
         215375355936*ep^3-44286478176*ep^2+1364893344*ep+123864768,
         51597803520000*ep^25-162533081088000*ep^24-181437942988800*
         ep^23+1005259223531520*ep^22-363659368366080*ep^21-
         1630450121195520*ep^20+1310827318272000*ep^19+843337054863360*
         ep^18-1097576393195520*ep^17+2300621045760*ep^16+
         311090323783680*ep^15-69232885678080*ep^14-31628279070720*
         ep^13+12012096061440*ep^12+748715581440*ep^11-706284748800*
         ep^10+39255736320*ep^9+13377208320*ep^8-1433272320*ep^7)
         +ca^4*G10*G20*G30*rat(-1507921920000*ep^27-113493253939200*
         ep^26-1086875909683200*ep^25+6241208462221824*ep^24-
         3954276434423808*ep^23-27996654842516800*ep^22+
         68897932888066528*ep^21-47803903138655344*ep^20-
         83936855992833400*ep^19+270287513412219976*ep^18-
         310440815512174504*ep^17+87163125227361080*ep^16+
         160199973410439496*ep^15-146659459565421868*ep^14-
         23696693476754611*ep^13+92256552643883536*ep^12-
         39755254484247862*ep^11-8658827333472886*ep^10+
         12104047538539828*ep^9-2725200119718382*ep^8-629445998935234*
         ep^7+373820683439362*ep^6-31415730245257*ep^5-12374635873698*
         ep^4+2799384620808*ep^3-38453149584*ep^2-42955136784*ep+
         3977493984,4953389137920000*ep^27-17667087925248000*ep^26-
         11742284139724800*ep^25+106362932475985920*ep^24-
         72218661216583680*ep^23-158060984476631040*ep^22+
         196875977295790080*ep^21+54614466475130880*ep^20-
         160074053033656320*ep^19+30630522470400000*ep^18+
         47333868532531200*ep^17-19126779913175040*ep^16-
         5244444544204800*ep^15+3526018555576320*ep^14+97445318492160*
         ep^13-289945496125440*ep^12+20040491335680*ep^11+
         11014538526720*ep^10-1300774256640*ep^9-156704440320*ep^8+
         22932357120*ep^7)
         +ca^4*G10^2*rat(18662400000*ep^26-27858915532800*ep^25-
         45992712176640*ep^24+1055066722698240*ep^23-3477476041115232*
         ep^22+3368121051350112*ep^21+8211639006515696*ep^20-
         30889059363765520*ep^19+37455565763604106*ep^18-
         2460657200869778*ep^17-41239852453392044*ep^16+
         37817802818991736*ep^15+434672924537800*ep^14-
         19119756071856142*ep^13+9205552307315311*ep^12+
         1777748872897291*ep^11-2728605058296317*ep^10+558564977690713*
         ep^9+191968873843735*ep^8-92252547504895*ep^7+2769699023335*
         ep^6+4399603643467*ep^5-638502056102*ep^4-54996601352*ep^3+
         16078819808*ep^2-457413072*ep-52095456,137594142720000*ep^26-
         628346585088000*ep^25+302172025651200*ep^24+2652353876459520*
         ep^23-4658427799142400*ep^22+267844897013760*ep^21+
         5200932250091520*ep^20-3683863736893440*ep^19-762637736263680*
         ep^18+1613485582663680*ep^17-298655901204480*ep^16-
         232643540828160*ep^15+86964525711360*ep^14+10980434165760*
         ep^13-8273619763200*ep^12+219578204160*ep^11+337102110720*
         ep^10-31142707200*ep^9-4989911040*ep^8+637009920*ep^7)
         +cf*ca^3*rat(-32*ep^7-340*ep^6-998*ep^5+662*ep^4+1383*ep^3-
         1519*ep^2+500*ep-56,64*ep^7)
         +cf*ca^3*G30*rat(23610432*ep^13+12816384*ep^12-146874480*ep^11
         -78162304*ep^10+363886876*ep^9+103616880*ep^8-425345197*ep^7+
         52504272*ep^6+181173191*ep^5-77769433*ep^4-4750068*ep^3+
         6998881*ep^2-767802*ep-41328,921600*ep^13-2088960*ep^12-310272
         *ep^11+2503680*ep^10-519168*ep^9-267264*ep^8+55296*ep^7)
         +cf*ca^3*G20*rat(-48157708032*ep^19-105576033600*ep^18+
         238733704416*ep^17+677654283088*ep^16-299025888976*ep^15-
         1716733522244*ep^14-13900687574*ep^13+2167099534557*ep^12-
         14113866710*ep^11-1348706144377*ep^10+197677678546*ep^9+
         350094912538*ep^8-77355716452*ep^7-40595654700*ep^6+
         10362009752*ep^5+2227162209*ep^4-584736762*ep^3-55600811*ep^2+
         12024528*ep+500076,1244160000*ep^19+124416000*ep^18-6424358400
         *ep^17+315567360*ep^16+8206807680*ep^15+301890240*ep^14-
         2673984960*ep^13-75012480*ep^12+336372480*ep^11+5088960*ep^10-
         17461440*ep^9-103680*ep^8+311040*ep^7)
         +cf*ca^3*G20*G30*rat(-4244224352256*ep^23+1529503782912*ep^22+
         46286267739648*ep^21-40140408507008*ep^20-104019077097408*
         ep^19+82671107166352*ep^18-33078604591376*ep^17+
         340573510246072*ep^16-204562976358640*ep^15-519536403039357*
         ep^14+566822179713510*ep^13+19563910861322*ep^12-
         234859888487988*ep^11+72957399481483*ep^10+25830038933895*ep^9
         -15757652012074*ep^8+4010317548*ep^7+1267555922982*ep^6-
         148127492581*ep^5-47513909636*ep^4+9361761064*ep^3+645776448*
         ep^2-185245776*ep+990144,477757440000*ep^23-1226244096000*
         ep^22-1987205529600*ep^21+6840062115840*ep^20-338664222720*
         ep^19-8548988590080*ep^18+2894752097280*ep^17+3371815779840*
         ep^16-1342221719040*ep^15-559892874240*ep^14+233000202240*
         ep^13+44252352000*ep^12-18733800960*ep^11-1649479680*ep^10+
         703918080*ep^9+23224320*ep^8-9953280*ep^7)
         +cf*ca^3*G10*rat(724426752*ep^17-3237891584*ep^16+4743102720*
         ep^15+1340493856*ep^14-18370486656*ep^13+33497494840*ep^12-
         5421954772*ep^11-41297135020*ep^10+37883920925*ep^9-4563848339
         *ep^8-8002922009*ep^7+3424361546*ep^6+36061081*ep^5-274262133*
         ep^4+42833239*ep^3+4130206*ep^2-1449484*ep+86424,276480000*
         ep^17-387072000*ep^16-340147200*ep^15+485114880*ep^14+21899520
         *ep^13-132641280*ep^12+18754560*ep^11+9930240*ep^10-1916160*
         ep^9-215040*ep^8+46080*ep^7)
         +cf*ca^3*G10*G30*rat(-207177921331200*ep^24+412278425321472*
         ep^23+1745822352199680*ep^22-4245873165390848*ep^21-
         2504664733375744*ep^20+10106109607313984*ep^19-
         2285116576126080*ep^18+1045337993230112*ep^17-
         14942431322925648*ep^16+5032980516103556*ep^15+
         21861762231451152*ep^14-20087057004048616*ep^13-
         1017428878268016*ep^12+7731518110313708*ep^11-2186057531469201
         *ep^10-941193956406919*ep^9+492318235363956*ep^8+
         31712072085830*ep^7-44511598898349*ep^6+1541827329713*ep^5+
         2002036400058*ep^4-115100205800*ep^3-47376985952*ep^2+
         1760993808*ep+522925344,3822059520000*ep^24-13632012288000*
         ep^23-6087691468800*ep^22+70618141163520*ep^21-57429810708480*
         ep^20-65682594938880*ep^19+91549925498880*ep^18+3816509460480*
         ep^17-37712299991040*ep^16+6258630758400*ep^15+6343144611840*
         ep^14-1509982801920*ep^13-503889223680*ep^12+136674570240*
         ep^11+18827182080*ep^10-5445550080*ep^9-265420800*ep^8+
         79626240*ep^7)
         +cf*ca^3*G10*G20*rat(35354055868416*ep^24-109774640517120*
         ep^23-193783059894528*ep^22+1039214777293824*ep^21-
         799966409730032*ep^20-1445479477728368*ep^19+3539729809456336*
         ep^18-4373010854095588*ep^17+3540271709124615*ep^16+
         923667630487632*ep^15-5949242129972086*ep^14+5345838848417740*
         ep^13-769093622249690*ep^12-1637587650331534*ep^11+
         988674153822084*ep^10-30980202797682*ep^9-144843506613997*ep^8
         +38377717042726*ep^7+5904067951018*ep^6-3639113773342*ep^5+
         143771680200*ep^4+130683458064*ep^3-14680315424*ep^2-
         1595907552*ep+245685888,1074954240000*ep^24-4461060096000*
         ep^23+681102950400*ep^22+20261797539840*ep^21-27838034380800*
         ep^20-6129676477440*ep^19+33438578941440*ep^18-15869056965120*
         ep^17-6997117893120*ep^16+7045047498240*ep^15-563999086080*
         ep^14-878352698880*ep^13+219430218240*ep^12+30821783040*ep^11-
         15223541760*ep^10+509276160*ep^9+308551680*ep^8-29859840*ep^7)
         +cf*ca^3*G10*G20*G30*rat(621966612234240*ep^27-
         1404475015200768*ep^26-6080939497746432*ep^25+
         19468611605191680*ep^24+1736806639170816*ep^23-
         57026597314724288*ep^22+64980315312521472*ep^21-
         23349643985564000*ep^20-20465571404994736*ep^19+
         111089136087461636*ep^18-180290898387860104*ep^17+
         65315337364644176*ep^16+119753751402453716*ep^15-
         140023791443041576*ep^14+33592350629355575*ep^13+
         29614645661217581*ep^12-21334980310022293*ep^11+
         2315133866060021*ep^10+2278259897310713*ep^9-824512700422285*
         ep^8-13278672634723*ep^7+54565592418755*ep^6-7241468933188*
         ep^5-1182484954292*ep^4+322842866480*ep^3-2670583280*ep^2-
         4201657536*ep+256760640,103195607040000*ep^27-368064331776000*
         ep^26-244630919577600*ep^25+2215894426583040*ep^24-
         1504555442012160*ep^23-3292937176596480*ep^22+4101582860328960
         *ep^21+1137801384898560*ep^20-3334876104867840*ep^19+
         638135884800000*ep^18+986122261094400*ep^17-398474581524480*
         ep^16-109259261337600*ep^15+73458719907840*ep^14+2030110801920
         *ep^13-6040531169280*ep^12+417510236160*ep^11+229469552640*
         ep^10-27099463680*ep^9-3264675840*ep^8+477757440*ep^7)
         +cf*ca^3*G10^2*rat(99917896384512*ep^27-115921952464896*ep^26-
         1115937722732544*ep^25+1300597999810560*ep^24+4939583426194944
         *ep^23-5735271281908864*ep^22-12042732606214144*ep^21+
         14589602618987744*ep^20+17815550664582112*ep^19-
         26073567714255176*ep^18-11223901158475496*ep^17+
         27185490129969934*ep^16-2053755418822722*ep^15-
         14262276436091826*ep^14+6059168675182783*ep^13+
         2533048084687837*ep^12-2223039361340435*ep^11+103954761083185*
         ep^10+294516960823563*ep^9-66723207025719*ep^8-14853248800319*
         ep^7+6477696902293*ep^6+27378345778*ep^5-251674939504*ep^4+
         18550993408*ep^3+3636864784*ep^2-373369440*ep-8468352,
         2866544640000*ep^27-10224009216000*ep^26-6795303321600*ep^25+
         61552622960640*ep^24-41793206722560*ep^23-91470477127680*ep^22
         +113932857231360*ep^21+31605594024960*ep^20-92635447357440*
         ep^19+17725996800000*ep^18+27392285030400*ep^17-11068738375680
         *ep^16-3034979481600*ep^15+2040519997440*ep^14+56391966720*
         ep^13-167792532480*ep^12+11597506560*ep^11+6374154240*ep^10-
         752762880*ep^9-90685440*ep^8+13271040*ep^7)
         +cf^2*ca^2*rat(96*ep^6+562*ep^5+1115*ep^4-570*ep^3-1355*ep^2+
         992*ep-160,32*ep^6)
         +cf^2*ca^2*G30*rat(-867456*ep^12+637248*ep^11+4446656*ep^10-
         2630356*ep^9-8861248*ep^8+4986163*ep^7+9087731*ep^6-9420360*
         ep^5+2036163*ep^4+736252*ep^3-349253*ep^2+28140*ep+2412,9600*
         ep^12-31360*ep^11+28128*ep^10-2048*ep^9-3360*ep^8+576*ep^7)
         +cf^2*ca^2*G20*rat(20906301312*ep^18-37643447520*ep^17-
         74625712272*ep^16+133962178264*ep^15+116112608308*ep^14-
         148962667352*ep^13-264381149054*ep^12+359978759146*ep^11-
         23978933320*ep^10-134863286647*ep^9+48619912948*ep^8+
         13551316386*ep^7-9057352872*ep^6+41922585*ep^5+612020354*ep^4-
         55467926*ep^3-15754108*ep^2+1722504*ep+100944,155520000*ep^18-
         554688000*ep^17+539611200*ep^16+65351520*ep^15-275723280*ep^14
         +50302440*ep^13+41133600*ep^12-10550160*ep^11-2319120*ep^10+
         662760*ep^9+43200*ep^8-12960*ep^7)
         +cf^2*ca^2*G20*G30*rat(302394359808*ep^22-714533142528*ep^21-
         1908861176832*ep^20+7118913540608*ep^19-8146090654848*ep^18+
         10830242801600*ep^17-14438912188208*ep^16-4940061200120*ep^15+
         30011475332156*ep^14-20354141410574*ep^13-4420813640874*ep^12+
         9268547535068*ep^11-1935855966918*ep^10-1210143082229*ep^9+
         513965250344*ep^8+40096665324*ep^7-46224464088*ep^6+2593238447
         *ep^5+2043548588*ep^4-257163740*ep^3-40520920*ep^2+5946624*ep+
         250272,9953280000*ep^22-45453312000*ep^21+49506508800*ep^20+
         43488276480*ep^19-94032057600*ep^18+9960186240*ep^17+
         40386962880*ep^16-10527763680*ep^15-6907425120*ep^14+
         2150415360*ep^13+553340160*ep^12-184756320*ep^11-20774880*
         ep^10+7185600*ep^9+293760*ep^8-103680*ep^7)
         +cf^2*ca^2*G10*rat(-82486272*ep^16+586037120*ep^15-562007648*
         ep^14-1360175168*ep^13+3168316968*ep^12-3191091124*ep^11+
         773105336*ep^10+2626637325*ep^9-3189284742*ep^8+1244533278*
         ep^7+66294572*ep^6-172207491*ep^5+31701978*ep^4+4491516*ep^3-
         1677920*ep^2+53104*ep+12288,11520000*ep^16-21888000*ep^15-
         3228800*ep^14+21827520*ep^13-10001280*ep^12-526080*ep^11+
         1044480*ep^10-108480*ep^9-25600*ep^8+3840*ep^7)
         +cf^2*ca^2*G10*G30*rat(15370393780224*ep^23-66342362701824*
         ep^22+19457970545664*ep^21+301079837420544*ep^20-
         557303861419584*ep^19+432781520909696*ep^18-370808632440784*
         ep^17+202903863949312*ep^16+675267730477348*ep^15-
         1245225290886600*ep^14+549089033178117*ep^13+310572684869792*
         ep^12-344797271338339*ep^11+41642557951666*ep^10+
         55653509153803*ep^9-18044491001274*ep^8-3234570722565*ep^7+
         1948343380574*ep^6+21275426684*ep^5-93986882606*ep^4+
         3485112616*ep^3+2174261088*ep^2-73553184*ep-21070368,
         79626240000*ep^23-443252736000*ep^22+759678566400*ep^21-
         48145858560*ep^20-1100162672640*ep^19+831937950720*ep^18+
         243414213120*ep^17-407317812480*ep^16+28962708480*ep^15+
         72462723840*ep^14-12776601600*ep^13-5904771840*ep^12+
         1311851520*ep^11+223683840*ep^10-55134720*ep^9-3179520*ep^8+
         829440*ep^7)
         +cf^2*ca^2*G10*G20*rat(-1300462221312*ep^23+7004179454976*
         ep^22-8566378217856*ep^21-20990343057984*ep^20+82988744941488*
         ep^19-132454605454080*ep^18+125624136433936*ep^17-
         30672745733340*ep^16-127750766609245*ep^15+208944509370756*
         ep^14-125873378590425*ep^13-4877880512256*ep^12+48737410950376
         *ep^11-23025853531551*ep^10-434708383852*ep^9+3601186970781*
         ep^8-907313770635*ep^7-116659531137*ep^6+80325746149*ep^5-
         5745296445*ep^4-2198345872*ep^3+333231336*ep^2+13372848*ep-
         3405456,11197440000*ep^23-68864256000*ep^22+144823334400*ep^21
         -78586277760*ep^20-132806969280*ep^19+201763141920*ep^18-
         55207753200*ep^17-54887170320*ep^16+36887695920*ep^15-
         389480400*ep^14-5096029680*ep^13+1042552080*ep^12+200627280*
         ep^11-80194320*ep^10+1810080*ep^9+1684800*ep^8-155520*ep^7)
         +cf^2*ca^2*G10*G20*G30*rat(-14129477222400*ep^25+
         52145466826752*ep^24+52598863199232*ep^23-498283860685824*
         ep^22+824333294649408*ep^21-405372329930880*ep^20-
         450571071640432*ep^19+1350917202652864*ep^18-1852967732058804*
         ep^17+820119700173368*ep^16+1128310813683439*ep^15-
         1602737848782612*ep^14+470495290424678*ep^13+357279123864550*
         ep^12-279710444257392*ep^11+22366243845068*ep^10+
         35994950478850*ep^9-10059143375736*ep^8-1467780832975*ep^7+
         825130365784*ep^6+7681268652*ep^5-32568278182*ep^4+706464928*
         ep^3+731679120*ep^2-11021184*ep-8098272,716636160000*ep^25-
         3511517184000*ep^24+3938711961600*ep^23+5454516879360*ep^22-
         12469374904320*ep^21+1030903096320*ep^20+10482843640320*ep^19-
         4701188885760*ep^18-2913485137920*ep^17+2047894202880*ep^16+
         232898803200*ep^15-347190727680*ep^14+14707837440*ep^13+
         27598579200*ep^12-3089664000*ep^11-1030475520*ep^10+153792000*
         ep^9+14515200*ep^8-2488320*ep^7)
         +cf^2*ca^2*G10^2*rat(-7522084749312*ep^26+26534291374080*ep^25
         +25236207092736*ep^24-176584315897344*ep^23+58183702451904*
         ep^22+372534341493056*ep^21-150861582993104*ep^20-
         654675958087760*ep^19+376436185102100*ep^18+744830295085212*
         ep^17-710507838812987*ep^16-276356958920913*ep^15+
         560832302093105*ep^14-118639768085800*ep^13-140813238451214*
         ep^12+75914007203337*ep^11+5507395986146*ep^10-12474038885917*
         ep^9+1900730920601*ep^8+780794560140*ep^7-244438302615*ep^6-
         11042029059*ep^5+10734839232*ep^4-580486360*ep^3-168872528*
         ep^2+15005328*ep+423936,59719680000*ep^26-332439552000*ep^25+
         523310284800*ep^24+235725742080*ep^23-1342143290880*ep^22+
         778651641600*ep^21+816297909120*ep^20-974145942720*ep^19+
         18386732160*ep^18+332518135680*ep^17-94363666560*ep^16-
         41871383040*ep^15+20514026880*ep^14+1482779520*ep^13-
         1790726400*ep^12+85775040*ep^11+70064640*ep^10-7334400*ep^9-
         1013760*ep^8+138240*ep^7)
         +cf^3*ca*rat(-18*ep^5-73*ep^4-109*ep^3+28*ep^2+120*ep-44,4*
         ep^5)
         +cf^3*ca*G30*rat(47328*ep^10+11176*ep^9-189548*ep^8-57762*ep^7
         +312762*ep^6+6413*ep^5-295691*ep^4+202344*ep^3-52292*ep^2+4224
         *ep+144,400*ep^10-840*ep^9+392*ep^8-48*ep^7)
         +cf^3*ca*G20*rat(-1186116912*ep^15+1430992068*ep^14+3781709816
         *ep^13-3349130539*ep^12-7597930126*ep^11+7129513605*ep^10+
         6896473562*ep^9-12058262173*ep^8+5737846130*ep^7-422351105*
         ep^6-501756566*ep^5+142197936*ep^4+2458576*ep^3-5209040*ep^2+
         461216*ep+11904,6480000*ep^15-18792000*ep^14+16975800*ep^13-
         4697820*ep^12-927900*ep^11+631980*ep^10-44460*ep^9-16560*ep^8+
         2160*ep^7)
         +cf^3*ca*G20*G30*rat(-22830543360*ep^18+1568560896*ep^17+
         144247942944*ep^16-251485512912*ep^15+442453213840*ep^14-
         816883549696*ep^13+808324821558*ep^12-309302528299*ep^11-
         59396139306*ep^10+83747979317*ep^9-16239606203*ep^8-4911997685
         *ep^7+2109696612*ep^6+2850133*ep^5-105520215*ep^4+11233966*
         ep^3+2034634*ep^2-323880*ep-6264,622080000*ep^18-1596672000*
         ep^17+989452800*ep^16+192026880*ep^15-303679440*ep^14+25212600
         *ep^13+30918240*ep^12-4948560*ep^11-1319760*ep^10+257400*ep^9+
         20160*ep^8-4320*ep^7)
         +cf^3*ca*G10*rat(4244320*ep^15-22396088*ep^14+27214244*ep^13+
         2403542*ep^12-16176387*ep^11+38896345*ep^10-93446158*ep^9+
         97871609*ep^8-42311767*ep^7+1023575*ep^6+5126442*ep^5-1274079*
         ep^4-98118*ep^3+64996*ep^2-4540*ep-264,360000*ep^15-1044000*
         ep^14+943100*ep^13-260990*ep^12-51550*ep^11+35110*ep^10-2470*
         ep^9-920*ep^8+120*ep^7)
         +cf^3*ca*G10*G30*rat(-430864911360*ep^19+1034259577344*ep^18+
         548029470528*ep^17-3648967004224*ep^16+5306610537744*ep^15-
         8132652185456*ep^14+12145842249908*ep^13-10305655462864*ep^12+
         3143289846413*ep^11+1336943463642*ep^10-1241396531551*ep^9+
         176285936108*ep^8+104399764559*ep^7-34624782908*ep^6-
         1883806721*ep^5+1810787188*ep^4-76325576*ep^3-35331462*ep^2+
         2106056*ep+202632,1658880000*ep^19-5916672000*ep^18+6896332800
         *ep^17-2126469120*ep^16-1321883520*ep^15+877045440*ep^14+
         15215040*ep^13-95644800*ep^12+9676800*ep^11+4205760*ep^10-
         632640*ep^9-65280*ep^8+11520*ep^7)
         +cf^3*ca*G10*G20*rat(36638701056*ep^19-121285345536*ep^18+
         48496244352*ep^17+365766220584*ep^16-1041240842552*ep^15+
         1893685978682*ep^14-2546677787574*ep^13+2278512683299*ep^12-
         1165869559498*ep^11+181551142903*ep^10+143833442888*ep^9-
         89867978781*ep^8+14152936514*ep^7+3857269343*ep^6-1761364046*
         ep^5+133903850*ep^4+39560340*ep^3-7547672*ep^2+146920*ep+31728
         ,233280000*ep^19-968112000*ep^18+1489168800*ep^17-994592520*
         ep^16+162436500*ep^15+144688680*ep^14-75144060*ep^13+4622760*
         ep^12+4688460*ep^11-1034280*ep^10-27540*ep^9+27360*ep^8-2160*
         ep^7)
         +cf^3*ca*G10*G20*G30*rat(350872556544*ep^21-529294666752*ep^20
         -2162972603712*ep^19+7064799924672*ep^18-9844090579472*ep^17+
         9676999130352*ep^16-4714572005220*ep^15-6294059936376*ep^14+
         13837719347075*ep^13-10287004114964*ep^12+2523475257474*ep^11+
         1029310031424*ep^10-789906621940*ep^9+106409756362*ep^8+
         44850108510*ep^7-14008481038*ep^6-524249767*ep^5+547259610*
         ep^4-16826012*ep^3-9321202*ep^2+240520*ep+81912,14929920000*
         ep^21-43296768000*ep^20+21590323200*ep^19+39989790720*ep^18-
         45344764800*ep^17+6341515200*ep^16+9364858560*ep^15-3400649280
         *ep^14-532422720*ep^13+382847040*ep^12-9489600*ep^11-17000640*
         ep^10+1609920*ep^9+264960*ep^8-34560*ep^7)
         +cf^3*ca*G10^2*rat(211809415680*ep^21-226571464320*ep^20-
         990832061568*ep^19+1010317934400*ep^18+1832326586192*ep^17-
         1578695296104*ep^16-2785099362400*ep^15+3055455122840*ep^14+
         1091307803235*ep^13-2651953202454*ep^12+975960467960*ep^11+
         272069396512*ep^10-261043993458*ep^9+30162621370*ep^8+
         19910660432*ep^7-5677785234*ep^6-337038337*ep^5+277492868*ep^4
         -15711104*ep^3-4490478*ep^2+449368*ep+6600,1244160000*ep^21-
         3608064000*ep^20+1799193600*ep^19+3332482560*ep^18-3778730400*
         ep^17+528459600*ep^16+780404880*ep^15-283387440*ep^14-44368560
         *ep^13+31903920*ep^12-790800*ep^11-1416720*ep^10+134160*ep^9+
         22080*ep^8-2880*ep^7)
         +cf^4*rat(2*ep^4+6*ep^3+8*ep^2-7,ep^4)
         +cf^4*G30*rat(-2916*ep^8-5150*ep^7+4062*ep^6+10726*ep^5-5484*
         ep^4-7875*ep^3+7505*ep^2-2306*ep+244,50*ep^8-30*ep^7+4*ep^6)
         +cf^4*G20*rat(80425800*ep^13+49056642*ep^12-210757588*ep^11-
         208113480*ep^10+465173414*ep^9+11439240*ep^8-382821580*ep^7+
         246952332*ep^6-38349758*ep^5-16550950*ep^4+6591584*ep^3-190056
         *ep^2-212880*ep+25504,810000*ep^13-1134000*ep^12+420975*ep^11+
         44235*ep^10-49635*ep^9+4545*ep^8+1260*ep^7-180*ep^6)
         +cf^4*G20*G30*rat(1348050816*ep^16+2735117568*ep^15-5944169112
         *ep^14+4539123376*ep^13-14199343672*ep^12+22638884437*ep^11-
         12582713551*ep^10-260100339*ep^9+2738151146*ep^8-747627054*
         ep^7-119151372*ep^6+79010697*ep^5-4453294*ep^4-3353561*ep^3+
         560195*ep^2+49716*ep-13516,77760000*ep^16-82944000*ep^15-
         734400*ep^14+22901760*ep^13-3607290*ep^12-2259360*ep^11+475740
         *ep^10+95040*ep^9-22410*ep^8-1440*ep^7+360*ep^6)
         +cf^4*G10*rat(-955744*ep^13-40136*ep^12+1605596*ep^11+4042078*
         ep^10-8177689*ep^9+1558243*ep^8+5625093*ep^7-4776753*ep^6+
         1063811*ep^5+307511*ep^4-162217*ep^3+6137*ep^2+5894*ep-736,
         90000*ep^13-126000*ep^12+46775*ep^11+4915*ep^10-5515*ep^9+505*
         ep^8+140*ep^7-20*ep^6)
         +cf^4*G10*G30*rat(83068436736*ep^17-46485201024*ep^16-
         222505525296*ep^15+178963438176*ep^14-105092566560*ep^13+
         677783035724*ep^12-1057290473937*ep^11+554169206421*ep^10+
         40191924966*ep^9-143236754691*ep^8+36820822032*ep^7+8643003695
         *ep^6-4815568716*ep^5+118154511*ep^4+210720621*ep^3-21625752*
         ep^2-3048246*ep+421340,622080000*ep^17-1285632000*ep^16+
         657676800*ep^15+189089280*ep^14-212072400*ep^13+10783440*ep^12
         +21880800*ep^11-3045600*ep^10-939600*ep^9+167760*ep^8+14400*
         ep^7-2880*ep^6)
         +cf^4*G10*G20*rat(-7258667904*ep^17+8865007200*ep^16+
         16320651408*ep^15-39652346232*ep^14+66796615908*ep^13-
         141356286627*ep^12+194413899472*ep^11-141089082748*ep^10+
         42511904509*ep^9+8349478199*ep^8-10577863049*ep^7+2645260421*
         ep^6+200308133*ep^5-218038088*ep^4+30842069*ep^3+2710459*ep^2-
         1056946*ep+75016,87480000*ep^17-231822000*ep^16+210705300*
         ep^15-56914245*ep^14-24457680*ep^13+17571735*ep^12-1821420*
         ep^11-998595*ep^10+260280*ep^9+2565*ep^8-6480*ep^7+540*ep^6)
         +cf^4*G10*G20*G30*rat(-60991854336*ep^18+21944162304*ep^17+
         345382321392*ep^16-766408978224*ep^15+1213234207392*ep^14-
         1885370272644*ep^13+2081040307145*ep^12-1272600768240*ep^11+
         259951384275*ep^10+147707483385*ep^9-102089225271*ep^8+
         14334990357*ep^7+5431309463*ep^6-1936443159*ep^5+23555874*ep^4
         +64495347*ep^3-6549714*ep^2-505926*ep+76580,5598720000*ep^18-
         13436928000*ep^17+9775987200*ep^16-271226880*ep^15-2475919440*
         ep^14+733268160*ep^13+164576880*ep^12-93052800*ep^11+680400*
         ep^10+4328640*ep^9-373680*ep^8-69120*ep^7+8640*ep^6)
         +cf^4*G10^2*rat(-13560630912*ep^18+5944285536*ep^17+
         44063433360*ep^16-9411704976*ep^15-90678010080*ep^14+
         43581191838*ep^13+94983185697*ep^12-110938916180*ep^11+
         30583580974*ep^10+14149380029*ep^9-10275340076*ep^8+919222793*
         ep^7+819541380*ep^6-216292261*ep^5-14423989*ep^4+10816723*ep^3
         -640342*ep^2-170702*ep+19188,155520000*ep^18-373248000*ep^17+
         271555200*ep^16-7534080*ep^15-68775540*ep^14+20368560*ep^13+
         4571580*ep^12-2584800*ep^11+18900*ep^10+120240*ep^9-10380*ep^8
         -1920*ep^7+240*ep^6)
         +[d4AA/na]*G30*rat(8960*ep^12-78496*ep^11-919072*ep^10+1444936
         *ep^9-7414732*ep^8-1405000*ep^7+8923881*ep^6-368420*ep^5-
         3219752*ep^4+445259*ep^3+374761*ep^2-68483*ep-3866,460800*
         ep^12+568320*ep^11-9216*ep^10-132096*ep^9-9216*ep^8+6144*ep^7)
         +[d4AA/na]*G20*rat(213120000*ep^16+4347767040*ep^15+2393805248
         *ep^14+23944966768*ep^13+77429627744*ep^12-38453097540*ep^11-
         97416870836*ep^10+30607491408*ep^9+42460875237*ep^8-
         12280554251*ep^7-7909948590*ep^6+2235062586*ep^5+631142645*
         ep^4-164529975*ep^3-21127304*ep^2+4000012*ep+257392,1244160000
         *ep^17+3856896000*ep^16+2346969600*ep^15-1321539840*ep^14-
         1038493440*ep^13+159874560*ep^12+142248960*ep^11-7983360*ep^10
         -7637760*ep^9+138240*ep^8+138240*ep^7)
         +[d4AA/na]*G20*G30*rat(-4354560000*ep^20+11914368000*ep^19-
         16105926400*ep^18+34976245056*ep^17-460531356480*ep^16+
         1185863622776*ep^15+1480249212776*ep^14-6198302549870*ep^13+
         2071901068164*ep^12+4199056685482*ep^11-2446491687395*ep^10-
         771928249536*ep^9+685978887981*ep^8+19545507233*ep^7-
         71109970133*ep^6+1293150518*ep^5+4172558081*ep^4-128613671*
         ep^3-129433178*ep^2+3878652*ep+1622424,79626240000*ep^20+
         87588864000*ep^19-348453273600*ep^18-390464962560*ep^17+
         124160808960*ep^16+167221048320*ep^15-17778355200*ep^14-
         27666247680*ep^13+1243054080*ep^12+2156405760*ep^11-42163200*
         ep^10-79349760*ep^9+552960*ep^8+1105920*ep^7)
         +[d4AA/na]*G10*rat(-14083200*ep^12+17412864*ep^11-135054120*
         ep^10-1260276*ep^9+157390070*ep^8-18886839*ep^7-63656065*ep^6+
         12712413*ep^5+9796692*ep^4-2314371*ep^3-469691*ep^2+94497*ep+
         7402,23040000*ep^14+23424000*ep^13-7257600*ep^12-7464960*ep^11
         +829440*ep^10+645120*ep^9-23040*ep^8-15360*ep^7)
         +[d4AA/na]*G10*G30*rat(201016320000*ep^20+3048064337920*ep^19-
         13071873399296*ep^18+31290057032064*ep^17+7800432781312*ep^16-
         180448192819040*ep^15+155800891475808*ep^14+133183585389520*
         ep^13-171734630703464*ep^12-21946721078820*ep^11+
         68087678786200*ep^10-5475200156795*ep^9-12479231515026*ep^8+
         2030633530873*ep^7+1163914934902*ep^6-231336692013*ep^5-
         52297221782*ep^4+10108600207*ep^3+1150336746*ep^2-142782636*ep
         -11956680,637009920000*ep^21+63700992000*ep^20-3488337100800*
         ep^19-336093511680*ep^18+4117006172160*ep^17+344481914880*
         ep^16-1479995228160*ep^15-79103139840*ep^14+231274414080*ep^13
         +7306813440*ep^12-17588551680*ep^11-297492480*ep^10+639221760*
         ep^9+4423680*ep^8-8847360*ep^7)
         +[d4AA/na]*G10*G20*rat(1555200000*ep^20-10459200000*ep^19-
         68194462400*ep^18+447407263008*ep^17-988851981660*ep^16-
         444672261032*ep^15+4721364811257*ep^14-3470043122559*ep^13-
         3735360627896*ep^12+4311813190119*ep^11+731046972795*ep^10-
         1927343981033*ep^9+238053645147*ep^8+342072412293*ep^7-
         89058034700*ep^6-23046119664*ep^5+8774426385*ep^4+387792580*
         ep^3-299422512*ep^2+4220208*ep+2956464,29859840000*ep^20-
         4478976000*ep^19-162396057600*ep^18+24844631040*ep^17+
         186773506560*ep^16-30545786880*ep^15-61738329600*ep^14+
         11726622720*ep^13+7909332480*ep^12-1634826240*ep^11-415756800*
         ep^10+89994240*ep^9+7464960*ep^8-1658880*ep^7)
         +[d4AA/na]*G10*G20*G30*rat(-23556096000*ep^22+737702092800*
         ep^21-4765238384640*ep^20+10660013263360*ep^19-8016712057088*
         ep^18-54191444192832*ep^17+153324481400512*ep^16-2577609004880
         *ep^15-275959522645488*ep^14+182023738568584*ep^13+
         99433691742052*ep^12-131812720779684*ep^11+17958621399307*
         ep^10+23885538546457*ep^9-9401847798879*ep^8-225029527115*ep^7
         +578219856535*ep^6-34941212841*ep^5-12791593193*ep^4-626757821
         *ep^3+374684874*ep^2+46906692*ep-9722712,5733089280000*ep^22-
         1337720832000*ep^21-31586136883200*ep^20+7440169697280*ep^19+
         38061336084480*ep^18-9250681282560*ep^17-14353402798080*ep^16+
         3728057425920*ep^15+2318779146240*ep^14-628061921280*ep^13-
         180217405440*ep^12+50088222720*ep^11+6645473280*ep^10-
         1877852160*ep^9-92897280*ep^8+26542080*ep^7)
         +[d4AA/na]*G10^2*rat(-1036800000*ep^22-22574131200*ep^21-
         132650181120*ep^20+412195775232*ep^19-1442331356368*ep^18+
         312822859352*ep^17+11613675312580*ep^16-12197151411518*ep^15-
         11516530070420*ep^14+17947783192432*ep^13+670833540973*ep^12-
         8394572269972*ep^11+1969280372008*ep^10+1553971208497*ep^9-
         625383594353*ep^8-104338180712*ep^7+72296216218*ep^6-68981935*
         ep^5-3632003726*ep^4+223951360*ep^3+76462672*ep^2-5194256*ep-
         523744,79626240000*ep^22-18579456000*ep^21-438696345600*ep^20+
         103335690240*ep^19+528629667840*ep^18-128481684480*ep^17-
         199352816640*ep^16+51778575360*ep^15+32205265920*ep^14-
         8723082240*ep^13-2503019520*ep^12+695669760*ep^11+92298240*
         ep^10-26081280*ep^9-1290240*ep^8+368640*ep^7)
         +nf*[d4FA/na]*G30*rat(80*ep^9-312*ep^8+2288*ep^7-7118*ep^6+
         8425*ep^5-2156*ep^4-3421*ep^3+3074*ep^2-966*ep+108,600*ep^11-
         1660*ep^10+1228*ep^9-44*ep^8-148*ep^7+24*ep^6)
         +nf*[d4FA/na]*G20*rat(-2520000*ep^16+1669200*ep^15-20019040*
         ep^14+34013188*ep^13+154817388*ep^12-231917876*ep^11-172550311
         *ep^10+246818768*ep^9+79727946*ep^8-122826548*ep^7-8731428*
         ep^6+29917940*ep^5-3406706*ep^4-2526656*ep^3+482899*ep^2+62224
         *ep-14508,6480000*ep^18+3888000*ep^17-28276200*ep^16-7310520*
         ep^15+30134430*ep^14+4030200*ep^13-9454050*ep^12-644760*ep^11+
         1175490*ep^10+37800*ep^9-60750*ep^8-720*ep^7+1080*ep^6)
         +nf*[d4FA/na]*G20*G30*rat(-481536000*ep^20+4489894400*ep^19-
         1453584768*ep^18-5379534816*ep^17+21653647872*ep^16-
         17920047196*ep^15+17965092336*ep^14-28014639285*ep^13+
         17753299495*ep^12-916344464*ep^11-4175008829*ep^10+2502586704*
         ep^9-599153141*ep^8-74551424*ep^7+60955277*ep^6+4679921*ep^5-
         5694586*ep^4+35584*ep^3+265784*ep^2-12624*ep-3840,414720000*
         ep^22-580608000*ep^21-2333260800*ep^20+3187768320*ep^19+
         3008558880*ep^18-3796241760*ep^17-1299946680*ep^16+1393808400*
         ep^15+227818440*ep^14-221096880*ep^13-18586440*ep^12+16982640*
         ep^11+706680*ep^10-621360*ep^9-10080*ep^8+8640*ep^7)
         +nf*[d4FA/na]*G10*rat(-288*ep^7-10632*ep^6+7548*ep^5+5882*ep^4
         -6245*ep^3+1140*ep^2+269*ep-74,5000*ep^11-5750*ep^10+50*ep^9+
         730*ep^8-10*ep^7-20*ep^6)
         +nf*[d4FA/na]*G10*G30*rat(12713472000*ep^22-90959097600*ep^21-
         154569093568*ep^20+521236082480*ep^19-67853065668*ep^18-
         1422529912596*ep^17+998045526483*ep^16+1253374933067*ep^15-
         1445623302614*ep^14-428363312263*ep^13+1222027218489*ep^12-
         335067248796*ep^11-373389486360*ep^10+229835308250*ep^9+
         22897997245*ep^8-42920753029*ep^7+3719948934*ep^6+3729869073*
         ep^5-699138849*ep^4-115226722*ep^3+30560708*ep^2+638136*ep-
         316800,4976640000*ep^24-10285056000*ep^23-28330905600*ep^22+
         67204362240*ep^21+33954825600*ep^20-126542678400*ep^19+
         4170013920*ep^18+96748646400*ep^17-23187219840*ep^16-
         31600984320*ep^15+9962383680*ep^14+4828193280*ep^13-1673118720
         *ep^12-365592960*ep^11+132230880*ep^10+13294080*ep^9-4919040*
         ep^8-184320*ep^7+69120*ep^6)
         +nf*[d4FA/na]*G10*G20*rat(-234240000*ep^21+162809600*ep^20+
         5178506816*ep^19-7961660784*ep^18-8524581116*ep^17+39496563856
         *ep^16-18098034467*ep^15-18193910018*ep^14+20069442180*ep^13-
         161835636*ep^12-6898680638*ep^11-3243437840*ep^10+5719117768*
         ep^9-246849956*ep^8-1371219267*ep^7+263344050*ep^6+131707768*
         ep^5-38838104*ep^4-3085844*ep^3+1526192*ep^2-11600*ep-15360,
         311040000*ep^23-513216000*ep^22-1932681600*ep^21+3309452640*
         ep^20+3179001600*ep^19-6032757960*ep^18-1723189680*ep^17+
         4323335040*ep^16+64990080*ep^15-1227426480*ep^14+122052960*
         ep^13+148046400*ep^12-22541760*ep^11-7567560*ep^10+1354320*
         ep^9+133920*ep^8-25920*ep^7)
         +nf*[d4FA/na]*G10*G20*G30*rat(-14999040000*ep^24-36150739200*
         ep^23+764719455936*ep^22-913333723120*ep^21-1993870275596*
         ep^20+4916373446480*ep^19-2661234402479*ep^18-1094385397888*
         ep^17+1301405190239*ep^16+114020707865*ep^15-314783049644*
         ep^14-622039364973*ep^13+1198896481384*ep^12-718588697830*
         ep^11+12351454481*ep^10+188034206162*ep^9-82144034681*ep^8+
         4332048345*ep^7+5556359506*ep^6-1224912853*ep^5-68494066*ep^4+
         42878340*ep^3-1771800*ep^2-451328*ep+30720,44789760000*ep^26-
         107495424000*ep^25-224122982400*ep^24+689831976960*ep^23+
         103980343680*ep^22-1240748582400*ep^21+417158160480*ep^20+
         858227775840*ep^19-498930917760*ep^18-214847199360*ep^17+
         184464406080*ep^16+13566588480*ep^15-29542648320*ep^14+
         1729019520*ep^13+2286856800*ep^12-277045920*ep^11-84153600*
         ep^10+13098240*ep^9+1175040*ep^8-207360*ep^7)
         +nf*[d4FA/na]*G10^2*rat(-304128000*ep^21+14622796800*ep^20+
         11074604544*ep^19-113603214592*ep^18+129330968032*ep^17+
         284944783164*ep^16-635731854420*ep^15+211649580787*ep^14+
         411473004332*ep^13-384508040089*ep^12-5524438289*ep^11+
         130819201101*ep^10-26057605623*ep^9-29625471077*ep^8+
         12361574777*ep^7+1992034760*ep^6-1753360493*ep^5+103694610*
         ep^4+86523588*ep^3-12213656*ep^2-1272448*ep+240192,2488320000*
         ep^23-7630848000*ep^22-6534604800*ep^21+40136785920*ep^20-
         23159373120*ep^19-40111966080*ep^18+42196973040*ep^17+
         6177350160*ep^16-17770960080*ep^15+1970467920*ep^14+3010723920
         *ep^13-596627280*ep^12-239932080*ep^11+57135600*ep^10+8979840*
         ep^9-2332800*ep^8-126720*ep^7+34560*ep^6)
         +tf*nf*ca^3*G30*rat(-128*ep^10+1344*ep^9+31168*ep^8-163312*
         ep^7+247310*ep^6+3791*ep^5-383288*ep^4+415654*ep^3-188280*ep^2
         +37143*ep-2286,230400*ep^12-983040*ep^11+1427712*ep^10-724224*
         ep^9-31488*ep^8+94464*ep^7-13824*ep^6)
         +tf*nf*ca^3*G20*rat(138240000*ep^18-377164800*ep^17+672114720*
         ep^16-559442296*ep^15+5579346472*ep^14-2590571802*ep^13-
         41300574758*ep^12+65043761375*ep^11-859186615*ep^10-
         58898406015*ep^9+38606969089*ep^8+239923623*ep^7-8383501201*
         ep^6+2461256821*ep^5+292011361*ep^4-234916322*ep^3+18397924*
         ep^2+6065976*ep-875232,3732480000*ep^20-5847552000*ep^19-
         17406835200*ep^18+33317326080*ep^17+10193869440*ep^16-
         39497232960*ep^15+6882209280*ep^14+13748667840*ep^13-
         3963790080*ep^12-1816620480*ep^11+594915840*ep^10+97174080*
         ep^9-33471360*ep^8-1762560*ep^7+622080*ep^6)
         +tf*nf*ca^3*G20*G30*rat(-36893491200*ep^22+883752960*ep^21+
         792647553536*ep^20-2268685440384*ep^19-28274068064*ep^18+
         9185549171960*ep^17-13997125126532*ep^16+2670911090760*ep^15+
         13078763582920*ep^14-14231837716109*ep^13+3921611749568*ep^12+
         2891426707002*ep^11-2715457833178*ep^10+800578513390*ep^9+
         29103665276*ep^8-104694887218*ep^7+35498903682*ep^6-1460221313
         *ep^5-2152778328*ep^4+411977240*ep^3+26266240*ep^2-9601488*ep+
         218880,238878720000*ep^24-852000768000*ep^23-380480716800*
         ep^22+4413633822720*ep^21-3589363169280*ep^20-4105162183680*
         ep^19+5721870343680*ep^18+238531841280*ep^17-2357018749440*
         ep^16+391164422400*ep^15+396446538240*ep^14-94373925120*ep^13-
         31493076480*ep^12+8542160640*ep^11+1176698880*ep^10-340346880*
         ep^9-16588800*ep^8+4976640*ep^7)
         +tf*nf*ca^3*G10*rat(-3290688*ep^12-9668448*ep^11+24230868*
         ep^10-28315206*ep^9+54681174*ep^8-72619895*ep^7+44422223*ep^6-
         8431264*ep^5-3261880*ep^4+1713473*ep^3-114901*ep^2-60260*ep+
         9204,34560000*ep^16-74304000*ep^15-12710400*ep^14+99980160*
         ep^13-32906880*ep^12-27544320*ep^11+12038400*ep^10+1906560*
         ep^9-1004160*ep^8-38400*ep^7+23040*ep^6)
         +tf*nf*ca^3*G10*G30*rat(83212704000*ep^23-351640497600*ep^22+
         1075272695856*ep^21-942822517492*ep^20-2090914915196*ep^19+
         8132515050333*ep^18-15958023437434*ep^17+13797050601936*ep^16+
         9383081914948*ep^15-34266501709826*ep^14+25096950219817*ep^13+
         7865226962445*ep^12-20452509870403*ep^11+8480824758870*ep^10+
         1424388995893*ep^9-1684460780081*ep^8+97862678971*ep^7+
         140418916131*ep^6-10929010456*ep^5-8864184132*ep^4+583492180*
         ep^3+342709592*ep^2-16588176*ep-4990176,477757440000*ep^25-
         1704001536000*ep^24-1238718873600*ep^23+10531269181440*ep^22-
         6417764904960*ep^21-17037592012800*ep^20+18622467025920*ep^19+
         8687388049920*ep^18-16157778186240*ep^17+305265162240*ep^16+
         5506930575360*ep^15-971076695040*ep^14-855879229440*ep^13+
         205832171520*ep^12+65339550720*ep^11-17765015040*ep^10-
         2386575360*ep^9+690647040*ep^8+33177600*ep^7-9953280*ep^6)
         +tf*nf*ca^3*G10*G20*rat(9123840000*ep^24+273498508800*ep^23-
         1890079307136*ep^22+3168077062368*ep^21+3378098834392*ep^20-
         17905804280284*ep^19+20880938628668*ep^18-616193375572*ep^17-
         20939610437879*ep^16+23326792341640*ep^15-11600833335241*ep^14
         -3161450486488*ep^13+11401104704906*ep^12-8446557811420*ep^11+
         1290831869866*ep^10+1843004040172*ep^9-1215789709603*ep^8+
         231782252816*ep^7+46660501859*ep^6-29661011872*ep^5+4258104904
         *ep^4+343999648*ep^3-182780816*ep^2+21662592*ep-875520,
         537477120000*ep^26-2230530048000*ep^25-196925644800*ep^24+
         12361428817920*ep^23-14259568665600*ep^22-13195737008640*ep^21
         +30638306661120*ep^20-4869690243840*ep^19-20217848417280*ep^18
         +11457052231680*ep^17+3216559403520*ep^16-3961700098560*ep^15+
         391714652160*ep^14+454587240960*ep^13-117326880000*ep^12-
         15156253440*ep^11+7766046720*ep^10-269568000*ep^9-154275840*
         ep^8+14929920*ep^7)
         +tf*nf*ca^3*G10*G20*G30*rat(238889606400*ep^26+2324424444480*
         ep^25-30155735247696*ep^24+93505227510924*ep^23-69919331121144
         *ep^22-223842089374067*ep^21+660336811959129*ep^20-
         790218532991726*ep^19+417672554730646*ep^18+125281694075154*
         ep^17-374512674754009*ep^16+210714642657090*ep^15+
         81486017400514*ep^14-189930100978817*ep^13+105952775621233*
         ep^12-7078886631264*ep^11-19262184150988*ep^10+7954684831422*
         ep^9+302102323255*ep^8-932488090208*ep^7+173406284020*ep^6+
         24350897796*ep^5-10219367392*ep^4+341485184*ep^3+140935552*
         ep^2-5371968*ep-875520,12899450880000*ep^28-58907492352000*
         ep^27+15429176524800*ep^26+307565668270080*ep^25-
         465056233574400*ep^24-223547716823040*ep^23+924315004615680*
         ep^22-370472684428800*ep^21-559084686220800*ep^20+
         496626498708480*ep^19+43498297036800*ep^18-173074605327360*
         ep^17+36151915023360*ep^16+22839747655680*ep^15-8928576138240*
         ep^14-1008830246400*ep^13+807255175680*ep^12-23505085440*ep^11
         -32071127040*ep^10+2979348480*ep^9+467804160*ep^8-59719680*
         ep^7)
         +tf*nf*ca^3*G10^2*rat(-68590540800*ep^24-64345052160*ep^23+
         524058847488*ep^22+816039552384*ep^21-9479872167768*ep^20+
         24700116131212*ep^19-11423741209330*ep^18-80444240790315*ep^17
         +200492473094394*ep^16-181457833113742*ep^15-13953415889816*
         ep^14+177390936721483*ep^13-153541013773471*ep^12+
         39052132470639*ep^11+21923821265103*ep^10-18585458847454*ep^9+
         3578183318629*ep^8+1142493943975*ep^7-627339682753*ep^6+
         51228097674*ep^5+25594951044*ep^4-5965191424*ep^3-29510192*
         ep^2+127693728*ep-10686528,2149908480000*ep^26-11967823872000*
         ep^25+14539353292800*ep^24+36721591418880*ep^23-
         114230963681280*ep^22+76973010877440*ep^21+77079489891840*
         ep^20-138824937296640*ep^19+45644156259840*ep^18+
         37126926858240*ep^17-29877210685440*ep^16+1031443130880*ep^15+
         4993876039680*ep^14-1187251430400*ep^13-300844592640*ep^12+
         132706218240*ep^11+1836311040*ep^10-5753825280*ep^9+408637440*
         ep^8+87920640*ep^7-9953280*ep^6)
         +tf*nf*cf*ca^2*G30*rat(-6336*ep^11+126528*ep^10-394128*ep^9+
         94176*ep^8+1229860*ep^7-1943220*ep^6+827393*ep^5+496283*ep^4-
         628583*ep^3+234803*ep^2-34896*ep+1548,28800*ep^12-122880*ep^11
         +178464*ep^10-90528*ep^9-3936*ep^8+11808*ep^7-1728*ep^6)
         +tf*nf*cf*ca^2*G20*rat(152305920*ep^16-2886502464*ep^15+
         5333392608*ep^14+2956183264*ep^13-10051754792*ep^12-5500317164
         *ep^11+24907742332*ep^10-18570829226*ep^9+1245307871*ep^8+
         4150592390*ep^7-1627985623*ep^6-1370110*ep^5+119690369*ep^4-
         24917062*ep^3-198617*ep^2+905172*ep-112068,155520000*ep^17-
         606528000*ep^16+689947200*ep^15-14294880*ep^14-350604720*ep^13
         +92289240*ep^12+52357320*ep^11-16778880*ep^10-2954880*ep^9+
         1011960*ep^8+55080*ep^7-19440*ep^6)
         +tf*nf*cf*ca^2*G20*G30*rat(43120926720*ep^21-197606836224*
         ep^20+190168657920*ep^19+566690975232*ep^18-1461335211264*
         ep^17+689802507008*ep^16+922876556240*ep^15-564046612552*ep^14
         -873630488692*ep^13+831017805822*ep^12+94376452812*ep^11-
         377403490227*ep^10+148812565794*ep^9+6217423543*ep^8-
         19293635954*ep^7+4714146207*ep^6+154193394*ep^5-272091869*ep^4
         +38359582*ep^3+2773140*ep^2-870552*ep+25920,29859840000*ep^22-
         106500096000*ep^21+71879270400*ep^20+125703843840*ep^19-
         161153314560*ep^18-10329897600*ep^17+70620534720*ep^16-
         11503110240*ep^15-12145204800*ep^14+2883111840*ep^13+974998080
         *ep^12-264293280*ep^11-36642240*ep^10+10596960*ep^9+518400*
         ep^8-155520*ep^7)
         +tf*nf*cf*ca^2*G10*rat(7200000*ep^15+34950144*ep^14-52487632*
         ep^13-72477296*ep^12+147670640*ep^11+3008704*ep^10-99018295*
         ep^9-10738919*ep^8+89521050*ep^7-51137010*ep^6+5847821*ep^5+
         4037901*ep^4-1495120*ep^3+52572*ep^2+55136*ep-7296,4320000*
         ep^16-9288000*ep^15-1588800*ep^14+12497520*ep^13-4113360*ep^12
         -3443040*ep^11+1504800*ep^10+238320*ep^9-125520*ep^8-4800*ep^7
         +2880*ep^6)
         +tf*nf*cf*ca^2*G10*G30*rat(-96082329600*ep^20-36331130880*
         ep^19+1185125842944*ep^18-539973445632*ep^17-4246007467328*
         ep^16+4245103487904*ep^15+4192484042112*ep^14-6773356375048*
         ep^13-883717018000*ep^12+5331259710492*ep^11-2264631714779*
         ep^10-727583514177*ep^9+708903955133*ep^8-59085217611*ep^7-
         68409867659*ep^6+14769692121*ep^5+2470918411*ep^4-875511705*
         ep^3-5657618*ep^2+16904536*ep-983616,39813120000*ep^21-
         142000128000*ep^20+95839027200*ep^19+167605125120*ep^18-
         214871086080*ep^17-13773196800*ep^16+94160712960*ep^15-
         15337480320*ep^14-16193606400*ep^13+3844149120*ep^12+
         1299997440*ep^11-352391040*ep^10-48856320*ep^9+14129280*ep^8+
         691200*ep^7-207360*ep^6)
         +tf*nf*cf*ca^2*G10*G20*rat(8954634240*ep^21+19624108032*ep^20-
         236432263680*ep^19+256130397696*ep^18+510789075552*ep^17-
         707532916088*ep^16-869687282956*ep^15+1811167947374*ep^14-
         368419448195*ep^13-1120434565452*ep^12+863722089014*ep^11-
         39557549266*ep^10-207469762916*ep^9+89901556338*ep^8-
         4477246822*ep^7-6280909356*ep^6+1634232727*ep^5-40281510*ep^4-
         41515956*ep^3+7122952*ep^2-511008*ep+17280,11197440000*ep^22-
         46469376000*ep^21+51884582400*ep^20+25182887040*ep^19-
         82441195200*ep^18+36880751520*ep^17+18553749840*ep^16-
         17779670640*ep^15+1328354640*ep^14+2267228880*ep^13-561571920*
         ep^12-80591760*ep^11+39443760*ep^10-1306800*ep^9-803520*ep^8+
         77760*ep^7)
         +tf*nf*cf*ca^2*G10*G20*G30*rat(859644887040*ep^24-
         2577585494016*ep^23+1135787512320*ep^22-6503776252416*ep^21+
         34594570527552*ep^20-42594915681888*ep^19-12876485233120*ep^18
         +57150285841080*ep^17-17587219648984*ep^16-35347020748644*
         ep^15+24149222120213*ep^14+12269563973139*ep^13-18229046308710
         *ep^12+4122379405342*ep^11+3053181435104*ep^10-1785203743976*
         ep^9+38736555714*ep^8+192627857730*ep^7-42087382997*ep^6-
         4652694355*ep^5+2419379468*ep^4-117716524*ep^3-35336720*ep^2+
         3030528*ep+69120,1074954240000*ep^25-3834003456000*ep^24+
         1751578214400*ep^23+7746219786240*ep^22-8666139663360*ep^21-
         3316549777920*ep^20+8060262808320*ep^19-1414101352320*ep^18-
         2497241525760*ep^17+990843390720*ep^16+283140783360*ep^15-
         187403328000*ep^14-5554172160*ep^13+15581687040*ep^12-
         1069701120*ep^11-595451520*ep^10+70260480*ep^9+8501760*ep^8-
         1244160*ep^7)
         +tf*nf*cf*ca^2*G10^2*rat(-143831531520*ep^23+1257563487744*
         ep^22-1677534620544*ep^21-3420303981696*ep^20+6265438709472*
         ep^19+7442356553952*ep^18-20274796169960*ep^17+4614203201712*
         ep^16+18219467869526*ep^15-13616992598162*ep^14-4807290923335*
         ep^13+9361740118127*ep^12-2759196935394*ep^11-1329865162672*
         ep^10+1043453793568*ep^9-144032869998*ep^8-73566635228*ep^7+
         29295999502*ep^6-1263055081*ep^5-1260956513*ep^4+253254144*
         ep^3+2782436*ep^2-5859648*ep+521568,89579520000*ep^24-
         319500288000*ep^23+145964851200*ep^22+645518315520*ep^21-
         722178305280*ep^20-276379148160*ep^19+671688567360*ep^18-
         117841779360*ep^17-208103460480*ep^16+82570282560*ep^15+
         23595065280*ep^14-15616944000*ep^13-462847680*ep^12+1298473920
         *ep^11-89141760*ep^10-49620960*ep^9+5855040*ep^8+708480*ep^7-
         103680*ep^6)
         +tf*nf*cf^2*ca*G30*rat(1056*ep^11-6320*ep^10+17184*ep^9-29236*
         ep^8+35222*ep^7-30878*ep^6+17323*ep^5-1883*ep^4-6412*ep^3+4876
         *ep^2-1208*ep+48,1200*ep^12-5120*ep^11+7436*ep^10-3772*ep^9-
         164*ep^8+492*ep^7-72*ep^6)
         +tf*nf*cf^2*ca*G20*rat(-3098736*ep^15+26095392*ep^14-61262568*
         ep^13+70755168*ep^12-115668631*ep^11+250852356*ep^10-314352797
         *ep^9+172862879*ep^8+14041660*ep^7-68115253*ep^6+32278118*ep^5
         -4127962*ep^4-924198*ep^3+213300*ep^2+19992*ep-5040,972000*
         ep^16-4876200*ep^15+8985060*ep^14-6763590*ep^13+462645*ep^12+
         2167650*ep^11-1055880*ep^10+43740*ep^9+84555*ep^8-21600*ep^7+
         1620*ep^6)
         +tf*nf*cf^2*ca*G20*G30*rat(-65899008*ep^17+200604672*ep^16-
         21471168*ep^15-305992128*ep^14-566634288*ep^13+2472808888*
         ep^12-2632345288*ep^11-10691690*ep^10+2554039814*ep^9-
         2547215072*ep^8+1042582055*ep^7+4494719*ep^6-208603007*ep^5+
         105134267*ep^4-26999414*ep^3+3991184*ep^2-323576*ep+11280,
         15552000*ep^18-66355200*ep^17+81358560*ep^16+19108080*ep^15-
         109701000*ep^14+67288500*ep^13+7267140*ep^12-20641320*ep^11+
         6101280*ep^10+494100*ep^9-571500*ep^8+105840*ep^7-6480*ep^6)
         +tf*nf*cf^2*ca*G10*rat(-104*ep^9-4*ep^8+392*ep^7-494*ep^6+197*
         ep^5-60*ep^4-63*ep^3+259*ep^2-197*ep+44,18*ep^10-45*ep^9+13*
         ep^8+39*ep^7-31*ep^6+6*ep^5)
         +tf*nf*cf^2*ca*G10*G30*rat(3283200*ep^15-9865296*ep^14-6164592
         *ep^13+33449016*ep^12+34627784*ep^11-184982725*ep^10+200042713
         *ep^9-27107053*ep^8-108931810*ep^7+89092709*ep^6-19980193*ep^5
         -7771583*ep^4+5753086*ep^3-1382788*ep^2+146452*ep-5640,648000*
         ep^16-2926800*ep^15+4202640*ep^14-620340*ep^13-3890460*ep^12+
         3698760*ep^11-1108200*ep^10-120660*ep^9+145860*ep^8-30960*ep^7
         +2160*ep^6)
         +tf*nf*cf^2*ca*G10*G20*rat(-2975616*ep^17+22159008*ep^16+
         7885152*ep^15-120318288*ep^14-55456368*ep^13+598893526*ep^12-
         674972496*ep^11+48775509*ep^10+308529775*ep^9-51927981*ep^8-
         176812059*ep^7+107789691*ep^6+5545693*ep^5-28458353*ep^4+
         12901563*ep^3-2816552*ep^2+316276*ep-14640,5832000*ep^18-
         25369200*ep^17+32461560*ep^16+5111100*ep^15-42248610*ep^14+
         28383660*ep^13+1410030*ep^12-8296380*ep^11+2794050*ep^10+
         121140*ep^9-245790*ep^8+49680*ep^7-3240*ep^6)
         +tf*nf*cf^2*ca*G10*G20*G30*rat(-385565184*ep^20+1970915328*
         ep^19-3823639200*ep^18+4250970480*ep^17-5057187408*ep^16+
         5547654072*ep^15-667410762*ep^14-4207755345*ep^13-1503249872*
         ep^12+11069511971*ep^11-10303037659*ep^10+1569714290*ep^9+
         3638747464*ep^8-2859978315*ep^7+753627539*ep^6+90774505*ep^5-
         113411390*ep^4+30635854*ep^3-3534808*ep^2+103080*ep+7200,
         139968000*ep^21-597196800*ep^20+623363040*ep^19+667563120*
         ep^18-1689529320*ep^17+634557060*ep^16+871527420*ep^15-
         876193380*ep^14+138618540*ep^13+163470420*ep^12-89135100*ep^11
         +9696420*ep^10+4930380*ep^9-1883880*ep^8+257040*ep^7-12960*
         ep^6)
         +tf*nf*cf^2*ca*G10^2*rat(8334144*ep^17-40890960*ep^16+55867080
         *ep^15-19461036*ep^14+89024922*ep^13-282227928*ep^12+224177154
         *ep^11+144551941*ep^10-310471339*ep^9+77512276*ep^8+174728342*
         ep^7-195637299*ep^6+100272151*ep^5-31539158*ep^4+7235554*ep^3-
         1438476*ep^2+227352*ep-18000,1458000*ep^18-6220800*ep^17+
         6766740*ep^16+5741820*ep^15-16136100*ep^14+7475100*ep^13+
         5873460*ep^12-7221180*ep^11+2311620*ep^10+165300*ep^9-269400*
         ep^8+59760*ep^7-4320*ep^6)
         +tf*nf*cf^3*G30*rat(-132*ep^8+498*ep^7-937*ep^6+1150*ep^5-863*
         ep^4+174*ep^3+350*ep^2-328*ep+88,150*ep^9-265*ep^8+42*ep^7+31*
         ep^6-6*ep^5)
         +tf*nf*cf^3*G20*rat(199152*ep^10-978024*ep^9+1753976*ep^8-
         1449856*ep^7+694624*ep^6-530216*ep^5+554360*ep^4-332144*ep^3+
         103104*ep^2-16000*ep+1024,81000*ep^11-271350*ep^10+330255*ep^9
         -193770*ep^8+59085*ep^7-9000*ep^6+540*ep^5)
         +tf*nf*cf^3*G20*G30*rat(2868912*ep^12-3727656*ep^11-4738128*
         ep^10-3907736*ep^9+51450449*ep^8-97034561*ep^7+95081410*ep^6-
         58252300*ep^5+23677987*ep^4-6443303*ep^3+1138178*ep^2-118844*
         ep+5592,972000*ep^13-3175200*ep^12+3610710*ep^11-1723635*ep^10
         +184995*ep^9+144855*ep^8-61605*ep^7+9540*ep^6-540*ep^5)
         +tf*nf*cf^3*G10*rat(80*ep^7-136*ep^6+58*ep^5-138*ep^4+294*ep^3
         -214*ep^2+64*ep-8,18*ep^8-45*ep^7+31*ep^6-6*ep^5)
         +tf*nf*cf^3*G10*G30*rat(-142560*ep^11-281232*ep^10+1974108*
         ep^9-1527848*ep^8-3810193*ep^7+8766333*ep^6-8088213*ep^5+
         4261017*ep^4-1431492*ep^3+324434*ep^2-47750*ep+3396,81000*
         ep^12-244350*ep^11+239805*ep^10-83685*ep^9-5505*ep^8+10695*
         ep^7-2460*ep^6+180*ep^5)
         +tf*nf*cf^3*G10*G20*rat(-241344*ep^11+656976*ep^10-1818168*
         ep^9+4173676*ep^8-3793692*ep^7-1375592*ep^6+5576496*ep^5-
         4902372*ep^4+2215716*ep^3-564304*ep^2+76992*ep-4384,243000*
         ep^12-895050*ep^11+1262115*ep^10-911565*ep^9+371025*ep^8-86085
         *ep^7+10620*ep^6-540*ep^5)
         +tf*nf*cf^3*G10*G20*G30*rat(17698176*ep^15-66324096*ep^14+
         88882272*ep^13-30389232*ep^12-74859600*ep^11+181235486*ep^10-
         249642553*ep^9+224928854*ep^8-123970418*ep^7+34440956*ep^6+
         696255*ep^5-3618002*ep^4+1005892*ep^3-75446*ep^2-10024*ep+1480
         ,8748000*ep^16-28576800*ep^15+25692390*ep^14+8657685*ep^13-
         29960415*ep^12+20590560*ep^11-5296680*ep^10-558135*ep^9+716085
         *ep^8-189990*ep^7+22860*ep^6-1080*ep^5)
         +tf*nf*cf^3*G10^2*rat(-80448*ep^11+169992*ep^10+10524*ep^9-
         274828*ep^8+285546*ep^7-242004*ep^6+296552*ep^5-280444*ep^4+
         158882*ep^3-52428*ep^2+9344*ep-688,20250*ep^12-49275*ep^11+
         18270*ep^10+33780*ep^9-36600*ep^8+14595*ep^7-2640*ep^6+180*
         ep^5)
         +tf^2*nf^2*ca^2*G30*rat(-128*ep^7+536*ep^6-874*ep^5+885*ep^4-
         937*ep^3+889*ep^2-453*ep+86,2400*ep^10-7840*ep^9+7032*ep^8-512
         *ep^7-840*ep^6+144*ep^5)
         +tf^2*nf^2*ca^2*G20*rat(24*ep^6-52*ep^5+36*ep^4+71*ep^3-177*
         ep^2+161*ep-63,1728*ep^10-4176*ep^9+792*ep^8+2412*ep^7+54*ep^6
         -162*ep^5)
         +tf^2*nf^2*ca^2*G20*G30*rat(15552*ep^10-157344*ep^9+510144*
         ep^8-734296*ep^7+443192*ep^6+40816*ep^5-213151*ep^4+124807*
         ep^3-33679*ep^2+4397*ep-222,691200*ep^13-2257920*ep^12+1895616
         *ep^11+297504*ep^10-692208*ep^9+132408*ep^8+40752*ep^7-15336*
         ep^6+1296*ep^5)
         +tf^2*nf^2*ca^2*G10*G30*rat(6144*ep^11-67068*ep^10+293448*ep^9
         -635835*ep^8+719011*ep^7-357120*ep^6-70320*ep^5+194931*ep^4-
         108279*ep^3+27852*ep^2-3148*ep+96,518400*ep^14-1823040*ep^13+
         1539072*ep^12+1042800*ep^11-2069568*ep^10+889440*ep^9+2880*
         ep^8-93648*ep^7+23040*ep^6-1728*ep^5)
         +tf^2*nf^2*ca^2*G10*G20*G30*rat(-16128*ep^13+286332*ep^12-
         1361208*ep^11+3537039*ep^10-5667927*ep^9+5435413*ep^8-2485697*
         ep^7-505071*ep^6+1438011*ep^5-918417*ep^4+311145*ep^3-59200*
         ep^2+5708*ep-192,4665600*ep^16-13296960*ep^15+1358208*ep^14+
         24088752*ep^13-16986528*ep^12-7540848*ep^11+11571264*ep^10-
         3493872*ep^9-363168*ep^8+403632*ep^7-79488*ep^6+5184*ep^5)
         +tf^2*nf^2*ca^2*G10^2*rat(-73116*ep^10+593820*ep^9-2032911*
         ep^8+3911256*ep^7-4721142*ep^6+3757880*ep^5-2007239*ep^4+
         713556*ep^3-162256*ep^2+21400*ep-1248,583200*ep^14-3071520*
         ep^13+6361416*ep^12-6553008*ep^11+3388464*ep^10-590016*ep^9-
         225144*ep^8+135120*ep^7-25632*ep^6+1728*ep^5)
         +tf^2*nf^2*cf*ca*G30*rat(48*ep^8-208*ep^7+460*ep^6-406*ep^5-
         261*ep^4+830*ep^3-638*ep^2+198*ep-20,300*ep^10-980*ep^9+879*
         ep^8-64*ep^7-105*ep^6+18*ep^5)
         +tf^2*nf^2*cf*ca*G20*rat(-3024*ep^9+9504*ep^8-9252*ep^7+188*
         ep^6+3736*ep^5-464*ep^4-340*ep^3-996*ep^2+816*ep-168,2592*
         ep^11-7128*ep^10+3276*ep^9+3222*ep^8-1125*ep^7-270*ep^6+81*
         ep^5)
         +tf^2*nf^2*cf*ca*G20*G30*rat(-6912*ep^11+70080*ep^10-257296*
         ep^9+458008*ep^8-431804*ep^7+208126*ep^6-39604*ep^5+3472*ep^4-
         7704*ep^3+4698*ep^2-962*ep+60,86400*ep^13-282240*ep^12+236952*
         ep^11+37188*ep^10-86526*ep^9+16551*ep^8+5094*ep^7-1917*ep^6+
         162*ep^5)
         +tf^2*nf^2*cf*ca*G10*G30*rat(2304*ep^12-23568*ep^11+87528*
         ep^10-166272*ep^9+172170*ep^8-74101*ep^7-48222*ep^6+104886*
         ep^5-86940*ep^4+43293*ep^3-13326*ep^2+2308*ep-168,32400*ep^14-
         113940*ep^13+96192*ep^12+65175*ep^11-129348*ep^10+55590*ep^9+
         180*ep^8-5853*ep^7+1440*ep^6-108*ep^5)
         +tf^2*nf^2*cf*ca*G10*G20*G30*rat(-111456*ep^15+765504*ep^14-
         2125368*ep^13+2407272*ep^12+800868*ep^11-5557920*ep^10+6682065
         *ep^9-3398206*ep^8-54505*ep^7+1063647*ep^6-625152*ep^5+179739*
         ep^4-29928*ep^3+3880*ep^2-560*ep+48,874800*ep^17-3076380*ep^16
         +1916784*ep^15+4346865*ep^14-6196068*ep^13+709407*ep^12+
         3112218*ep^11-2101509*ep^10+368640*ep^9+121077*ep^8-65358*ep^7
         +10908*ep^6-648*ep^5)
         +tf^2*nf^2*cf*ca*G10^2*rat(-18144*ep^14-52416*ep^13+517200*
         ep^12-969120*ep^11+104262*ep^10+1833114*ep^9-2523266*ep^8+
         1156422*ep^7+444398*ep^6-874682*ep^5+529890*ep^4-181318*ep^3+
         38172*ep^2-4800*ep+288,72900*ep^16-238140*ep^15+100197*ep^14+
         387288*ep^13-419517*ep^12-45762*ep^11+247911*ep^10-113148*ep^9
         +2433*ep^8+10698*ep^7-2772*ep^6+216*ep^5)
         +tf^2*nf^2*cf^2*G30*rat(-96*ep^7+240*ep^6-16*ep^5-888*ep^4+
         2008*ep^3-2120*ep^2+1080*ep-208,300*ep^9-980*ep^8+879*ep^7-64*
         ep^6-105*ep^5+18*ep^4)
         +tf^2*nf^2*cf^2*G20*rat(96*ep^5-352*ep^4+512*ep^3-384*ep^2+160
         *ep-32,48*ep^7-156*ep^6+144*ep^5-27*ep^4)
         +tf^2*nf^2*cf^2*G20*G30*rat(384*ep^7-2576*ep^6+7144*ep^5-10624
         *ep^4+9136*ep^3-4528*ep^2+1192*ep-128,1200*ep^9-4620*ep^8+6036
         *ep^7-3147*ep^6+693*ep^5-54*ep^4)
         +tf^2*nf^2*cf^2*G10*G30*rat(-384*ep^8+2496*ep^7-7392*ep^6+
         12816*ep^5-13968*ep^4+9648*ep^3-4080*ep^2+960*ep-96,1350*ep^10
         -3735*ep^9+3063*ep^8-629*ep^7-249*ep^6+116*ep^5-12*ep^4)
         +tf^2*nf^2*cf^2*G10*G20*G30*rat(13824*ep^14-27552*ep^13-153344
         *ep^12+762512*ep^11-1490240*ep^10+1551614*ep^9-770288*ep^8-
         79646*ep^7+352020*ep^6-201726*ep^5+38664*ep^4+9486*ep^3-6540*
         ep^2+1312*ep-96,97200*ep^16-341820*ep^15+212976*ep^14+482985*
         ep^13-688452*ep^12+78823*ep^11+345802*ep^10-233501*ep^9+40960*
         ep^8+13453*ep^7-7262*ep^6+1212*ep^5-72*ep^4)
         +tf^2*nf^2*cf^2*G10^2*rat(1344*ep^11-6080*ep^10+12928*ep^9-
         20736*ep^8+29564*ep^7-31404*ep^6+19608*ep^5-4264*ep^4-2452*
         ep^3+1956*ep^2-512*ep+48,2700*ep^13-7920*ep^12+1671*ep^11+
         13141*ep^10-10786*ep^9-2370*ep^8+5995*ep^7-2719*ep^6+516*ep^5-
         36*ep^4)
         +tf^3*nf^3*ca*G30*rat(16*ep^5-72*ep^4+128*ep^3-112*ep^2+48*ep-
         8,300*ep^9-980*ep^8+879*ep^7-64*ep^6-105*ep^5+18*ep^4)
         +tf^3*nf^3*cf*G30*rat(96*ep^5-432*ep^4+768*ep^3-672*ep^2+288*
         ep-48,300*ep^8-980*ep^7+879*ep^6-64*ep^5-105*ep^4+18*ep^3)
         +xi*tf^-1*[d4FA/na]*ca*G30*rat(-768*ep^11+7216*ep^10-2168*ep^9
         -6692*ep^8-23478*ep^7+946*ep^6-13143*ep^5+12263*ep^4+2521*ep^3
         -2351*ep^2-164*ep+90,7680*ep^11+12544*ep^10+4864*ep^9-256*ep^8
         -256*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*rat(-7992000*ep^14+139616880*ep^13-
         154031304*ep^12-17058012*ep^11+188571362*ep^10+25611624*ep^9-
         114957855*ep^8-3593321*ep^7+27782555*ep^6-451635*ep^5-2762786*
         ep^4+39189*ep^3+119709*ep^2+587*ep-2129,20736000*ep^15+
         31104000*ep^14+5938560*ep^13-6644160*ep^12-1926720*ep^11+
         432000*ep^10+138240*ep^9-8640*ep^8-2880*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G20*G30*rat(228096000*ep^18+497548800*
         ep^17-7046372480*ep^16+26755520800*ep^15-50179346384*ep^14+
         29930206104*ep^13+14862820140*ep^12-6466143100*ep^11-
         9665965880*ep^10+1465779335*ep^9+2281045645*ep^8-195720539*
         ep^7-227600068*ep^6-4294476*ep^5+16115025*ep^4+1764599*ep^3-
         1057068*ep^2-52403*ep+29070,1327104000*ep^18-2322432000*ep^17-
         3269468160*ep^16+3565025280*ep^15+3559311360*ep^14-190149120*
         ep^13-661962240*ep^12-63037440*ep^11+41149440*ep^10+6059520*
         ep^9-806400*ep^8-138240*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*rat(-2995200*ep^11+7511040*ep^10-
         200000*ep^9-6882304*ep^8+2738440*ep^7+774964*ep^6-125402*ep^5-
         195385*ep^4-2469*ep^3+18867*ep^2+423*ep-590,1228800*ep^13+
         1679360*ep^12+209920*ep^11-309760*ep^10-58880*ep^9+12800*ep^8+
         2560*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G30*rat(-25125926400*ep^20-
         37438698240*ep^19-103365354592*ep^18+1084567327744*ep^17+
         460033163856*ep^16-4454572100016*ep^15+742771583050*ep^14+
         5912411197648*ep^13-2357026824832*ep^12-3249827939646*ep^11+
         1867502443206*ep^10+600013301175*ep^9-479124488565*ep^8-
         42720787505*ep^7+57079823381*ep^6+883172345*ep^5-3526053963*
         ep^4+11496507*ep^3+110675255*ep^2-218012*ep-1392396,
         15925248000*ep^21-38486016000*ep^20-36579409920*ep^19+
         107422064640*ep^18+34845696000*ep^17-99692328960*ep^16-
         20613888000*ep^15+35295528960*ep^14+7420446720*ep^13-
         4795729920*ep^12-1056245760*ep^11+261273600*ep^10+59258880*
         ep^9-4792320*ep^8-1105920*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*rat(-713328000*ep^18+2819251040
         *ep^17+15302774288*ep^16-42287753720*ep^15-58016768572*ep^14+
         163222516604*ep^13+38878309592*ep^12-200388261525*ep^11+
         25116803511*ep^10+97109638236*ep^9-30338712864*ep^8-
         16052704476*ep^7+6567095758*ep^6+1097833270*ep^5-554192336*
         ep^4-32596639*ep^3+20018263*ep^2+481690*ep-285720,995328000*
         ep^19-1990656000*ep^18-2949765120*ep^17+5153034240*ep^16+
         3833326080*ep^15-3774712320*ep^14-2222277120*ep^13+650903040*
         ep^12+364608000*ep^11-39329280*ep^10-21634560*ep^9+760320*ep^8
         +414720*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-10898841600*ep^22+
         136826426880*ep^21+50588017920*ep^20-1955995414944*ep^19+
         4930864445120*ep^18-6588322651520*ep^17+4483476474312*ep^16+
         4335329992146*ep^15-11236233990410*ep^14+5384365516204*ep^13+
         3185841598202*ep^12-3154754882766*ep^11-90625411611*ep^10+
         684644134890*ep^9-78052023282*ep^8-80772949040*ep^7+
         15444908462*ep^6+4869734258*ep^5-1210491060*ep^4-105083196*
         ep^3+34370039*ep^2-202112*ep-140892,143327232000*ep^22-
         394149888000*ep^21-213756641280*ep^20+1076536811520*ep^19-
         8654929920*ep^18-1001768048640*ep^17+113551994880*ep^16+
         379501424640*ep^15-39102566400*ep^14-65422909440*ep^13+
         4880977920*ep^12+5520199680*ep^11-250490880*ep^10-220907520*
         ep^9+4423680*ep^8+3317760*ep^7)
         +xi*tf^-1*[d4FA/na]*ca*G10^2*rat(74649600*ep^21+1254942720*
         ep^20+23205911040*ep^19-59333332224*ep^18-94470279408*ep^17+
         194163337352*ep^16+313723950596*ep^15-561631931362*ep^14-
         233415103018*ep^13+790448592932*ep^12-348792120970*ep^11-
         135897824553*ep^10+134766292786*ep^9-9644986178*ep^8-
         16139087808*ep^7+3304491568*ep^6+822657484*ep^5-240571058*ep^4
         -19328958*ep^3+7256271*ep^2+218656*ep-87468,7962624000*ep^21-
         29859840000*ep^20+17984471040*ep^19+41823129600*ep^18-
         42303959040*ep^17-13349821440*ep^16+19658265600*ep^15+
         1425146880*ep^14-3597511680*ep^13-37094400*ep^12+308259840*
         ep^11-1582080*ep^10-12334080*ep^9+61440*ep^8+184320*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G30*rat(96*ep^9-576*ep^8-8480*ep^7+5020
         *ep^6-16692*ep^5+22040*ep^4-5499*ep^3-3110*ep^2+1545*ep-168,
         480*ep^9+64*ep^8-32*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*rat(-324000*ep^15+14931000*ep^14+
         65707056*ep^13+127554930*ep^12+100297240*ep^11-51729633*ep^10-
         196724336*ep^9+32369731*ep^8+79329130*ep^7-13614336*ep^6-
         12827897*ep^5+2480825*ep^4+849868*ep^3-177053*ep^2-18485*ep+
         3992,2592000*ep^15+3888000*ep^14+742320*ep^13-830520*ep^12-
         240840*ep^11+54000*ep^10+17280*ep^9-1080*ep^8-360*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G20*G30*rat(-44236800*ep^17+336138240*
         ep^16+399237120*ep^15+2413814272*ep^14-3230009984*ep^13+
         31527536*ep^12+3379939496*ep^11-2419369754*ep^10-574984651*
         ep^9+914593474*ep^8-31213685*ep^7-124431481*ep^6+6026026*ep^5+
         10194776*ep^4-472451*ep^3-407057*ep^2+12889*ep+5954,165888000*
         ep^17+248832000*ep^16+37140480*ep^15-68705280*ep^14-18383040*
         ep^13+6778080*ep^12+2069280*ep^11-285120*ep^10-92160*ep^9+4320
         *ep^8+1440*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*rat(-496000*ep^13+16320*ep^12-
         4348680*ep^11+1152484*ep^10+1709478*ep^9+1543071*ep^8-1575995*
         ep^7-215711*ep^6+303903*ep^5+23264*ep^4-37992*ep^3+2760*ep^2+
         1302*ep-172,192000*ep^14+224000*ep^13-19680*ep^12-54960*ep^11+
         480*ep^10+3840*ep^9-80*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G30*rat(-143683200*ep^16+2797010880
         *ep^15+21862603256*ep^14-3189068224*ep^13-40629401082*ep^12+
         5880992450*ep^11+24550936870*ep^10-3458502030*ep^9-6930331514*
         ep^8+829259952*ep^7+1043026875*ep^6-95203301*ep^5-85800928*
         ep^4+5715888*ep^3+3421029*ep^2-126575*ep-50346,165888000*ep^17
         +124416000*ep^16-180587520*ep^15-150992640*ep^14+12574080*
         ep^13+28304640*ep^12+2367360*ep^11-1762560*ep^10-247680*ep^9+
         34560*ep^8+5760*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*rat(5184000*ep^16-57744000*
         ep^15+18026304*ep^14-3526323520*ep^13+2604929472*ep^12+
         4601095278*ep^11-3797609953*ep^10-1228175509*ep^9+1258537459*
         ep^8+132258693*ep^7-158823441*ep^6-20580423*ep^5+11445781*ep^4
         +2221429*ep^3-601030*ep^2-64268*ep+12528,31104000*ep^16+
         15552000*ep^15-37748160*ep^14-18874080*ep^13+7076160*ep^12+
         3538080*ep^11-440640*ep^10-220320*ep^9+8640*ep^8+4320*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(132710400*ep^18-
         319173120*ep^17+116916096*ep^16-42586509920*ep^15+41453705064*
         ep^14+38647674488*ep^13-48820700774*ep^12-1328677538*ep^11+
         13399551514*ep^10-1133436634*ep^9-2017044686*ep^8+187403976*
         ep^7+314929685*ep^6-99408991*ep^5-4521640*ep^4+7244112*ep^3-
         819253*ep^2-138773*ep+23994,1990656000*ep^18+995328000*ep^17-
         2540298240*ep^16-1270149120*ep^15+603866880*ep^14+301933440*
         ep^13-56505600*ep^12-28252800*ep^11+2315520*ep^10+1157760*ep^9
         -34560*ep^8-17280*ep^7)
         +xi*tf^-1*[d4FA/na]*cf*G10^2*rat(-80179200*ep^17-839208960*
         ep^16-458054016*ep^15-746950176*ep^14+2777239728*ep^13+
         1953887336*ep^12-3466684396*ep^11-523079716*ep^10+1478165858*
         ep^9-71489277*ep^8-276546371*ep^7+38590856*ep^6+24397594*ep^5-
         4613753*ep^4-961607*ep^3+212226*ep^2+13130*ep-3256,41472000*
         ep^18+17280000*ep^17-55514880*ep^16-22699200*ep^15+15726240*
         ep^14+6028320*ep^13-1766880*ep^12-637920*ep^11+84960*ep^10+
         29280*ep^9-1440*ep^8-480*ep^7)
         +xi*ca^4*rat(-67*ep^4+229*ep^3-186*ep^2+8*ep+24,1024*ep^7)
         +xi*ca^4*G30*rat(-53760*ep^14+549056*ep^13-3756992*ep^12-
         2511424*ep^11+3086024*ep^10+56692432*ep^9-65324962*ep^8-
         22998119*ep^7+10982583*ep^6+33944818*ep^5-10157698*ep^4-
         4419823*ep^3+1413167*ep^2+46938*ep-31464,44236800*ep^14-
         78151680*ep^13-65028096*ep^12+112730112*ep^11+35168256*ep^10-
         25288704*ep^9-3760128*ep^8+1327104*ep^7)
         +xi*ca^4*G20*rat(-2391120000*ep^18+114605042400*ep^17-
         253148144160*ep^16+227555909912*ep^15-545907667588*ep^14+
         456770759528*ep^13+793539991929*ep^12-851671474701*ep^11-
         322642264782*ep^10+485707840155*ep^9+2849370203*ep^8-
         105562614212*ep^7+13265667789*ep^6+9838030251*ep^5-1737690384*
         ep^4-416133113*ep^3+82104917*ep^2+6126852*ep-1301652,
         179159040000*ep^19-459841536000*ep^18-17368473600*ep^17+
         696917053440*ep^16-242348267520*ep^15-259684807680*ep^14+
         105334318080*ep^13+35232122880*ep^12-14825410560*ep^11-
         1908126720*ep^10+813265920*ep^9+34836480*ep^8-14929920*ep^7)
         +xi*ca^4*G20*G30*rat(36080640000*ep^22-339250636800*ep^21+
         6368928637440*ep^20-43149533659520*ep^19+124952629300480*ep^18
         -148681695743296*ep^17-27996233186480*ep^16+260313449710528*
         ep^15-235625546487220*ep^14+11811427994866*ep^13+
         97135975545178*ep^12-44374702166680*ep^11-8443259415794*ep^10+
         8937022846435*ep^9+130114880336*ep^8-1031766704129*ep^7+
         41869848928*ep^6+80311589651*ep^5-6100013666*ep^4-3695325659*
         ep^3+394611446*ep^2+67897884*ep-8389368,22932357120000*ep^22-
         104724430848000*ep^21+114062996275200*ep^20+100196989009920*
         ep^19-216649860710400*ep^18+22948269096960*ep^17+
         93051562475520*ep^16-24255967518720*ep^15-15914707476480*ep^14
         +4954556989440*ep^13+1274895728640*ep^12-425678561280*ep^11-
         47865323520*ep^10+16555622400*ep^9+676823040*ep^8-238878720*
         ep^7)
         +xi*ca^4*G10*rat(-2036736000*ep^14+3298475520*ep^13-3245578624
         *ep^12+4212702880*ep^11+3338960248*ep^10-8194038848*ep^9+
         1940753602*ep^8+2278464076*ep^7-591928237*ep^6-550177857*ep^5+
         150308118*ep^4+43826466*ep^3-12308229*ep^2-988653*ep+284706,
         5308416000*ep^16-5308416000*ep^15-8654192640*ep^14+5852528640*
         ep^13+2761482240*ep^12-1442119680*ep^11-216760320*ep^10+
         103956480*ep^9+4792320*ep^8-2211840*ep^7)
         +xi*ca^4*G10*G30*rat(1347769267200*ep^23-691007074560*ep^22+
         61684631210560*ep^21-324872373150768*ep^20+215747910442440*
         ep^19+1134156973328596*ep^18-1824094360070070*ep^17-
         253402500988110*ep^16+1875828668251304*ep^15-558013461708978*
         ep^14-634961128620194*ep^13+175584259470167*ep^12+
         222746050554175*ep^11-72134848101371*ep^10-36498439489425*ep^9
         +17378367999748*ep^8+566256808688*ep^7-1448525471823*ep^6+
         271487697647*ep^5+24388708193*ep^4-19375828857*ep^3+1795473986
         *ep^2+380936532*ep-56845080,45864714240000*ep^24-
         209448861696000*ep^23+182261278310400*ep^22+409842839715840*
         ep^21-661425713971200*ep^20-154497439825920*ep^19+
         619402846371840*ep^18-94408473231360*ep^17-217932539904000*
         ep^16+58421049016320*ep^15+34379206410240*ep^14-10760471101440
         *ep^13-2645522104320*ep^12+884468367360*ep^11+97084293120*
         ep^10-33589002240*ep^9-1353646080*ep^8+477757440*ep^7)
         +xi*ca^4*G10*G20*rat(-55987200000*ep^24+1525098240000*ep^23-
         6001851916800*ep^22-61701829322880*ep^21+387734800068736*ep^20
         -635112621576976*ep^19-211606929773624*ep^18+1534760837956596*
         ep^17-1063710473989710*ep^16-590051979259194*ep^15+
         801821157097259*ep^14+1950500760970*ep^13-130271813994885*
         ep^12-122977123853491*ep^11+112415727429974*ep^10-
         8186424464950*ep^9-14637411342026*ep^8+4776383139486*ep^7-
         435130568011*ep^6-82407464876*ep^5+69588933085*ep^4-
         18675853025*ep^3+70539002*ep^2+627515940*ep-63977400,
         51597803520000*ep^24-265728688128000*ep^23+350019433267200*
         ep^22+305220356997120*ep^21-974100082360320*ep^20+
         317750043525120*ep^19+675327231221760*ep^18-507317407580160*
         ep^17-82941578035200*ep^16+168183777116160*ep^15-
         25277230448640*ep^14-18678424780800*ep^13+5728570490880*ep^12+
         554955079680*ep^11-361194577920*ep^10+16104407040*ep^9+
         7046922240*ep^8-716636160*ep^7)
         +xi*ca^4*G10*G20*G30*rat(376980480000*ep^25-22338361267200*
         ep^24+72795283349760*ep^23+254356231646400*ep^22-
         2046411391855856*ep^21+5588965128208296*ep^20-8076322105431564
         *ep^19+5321498812794946*ep^18+1753859599479606*ep^17-
         5933337005508606*ep^16+3466365235056500*ep^15+667144021590708*
         ep^14-1448030611295273*ep^13+193316719811084*ep^12+
         325379614541545*ep^11-88445003858516*ep^10-50264161067919*ep^9
         +20158946376574*ep^8+3463813698941*ep^7-2151998741466*ep^6-
         26865127822*ep^5+99623940224*ep^4-4336186182*ep^3-1870046572*
         ep^2+85878264*ep+10366128,412782428160000*ep^25-
         2022633897984000*ep^24+2268698089881600*ep^23+3141801722511360
         *ep^22-7182359944888320*ep^21+593800183480320*ep^20+
         6038117936824320*ep^19-2707884798197760*ep^18-1678167439441920
         *ep^17+1179587060858880*ep^16+134149710643200*ep^15-
         199981859143680*ep^14+8471714365440*ep^13+15896781619200*ep^12
         -1779646464000*ep^11-593553899520*ep^10+88584192000*ep^9+
         8360755200*ep^8-1433272320*ep^7)
         +xi*ca^4*G10^2*rat(-27993600000*ep^24-2688376780800*ep^23-
         11287552642560*ep^22+55362294478080*ep^21+29174049403152*ep^20
         -163475261082360*ep^19-220821303471132*ep^18+722405492670254*
         ep^17-298593260926442*ep^16-386507869064980*ep^15+
         240691327618384*ep^14+182579679103908*ep^13-176659078832860*
         ep^12+2554437244987*ep^11+38496092406483*ep^10-10478617165427*
         ep^9-1922080872303*ep^8+1192328600621*ep^7-98617194275*ep^6-
         31024993371*ep^5+8933334809*ep^4-1124029968*ep^3-59007400*ep^2
         +47483056*ep-4631856,68797071360000*ep^24-348571828224000*
         ep^23+531763141017600*ep^22+14579883048960*ep^21-
         741214418042880*ep^20+548269306675200*ep^19+102688217579520*
         ep^18-248468057210880*ep^17+50979813212160*ep^16+
         35848713093120*ep^15-14312867512320*ep^14-1619197378560*ep^13+
         1353259008000*ep^12-44004556800*ep^11-55030579200*ep^10+
         5290721280*ep^9+813957120*ep^8-106168320*ep^7)
         +xi*cf*ca^3*rat(-48*ep^6-38*ep^5-1047*ep^4+2215*ep^3-1426*ep^2
         +376*ep-32,256*ep^7)
         +xi*cf*ca^3*G30*rat(192*ep^10-10656*ep^9-192448*ep^8+632072*
         ep^7-408612*ep^6-453686*ep^5+689823*ep^4-255328*ep^3-13722*
         ep^2+23349*ep-3096,46080*ep^10-62976*ep^9-12288*ep^8+4608*ep^7
         )
         +xi*cf*ca^3*G20*rat(-18792000*ep^16+1093554000*ep^15+
         2665572552*ep^14-2236653204*ep^13-18765010022*ep^12+
         15416769564*ep^11+17204969038*ep^10-19842821039*ep^9-
         1103279150*ep^8+6085033953*ep^7-880715408*ep^6-723315763*ep^5+
         163684336*ep^4+36424315*ep^3-10068050*ep^2-631762*ep+203568,
         497664000*ep^16-977218560*ep^14-373248000*ep^13+192948480*
         ep^12+79729920*ep^11-12234240*ep^10-5184000*ep^9+241920*ep^8+
         103680*ep^7)
         +xi*cf*ca^3*G20*G30*rat(5640192000*ep^20-226842624000*ep^19+
         1349636072448*ep^18-3025047061248*ep^17+2751774686272*ep^16-
         534989259920*ep^15-475494414064*ep^14+619968132080*ep^13-
         1308077197184*ep^12+1174599254045*ep^11-169654927718*ep^10-
         265639401761*ep^9+107163734036*ep^8+15008571046*ep^7-
         12310760398*ep^6-144682340*ep^5+723313858*ep^4-21439031*ep^3-
         21975028*ep^2+703209*ep+267858,95551488000*ep^20-207028224000*
         ep^19-98046443520*ep^18+347798568960*ep^17+10445967360*ep^16-
         157550745600*ep^15+1236280320*ep^14+27941137920*ep^13-
         241574400*ep^12-2288701440*ep^11+12441600*ep^10+87160320*ep^9-
         207360*ep^8-1244160*ep^7)
         +xi*cf*ca^3*G10*rat(9216000*ep^16-128640000*ep^15-19631872*
         ep^14+855170112*ep^13-1163734512*ep^12+693801328*ep^11-
         814211208*ep^10+1103890788*ep^9-662423351*ep^8+117519367*ep^7+
         53354703*ep^6-34655758*ep^5+3250005*ep^4+2686017*ep^3-546501*
         ep^2-69790*ep+16800,110592000*ep^16-110592000*ep^15-180295680*
         ep^14+121927680*ep^13+57530880*ep^12-30044160*ep^11-4515840*
         ep^10+2165760*ep^9+99840*ep^8-46080*ep^7)
         +xi*cf*ca^3*G10*G30*rat(28649894400*ep^18+112283623296*ep^17-
         593449266912*ep^16+284892252200*ep^15+1174905963020*ep^14-
         1106863034274*ep^13-997463019853*ep^12+1677765893776*ep^11-
         310430342118*ep^10-494710622759*ep^9+210542186385*ep^8+
         47568755433*ep^7-33091067609*ep^6-1406242879*ep^5+2309373972*
         ep^4-27028509*ep^3-75725993*ep^2+1459716*ep+948708,23887872000
         *ep^19-33841152000*ep^18-40934522880*ep^17+52516270080*ep^16+
         22915768320*ep^15-21590184960*ep^14-6679480320*ep^13+
         3083443200*ep^12+855152640*ep^11-171555840*ep^10-45619200*ep^9
         +3179520*ep^8+829440*ep^7)
         +xi*cf*ca^3*G10*G20*rat(2286144000*ep^19-24631776000*ep^18-
         91381279680*ep^17+354378148920*ep^16+291529627116*ep^15-
         1854714503326*ep^14+1639541531973*ep^13+777836768208*ep^12-
         1959036740659*ep^11+807008717630*ep^10+334830544033*ep^9-
         350634524691*ep^8+49250118123*ep^7+35285543211*ep^6-
         11842237052*ep^5-727243769*ep^4+721581920*ep^3-47723015*ep^2-
         13766574*ep+1645632,26873856000*ep^19-53747712000*ep^18-
         19923978240*ep^17+79412244480*ep^16-13766423040*ep^15-
         29440765440*ep^14+7942095360*ep^13+3988154880*ep^12-1191283200
         *ep^11-215861760*ep^10+66977280*ep^9+3939840*ep^8-1244160*ep^7
         )
         +xi*cf*ca^3*G10*G20*G30*rat(-164826316800*ep^23+2407968829440*
         ep^22-12595031580672*ep^21+33694838327808*ep^20-48891505758720
         *ep^19+28910218603120*ep^18+20962593420640*ep^17-
         50003007670984*ep^16+32029769406048*ep^15-1899126815521*ep^14-
         5877269171794*ep^13-349148280639*ep^12+2483393805687*ep^11-
         170992651877*ep^10-919697954326*ep^9+405609487294*ep^8+
         30341237002*ep^7-63034193983*ep^6+12533327414*ep^5+2022416265*
         ep^4-1005244217*ep^3+56387421*ep^2+20349738*ep-2518344,
         1719926784000*ep^23-4299816960000*ep^22-2242593423360*ep^21+
         11148469862400*ep^20-1376097361920*ep^19-9747242127360*ep^18+
         2866321520640*ep^17+3394112025600*ep^16-1139552686080*ep^15-
         535269980160*ep^14+185951324160*ep^13+41241415680*ep^12-
         14482851840*ep^11-1515386880*ep^10+534159360*ep^9+21150720*
         ep^8-7464960*ep^7)
         +xi*cf*ca^3*G10^2*rat(-1492992000*ep^22+360806400*ep^21-
         255398966784*ep^20+673245419904*ep^19+413512655904*ep^18-
         2629810662960*ep^17+1694757173520*ep^16+2164260230256*ep^15-
         2908100663378*ep^14-111364481119*ep^13+1687553324813*ep^12-
         604492280602*ep^11-339776130629*ep^10+233632892261*ep^9+
         10792117209*ep^8-33177252225*ep^7+3240903991*ep^6+2235690610*
         ep^5-371494042*ep^4-71113433*ep^3+14917412*ep^2+830908*ep-
         206016,35831808000*ep^22-50761728000*ep^21-89270968320*ep^20+
         126218373120*ep^19+70850211840*ep^18-107299100160*ep^17-
         19248860160*ep^16+37452303360*ep^15+1878727680*ep^14-
         6081177600*ep^13-38292480*ep^12+489968640*ep^11-2718720*ep^10-
         18915840*ep^9+92160*ep^8+276480*ep^7)
         +xi*cf^2*ca^2*rat(16*ep^6+175*ep^5-208*ep^4-251*ep^3+444*ep^2-
         208*ep+32,16*ep^6)
         +xi*cf^2*ca^2*G30*rat(-128*ep^8-352*ep^7+921*ep^6-168*ep^5-
         1081*ep^4+1467*ep^3-796*ep^2+191*ep-16,80*ep^8-16*ep^7)
         +xi*cf^2*ca^2*G20*rat(-2826000*ep^14+873000*ep^13+11196880*
         ep^12-5761666*ep^11-2162145*ep^10-10642789*ep^9+2365563*ep^8+
         18701424*ep^7-13618201*ep^6+28744*ep^5+2512317*ep^4-624650*
         ep^3-45726*ep^2+30033*ep-2592,432000*ep^14-252000*ep^13-737280
         *ep^12+127080*ep^11+154800*ep^10-31680*ep^9-5040*ep^8+1080*
         ep^7)
         +xi*cf^2*ca^2*G20*G30*rat(162777600*ep^17-35095680*ep^16-
         1207005552*ep^15+1302274440*ep^14+1071132560*ep^13-1566475906*
         ep^12-652898783*ep^11+1266357251*ep^10-55638535*ep^9-466700221
         *ep^8+187896338*ep^7+14966302*ep^6-25762513*ep^5+6124285*ep^4-
         314021*ep^3-115511*ep^2+25970*ep-1896,31104000*ep^17-36288000*
         ep^16-46820160*ep^15+44363520*ep^14+12173040*ep^13-13002480*
         ep^12-72000*ep^11+1225440*ep^10-121680*ep^9-30960*ep^8+4320*
         ep^7)
         +xi*cf^2*ca^2*G10*rat(3696000*ep^15-10844000*ep^14-1956112*
         ep^13+33850672*ep^12-27267544*ep^11-27656566*ep^10+66560733*
         ep^9-55443642*ep^8+20640904*ep^7+2554800*ep^6-5954475*ep^5+
         2128310*ep^4-130582*ep^3-79206*ep^2+16532*ep-912,576000*ep^15-
         720000*ep^14-759040*ep^13+824800*ep^12+93440*ep^11-179840*
         ep^10+21440*ep^9+5920*ep^8-960*ep^7)
         +xi*cf^2*ca^2*G10*G30*rat(-94003200*ep^17+217510560*ep^16+
         397934256*ep^15-1612402400*ep^14+1482459672*ep^13-28138878*
         ep^12-1107132461*ep^11+2073241367*ep^10-2282955597*ep^9+
         906732623*ep^8+367022519*ep^7-415489059*ep^6+84538823*ep^5+
         21208183*ep^4-9301614*ep^3+303792*ep^2+221602*ep-22188,
         20736000*ep^17-39744000*ep^16-16957440*ep^15+56549760*ep^14-
         7322880*ep^13-18614400*ep^12+3966720*ep^11+1856640*ep^10-
         433920*ep^9-48000*ep^8+11520*ep^7)
         +xi*cf^2*ca^2*G10*G20*rat(58104000*ep^18-114840000*ep^17-
         86842752*ep^16+539457480*ep^15-1947061856*ep^14+4754641262*
         ep^13-5240357579*ep^12+770707105*ep^11+3363377797*ep^10-
         2640462107*ep^9+153532361*ep^8+643104579*ep^7-277534267*ep^6+
         4260917*ep^5+23912702*ep^4-4988344*ep^3-294054*ep^2+193348*ep-
         16512,46656000*ep^18-104976000*ep^17-8346240*ep^16+139955040*
         ep^15-58888800*ep^14-36390240*ep^13+22885920*ep^12+1202400*
         ep^11-2368800*ep^10+217440*ep^9+61920*ep^8-8640*ep^7)
         +xi*cf^2*ca^2*G10*G20*G30*rat(-743731200*ep^20+826738560*ep^19
         +2975686752*ep^18-4817987280*ep^17+6572666816*ep^16-
         24411599040*ep^15+39755810366*ep^14-17564573401*ep^13-
         21539907917*ep^12+32446561334*ep^11-15270377028*ep^10-
         842759620*ep^9+4104748518*ep^8-1709522960*ep^7+143185778*ep^6+
         99592051*ep^5-34229621*ep^4+3951586*ep^3-36788*ep^2-24270*ep+
         1284,746496000*ep^20-1119744000*ep^19-1579875840*ep^18+
         2559029760*ep^17+770624640*ep^16-1848729600*ep^15+165047040*
         ep^14+439430400*ep^13-115015680*ep^12-29756160*ep^11+13075200*
         ep^10-264960*ep^9-351360*ep^8+34560*ep^7)
         +xi*cf^2*ca^2*G10^2*rat(-3024000*ep^18+2782800*ep^17+49340232*
         ep^16+83629620*ep^15-779528082*ep^14+1367976408*ep^13-
         619248875*ep^12-822489276*ep^11+1069354862*ep^10-142377520*
         ep^9-458657676*ep^8+326871200*ep^7-66170640*ep^6-16590096*ep^5
         +10038007*ep^4-1241264*ep^3-160020*ep^2+50608*ep-3328,23328000
         *ep^18-21384000*ep^17-41109120*ep^16+46431360*ep^15+12263040*
         ep^14-27575040*ep^13+6629760*ep^12+2494080*ep^11-1146240*ep^10
         +37440*ep^9+34560*ep^8-3840*ep^7)
         +xi*cf^3*ca*rat(-12*ep^5-59*ep^4+83*ep^3+78*ep^2-118*ep+28,4*
         ep^5)
         +xi*cf^3*ca*G30*rat(32*ep^6+82*ep^5-115*ep^4-111*ep^3+152*ep^2
         -52*ep+6,10*ep^6-2*ep^5)
         +xi*cf^3*ca*G20*rat(5496*ep^8-13086*ep^7-501*ep^6+14114*ep^5+
         10954*ep^4-34610*ep^3+21737*ep^2-4176*ep-72,288*ep^8-504*ep^7+
         108*ep^6)
         +xi*cf^3*ca*G20*G30*rat(-395712*ep^12+1199808*ep^11-504456*
         ep^10-1328204*ep^9+120434*ep^8+3641779*ep^7-4926377*ep^6+
         3041225*ep^5-1017779*ep^4+184174*ep^3-16630*ep^2+838*ep-60,
         25920*ep^12-76464*ep^11+75096*ep^10-31968*ep^9+6120*ep^8-432*
         ep^7)
         +xi*cf^3*ca*G10*rat(-4640*ep^10+19448*ep^9-19204*ep^8-27398*
         ep^7+74405*ep^6-60051*ep^5+16621*ep^4+2693*ep^3-2086*ep^2+188*
         ep+24,288*ep^10-792*ep^9+676*ep^8-220*ep^7+24*ep^6)
         +xi*cf^3*ca*G10*G30*rat(866304*ep^13-4078608*ep^12+4762368*
         ep^11+7678344*ep^10-27919632*ep^9+33977015*ep^8-21242668*ep^7+
         6870398*ep^6-934596*ep^5+63613*ep^4-67350*ep^3+27858*ep^2-4026
         *ep+180,69120*ep^13-273024*ep^12+404160*ep^11-285504*ep^10+
         101568*ep^9-17472*ep^8+1152*ep^7)
         +xi*cf^3*ca*G10*G20*rat(-73440*ep^13+425520*ep^12-1151976*
         ep^11+2171676*ep^10-3459102*ep^9+4559523*ep^8-4423566*ep^7+
         2873024*ep^6-1128940*ep^5+196473*ep^4+28280*ep^3-21000*ep^2+
         3832*ep-240,15552*ep^13-63504*ep^12+98712*ep^11-74808*ep^10+
         29304*ep^9-5688*ep^8+432*ep^7)
         +xi*cf^3*ca*G10*G20*G30*rat(2350080*ep^15-11417904*ep^14+
         28102944*ep^13-57111288*ep^12+93657008*ep^11-90761675*ep^10+
         17889074*ep^9+66144779*ep^8-88752820*ep^7+57390153*ep^6-
         21727164*ep^5+4682365*ep^4-423716*ep^3-29514*ep^2+9042*ep-468,
         622080*ep^15-2042496*ep^14+1791936*ep^13+674496*ep^12-2011392*
         ep^11+1308672*ep^10-399168*ep^9+59328*ep^8-3456*ep^7)
         +xi*cf^3*ca*G10^2*rat(-3840*ep^14+62328*ep^13-186036*ep^12+
         204786*ep^11-184327*ep^10+329512*ep^9-408549*ep^8+235790*ep^7-
         28751*ep^6-43938*ep^5+31521*ep^4-10824*ep^3+2178*ep^2-246*ep+
         12,25920*ep^14-46224*ep^13+5328*ep^12+36096*ep^11-29664*ep^10+
         10032*ep^9-1584*ep^8+96*ep^7)
         +xi*cf^4*rat(2*ep^4+4*ep^3-6*ep^2-8*ep+8,ep^4)
         +xi*cf^4*G30*rat(-8*ep^5-18*ep^4+17*ep^3+29*ep^2-24*ep+4,5*
         ep^5-ep^4)
         +xi*cf^4*G20*rat(-154*ep^6+176*ep^5+168*ep^4-48*ep^3-430*ep^2+
         376*ep-88,12*ep^6-3*ep^5)
         +xi*cf^4*G20*G30*rat(154*ep^6-99*ep^5-179*ep^4-47*ep^3+359*
         ep^2-232*ep+44,15*ep^6-3*ep^5)
         +xi*cf^4*G10*rat(376*ep^8-1024*ep^7+250*ep^6+1442*ep^5-1086*
         ep^4-534*ep^3+860*ep^2-324*ep+40,36*ep^8-45*ep^7+17*ep^6-2*
         ep^5)
         +xi*cf^4*G10*G30*rat(-376*ep^8+836*ep^7+74*ep^6-1243*ep^5+564*
         ep^4+555*ep^3-572*ep^2+182*ep-20,45*ep^8-54*ep^7+19*ep^6-2*
         ep^5)
         +xi*cf^4*G10*G20*rat(1104*ep^9-3988*ep^8+7840*ep^7-13382*ep^6+
         18494*ep^5-17242*ep^4+10110*ep^3-3572*ep^2+692*ep-56,324*ep^9-
         513*ep^8+288*ep^7-69*ep^6+6*ep^5)
         +xi*cf^4*G10*G20*G30*rat(-1104*ep^9+3436*ep^8-6398*ep^7+10904*
         ep^6-14281*ep^5+12208*ep^4-6523*ep^3+2104*ep^2-374*ep+28,405*
         ep^9-621*ep^8+333*ep^7-75*ep^6+6*ep^5)
         +xi*[d4AA/na]*G30*rat(-26880*ep^12+94048*ep^11+58304*ep^10-
         1810328*ep^9-2298788*ep^8+1228436*ep^7+1645777*ep^6-121501*
         ep^5-599676*ep^4+48509*ep^3+68431*ep^2-5408*ep-2084,460800*
         ep^12+568320*ep^11-9216*ep^10-132096*ep^9-9216*ep^8+6144*ep^7)
         +xi*[d4AA/na]*G20*rat(-129600000*ep^15+803404800*ep^14+
         6138199520*ep^13+11449815152*ep^12-6599479384*ep^11-
         10337879508*ep^10+2241013908*ep^9+4298774238*ep^8-703424631*
         ep^7-784544539*ep^6+114591256*ep^5+68497044*ep^4-7343763*ep^3-
         3079611*ep^2+162838*ep+57608,1244160000*ep^16+1368576000*ep^15
         -390182400*ep^14-541175040*ep^13+43856640*ep^12+72161280*ep^11
         -2073600*ep^10-3836160*ep^9+34560*ep^8+69120*ep^7)
         +xi*[d4AA/na]*G20*G30*rat(13063680000*ep^19-50645376000*ep^18-
         13280992000*ep^17+247198921280*ep^16+94041240640*ep^15-
         1021508771176*ep^14+579114639176*ep^13+341006026738*ep^12-
         227245966756*ep^11-59798156368*ep^10+16877046859*ep^9+
         20227493207*ep^8+576009224*ep^7-3989792369*ep^6-44553199*ep^5+
         360752909*ep^4-4873028*ep^3-14455657*ep^2+222044*ep+207196,
         79626240000*ep^19-71663616000*ep^18-205126041600*ep^17+
         19787120640*ep^16+84586567680*ep^15-1952087040*ep^14-
         13874181120*ep^13+82114560*ep^12+1078824960*ep^11-1244160*
         ep^10-39674880*ep^9+552960*ep^7)
         +xi*[d4AA/na]*G10*rat(-1824000*ep^11-4339840*ep^10-21013392*
         ep^9-758912*ep^8+14917616*ep^7+2972748*ep^6-4568327*ep^5-
         547425*ep^4+461490*ep^3+67938*ep^2-16875*ep-3117,9216000*ep^13
         +13056000*ep^12+2319360*ep^11-2058240*ep^10-491520*ep^9+61440*
         ep^8+15360*ep^7)
         +xi*[d4AA/na]*G10*G30*rat(29047296000*ep^19+17150950400*ep^18+
         798109438720*ep^17-1748543558464*ep^16-2328243068352*ep^15+
         3142479750456*ep^14+3985182299592*ep^13-3988339487978*ep^12-
         1522394169388*ep^11+1777130598633*ep^10+204421712746*ep^9-
         368044160588*ep^8-5915090783*ep^7+40444646156*ep^6-730259088*
         ep^5-2490606194*ep^4+56021273*ep^3+83029055*ep^2-1166320*ep-
         1175876,159252480000*ep^20-302579712000*ep^19-266924851200*
         ep^18+449826324480*ep^17+129598894080*ep^16-173077309440*ep^15
         -23844188160*ep^14+27912591360*ep^13+1993420800*ep^12-
         2160138240*ep^11-76861440*ep^10+79349760*ep^9+1105920*ep^8-
         1105920*ep^7)
         +xi*[d4AA/na]*G10*G20*rat(-9331200000*ep^19+53450880000*ep^18-
         131323721600*ep^17-70636907840*ep^16+348457126056*ep^15+
         648291861312*ep^14-1123494985254*ep^13-506701733490*ep^12+
         1000166517500*ep^11+101807003792*ep^10-400584056405*ep^9+
         23589439717*ep^8+81105124963*ep^7-12646638119*ep^6-7770561177*
         ep^5+1582104117*ep^4+365569181*ep^3-84435085*ep^2-6613264*ep+
         1641596,59719680000*ep^19-128397312000*ep^18-67997491200*ep^17
         +185684244480*ep^16+2178524160*ep^15-65448622080*ep^14+
         7420584960*ep^13+8612075520*ep^12-1405486080*ep^11-458680320*
         ep^10+85847040*ep^9+8294400*ep^8-1658880*ep^7)
         +xi*[d4AA/na]*G10*G20*G30*rat(17667072000*ep^21-502544793600*
         ep^20+2487835392000*ep^19-5711291710720*ep^18+3335651309152*
         ep^17+11363576428688*ep^16-17885285831808*ep^15+1090124241660*
         ep^14+11037808705122*ep^13-4560242172830*ep^12-1947988122787*
         ep^11+1249864935825*ep^10+159334206523*ep^9-145935473222*ep^8-
         18297522722*ep^7+12230206925*ep^6+1929473505*ep^5-858698558*
         ep^4-76392133*ep^3+32751560*ep^2+746348*ep-430928,
         1433272320000*ep^21-3200974848000*ep^20-1494584524800*ep^19+
         4849211473920*ep^18-183088926720*ep^17-1946492467200*ep^16+
         304634234880*ep^15+322745886720*ep^14-65796986880*ep^13-
         25421506560*ep^12+5788661760*ep^11+944732160*ep^10-228096000*
         ep^9-13271040*ep^8+3317760*ep^7)
         +xi*[d4AA/na]*G10^2*rat(6220800000*ep^21-29816524800*ep^20-
         48784143360*ep^19-316947663360*ep^18+750705518304*ep^17+
         2261002408688*ep^16-3833398329272*ep^15-1140219697084*ep^14+
         3331574492080*ep^13-79562270100*ep^12-1302626256694*ep^11+
         210617393440*ep^10+267806063025*ep^9-68731776773*ep^8-
         26905605021*ep^7+8862467297*ep^6+1369230199*ep^5-558378411*
         ep^4-34400053*ep^3+17600307*ep^2+336392*ep-224804,159252480000
         *ep^21-355663872000*ep^20-166064947200*ep^19+538801274880*
         ep^18-20343214080*ep^17-216276940800*ep^16+33848248320*ep^15+
         35860654080*ep^14-7310776320*ep^13-2824611840*ep^12+643184640*
         ep^11+104970240*ep^10-25344000*ep^9-1474560*ep^8+368640*ep^7)
         +xi*nf*[d4FA/na]*G20*G30*rat(22320*ep^11-218940*ep^10+377526*
         ep^9-230358*ep^8+59116*ep^7-2783*ep^6-21951*ep^5+21738*ep^4-
         7341*ep^3+528*ep^2+170*ep-25,129600*ep^13-58320*ep^12-234720*
         ep^11+11340*ep^10+56880*ep^9-5400*ep^8-3600*ep^7+540*ep^6)
         +xi*nf*[d4FA/na]*G10*G30*rat(-58500*ep^12+169860*ep^11+367479*
         ep^10-600928*ep^9-345418*ep^8+676082*ep^7-141586*ep^6-113817*
         ep^5+50058*ep^4-1742*ep^3-1643*ep^2+145*ep+10,172800*ep^14+
         95040*ep^13-390720*ep^12-297840*ep^11+90960*ep^10+68640*ep^9-
         12000*ep^8-4080*ep^7+720*ep^6)
         +xi*nf*[d4FA/na]*G10*G20*rat(2304*ep^11-6132*ep^10-9450*ep^9+
         14494*ep^8+9730*ep^7-13078*ep^6-141*ep^5+2991*ep^4-720*ep^3-4*
         ep^2+5*ep+1,5184*ep^13+3888*ep^12-10944*ep^11-11124*ep^10+504*
         ep^9+2160*ep^8+72*ep^7-108*ep^6)
         +xi*nf*[d4FA/na]*G10*G20*G30*rat(-113940*ep^12+937260*ep^11-
         1041501*ep^10-303058*ep^9+1078872*ep^8-885638*ep^7+364704*ep^6
         +23868*ep^5-82332*ep^4+21268*ep^3+1467*ep^2-1060*ep+90,518400*
         ep^14+285120*ep^13-1172160*ep^12-893520*ep^11+272880*ep^10+
         205920*ep^9-36000*ep^8-12240*ep^7+2160*ep^6)
         +xi*nf*[d4FA/na]*G10^2*rat(-120*ep^7+424*ep^6-630*ep^5+508*
         ep^4-230*ep^3+50*ep^2-ep-1,960*ep^9-1472*ep^8-144*ep^7+320*
         ep^6-48*ep^5)
         +xi*tf*nf*ca^3*G30*rat(256*ep^9-144*ep^8-2176*ep^7+5086*ep^6-
         5591*ep^5+3752*ep^4-1584*ep^3-144*ep^2+311*ep-54,76800*ep^12-
         327680*ep^11+475904*ep^10-241408*ep^9-10496*ep^8+31488*ep^7-
         4608*ep^6)
         +xi*tf*nf*ca^3*G20*rat(-2592*ep^12+163908*ep^11-297732*ep^10+
         42849*ep^9+75640*ep^8-87436*ep^7+196671*ep^6-118749*ep^5-8238*
         ep^4+19422*ep^3-3685*ep^2+454*ep-96,497664*ep^15-1700352*ep^14
         +1043712*ep^13+1899648*ep^12-2169792*ep^11-107136*ep^10+678528
         *ep^9-102528*ep^8-50112*ep^7+10368*ep^6)
         +xi*tf*nf*ca^3*G20*G30*rat(103219200*ep^16-469376640*ep^15+
         970406400*ep^14-1766635296*ep^13+3774277446*ep^12-6139265105*
         ep^11+5767737928*ep^10-2582105208*ep^9-26065297*ep^8+515928680
         *ep^7-132110691*ep^6-50777056*ep^5+30074711*ep^4-2582475*ep^3-
         1273877*ep^2+327820*ep-23100,2985984000*ep^18-12740198400*
         ep^17+15620843520*ep^16+3668751360*ep^15-21062592000*ep^14+
         12919392000*ep^13+1395290880*ep^12-3963133440*ep^11+1171445760
         *ep^10+94867200*ep^9-109728000*ep^8+20321280*ep^7-1244160*ep^6
         )
         +xi*tf*nf*ca^3*G10*rat(-864*ep^8-140*ep^7+1986*ep^6-1922*ep^5+
         841*ep^4-171*ep^3+71*ep^2-47*ep+6,4608*ep^12-9216*ep^11-2432*
         ep^10+11648*ep^9-2944*ep^8-2432*ep^7+768*ep^6)
         +xi*tf*nf*ca^3*G10*G30*rat(5275260*ep^16+72138600*ep^15-
         444087195*ep^14+556649064*ep^13+238105166*ep^12-687589700*
         ep^11+56920738*ep^10+453079422*ep^9-131568842*ep^8-228936840*
         ep^7+104643289*ep^6+70686254*ep^5-50151484*ep^4-1950360*ep^3+
         8103068*ep^2-2135640*ep+172800,995328000*ep^18-3002572800*
         ep^17+209571840*ep^16+6482257920*ep^15-4177382400*ep^14-
         3758745600*ep^13+3831874560*ep^12+102021120*ep^11-905057280*
         ep^10+195840000*ep^9+44006400*ep^8-18800640*ep^7+1658880*ep^6)
         +xi*tf*nf*ca^3*G10*G20*rat(-138240*ep^15+387792*ep^14-2767752*
         ep^13+10536954*ep^12-8791089*ep^11-11052359*ep^10+15300570*
         ep^9-183712*ep^8-4415810*ep^7-568490*ep^6+2394748*ep^5-1177074
         *ep^4+49291*ep^3+205049*ep^2-85734*ep+10944,17915904*ep^17-
         49268736*ep^16-9206784*ep^15+113840640*ep^14-45045504*ep^13-
         78727680*ep^12+47893248*ep^11+13879296*ep^10-12407040*ep^9+
         400896*ep^8+850176*ep^7-124416*ep^6)
         +xi*tf*nf*ca^3*G10*G20*G30*rat(-378088560*ep^18+2092429260*
         ep^17-687934080*ep^16-26132490927*ep^15+97760246169*ep^14-
         159051701438*ep^13+109027317222*ep^12+25397857098*ep^11-
         99242447420*ep^10+67467493356*ep^9-12671488594*ep^8-7896365675
         *ep^7+5466983583*ep^6-1244085858*ep^5+15093332*ep^4+50650464*
         ep^3-10958612*ep^2+1038040*ep-42720,35831808000*ep^20-
         128994508800*ep^19+73584599040*ep^18+219952558080*ep^17-
         285884467200*ep^16-28143037440*ep^15+204348994560*ep^14-
         88072842240*ep^13-23228881920*ep^12+26362506240*ep^11-
         5243581440*ep^10-1013437440*ep^9+586552320*ep^8-91238400*ep^7+
         4976640*ep^6)
         +xi*tf*nf*ca^3*G10^2*rat(105948*ep^15-416988*ep^14-3092733*
         ep^13+8060772*ep^12-8517285*ep^11+8976088*ep^10-10958758*ep^9+
         8820721*ep^8-3968067*ep^7+1282262*ep^6-629587*ep^5+282565*ep^4
         -32070*ep^3-20876*ep^2+7304*ep-672,18662400*ep^17-60963840*
         ep^16+44312832*ep^15+47513088*ep^14-79568640*ep^13+23895552*
         ep^12+15615744*ep^11-11189760*ep^10+1201920*ep^9+726528*ep^8-
         224256*ep^7+18432*ep^6)
         +xi*tf*nf*cf*ca^2*G30*rat(44*ep^7-212*ep^6+319*ep^5-226*ep^4+
         73*ep^3+20*ep^2-22*ep+4,2400*ep^10-4240*ep^9+672*ep^8+496*ep^7
         -96*ep^6)
         +xi*tf*nf*cf*ca^2*G20*rat(-32*ep^7+128*ep^6-106*ep^5-171*ep^4+
         281*ep^3-107*ep^2-5*ep+4,384*ep^9-480*ep^8-192*ep^7+72*ep^6)
         +xi*tf*nf*cf*ca^2*G20*G30*rat(-8246016*ep^16+47052000*ep^15-
         103811040*ep^14+119929864*ep^13-111369340*ep^12+137968948*
         ep^11-139972983*ep^10+48832143*ep^9+53566712*ep^8-74024062*
         ep^7+38520523*ep^6-8538085*ep^5-649698*ep^4+884328*ep^3-225446
         *ep^2+26352*ep-1224,12441600*ep^18-53084160*ep^17+65086848*
         ep^16+15286464*ep^15-87760800*ep^14+53830800*ep^13+5813712*
         ep^12-16513056*ep^11+4881024*ep^10+395280*ep^9-457200*ep^8+
         84672*ep^7-5184*ep^6)
         +xi*tf*nf*cf*ca^2*G10*rat(176*ep^8-352*ep^7+408*ep^6-1020*ep^5
         +1667*ep^4-1031*ep^3+19*ep^2+187*ep-46,576*ep^10-576*ep^9-880*
         ep^8+576*ep^7+208*ep^6-96*ep^5)
         +xi*tf*nf*cf*ca^2*G10*G30*rat(940320*ep^14-4730076*ep^13+
         8714892*ep^12-4388191*ep^11-8551782*ep^10+17062106*ep^9-
         13348640*ep^8+4587097*ep^7+409336*ep^6-1026360*ep^5+390500*
         ep^4-51708*ep^3-5786*ep^2+2548*ep-224,1036800*ep^16-2609280*
         ep^15+468864*ep^14+3072864*ep^13-2111712*ep^12-361920*ep^11+
         643008*ep^10-115104*ep^9-35808*ep^8+13440*ep^7-1152*ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*rat(-26784*ep^13+307008*ep^12-923172
         *ep^11+731484*ep^10+753191*ep^9-1553747*ep^8+667977*ep^7+
         336089*ep^6-439969*ep^5+163383*ep^4-13105*ep^3-8873*ep^2+2982*
         ep-304,186624*ep^15-419904*ep^14-25920*ep^13+543024*ep^12-
         236592*ep^11-123840*ep^10+82080*ep^9-144*ep^8-6192*ep^7+864*
         ep^6)
         +xi*tf*nf*cf*ca^2*G10*G20*G30*rat(3269376*ep^18-36413280*ep^17
         +206434872*ep^16-663556716*ep^15+1230986418*ep^14-1235995507*
         ep^13+359042680*ep^12+661640399*ep^11-947075998*ep^10+
         571583425*ep^9-152931614*ep^8-15617601*ep^7+25735682*ep^6-
         7758554*ep^5+445138*ep^4+365054*ep^3-121402*ep^2+16972*ep-960,
         74649600*ep^20-268738560*ep^19+153301248*ep^18+458234496*ep^17
         -595592640*ep^16-58631328*ep^15+425727072*ep^14-183485088*
         ep^13-48393504*ep^12+54921888*ep^11-10924128*ep^10-2111328*
         ep^9+1221984*ep^8-190080*ep^7+10368*ep^6)
         +xi*tf*nf*cf*ca^2*G10^2*rat(-960*ep^13+1632*ep^12+14316*ep^11-
         62980*ep^10+107031*ep^9-82448*ep^8+5794*ep^7+40317*ep^6-29263*
         ep^5+3888*ep^4+5030*ep^3-2957*ep^2+652*ep-52,25920*ep^14-31104
         *ep^13-54576*ep^12+63792*ep^11+24032*ep^10-40160*ep^9+5136*
         ep^8+5744*ep^7-2048*ep^6+192*ep^5)
         +xi*tf*nf*cf^2*ca*G20*rat(16*ep^7-168*ep^6+608*ep^5-1002*ep^4+
         875*ep^3-446*ep^2+139*ep-22,48*ep^8-60*ep^7-24*ep^6+9*ep^5)
         +xi*tf*nf*cf^2*ca*G20*G30*rat(-10368*ep^13+136080*ep^12-459432
         *ep^11+592092*ep^10-191290*ep^9-289476*ep^8+365541*ep^7-187760
         *ep^6+43740*ep^5+5280*ep^4-7667*ep^3+2400*ep^2-300*ep+8,38880*
         ep^14-43416*ep^13-58752*ep^12+50346*ep^11+14796*ep^10-12996*
         ep^9+882*ep^7-108*ep^6)
         +xi*tf*nf*cf^2*ca*G10*rat(-80*ep^9+112*ep^8+328*ep^7-880*ep^6+
         671*ep^5-119*ep^4+77*ep^3-225*ep^2+144*ep-28,36*ep^10-36*ep^9-
         55*ep^8+36*ep^7+13*ep^6-6*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G30*rat(18432*ep^12-52464*ep^11+32208*
         ep^10+48472*ep^9-82080*ep^8+52245*ep^7-39265*ep^6+45729*ep^5-
         34245*ep^4+13838*ep^3-2934*ep^2+288*ep-8,8640*ep^13-12528*
         ep^12-8880*ep^11+14148*ep^10-1428*ep^9-2412*ep^8+804*ep^7-72*
         ep^6)
         +xi*tf*nf*cf^2*ca*G10*G20*rat(-1248*ep^11+10832*ep^10-35904*
         ep^9+56568*ep^8-42962*ep^7+13277*ep^6-4616*ep^5+10962*ep^4-
         10750*ep^3+4761*ep^2-1000*ep+80,2592*ep^12-4104*ep^11-2232*
         ep^10+4686*ep^9-906*ep^8-762*ep^7+330*ep^6-36*ep^5)
         +xi*tf*nf*cf^2*ca*G10*G20*G30*rat(89856*ep^15-734832*ep^14+
         2030784*ep^13-2075880*ep^12-105672*ep^11+1624693*ep^10-858782*
         ep^9-51225*ep^8-24910*ep^7+196817*ep^6-100794*ep^5+6869*ep^4+
         7262*ep^3-2082*ep^2+208*ep-8,233280*ep^16-104976*ep^15-603936*
         ep^14+153900*ep^13+407664*ep^12-119484*ep^11-81576*ep^10+31284
         *ep^9+2880*ep^8-2196*ep^7+216*ep^6)
         +xi*tf*nf*cf^2*ca*G10^2*rat(-8*ep^8+52*ep^7-126*ep^6+139*ep^5-
         52*ep^4-32*ep^3+40*ep^2-15*ep+2,27*ep^9+18*ep^8-30*ep^7-8*ep^6
         +11*ep^5-2*ep^4)
         +xi*tf*nf*cf^3*G20*rat(-32*ep^6+96*ep^5-88*ep^4-88*ep^3+312*
         ep^2-296*ep+96,48*ep^7-60*ep^6-24*ep^5+9*ep^4)
         +xi*tf*nf*cf^3*G20*G30*rat(32*ep^6-80*ep^5+56*ep^4+100*ep^3-
         256*ep^2+196*ep-48,60*ep^7-72*ep^6-33*ep^5+9*ep^4)
         +xi*tf*nf*cf^3*G10*rat(64*ep^5-256*ep^4+400*ep^3-304*ep^2+112*
         ep-16,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +xi*tf*nf*cf^3*G10*G30*rat(-256*ep^6+960*ep^5-1440*ep^4+1104*
         ep^3-456*ep^2+96*ep-8,90*ep^7-243*ep^6+200*ep^5-61*ep^4+6*ep^3
         )
         +xi*tf*nf*cf^3*G10*G20*rat(256*ep^8-1536*ep^7+3200*ep^6-1856*
         ep^5-2992*ep^4+5968*ep^3-4304*ep^2+1456*ep-192,432*ep^9-972*
         ep^8+420*ep^7+177*ep^6-129*ep^5+18*ep^4)
         +xi*tf*nf*cf^3*G10*G20*G30*rat(-256*ep^8+1408*ep^7-2560*ep^6+
         896*ep^5+2960*ep^4-4504*ep^3+2784*ep^2-824*ep+96,540*ep^9-1188
         *ep^8+471*ep^7+234*ep^6-147*ep^5+18*ep^4)
         +xi*tf^2*nf^2*ca^2*G30*rat(-8*ep^6+10*ep^5-ep^4+13*ep^3-25*
         ep^2+13*ep-2,1200*ep^10-3920*ep^9+3516*ep^8-256*ep^7-420*ep^6+
         72*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*rat(2*ep^5+7*ep^4-25*ep^3+19*ep^2-ep-2,
         192*ep^9-528*ep^8+264*ep^7+180*ep^6-54*ep^5)
         +xi*tf^2*nf^2*ca^2*G20*G30*rat(-4032*ep^10+20088*ep^9-37696*
         ep^8+31418*ep^7-7240*ep^6-6222*ep^5+4719*ep^4-1065*ep^3+7*ep^2
         +25*ep-2,115200*ep^13-376320*ep^12+315936*ep^11+49584*ep^10-
         115368*ep^9+22068*ep^8+6792*ep^7-2556*ep^6+216*ep^5)
         +xi*tf^2*nf^2*cf*ca*G20*rat(-4*ep^3+12*ep^2-12*ep+4,48*ep^7-60
         *ep^6-24*ep^5+9*ep^4)
         +xi*tf^2*nf^2*cf*ca*G20*G30*rat(-144*ep^7+512*ep^6-660*ep^5+
         352*ep^4-62*ep^3+18*ep^2-22*ep+6,1440*ep^10-3768*ep^9+1356*
         ep^8+1878*ep^7-357*ep^6-144*ep^5+27*ep^4)
         +xi*tf^2*nf^2*cf^2*G20*rat(32*ep^4-128*ep^3+192*ep^2-128*ep+32
         ,48*ep^6-60*ep^5-24*ep^4+9*ep^3)
         +xi*tf^2*nf^2*cf^2*G20*G30*rat(-32*ep^4+112*ep^3-144*ep^2+80*
         ep-16,60*ep^6-72*ep^5-33*ep^4+9*ep^3)
         +xi^2*tf^-1*[d4FA/na]*ca*G30*rat(768*ep^11-1616*ep^10+3736*
         ep^9-3828*ep^8-4002*ep^7+6982*ep^6-1649*ep^5-835*ep^4+346*ep^3
         -8*ep^2-15*ep+1,7680*ep^11+12544*ep^10+4864*ep^9-256*ep^8-256*
         ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*rat(25920*ep^12-1652592*ep^11+
         1776192*ep^10+1501836*ep^9-1381516*ep^8-78838*ep^7+183879*ep^6
         -39444*ep^5+4860*ep^4+5340*ep^3-1706*ep^2-182*ep+51,829440*
         ep^13+1244160*ep^12+270720*ep^11-216000*ep^10-66240*ep^9+8640*
         ep^8+2880*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G20*G30*rat(-5702400*ep^15+12412800*
         ep^14-10102000*ep^13+48225472*ep^12-178890728*ep^11+203792478*
         ep^10-38300844*ep^9-76968433*ep^8+45172754*ep^7+1192349*ep^6-
         5169339*ep^5+5395*ep^4+419794*ep^3-13387*ep^2-16797*ep+1606,
         33177600*ep^15-23224320*ep^14-85386240*ep^13-12556800*ep^12+
         20689920*ep^11+2718720*ep^10-1704960*ep^9-115200*ep^8+46080*
         ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*rat(4992*ep^8-7392*ep^7+1168*ep^6
         +940*ep^5-472*ep^4+329*ep^3-62*ep^2-19*ep+4,6144*ep^10+5632*
         ep^9-1024*ep^8-512*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G30*rat(86973120*ep^18+424093680*
         ep^17-2826415376*ep^16+5068614824*ep^15-2282911492*ep^14-
         6674693877*ep^13+12822004035*ep^12-6383386693*ep^11-3260091815
         *ep^10+3877925360*ep^9-202488665*ep^8-785560056*ep^7+113701101
         *ep^6+132018601*ep^5-46708706*ep^4-232675*ep^3+2318286*ep^2-
         379164*ep+19512,398131200*ep^19-1141309440*ep^18-420802560*
         ep^17+2931978240*ep^16-427207680*ep^15-2446663680*ep^14+
         607011840*ep^13+731566080*ep^12-174044160*ep^11-78151680*ep^10
         +17464320*ep^9+2580480*ep^8-552960*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*rat(3092160*ep^15-5531728*
         ep^14-24170176*ep^13+22375496*ep^12+22463854*ep^11+35712428*
         ep^10-33028393*ep^9-34254009*ep^8+16452667*ep^7+12351283*ep^6-
         3313561*ep^5-2292575*ep^4+373219*ep^3+153817*ep^2-13770*ep-
         2712,19906560*ep^16-9953280*ep^15-73128960*ep^14-8225280*ep^13
         +62000640*ep^12+21565440*ep^11-9123840*ep^10-3525120*ep^9+
         345600*ep^8+138240*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(90823680*ep^19-
         607982400*ep^18-544484880*ep^17+8415671840*ep^16-13426998992*
         ep^15-5466849104*ep^14+30400073913*ep^13-21112133349*ep^12-
         7798247957*ep^11+14758556819*ep^10-3030926417*ep^9-3275894866*
         ep^8+1676055975*ep^7+71876994*ep^6-206004700*ep^5+35970539*
         ep^4+3806794*ep^3-1634109*ep^2+190584*ep-14364,1194393600*
         ep^19-3423928320*ep^18-1262407680*ep^17+8795934720*ep^16-
         1281623040*ep^15-7339991040*ep^14+1821035520*ep^13+2194698240*
         ep^12-522132480*ep^11-234455040*ep^10+52392960*ep^9+7741440*
         ep^8-1658880*ep^7)
         +xi^2*tf^-1*[d4FA/na]*ca*G10^2*rat(-311040*ep^17+2787840*ep^16
         -1160880*ep^15-95549016*ep^14+348949428*ep^13-466824098*ep^12+
         265365218*ep^11-74103034*ep^10+12127244*ep^9+42684777*ep^8-
         50784756*ep^7+10375261*ep^6+8159838*ep^5-3612165*ep^4+14268*
         ep^3+175439*ep^2-23320*ep+996,33177600*ep^17-119992320*ep^16+
         63221760*ep^15+166917120*ep^14-144983040*ep^13-53422080*ep^12+
         54405120*ep^11+6804480*ep^10-6005760*ep^9-307200*ep^8+184320*
         ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-144*ep^9+576*ep^8-1026*ep^7+
         1165*ep^6-781*ep^5-100*ep^4+488*ep^3-276*ep^2+63*ep-5,480*ep^9
         +64*ep^8-32*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*rat(648000*ep^15-9234000*ep^14+
         15705000*ep^13-890316*ep^12-19419226*ep^11+19427400*ep^10+
         238089*ep^9-8563395*ep^8+2409079*ep^7+1381185*ep^6-672995*ep^5
         -42531*ep^4+57579*ep^3-4053*ep^2-1462*ep+174,2592000*ep^15+
         3888000*ep^14+742320*ep^13-830520*ep^12-240840*ep^11+54000*
         ep^10+17280*ep^9-1080*ep^8-360*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G20*G30*rat(8294400*ep^14-70398720*
         ep^13+51272640*ep^12+152841552*ep^11-234146828*ep^10+107437726
         *ep^9-8932152*ep^8-4413717*ep^7+705930*ep^6-99054*ep^5-52855*
         ep^4+45050*ep^3-1572*ep^2-1767*ep+147,20736000*ep^14+5184000*
         ep^13-4429440*ep^12-1107360*ep^11+288000*ep^10+72000*ep^9-5760
         *ep^8-1440*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*rat(48000*ep^12-420000*ep^11+
         314080*ep^10+593984*ep^9-840532*ep^8+230062*ep^7+114945*ep^6-
         57993*ep^5-8188*ep^4+7834*ep^3-509*ep^2-295*ep+36,192000*ep^13
         +272000*ep^12+48320*ep^11-42880*ep^10-10240*ep^9+1280*ep^8+320
         *ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G30*rat(519091200*ep^14-
         1105873920*ep^13-3174835392*ep^12+8997865632*ep^11-6697714576*
         ep^10+153126488*ep^9+1822014376*ep^8-522972356*ep^7-157811070*
         ep^6+79460703*ep^5+981394*ep^4-3502526*ep^3+125786*ep^2+43019*
         ep+1242,331776000*ep^15-248832000*ep^14-153815040*ep^13+
         53153280*ep^12+22325760*ep^11-3456000*ep^10-1244160*ep^9+69120
         *ep^8+23040*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*rat(-20736000*ep^16+171936000
         *ep^15-409726080*ep^14+494174736*ep^13+17021160*ep^12-
         689071348*ep^11+494880498*ep^10+168177284*ep^9-274533933*ep^8+
         30761933*ep^7+49680261*ep^6-13599509*ep^5-2864247*ep^4+1187095
         *ep^3+19401*ep^2-28271*ep+1020,62208000*ep^16+31104000*ep^15-
         75496320*ep^14-37748160*ep^13+14152320*ep^12+7076160*ep^11-
         881280*ep^10-440640*ep^9+17280*ep^8+8640*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-99532800*ep^15+
         40227840*ep^14+1494374400*ep^13-3682858176*ep^12+3717752736*
         ep^11-2057077520*ep^10+1097506840*ep^9-791842168*ep^8+
         373781084*ep^7-59202486*ep^6-12205929*ep^5+4789058*ep^4-615430
         *ep^3+96346*ep^2+11899*ep-5694,995328000*ep^15-746496000*ep^14
         -461445120*ep^13+159459840*ep^12+66977280*ep^11-10368000*ep^10
         -3732480*ep^9+207360*ep^8+69120*ep^7)
         +xi^2*tf^-1*[d4FA/na]*cf*G10^2*rat(12787200*ep^13-20436480*
         ep^12+12002016*ep^11-6071728*ep^10-4347944*ep^9+16870500*ep^8-
         11321356*ep^7+170408*ep^6+2048553*ep^5-421842*ep^4-110652*ep^3
         +29562*ep^2+2199*ep-436,6912000*ep^14-3456000*ep^13-4068480*
         ep^12+90240*ep^11+487680*ep^10+49920*ep^9-13440*ep^8-1920*ep^7
         )
         +xi^2*ca^4*rat(-13*ep^3+50*ep^2-26*ep-2,1024*ep^6)
         +xi^2*ca^4*G30*rat(26880*ep^13-77408*ep^12-384656*ep^11+
         1432504*ep^10-381032*ep^9-1341132*ep^8-1207187*ep^7+2607006*
         ep^6-249903*ep^5-531357*ep^4+88650*ep^3+30517*ep^2-3378*ep-936
         ,22118400*ep^13-5898240*ep^12-41361408*ep^11-5677056*ep^10+
         9068544*ep^9+958464*ep^8-442368*ep^7)
         +xi^2*ca^4*G20*rat(49507200*ep^15-705617568*ep^14-33503520*
         ep^13+5698514768*ep^12-10146436680*ep^11+6016598486*ep^10+
         818926370*ep^9-2504022604*ep^8+785687949*ep^7+160434251*ep^6-
         113510186*ep^5+13582748*ep^4+1142771*ep^3-846829*ep^2+183376*
         ep-12372,7166361600*ep^16-6210846720*ep^15-12829777920*ep^14+
         6572482560*ep^13+5047142400*ep^12-1713623040*ep^11-598855680*
         ep^10+162570240*ep^9+20736000*ep^8-4976640*ep^7)
         +xi^2*ca^4*G20*G30*rat(-902016000*ep^19+4718661120*ep^18+
         7960432320*ep^17-156457468832*ep^16+590510089360*ep^15-
         1020114351840*ep^14+871480154568*ep^13-264558265022*ep^12-
         161665443198*ep^11+135284235408*ep^10+39070770395*ep^9-
         70494404592*ep^8+17546080655*ep^7+6662286878*ep^6-4032094215*
         ep^5+465839462*ep^4+109353663*ep^3-36425886*ep^2+4280212*ep-
         240936,573308928000*ep^19-2016136396800*ep^18+1092949770240*
         ep^17+2435434905600*ep^16-2327156490240*ep^15-265689538560*
         ep^14+775499857920*ep^13-132717035520*ep^12-72459878400*ep^11+
         22995394560*ep^10+776355840*ep^9-889159680*ep^8+79626240*ep^7)
         +xi^2*ca^4*G10*rat(191232*ep^11+82368*ep^10-1895984*ep^9+
         3535860*ep^8-2295204*ep^7-656255*ep^6+1112443*ep^5-110231*ep^4
         -93975*ep^3+202*ep^2+2362*ep+660,5308416*ep^13-3981312*ep^12-
         9437184*ep^11+3280896*ep^10+3244032*ep^9-405504*ep^8-221184*
         ep^7)
         +xi^2*ca^4*G10*G30*rat(-173335633920*ep^20+1012717370880*ep^19
         -2196973832960*ep^18+344483402272*ep^17+8047564615696*ep^16-
         15333104648992*ep^15+6202920906456*ep^14+13434238558024*ep^13-
         16967329779664*ep^12+2044490214548*ep^11+6883559027894*ep^10-
         3078533186577*ep^9-993943990352*ep^8+848634033395*ep^7-
         10488948756*ep^6-94355468271*ep^5+14756408472*ep^4+3320047669*
         ep^3-863766634*ep^2+3197052*ep+7233768,4586471424000*ep^21-
         16129091174400*ep^20+4157126737920*ep^19+35612570419200*ep^18-
         27360850083840*ep^17-21608995553280*ep^16+24821250785280*ep^15
         +1063780024320*ep^14-6783677890560*ep^13+1245699440640*ep^12+
         585889873920*ep^11-191076433920*ep^10-5573836800*ep^9+
         7113277440*ep^8-637009920*ep^7)
         +xi^2*ca^4*G10*G20*rat(5598720000*ep^22-72579456000*ep^21+
         74498999040*ep^20+731364327744*ep^19-685265728352*ep^18-
         5654350652888*ep^17+12822474862360*ep^16-4418854616554*ep^15-
         12645040684620*ep^14+14220724514215*ep^13-1872086040133*ep^12-
         5371481036809*ep^11+3440027108075*ep^10-227107275099*ep^9-
         508740987623*ep^8+158672677739*ep^7+20047099413*ep^6-
         14756921520*ep^5+88884120*ep^4+751727380*ep^3-55367416*ep^2-
         17297808*ep+2101536,5159780352000*ep^22-19865154355200*ep^21+
         10725176770560*ep^20+38505219194880*ep^19-44135670251520*ep^18
         -14049801216000*ep^17+36027280465920*ep^16-8111216517120*ep^15
         -8030555136000*ep^14+3945291079680*ep^13+191988817920*ep^12-
         434669690880*ep^11+65383096320*ep^10+10092625920*ep^9-
         3384115200*ep^8+238878720*ep^7)
         +xi^2*ca^4*G10*G20*G30*rat(-37698048000*ep^22+904088632320*
         ep^21-3358860261120*ep^20+2996409993792*ep^19+4400641805440*
         ep^18-7767966396128*ep^17-8731292889032*ep^16+38770651785488*
         ep^15-49986623275104*ep^14+22971030008104*ep^13+12245034830444
         *ep^12-18847833646138*ep^11+5393943101495*ep^10+2968722411969*
         ep^9-2392406060687*ep^8+388387275209*ep^7+155745639447*ep^6-
         73104109593*ep^5+6349454295*ep^4+2124752149*ep^3-517996978*
         ep^2+22016028*ep+2151000,41278242816000*ep^22-158921234841600*
         ep^21+85801414164480*ep^20+308041753559040*ep^19-
         353085362012160*ep^18-112398409728000*ep^17+288218243727360*
         ep^16-64889732136960*ep^15-64244441088000*ep^14+31562328637440
         *ep^13+1535910543360*ep^12-3477357527040*ep^11+523064770560*
         ep^10+80741007360*ep^9-27072921600*ep^8+1911029760*ep^7)
         +xi^2*ca^4*G10^2*rat(1399680000*ep^22+44329731840*ep^21-
         237394981440*ep^20+522110779344*ep^19-1434356183592*ep^18+
         5715828668412*ep^17-15898667501890*ep^16+27311721956016*ep^15-
         28836484673620*ep^14+17093922129040*ep^13-2744826260888*ep^12-
         3708931155994*ep^11+3000081333165*ep^10-841346334574*ep^9-
         101514733293*ep^8+161979529794*ep^7-53404561237*ep^6+
         4598744050*ep^5+2073943795*ep^4-707498360*ep^3+77725384*ep^2-
         664768*ep-301584,3439853568000*ep^22-18976525516800*ep^21+
         34955600855040*ep^20-14052199956480*ep^19-32485010964480*ep^18
         +42734330265600*ep^17-12471787192320*ep^16-8947815137280*ep^15
         +7199096832000*ep^14-999767162880*ep^13-625702993920*ep^12+
         250594836480*ep^11-13819576320*ep^10-8511160320*ep^9+
         1769472000*ep^8-106168320*ep^7)
         +xi^2*cf*ca^3*rat(28*ep^4-219*ep^3+315*ep^2-132*ep+8,256*ep^6)
         +xi^2*cf*ca^3*G30*rat(-288*ep^10+1584*ep^9+19512*ep^8-93520*
         ep^7+149128*ep^6-103001*ep^5+27628*ep^4-765*ep^3+99*ep^2-385*
         ep+60,46080*ep^10-62976*ep^9-12288*ep^8+4608*ep^7)
         +xi^2*cf*ca^3*G20*rat(11016000*ep^16-103842000*ep^15+190030680
         *ep^14+188276904*ep^13-723165122*ep^12+410870997*ep^11+
         286492623*ep^10-402783336*ep^9+101667980*ep^8+63741447*ep^7-
         30786424*ep^6-261507*ep^5+1603920*ep^4-311160*ep^3+29905*ep^2+
         11823*ep-2394,248832000*ep^16-488609280*ep^14-186624000*ep^13+
         96474240*ep^12+39864960*ep^11-6117120*ep^10-2592000*ep^9+
         120960*ep^8+51840*ep^7)
         +xi^2*cf*ca^3*G20*G30*rat(-4230144000*ep^19+84026419200*ep^18-
         343949967360*ep^17+491464147968*ep^16-33739578720*ep^15-
         579260189096*ep^14+501220463868*ep^13-8278773398*ep^12-
         183058170885*ep^11+75795764440*ep^10+12838987575*ep^9-
         15283665382*ep^8+1621849065*ep^7+1177842338*ep^6-259977069*
         ep^5-41359054*ep^4+13399110*ep^3+419088*ep^2-249144*ep+6336,
         47775744000*ep^19-31850496000*ep^18-96798965760*ep^17+
         28700835840*ep^16+48274237440*ep^15-6364016640*ep^14-
         8927884800*ep^13+578741760*ep^12+747325440*ep^11-23362560*
         ep^10-28823040*ep^9+345600*ep^8+414720*ep^7)
         +xi^2*cf*ca^3*G10*rat(6048000*ep^14-23304000*ep^13+26290080*
         ep^12-8453216*ep^11-763384*ep^10+12488816*ep^9-8368052*ep^8-
         16506573*ep^7+14624967*ep^6-814654*ep^5-1276184*ep^4+184225*
         ep^3-3907*ep^2-6366*ep+1512,27648000*ep^15-20736000*ep^14-
         50257920*ep^13+17917440*ep^12+18862080*ep^11-2795520*ep^10-
         1827840*ep^9+84480*ep^8+46080*ep^7)
         +xi^2*cf*ca^3*G10*G30*rat(-61177420800*ep^18+304889909760*
         ep^17-335110666176*ep^16-495418109184*ep^15+1235352239136*
         ep^14-600003375392*ep^13-362499063164*ep^12+419743807216*ep^11
         -92447994272*ep^10-34537933148*ep^9+30426556522*ep^8-
         10101190735*ep^7-1082418829*ep^6+1674270302*ep^5-175026268*
         ep^4-89437447*ep^3+14547815*ep^2+1610628*ep-305964,95551488000
         *ep^19-135364608000*ep^18-163738091520*ep^17+210065080320*
         ep^16+91663073280*ep^15-86360739840*ep^14-26717921280*ep^13+
         12333772800*ep^12+3420610560*ep^11-686223360*ep^10-182476800*
         ep^9+12718080*ep^8+3317760*ep^7)
         +xi^2*cf*ca^3*G10*G20*rat(-2332800000*ep^19+14556672000*ep^18-
         25462628640*ep^17-33858605448*ep^16+186913932156*ep^15-
         258651247806*ep^14+111852858219*ep^13+74314280788*ep^12-
         102258218394*ep^11+35471347297*ep^10+5704385790*ep^9-
         9124207532*ep^8+3338990574*ep^7-278047072*ep^6-226266123*ep^5+
         81639656*ep^4-6045936*ep^3-1932619*ep^2+489954*ep-36864,
         26873856000*ep^19-53747712000*ep^18-19923978240*ep^17+
         79412244480*ep^16-13766423040*ep^15-29440765440*ep^14+
         7942095360*ep^13+3988154880*ep^12-1191283200*ep^11-215861760*
         ep^10+66977280*ep^9+3939840*ep^8-1244160*ep^7)
         +xi^2*cf*ca^3*G10*G20*G30*rat(494478950400*ep^22-4196218245120
         *ep^21+13829675719680*ep^20-20498059190016*ep^19+5202227875392
         *ep^18+25984687076352*ep^17-33343746852384*ep^16+5640054367504
         *ep^15+16874546304004*ep^14-11269108310616*ep^13-1145137744476
         *ep^12+3298957530132*ep^11-646196130138*ep^10-369310466999*
         ep^9+140533903819*ep^8+16084298253*ep^7-12026799009*ep^6-
         241448097*ep^5+652284561*ep^4-20779373*ep^3-19194749*ep^2+
         1087980*ep+162900,3439853568000*ep^22-3439853568000*ep^21-
         9644967198720*ep^20+7829488926720*ep^19+8992038666240*ep^18-
         6006426255360*ep^17-3276996341760*ep^16+1872729538560*ep^15+
         529988935680*ep^14-275556556800*ep^13-41432186880*ep^12+
         20334551040*ep^11+1536122880*ep^10-726589440*ep^9-21565440*
         ep^8+9953280*ep^7)
         +xi^2*cf*ca^3*G10^2*rat(124416000*ep^19-786931200*ep^18+
         866350080*ep^17+288572832*ep^16-2734335936*ep^15+3180176880*
         ep^14+1546455448*ep^13-3897198198*ep^12+582254158*ep^11+
         1148243548*ep^10-198775887*ep^9-163144539*ep^8-10445663*ep^7+
         25163489*ep^6+2911995*ep^5-2574231*ep^4-73139*ep^3+138463*ep^2
         -1216*ep-2884,2985984000*ep^19+2985984000*ep^18-4826511360*
         ep^17-5002767360*ep^16+2001530880*ep^15+2401413120*ep^14-
         137041920*ep^13-411955200*ep^12-27371520*ep^11+27924480*ep^10+
         3502080*ep^9-599040*ep^8-92160*ep^7)
         +xi^2*cf^2*ca^2*rat(-15*ep^5+124*ep^4-270*ep^3+241*ep^2-92*ep+
         12,16*ep^6)
         +xi^2*cf^2*ca^2*G30*rat(-24*ep^5+74*ep^4-85*ep^3+45*ep^2-11*ep
         +1,20*ep^7-4*ep^6)
         +xi^2*cf^2*ca^2*G20*rat(-24*ep^8+752*ep^7-3008*ep^6+4423*ep^5-
         2786*ep^4+547*ep^3+201*ep^2-125*ep+20,192*ep^8+48*ep^7-24*ep^6
         )
         +xi^2*cf^2*ca^2*G20*G30*rat(41472*ep^13-428544*ep^12+1217664*
         ep^11-857064*ep^10-756496*ep^9+1240242*ep^8-422178*ep^7-140861
         *ep^6+132285*ep^5-22206*ep^4-7166*ep^3+3225*ep^2-381*ep+8,
         103680*ep^13+108864*ep^12-24480*ep^11-27648*ep^10+4032*ep^9+
         1728*ep^8-288*ep^7)
         +xi^2*cf^2*ca^2*G10*rat(-336*ep^10+1168*ep^9-3712*ep^8+8500*
         ep^7-8531*ep^6+1234*ep^5+2910*ep^4-766*ep^3-859*ep^2+448*ep-56
         ,576*ep^10+288*ep^9-448*ep^8-96*ep^7+64*ep^6)
         +xi^2*cf^2*ca^2*G10*G30*rat(154224*ep^12-424224*ep^11+4296*
         ep^10+605224*ep^9-372933*ep^8-17232*ep^7+72823*ep^6-25758*ep^5
         +1485*ep^4+3461*ep^3-1629*ep^2+279*ep-16,69120*ep^13+72576*
         ep^12-16320*ep^11-18432*ep^10+2688*ep^9+1152*ep^8-192*ep^7)
         +xi^2*cf^2*ca^2*G10*G20*rat(217728*ep^15-1982880*ep^14+7522416
         *ep^13-14521392*ep^12+13735104*ep^11-2801970*ep^10-6234681*
         ep^9+5281782*ep^8-532314*ep^7-1211866*ep^6+600793*ep^5-36328*
         ep^4-51698*ep^3+17246*ep^2-1988*ep+48,373248*ep^15-466560*
         ep^14-518400*ep^13+567648*ep^12+94464*ep^11-153216*ep^10+10944
         *ep^9+10656*ep^8-1728*ep^7)
         +xi^2*cf^2*ca^2*G10*G20*G30*rat(-1555200*ep^17+12340512*ep^16-
         40439952*ep^15+60608160*ep^14-19888392*ep^13-58551318*ep^12+
         75513215*ep^11-21687757*ep^10-18124938*ep^9+14583593*ep^8-
         1643434*ep^7-1863891*ep^6+795154*ep^5-60023*ep^4-34269*ep^3+
         9148*ep^2-584*ep-24,3732480*ep^17-1679616*ep^16-9662976*ep^15+
         2462400*ep^14+6522624*ep^13-1911744*ep^12-1305216*ep^11+500544
         *ep^10+46080*ep^9-35136*ep^8+3456*ep^7)
         +xi^2*cf^2*ca^2*G10^2*rat(8640*ep^14-93456*ep^13+318672*ep^12-
         452484*ep^11+227760*ep^10+180948*ep^9-390153*ep^8+272562*ep^7-
         65787*ep^6-15874*ep^5+9381*ep^4+574*ep^3-937*ep^2+162*ep-8,
         77760*ep^14+62208*ep^13-84672*ep^12-38016*ep^11+34368*ep^10-
         2880*ep^8+384*ep^7)
         +xi^2*cf^3*ca*rat(-6*ep^5+11*ep^4+4*ep^3-20*ep^2+14*ep-3,2*
         ep^5)
         +xi^2*cf^3*ca*G20*rat(144*ep^7-374*ep^6+457*ep^5-459*ep^4+375*
         ep^3-191*ep^2+56*ep-8,48*ep^7-12*ep^6)
         +xi^2*cf^3*ca*G20*G30*rat(-180*ep^7+496*ep^6-795*ep^5+934*ep^4
         -683*ep^3+290*ep^2-70*ep+8,120*ep^7-24*ep^6)
         +xi^2*cf^3*ca*G10*rat(156*ep^9-148*ep^8-507*ep^7+461*ep^6+1171
         *ep^5-2345*ep^4+1792*ep^3-724*ep^2+160*ep-16,72*ep^9-56*ep^7+
         16*ep^6)
         +xi^2*cf^3*ca*G10*G30*rat(-128*ep^7+512*ep^6-840*ep^5+748*ep^4
         -402*ep^3+133*ep^2-25*ep+2,60*ep^8-32*ep^7+4*ep^6)
         +xi^2*cf^3*ca*G10*G20*rat(-432*ep^10+1584*ep^9-5136*ep^8+12176
         *ep^7-17081*ep^6+15023*ep^5-9255*ep^4+4241*ep^3-1344*ep^2+240*
         ep-16,864*ep^10-216*ep^9-672*ep^8+360*ep^7-48*ep^6)
         +xi^2*cf^3*ca*G10*G20*G30*rat(144*ep^10-192*ep^9+1464*ep^8-
         4880*ep^7+7093*ep^6-6164*ep^5+3935*ep^4-1932*ep^3+640*ep^2-116
         *ep+8,1080*ep^10-216*ep^9-840*ep^8+408*ep^7-48*ep^6)
         +xi^2*cf^3*ca*G10^2*rat(-16*ep^9+32*ep^8-152*ep^7+640*ep^6-
         1237*ep^5+1274*ep^4-759*ep^3+264*ep^2-50*ep+4,108*ep^9-36*ep^8
         -84*ep^7+52*ep^6-8*ep^5)
         +xi^2*cf^4*rat(3*ep^4-6*ep^3+6*ep-3,ep^4)
         +xi^2*cf^4*G20*rat(-12*ep^5+22*ep^4-20*ep^2+12*ep-2,4*ep^5-
         ep^4)
         +xi^2*cf^4*G20*G30*rat(12*ep^5-16*ep^4-5*ep^3+15*ep^2-7*ep+1,
         10*ep^5-2*ep^4)
         +xi^2*cf^4*G10*rat(-12*ep^6-32*ep^5+229*ep^4-395*ep^3+307*ep^2
         -113*ep+16,18*ep^6-18*ep^5+4*ep^4)
         +xi^2*cf^4*G10*G20*rat(-8*ep^6+60*ep^5-150*ep^4+177*ep^3-108*
         ep^2+33*ep-4,12*ep^6-11*ep^5+2*ep^4)
         +xi^2*cf^4*G10*G20*G30*rat(16*ep^6-112*ep^5+248*ep^4-256*ep^3+
         137*ep^2-37*ep+4,60*ep^6-52*ep^5+8*ep^4)
         +xi^2*cf^4*G10^2*rat(-16*ep^7+128*ep^6-360*ep^5+504*ep^4-393*
         ep^3+174*ep^2-41*ep+4,54*ep^7-72*ep^6+30*ep^5-4*ep^4)
         +xi^2*[d4AA/na]*G30*rat(26880*ep^12-33248*ep^11-70304*ep^10+
         51208*ep^9+112204*ep^8+80400*ep^7-244697*ep^6+69375*ep^5+46185
         *ep^4-19266*ep^3-1794*ep^2+1183*ep-54,460800*ep^12+568320*
         ep^11-9216*ep^10-132096*ep^9-9216*ep^8+6144*ep^7)
         +xi^2*[d4AA/na]*G20*rat(2764800*ep^13-8727552*ep^12+14943680*
         ep^11-21374160*ep^10-23246944*ep^9+43848308*ep^8-8011660*ep^7-
         10283430*ep^6+3612113*ep^5+610150*ep^4-351550*ep^3+6950*ep^2+
         9401*ep-746,49766400*ep^14+64696320*ep^13+1313280*ep^12-
         16208640*ep^11-1382400*ep^10+1313280*ep^9+69120*ep^8-34560*
         ep^7)
         +xi^2*[d4AA/na]*G20*G30*rat(-653184000*ep^17+2474764800*ep^16-
         1031883200*ep^15-3687578528*ep^14+3037992552*ep^13-1220812152*
         ep^12+2647429894*ep^11-1654764750*ep^10-826555968*ep^9+
         1002329441*ep^8-205375860*ep^7-44191783*ep^6+18329063*ep^5-
         3837438*ep^4+1464251*ep^3-47454*ep^2-100812*ep+14584,
         3981312000*ep^17-5374771200*ep^16-8036720640*ep^15+4874618880*
         ep^14+2437585920*ep^13-1438248960*ep^12-168376320*ep^11+
         151787520*ep^10-5944320*ep^9-4976640*ep^8+552960*ep^7)
         +xi^2*[d4AA/na]*G10*rat(2688*ep^9-6464*ep^8+5880*ep^7+3924*
         ep^6-6422*ep^5+1519*ep^4+640*ep^3-306*ep^2+4*ep+13,36864*ep^11
         +52224*ep^10+10752*ep^9-6144*ep^8-1536*ep^7)
         +xi^2*[d4AA/na]*G10*G30*rat(-5728051200*ep^17+6753034240*ep^16
         +21555048960*ep^15-64859492864*ep^14+88909340032*ep^13-
         62895990688*ep^12+8973796448*ep^11+15140327400*ep^10-
         6725651428*ep^9-1070560788*ep^8+678701679*ep^7+293387917*ep^6-
         144906110*ep^5-5538670*ep^4+8143363*ep^3+1097*ep^2-347344*ep+
         37956,31850496000*ep^18-74848665600*ep^17-21295595520*ep^16+
         103290716160*ep^15-19496263680*ep^14-31006679040*ep^13+
         10158981120*ep^12+2561310720*ep^11-1261854720*ep^10+7741440*
         ep^9+44236800*ep^8-4423680*ep^7)
         +xi^2*[d4AA/na]*G10*G20*rat(933120000*ep^18-4444608000*ep^17+
         5389024960*ep^16+4976145696*ep^15-13363096292*ep^14+1649568484
         *ep^13+11757047819*ep^12-7843229518*ep^11-699538704*ep^10+
         2102533583*ep^9-381127692*ep^8-260898057*ep^7+129338404*ep^6-
         6710843*ep^5-11417683*ep^4+3569779*ep^3-145708*ep^2-89524*ep+
         10896,5971968000*ep^18-14034124800*ep^17-3992924160*ep^16+
         19367009280*ep^15-3655549440*ep^14-5813752320*ep^13+1904808960
         *ep^12+480245760*ep^11-236597760*ep^10+1451520*ep^9+8294400*
         ep^8-829440*ep^7)
         +xi^2*[d4AA/na]*G10*G20*G30*rat(-1177804800*ep^18+18885273600*
         ep^17-51160399360*ep^16+3306773376*ep^15+136909052864*ep^14-
         153777444064*ep^13+20709114256*ep^12+22436556160*ep^11+
         30805207656*ep^10-32977689500*ep^9-572192100*ep^8+8833300887*
         ep^7-2093626219*ep^6-639275038*ep^5+275571802*ep^4-384973*ep^3
         -9528551*ep^2+685552*ep+50052,95551488000*ep^18-224545996800*
         ep^17-63886786560*ep^16+309872148480*ep^15-58488791040*ep^14-
         93020037120*ep^13+30476943360*ep^12+7683932160*ep^11-
         3785564160*ep^10+23224320*ep^9+132710400*ep^8-13271040*ep^7)
         +xi^2*[d4AA/na]*G10^2*rat(-311040000*ep^19+1432650240*ep^18+
         1858112640*ep^17-16069999008*ep^16+28858848272*ep^15-
         19918832424*ep^14-8557943308*ep^13+28729788988*ep^12-
         21808523396*ep^11+3198784862*ep^10+5236770594*ep^9-3360908461*
         ep^8+517286016*ep^7+213189303*ep^6-101459734*ep^5+11675305*
         ep^4+1610008*ep^3-566081*ep^2+55708*ep-1924,7962624000*ep^19-
         21366374400*ep^18+913489920*ep^17+27597312000*ep^16-
         13481625600*ep^15-6126981120*ep^14+5123635200*ep^13-206254080*
         ep^12-528906240*ep^11+107089920*ep^10+10414080*ep^9-4792320*
         ep^8+368640*ep^7)
         +xi^2*nf*[d4FA/na]*G10*G30*rat(-7992*ep^10+39948*ep^9-65502*
         ep^8+32769*ep^7+20441*ep^6-29848*ep^5+10814*ep^4+131*ep^3-949*
         ep^2+200*ep-12,69120*ep^12-77184*ep^11-104448*ep^10+89504*ep^9
         +26304*ep^8-23104*ep^7+1568*ep^5-192*ep^4)
         +xi^2*nf*[d4FA/na]*G10*G20*G30*rat(10488*ep^9-41660*ep^8+58614
         *ep^7-27453*ep^6-11867*ep^5+17366*ep^4-5748*ep^3-45*ep^2+353*
         ep-48,69120*ep^11-77184*ep^10-104448*ep^9+89504*ep^8+26304*
         ep^7-23104*ep^6+1568*ep^4-192*ep^3)
         +xi^2*nf*[d4FA/na]*G10^2*rat(8*ep^7-260*ep^6+890*ep^5-1275*
         ep^4+943*ep^3-376*ep^2+76*ep-6,2880*ep^9-6336*ep^8+2512*ep^7+
         1248*ep^6-784*ep^5+96*ep^4)
         +xi^2*tf*nf*ca^3*G30*rat(12*ep^5+12*ep^4-21*ep^3-24*ep^2+27*ep
         -6,19200*ep^9-33920*ep^8+5376*ep^7+3968*ep^6-768*ep^5)
         +xi^2*tf*nf*ca^3*G20*rat(-54*ep^6+7*ep^5+113*ep^4-65*ep^3-ep^2
         -2*ep+2,27648*ep^10-43776*ep^9-2304*ep^8+9792*ep^7-1728*ep^6)
         +xi^2*tf*nf*ca^3*G20*G30*rat(-13824*ep^12+67392*ep^11-54288*
         ep^10-45332*ep^9+65233*ep^8-13240*ep^7-12702*ep^6+9172*ep^5-
         2659*ep^4+84*ep^3+232*ep^2-76*ep+8,3686400*ep^14-2826240*ep^13
         -6171648*ep^12+2439168*ep^11+1553664*ep^10-655104*ep^9-59136*
         ep^8+46848*ep^7-4608*ep^6)
         +xi^2*tf*nf*ca^3*G10*rat(-8*ep^4+16*ep^3-8*ep^2-ep+1,576*ep^9-
         864*ep^8-448*ep^7+800*ep^6-192*ep^5)
         +xi^2*tf*nf*ca^3*G10*G30*rat(-85446*ep^13+535491*ep^12-1814958
         *ep^11+1796775*ep^10+1208318*ep^9-3002441*ep^8+1343010*ep^7+
         352121*ep^6-426768*ep^5+87222*ep^4+12628*ep^3-6736*ep^2+816*ep
         -32,33177600*ep^15-50319360*ep^14-35315712*ep^13+63015936*
         ep^12-4558848*ep^11-16140288*ep^10+4435968*ep^9+752640*ep^8-
         393216*ep^7+36864*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*rat(-1800*ep^10-1116*ep^9+9453*ep^8-
         8180*ep^7+194*ep^6+2294*ep^5-1257*ep^4+674*ep^3-342*ep^2+88*ep
         -8,331776*ep^13-525312*ep^12-285696*ep^11+599808*ep^10-115968*
         ep^9-97536*ep^8+42240*ep^7-4608*ep^6)
         +xi^2*tf*nf*ca^3*G10*G20*G30*rat(7717464*ep^16-15847218*ep^15-
         15496113*ep^14+21140814*ep^13+79860810*ep^12-138999894*ep^11+
         50961526*ep^10+41626266*ep^9-42502184*ep^8+10840572*ep^7+
         2138971*ep^6-1740792*ep^5+282710*ep^4+33420*ep^3-19024*ep^2+
         2832*ep-160,1194393600*ep^18-1313832960*ep^17-2623352832*ep^16
         +2744119296*ep^15+1265845248*ep^14-1889667072*ep^13+188697600*
         ep^12+370483200*ep^11-131134464*ep^10-4810752*ep^9+9888768*
         ep^8-1843200*ep^7+110592*ep^6)
         +xi^2*tf*nf*ca^3*G10^2*rat(-648*ep^12+4480*ep^11-7714*ep^10-
         7638*ep^9+22930*ep^8+1905*ep^7-33090*ep^6+26304*ep^5-5458*ep^4
         -2135*ep^3+1284*ep^2-236*ep+16,1036800*ep^14-2004480*ep^13-
         326016*ep^12+2197248*ep^11-1009152*ep^10-189696*ep^9+238464*
         ep^8-58368*ep^7+4608*ep^6)
         +xi^2*tf*nf*cf*ca^2*G20*rat(-2*ep^5+5*ep^4-7*ep^3+8*ep^2-5*ep+
         1,192*ep^8-240*ep^7-96*ep^6+36*ep^5)
         +xi^2*tf*nf*cf*ca^2*G20*G30*rat(36*ep^7-78*ep^6-4*ep^5+139*
         ep^4-145*ep^3+64*ep^2-13*ep+1,8640*ep^10-13968*ep^9+648*ep^8+
         1440*ep^7-216*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*rat(4*ep^6+16*ep^5-73*ep^4+82*ep^3-25*
         ep^2-8*ep+4,288*ep^9-432*ep^8-224*ep^7+400*ep^6-96*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G30*rat(4392*ep^11-19740*ep^10+38382*
         ep^9-42669*ep^8+30252*ep^7-14996*ep^6+6468*ep^5-3165*ep^4+1440
         *ep^3-426*ep^2+66*ep-4,103680*ep^13-167616*ep^12-72864*ep^11+
         170688*ep^10-45888*ep^9-11712*ep^8+5856*ep^7-576*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10*G20*rat(-360*ep^10+2028*ep^9-3934*ep^8
         +2821*ep^7+458*ep^6-1742*ep^5+800*ep^4-6*ep^3-83*ep^2+19*ep-1,
         5184*ep^12-8208*ep^11-4464*ep^10+9372*ep^9-1812*ep^8-1524*ep^7
         +660*ep^6-72*ep^5)
         +xi^2*tf*nf*cf*ca^2*G10*G20*G30*rat(-208656*ep^14+642384*ep^13
         -498384*ep^12-374100*ep^11+808785*ep^10-475512*ep^9+139409*
         ep^8-60330*ep^7+28573*ep^6+4542*ep^5-9861*ep^4+3750*ep^3-662*
         ep^2+66*ep-4,1866240*ep^16-839808*ep^15-4831488*ep^14+1231200*
         ep^13+3261312*ep^12-955872*ep^11-652608*ep^10+250272*ep^9+
         23040*ep^8-17568*ep^7+1728*ep^6)
         +xi^2*tf*nf*cf*ca^2*G10^2*rat(4*ep^7-12*ep^6+9*ep^5+10*ep^4-24
         *ep^3+19*ep^2-7*ep+1,108*ep^9+72*ep^8-120*ep^7-32*ep^6+44*ep^5
         -8*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*rat(-2*ep^4+7*ep^3-9*ep^2+5*ep-1,9*
         ep^7-7*ep^5+2*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*G20*rat(-240*ep^8+944*ep^7-1512*ep^6+
         1368*ep^5-987*ep^4+759*ep^3-477*ep^2+169*ep-24,864*ep^10-1080*
         ep^9-1104*ep^8+1194*ep^7+96*ep^6-222*ep^5+36*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10*G20*G30*rat(-288*ep^10+1872*ep^9-3040*
         ep^8+72*ep^7+3686*ep^6-2923*ep^5+485*ep^4+41*ep^3+213*ep^2-142
         *ep+24,2160*ep^11-432*ep^10-5460*ep^9-48*ep^8+3168*ep^7-168*
         ep^6-444*ep^5+72*ep^4)
         +xi^2*tf*nf*cf^2*ca*G10^2*rat(8*ep^8-36*ep^7+54*ep^6-11*ep^5-
         58*ep^4+73*ep^3-39*ep^2+10*ep-1,54*ep^9+36*ep^8-60*ep^7-16*
         ep^6+22*ep^5-4*ep^4)
         +xi^2*tf*nf*cf^3*G10*rat(12*ep^5-54*ep^4+96*ep^3-84*ep^2+36*ep
         -6,9*ep^6-7*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10*G20*rat(-16*ep^5+64*ep^4-100*ep^3+76*ep^2
         -28*ep+4,12*ep^6+ep^5-9*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10*G20*G30*rat(8*ep^5-28*ep^4+38*ep^3-25*
         ep^2+8*ep-1,15*ep^6+2*ep^5-11*ep^4+2*ep^3)
         +xi^2*tf*nf*cf^3*G10^2*rat(-16*ep^6+72*ep^5-132*ep^4+126*ep^3-
         66*ep^2+18*ep-2,27*ep^7-9*ep^6-21*ep^5+13*ep^4-2*ep^3)
         +xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-128*ep^10+232*ep^9+1264*ep^8
         -1406*ep^7-454*ep^6+600*ep^5+239*ep^4-249*ep^3+11*ep^2+23*ep-4
         ,3840*ep^10+4352*ep^9+256*ep^8-256*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*rat(-136*ep^8-520*ep^7+798*ep^6-
         12*ep^5-444*ep^4+258*ep^3-44*ep^2-8*ep+3,2304*ep^9+1728*ep^8-
         576*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G20*G30*rat(31680*ep^12-96720*ep^11+
         131072*ep^10-132860*ep^9+48684*ep^8+25938*ep^7-15135*ep^6-563*
         ep^5-1378*ep^4+423*ep^3+826*ep^2-356*ep+37,552960*ep^12+764928
         *ep^11+124416*ep^10-105984*ep^9-13824*ep^8+4608*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*rat(-192*ep^7+192*ep^6+100*ep^5-
         180*ep^4+41*ep^3+28*ep^2-15*ep+2,1536*ep^9+1024*ep^8-512*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G30*rat(1502712*ep^14-6560748*
         ep^13+9717858*ep^12+5363567*ep^11-13302992*ep^10-57601*ep^9+
         4941632*ep^8+1001326*ep^7-2025283*ep^6-39437*ep^5+412370*ep^4-
         60233*ep^3-32537*ep^2+10766*ep-920,9953280*ep^15+13768704*
         ep^14-5501952*ep^13-10404864*ep^12+1069056*ep^11+2064384*ep^10
         -230400*ep^9-119808*ep^8+18432*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*rat(-3024*ep^12+400800*ep^11-
         267388*ep^10-584560*ep^9+350358*ep^8+248765*ep^7-135970*ep^6-
         57609*ep^5+29560*ep^4+5581*ep^3-2640*ep^2-449*ep+160,995328*
         ep^13+2239488*ep^12+1257984*ep^11-248832*ep^10-276480*ep^9+
         13824*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(-756864*ep^15-763560*
         ep^14+175356*ep^13+5737194*ep^12-5861015*ep^11-5385346*ep^10+
         10831105*ep^9-3000374*ep^8-3354079*ep^7+2234581*ep^6-64978*
         ep^5-284720*ep^4+67832*ep^3+6599*ep^2-4229*ep+434,29859840*
         ep^15+41306112*ep^14-16505856*ep^13-31214592*ep^12+3207168*
         ep^11+6193152*ep^10-691200*ep^9-359424*ep^8+55296*ep^7)
         +xi^3*tf^-1*[d4FA/na]*ca*G10^2*rat(2592*ep^13+24696*ep^12+
         22128*ep^11-303570*ep^10+207896*ep^9+108054*ep^8-37512*ep^7-
         77791*ep^6+14211*ep^5+24798*ep^4-8036*ep^3-1569*ep^2+921*ep-98
         ,829440*ep^13+525312*ep^12-645120*ep^11-251904*ep^10+116736*
         ep^9+21504*ep^8-6144*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G30*rat(96*ep^8-320*ep^7+400*ep^6-248
         *ep^5+98*ep^4-30*ep^3+ep^2+4*ep-1,480*ep^8+64*ep^7-32*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*rat(-24*ep^9+96*ep^8-2*ep^7-222*
         ep^6+199*ep^5-29*ep^4-32*ep^3+19*ep^2-6*ep+1,192*ep^9+240*ep^8
         +24*ep^7-24*ep^6)
         +xi^3*tf^-1*[d4FA/na]*cf*G20*G30*rat(-1536*ep^10+9040*ep^9-
         17172*ep^8+13244*ep^7-2321*ep^6-2331*ep^5+1129*ep^4+52*ep^3-
         132*ep^2+29*ep-2,5760*ep^10-672*ep^9-576*ep^8+96*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*rat(12*ep^3-24*ep^2+15*ep-3,48*
         ep^4+32*ep^3-16*ep^2)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G30*rat(-18024*ep^10+54348*ep^9-
         47166*ep^8-11811*ep^7+43028*ep^6-24815*ep^5+2986*ep^4+2356*
         ep^3-1064*ep^2+172*ep-10,34560*ep^11-15552*ep^10-2112*ep^9+
         1728*ep^8-192*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*rat(1152*ep^11-3168*ep^10-360
         *ep^9+6060*ep^8-4802*ep^7+1567*ep^6-771*ep^5+165*ep^4+351*ep^3
         -246*ep^2+56*ep-4,6912*ep^11+6336*ep^10-2016*ep^9-1152*ep^8+
         288*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(6912*ep^11-11592*
         ep^10-7284*ep^9+27090*ep^8-18579*ep^7+1006*ep^6+3365*ep^5-502*
         ep^4-712*ep^3+356*ep^2-64*ep+4,103680*ep^11-46656*ep^10-6336*
         ep^9+5184*ep^8-576*ep^7)
         +xi^3*tf^-1*[d4FA/na]*cf*G10^2*rat(-888*ep^8+2796*ep^7-3654*
         ep^6+2677*ep^5-1269*ep^4+425*ep^3-101*ep^2+15*ep-1,1440*ep^9-
         768*ep^8+96*ep^7)
         +xi^3*ca^4*rat(-ep^2+7*ep-2,1024*ep^5)
         +xi^3*ca^4*G30*rat(-4480*ep^12+12048*ep^11-1152*ep^10-34356*
         ep^9+152378*ep^8-167233*ep^7-93785*ep^6+155282*ep^5-42266*ep^4
         +8043*ep^3-2913*ep^2-2158*ep+888,11059200*ep^12-8478720*ep^11-
         16441344*ep^10+5382144*ep^9+1843200*ep^8-442368*ep^7)
         +xi^3*ca^4*G20*rat(-302400*ep^14-59755824*ep^13+273158952*
         ep^12-462568976*ep^11+277098966*ep^10+87006305*ep^9-138471346*
         ep^8+21403670*ep^7+11470641*ep^6-4274590*ep^5+865734*ep^4+
         255001*ep^3-133832*ep^2-9746*ep+4485,1194393600*ep^15-
         238878720*ep^14-2297548800*ep^13-436285440*ep^12+550333440*
         ep^11+81285120*ep^10-45619200*ep^9-3317760*ep^8+1244160*ep^7)
         +xi^3*ca^4*G20*G30*rat(100224000*ep^17+624222720*ep^16-
         4283678400*ep^15+3291438368*ep^14+11095556784*ep^13-
         18136603184*ep^12+3351966776*ep^11+8264788646*ep^10-3915646632
         *ep^9-1387465036*ep^8+1142813230*ep^7-11948179*ep^6-128234441*
         ep^5+26007976*ep^4+1834824*ep^3-1215205*ep^2+150419*ep-4746,
         191102976000*ep^17-162437529600*ep^16-323654123520*ep^15+
         165317345280*ep^14+96666255360*ep^13-51209625600*ep^12-
         6947389440*ep^11+5514117120*ep^10-185794560*ep^9-182476800*
         ep^8+19906560*ep^7)
         +xi^3*ca^4*G10*rat(25344*ep^9-102048*ep^8+169136*ep^7-111222*
         ep^6+25108*ep^5-2961*ep^4+1609*ep^3+361*ep^2-221*ep-14,884736*
         ep^11+221184*ep^10-688128*ep^9+24576*ep^8+49152*ep^7)
         +xi^3*ca^4*G10*G30*rat(108462240*ep^18+6128484840*ep^17-
         26814478680*ep^16+39354433710*ep^15-3968909704*ep^14-
         53851124508*ep^13+48796642750*ep^12+6868021910*ep^11-
         21122728137*ep^10-1862127563*ep^9+8118393847*ep^8-157893510*
         ep^7-2380509019*ep^6+605696605*ep^5+235527951*ep^4-117301660*
         ep^3+2940720*ep^2+5326176*ep-697968,286654464000*ep^19-
         363095654400*ep^18-700472033280*ep^17+831271403520*ep^16+
         510543544320*ep^15-617474949120*ep^14-93262233600*ep^13+
         165383700480*ep^12-5235425280*ep^11-16615342080*ep^10+
         1851310080*ep^9+530841600*ep^8-79626240*ep^7)
         +xi^3*ca^4*G10*G20*rat(-466560000*ep^20-2161728000*ep^19-
         3638934720*ep^18+82074636288*ep^17-207862477272*ep^16+
         148425546192*ep^15+135013917506*ep^14-281386619862*ep^13+
         124894456297*ep^12+50443653605*ep^11-48177435612*ep^10-
         10123218641*ep^9+13786865257*ep^8+2871772869*ep^7-4426794859*
         ep^6+419318971*ep^5+523290678*ep^4-139351366*ep^3-10661415*
         ep^2+7362744*ep-683460,1289945088000*ep^20-2063912140800*ep^19
         -2607480668160*ep^18+4791429365760*ep^17+1050538844160*ep^16-
         3544452587520*ep^15+506532372480*ep^14+884120002560*ep^13-
         271634964480*ep^12-66915901440*ep^11+33253908480*ep^10-
         388177920*ep^9-1154580480*ep^8+119439360*ep^7)
         +xi^3*ca^4*G10*G20*G30*rat(3141504000*ep^21-17006578560*ep^20-
         28686847680*ep^19+285111845784*ep^18-539890942752*ep^17+
         195102172242*ep^16+618197271536*ep^15-882360656426*ep^14+
         316336587862*ep^13+223606088272*ep^12-228042780023*ep^11+
         36830292124*ep^10+27129473751*ep^9-7044547108*ep^8-3795293032*
         ep^7+1257597899*ep^6+410449205*ep^5-236838928*ep^4+23342449*
         ep^3+6695169*ep^2-1891716*ep+147132,10319560704000*ep^21-
         19091187302400*ep^20-16732021063680*ep^19+43546396262400*ep^18
         -1178547978240*ep^17-30456698388480*ep^16+11141164154880*ep^15
         +6059895275520*ep^14-3941319720960*ep^13+7942717440*ep^12+
         399863070720*ep^11-69613240320*ep^10-8460288000*ep^9+
         3264675840*ep^8-238878720*ep^7)
         +xi^3*ca^4*G10^2*rat(-19440000*ep^18+444631680*ep^17+
         1189124280*ep^16-16450313832*ep^15+47397299862*ep^14-
         58350973380*ep^13+26454653424*ep^12+9053168960*ep^11-
         14310856272*ep^10+4602061414*ep^9+584062637*ep^8-815471394*
         ep^7+221418883*ep^6+13157182*ep^5-26535621*ep^4+5379266*ep^3+
         646627*ep^2-339096*ep+30980,143327232000*ep^18-157659955200*
         ep^17-153559203840*ep^16+219111505920*ep^15-4056514560*ep^14-
         67189063680*ep^13+16602071040*ep^12+5752995840*ep^11-
         2402058240*ep^10-6635520*ep^9+88473600*ep^8-8847360*ep^7)
         +xi^3*cf*ca^3*rat(2*ep^3-21*ep^2+25*ep-6,256*ep^5)
         +xi^3*cf*ca^3*G30*rat(96*ep^8-320*ep^7+400*ep^6-248*ep^5+80*
         ep^4+9*ep^3-26*ep^2+10*ep-1,23040*ep^8+3072*ep^7-1536*ep^6)
         +xi^3*cf*ca^3*G20*rat(-936*ep^10+1848*ep^9+10122*ep^8-11914*
         ep^7-13008*ep^6+14167*ep^5+4245*ep^4-4655*ep^3-249*ep^2+374*ep
         +6,55296*ep^10+87552*ep^9+29952*ep^8-4608*ep^7-2304*ep^6)
         +xi^3*cf*ca^3*G20*G30*rat(195840*ep^14-2047680*ep^13+4882616*
         ep^12-2104044*ep^11-5546602*ep^10+6932375*ep^9-1444173*ep^8-
         1898052*ep^7+1235306*ep^6-143270*ep^5-95128*ep^4+37916*ep^3-
         5444*ep^2+355*ep-15,3317760*ep^14-1492992*ep^13-6008832*ep^12+
         290304*ep^11+1456128*ep^10-138240*ep^9-92160*ep^8+13824*ep^7)
         +xi^3*cf*ca^3*G10*rat(-96*ep^9-8*ep^8+92*ep^7-706*ep^6+959*
         ep^5+69*ep^4-252*ep^3-159*ep^2+107*ep-6,9216*ep^10+4608*ep^9-
         7168*ep^8-1536*ep^7+1024*ep^6)
         +xi^3*cf*ca^3*G10*G30*rat(1284408*ep^13-2601948*ep^12+254298*
         ep^11+2816667*ep^10-1834350*ep^9-886145*ep^8+1598117*ep^7-
         726314*ep^6+30327*ep^5+101508*ep^4-44190*ep^3+8312*ep^2-710*ep
         +20,9953280*ep^14+3815424*ep^13-9317376*ep^12-1087488*ep^11+
         2156544*ep^10-92160*ep^9-138240*ep^8+18432*ep^7)
         +xi^3*cf*ca^3*G10*G20*rat(264384*ep^14-371952*ep^13-1330452*
         ep^12+2800440*ep^11-582975*ep^10-2265021*ep^9+1999551*ep^8-
         368005*ep^7-274684*ep^6+145437*ep^5-13215*ep^4-3645*ep^3+15*
         ep^2+106*ep+16,8957952*ep^14+2239488*ep^13-9082368*ep^12+
         2267136*ep^10-276480*ep^9-152064*ep^8+27648*ep^7)
         +xi^3*cf*ca^3*G10*G20*G30*rat(-17169408*ep^17+97792272*ep^16-
         175709952*ep^15+13229928*ep^14+325923240*ep^13-356173827*ep^12
         +5171778*ep^11+227617130*ep^10-140826291*ep^9-2467545*ep^8+
         34153364*ep^7-12126276*ep^6-236445*ep^5+1019230*ep^4-204000*
         ep^3+5148*ep^2+1714*ep-60,179159040*ep^17-80621568*ep^16-
         463822848*ep^15+118195200*ep^14+313085952*ep^13-91763712*ep^12
         -62650368*ep^11+24026112*ep^10+2211840*ep^9-1686528*ep^8+
         165888*ep^7)
         +xi^3*cf*ca^3*G10^2*rat(-25920*ep^14+142344*ep^13-117396*ep^12
         -161406*ep^11+249297*ep^10-71301*ep^9-65718*ep^8+107759*ep^7-
         89603*ep^6+39348*ep^5-8510*ep^4+1505*ep^3-468*ep^2+71*ep-2,
         1866240*ep^14+1492992*ep^13-2032128*ep^12-912384*ep^11+824832*
         ep^10-69120*ep^8+9216*ep^7)
         +xi^3*cf^2*ca^2*rat(-ep^4+14*ep^3-29*ep^2+20*ep-4,16*ep^5)
         +xi^3*cf^2*ca^2*G20*rat(24*ep^8-320*ep^7+708*ep^6-513*ep^5-30*
         ep^4+224*ep^3-113*ep^2+21*ep-1,192*ep^8+48*ep^7-24*ep^6)
         +xi^3*cf^2*ca^2*G20*G30*rat(-48*ep^9+712*ep^8-840*ep^7-626*
         ep^6+1279*ep^5-363*ep^4-253*ep^3+168*ep^2-30*ep+1,480*ep^9+624
         *ep^8+96*ep^7-48*ep^6)
         +xi^3*cf^2*ca^2*G10*rat(48*ep^10-112*ep^9-272*ep^8+1084*ep^7-
         1219*ep^6+444*ep^5+91*ep^4-14*ep^3-84*ep^2+38*ep-4,576*ep^10+
         288*ep^9-448*ep^8-96*ep^7+64*ep^6)
         +xi^3*cf^2*ca^2*G10*G30*rat(-320*ep^9+528*ep^8-16*ep^7-376*
         ep^6+148*ep^5+141*ep^4-159*ep^3+66*ep^2-13*ep+1,960*ep^10+928*
         ep^9-224*ep^8-160*ep^7+32*ep^6)
         +xi^3*cf^2*ca^2*G10*G20*rat(-3168*ep^11+15312*ep^10-23760*ep^9
         +6424*ep^8+20218*ep^7-23079*ep^6+7908*ep^5+1703*ep^4-2064*ep^3
         +544*ep^2-34*ep-4,6912*ep^11+1728*ep^10-6240*ep^9+192*ep^8+
         1056*ep^7-192*ep^6)
         +xi^3*cf^2*ca^2*G10*G20*G30*rat(3168*ep^12-13584*ep^11+11952*
         ep^10+16616*ep^9-31714*ep^8+8195*ep^7+14092*ep^6-10627*ep^5+
         898*ep^4+1507*ep^3-558*ep^2+53*ep+2,8640*ep^12+11232*ep^11-
         4992*ep^10-7680*ep^9+1152*ep^8+1056*ep^7-192*ep^6)
         +xi^3*cf^2*ca^2*G10^2*rat(-48*ep^10+496*ep^9-1144*ep^8+392*
         ep^7+1641*ep^6-2177*ep^5+728*ep^4+429*ep^3-441*ep^2+140*ep-16,
         864*ep^10+576*ep^9-960*ep^8-256*ep^7+352*ep^6-64*ep^5)
         +xi^3*cf^3*ca*rat(2*ep^5-21*ep^4+57*ep^3-65*ep^2+33*ep-6,4*
         ep^5)
         +xi^3*cf^3*ca*G20*rat(12*ep^5-40*ep^4+51*ep^3-31*ep^2+9*ep-1,4
         *ep^6-ep^5)
         +xi^3*cf^3*ca*G20*G30*rat(-24*ep^5+68*ep^4-74*ep^3+39*ep^2-10*
         ep+1,20*ep^6-4*ep^5)
         +xi^3*cf^3*ca*G10*rat(-20*ep^7+116*ep^6-219*ep^5+141*ep^4+45*
         ep^3-105*ep^2+50*ep-8,12*ep^7+8*ep^6-4*ep^5)
         +xi^3*cf^3*ca*G10*G20*rat(112*ep^7-576*ep^6+1016*ep^5-656*ep^4
         -105*ep^3+344*ep^2-159*ep+24,96*ep^7+72*ep^6-24*ep^5)
         +xi^3*cf^3*ca*G10*G20*G30*rat(-16*ep^7+80*ep^6-128*ep^5+68*
         ep^4+21*ep^3-38*ep^2+15*ep-2,40*ep^7+32*ep^6-8*ep^5)
         +xi^3*cf^3*ca*G10^2*rat(16*ep^8-96*ep^7+208*ep^6-196*ep^5+47*
         ep^4+59*ep^3-53*ep^2+17*ep-2,36*ep^8+12*ep^7-20*ep^6+4*ep^5)
         +xi^3*[d4AA/na]*G30*rat(-4480*ep^11+5328*ep^10+28440*ep^9-
         67296*ep^8+36962*ep^7+17657*ep^6-30179*ep^5+15806*ep^4-3419*
         ep^3-807*ep^2+696*ep-124,230400*ep^11+168960*ep^10-89088*ep^9-
         21504*ep^8+6144*ep^7)
         +xi^3*[d4AA/na]*G20*rat(-518400*ep^12-3235968*ep^11+15257136*
         ep^10-16245152*ep^9+3271132*ep^8+4622688*ep^7-3494320*ep^6+
         823801*ep^5+145648*ep^4-130650*ep^3+23304*ep^2+481*ep-340,
         24883200*ep^13+19906560*ep^12-9296640*ep^11-3456000*ep^10+
         1036800*ep^9+138240*ep^8-34560*ep^7)
         +xi^3*[d4AA/na]*G20*G30*rat(72576000*ep^15+5644800*ep^14-
         228537920*ep^13+172121952*ep^12+130317368*ep^11-182565824*
         ep^10+44239426*ep^9+23290212*ep^8-22085594*ep^7+6635591*ep^6+
         1600873*ep^5-1196191*ep^4+17636*ep^3+52938*ep^2-509*ep-998,
         1327104000*ep^15+1304985600*ep^14-518676480*ep^13-455362560*
         ep^12+95800320*ep^11+47692800*ep^10-8709120*ep^9-1520640*ep^8+
         276480*ep^7)
         +xi^3*[d4AA/na]*G10*rat(384*ep^8-2432*ep^7+3160*ep^6-1212*ep^5
         -250*ep^4+335*ep^3-111*ep^2+13*ep+1,12288*ep^10+11264*ep^9-
         2048*ep^8-1024*ep^7)
         +xi^3*[d4AA/na]*G10*G30*rat(3931200*ep^14+10528560*ep^13-
         227171400*ep^12+256737460*ep^11+116239362*ep^10-249629808*ep^9
         +58078999*ep^8+36733092*ep^7-15998145*ep^6+4332404*ep^5-
         3243822*ep^4+598713*ep^3+348908*ep^2-139101*ep+13578,995328000
         *ep^15-597196800*ep^14-1088501760*ep^13+700876800*ep^12+
         86261760*ep^11-107827200*ep^10+7464960*ep^9+4147200*ep^8-
         552960*ep^7)
         +xi^3*[d4AA/na]*G10*G20*rat(-155520000*ep^16+158976000*ep^15+
         452694240*ep^14-446137176*ep^13-399436400*ep^12+638234738*
         ep^11-292777080*ep^10+40249456*ep^9+63770300*ep^8-50822841*
         ep^7+1141880*ep^6+5527741*ep^5+2175750*ep^4-1495417*ep^3-
         125420*ep^2+151659*ep-18630,2985984000*ep^16-298598400*ep^15-
         4161300480*ep^14+469877760*ep^13+1310100480*ep^12-194088960*
         ep^11-139345920*ep^10+23639040*ep^9+4561920*ep^8-829440*ep^7)
         +xi^3*[d4AA/na]*G10*G20*G30*rat(98150400*ep^17-180403200*ep^16
         -1422046080*ep^15+4782453312*ep^14-4093615088*ep^13-1129763960
         *ep^12+3373365964*ep^11-1584614618*ep^10+72642670*ep^9+
         213074287*ep^8-180210778*ep^7+85581440*ep^6-5233081*ep^5-
         10749844*ep^4+3245879*ep^3-9289*ep^2-106086*ep+10872,
         23887872000*ep^17-8360755200*ep^16-32693207040*ep^15+
         12081623040*ep^14+9541048320*ep^13-4172912640*ep^12-726589440*
         ep^11+467804160*ep^10-10782720*ep^9-15759360*ep^8+1658880*ep^7
         )
         +xi^3*[d4AA/na]*G10^2*rat(8640000*ep^16-10333440*ep^15+
         26706720*ep^14-151283952*ep^13+349726200*ep^12-295585444*ep^11
         -15596040*ep^10+166868392*ep^9-78113050*ep^8-9505512*ep^7+
         16392025*ep^6-3799643*ep^5-111000*ep^4+195236*ep^3-69725*ep^2+
         18363*ep-1930,663552000*ep^16-66355200*ep^15-924733440*ep^14+
         104417280*ep^13+291133440*ep^12-43130880*ep^11-30965760*ep^10+
         5253120*ep^9+1013760*ep^8-184320*ep^7)
         +xi^4*tf^-1*[d4FA/na]*ca*G30*rat(-120*ep^6+100*ep^5+66*ep^4-77
         *ep^3+19*ep^2-3*ep+1,1920*ep^7+256*ep^6-128*ep^5)
         +xi^4*tf^-1*[d4FA/na]*ca*G20*rat(144*ep^6-228*ep^5+136*ep^4-61
         *ep^3+36*ep^2-14*ep+2,1152*ep^7-288*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G20*G30*rat(-2040*ep^8+7348*ep^7-2494
         *ep^6-5197*ep^5+1479*ep^4+3420*ep^3-1870*ep^2-19*ep+109,69120*
         ep^9+78336*ep^8+4608*ep^7-4608*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*rat(-16*ep^4+16*ep^3-4*ep+1,512*
         ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G30*rat(-960*ep^8-7856*ep^7+20768
         *ep^6-5392*ep^5-6168*ep^4-381*ep^3+2939*ep^2-859*ep+37,138240*
         ep^9+156672*ep^8+9216*ep^7-9216*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G20*rat(160*ep^7-408*ep^6-6492*
         ep^5+8554*ep^4-1687*ep^3-1989*ep^2+1065*ep-151,55296*ep^8+
         41472*ep^7-13824*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10*G20*G30*rat(240*ep^8+3188*ep^7-
         2672*ep^6-4619*ep^5+6882*ep^4-2811*ep^3-278*ep^2+526*ep-112,
         103680*ep^9+117504*ep^8+6912*ep^7-6912*ep^6)
         +xi^4*tf^-1*[d4FA/na]*ca*G10^2*rat(-480*ep^6+528*ep^5+280*ep^4
         -728*ep^3+336*ep^2-5*ep-17,15360*ep^7-3072*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G30*rat(-48*ep^8+128*ep^7-136*ep^6+80
         *ep^5-23*ep^4-12*ep^3+17*ep^2-7*ep+1,960*ep^8+128*ep^7-64*ep^6
         )
         +xi^4*tf^-1*[d4FA/na]*cf*G20*rat(-16*ep^6+24*ep^5+12*ep^4-42*
         ep^3+30*ep^2-9*ep+1,96*ep^7-24*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G20*G30*rat(192*ep^9-560*ep^8+512*
         ep^7-104*ep^6+44*ep^5-247*ep^4+254*ep^3-113*ep^2+24*ep-2,2880*
         ep^9-336*ep^8-288*ep^7+48*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*rat(16*ep^5-32*ep^4+16*ep^3+4*
         ep^2-5*ep+1,64*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G30*rat(128*ep^6-256*ep^5+72*ep^4
         +172*ep^3-166*ep^2+57*ep-7,1920*ep^8+256*ep^7-128*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*rat(-64*ep^6+240*ep^5-384*
         ep^4+336*ep^3-168*ep^2+45*ep-5,768*ep^7-192*ep^6)
         +xi^4*tf^-1*[d4FA/na]*cf*G10*G20*G30*rat(-384*ep^9+1120*ep^8-
         1600*ep^7+1552*ep^6-952*ep^5+278*ep^4-4*ep^3-8*ep^2-3*ep+1,
         23040*ep^9-2688*ep^8-2304*ep^7+384*ep^6)
         +xi^4*ca^4*rat(1,2048*ep^4)
         +xi^4*ca^4*G30*rat(-960*ep^8+2912*ep^7-4676*ep^6+7598*ep^5-
         4335*ep^4+1024*ep^3+26*ep^2-197*ep+60,5529600*ep^9-1474560*
         ep^8-663552*ep^7+147456*ep^6)
         +xi^4*ca^4*G20*rat(1200*ep^9-4240*ep^8+214904*ep^7-412276*ep^6
         +306736*ep^5-110078*ep^4+18283*ep^3-622*ep^2-199*ep+20,
         16588800*ep^10-12994560*ep^9+3317760*ep^8-276480*ep^7)
         +xi^4*ca^4*G20*G30*rat(10454400*ep^14-32981760*ep^13-13992480*
         ep^12+81085968*ep^11+2040728*ep^10-45892948*ep^9+5830864*ep^8+
         7813573*ep^7-1810482*ep^6+294645*ep^5-129989*ep^4-89966*ep^3+
         52979*ep^2-7312*ep+180,23887872000*ep^15+9555148800*ep^14-
         19554877440*ep^13-195747840*ep^12+4505518080*ep^11-842711040*
         ep^10-232243200*ep^9+82944000*ep^8-6635520*ep^7)
         +xi^4*ca^4*G10*rat(-256*ep^4+380*ep^3-147*ep^2-10*ep+11,36864*
         ep^7-12288*ep^6)
         +xi^4*ca^4*G10*G30*rat(86400*ep^12-2021220*ep^11-1333680*ep^10
         +4625595*ep^9+1399543*ep^8-5432646*ep^7+2503078*ep^6+126118*
         ep^5-323921*ep^4+46618*ep^3+13944*ep^2-4541*ep+360,995328000*
         ep^13+149299200*ep^12-727695360*ep^11+192430080*ep^10+48660480
         *ep^9-23224320*ep^8+2211840*ep^7)
         +xi^4*ca^4*G10*G20*rat(21600*ep^11+305280*ep^10+516552*ep^9-
         1098000*ep^8-374378*ep^7+1165729*ep^6-538273*ep^5+20598*ep^4+
         49546*ep^3-16201*ep^2+2369*ep-150,298598400*ep^12-34836480*
         ep^11-195747840*ep^10+112803840*ep^9-23224320*ep^8+1658880*
         ep^7)
         +xi^4*ca^4*G10*G20*G30*rat(1900800*ep^16-2518560*ep^15+8019720
         *ep^14+15861796*ep^13-28518854*ep^12+3819637*ep^11+17454549*
         ep^10-13062411*ep^9+1232318*ep^8+2529585*ep^7-1194565*ep^6+
         119306*ep^5+56862*ep^4-20796*ep^3+2062*ep^2+275*ep-60,
         23887872000*ep^17+25480396800*ep^16-21147402240*ep^15-
         16417382400*ep^14+10893312000*ep^13+2226216960*ep^12-
         2295889920*ep^11+209018880*ep^10+126074880*ep^9-32071680*ep^8+
         2211840*ep^7)
         +xi^4*ca^4*G10^2*rat(5400*ep^10+305280*ep^9-2389170*ep^8+
         4796874*ep^7-4546108*ep^6+2377101*ep^5-703976*ep^4+108005*ep^3
         -4668*ep^2-902*ep+120,248832000*ep^11-315187200*ep^10+
         147087360*ep^9-29859840*ep^8+2211840*ep^7)
         +xi^4*cf*ca^3*rat(-ep+1,256*ep^4)
         +xi^4*cf*ca^3*G30*rat(-48*ep^8+128*ep^7-136*ep^6+80*ep^5-29*
         ep^4-3*ep^3+14*ep^2-7*ep+1,46080*ep^8+6144*ep^7-3072*ep^6)
         +xi^4*cf*ca^3*G20*rat(40*ep^7-46*ep^6-81*ep^5+108*ep^4-18*ep^3
         -9*ep^2+11*ep-5,9216*ep^8+2304*ep^7-1152*ep^6)
         +xi^4*cf*ca^3*G20*G30*rat(-8160*ep^10+19648*ep^9-12464*ep^8-
         3664*ep^7+6358*ep^6-1404*ep^5-627*ep^4+401*ep^3-88*ep^2-5*ep+5
         ,552960*ep^10+211968*ep^9-87552*ep^8-18432*ep^7+4608*ep^6)
         +xi^4*cf*ca^3*G10*rat(16*ep^6-28*ep^5-28*ep^4+65*ep^3-13*ep^2-
         19*ep+7,4608*ep^8+3072*ep^7-1536*ep^6)
         +xi^4*cf*ca^3*G10*G30*rat(576*ep^8-1552*ep^7+1528*ep^6-760*
         ep^5+382*ep^4-267*ep^3+107*ep^2-13*ep-1,138240*ep^10+110592*
         ep^9-43008*ep^8-12288*ep^7+3072*ep^6)
         +xi^4*cf*ca^3*G10*G20*rat(-3840*ep^10+6864*ep^9+1640*ep^8-
         12708*ep^7+10402*ep^6-972*ep^5-2259*ep^4+1038*ep^3-182*ep^2+18
         *ep-1,331776*ep^11+193536*ep^10-198144*ep^9-23040*ep^8+32256*
         ep^7-4608*ep^6)
         +xi^4*cf*ca^3*G10*G20*G30*rat(238464*ep^14-267552*ep^13-573360
         *ep^12+894592*ep^11+138336*ep^10-789394*ep^9+334125*ep^8+
         121321*ep^7-119018*ep^6+17558*ep^5+7269*ep^4-2483*ep^3+108*
         ep^2+38*ep-4,9953280*ep^14+17086464*ep^13+1299456*ep^12-
         7704576*ep^11-599040*ep^10+1308672*ep^9-46080*ep^8-73728*ep^7+
         9216*ep^6)
         +xi^4*cf*ca^3*G10^2*rat(8*ep^5-12*ep^4-6*ep^3+19*ep^2-11*ep+2,
         1152*ep^7+384*ep^6-640*ep^5+128*ep^4)
         +xi^4*cf^2*ca^2*rat(ep^2-2*ep+1,32*ep^4)
         +xi^4*cf^2*ca^2*G20*rat(-8*ep^5+24*ep^4-24*ep^3+7*ep^2+2*ep-1,
         192*ep^5+48*ep^4-24*ep^3)
         +xi^4*cf^2*ca^2*G20*G30*rat(16*ep^5-40*ep^4+32*ep^3-6*ep^2-3*
         ep+1,480*ep^5+144*ep^4-48*ep^3)
         +xi^4*cf^2*ca^2*G10*rat(-16*ep^5+36*ep^4-4*ep^3-49*ep^2+44*ep-
         11,192*ep^6+128*ep^5-64*ep^4)
         +xi^4*cf^2*ca^2*G10*G20*rat(256*ep^8-464*ep^7-144*ep^6+832*
         ep^5-596*ep^4+25*ep^3+150*ep^2-69*ep+10,2304*ep^8+2112*ep^7-
         672*ep^6-384*ep^5+96*ep^4)
         +xi^4*cf^2*ca^2*G10*G20*G30*rat(-1312*ep^9+1136*ep^8+3248*ep^7
         -3816*ep^6-1410*ep^5+3311*ep^4-934*ep^3-479*ep^2+300*ep-44,
         11520*ep^9+22656*ep^8+8448*ep^7-4608*ep^6-1536*ep^5+384*ep^4)
         +xi^4*cf^2*ca^2*G10^2*rat(16*ep^8-32*ep^7-40*ep^6+104*ep^5-19*
         ep^4-72*ep^3+59*ep^2-18*ep+2,576*ep^8+768*ep^7-128*ep^6-256*
         ep^5+64*ep^4)
         +xi^4*cf^3*ca*rat(-ep^3+3*ep^2-3*ep+1,4*ep^4)
         +xi^4*cf^3*ca*G10*rat(12*ep^6-28*ep^5+5*ep^4+41*ep^3-49*ep^2+
         23*ep-4,24*ep^6+16*ep^5-8*ep^4)
         +xi^4*cf^3*ca*G10*G20*rat(-48*ep^6+112*ep^5-24*ep^4-148*ep^3+
         169*ep^2-72*ep+11,96*ep^6+72*ep^5-24*ep^4)
         +xi^4*cf^3*ca*G10*G20*G30*rat(16*ep^6-32*ep^5+44*ep^3-41*ep^2+
         15*ep-2,80*ep^6+64*ep^5-16*ep^4)
         +xi^4*cf^3*ca*G10^2*rat(-16*ep^7+48*ep^6-32*ep^5-44*ep^4+85*
         ep^3-56*ep^2+17*ep-2,72*ep^7+24*ep^6-40*ep^5+8*ep^4)
         +xi^4*cf^4*rat(ep^4-4*ep^3+6*ep^2-4*ep+1,ep^4)
         +xi^4*cf^4*G10*rat(-12*ep^5+48*ep^4-75*ep^3+57*ep^2-21*ep+3,6*
         ep^5-2*ep^4)
         +xi^4*cf^4*G10*G20*rat(8*ep^5-28*ep^4+38*ep^3-25*ep^2+8*ep-1,
         12*ep^5-3*ep^4)
         +xi^4*cf^4*G10*G20*G30*rat(-16*ep^5+48*ep^4-56*ep^3+32*ep^2-9*
         ep+1,120*ep^5-24*ep^4)
         +xi^4*cf^4*G10^2*rat(16*ep^6-64*ep^5+104*ep^4-88*ep^3+41*ep^2-
         10*ep+1,36*ep^6-24*ep^5+4*ep^4)
         +xi^4*[d4AA/na]*G30*rat(-1920*ep^8+5824*ep^7-9352*ep^6+10876*
         ep^5-6366*ep^4+869*ep^3+556*ep^2-187*ep+12,230400*ep^9-61440*
         ep^8-27648*ep^7+6144*ep^6)
         +xi^4*[d4AA/na]*G20*rat(1600*ep^8-3920*ep^7+8736*ep^6-12472*
         ep^5+8460*ep^4-2477*ep^3+178*ep^2+38*ep-5,115200*ep^9-51840*
         ep^8+5760*ep^7)
         +xi^4*[d4AA/na]*G20*G30*rat(-3110400*ep^11+9079680*ep^10-
         8522400*ep^9+1520032*ep^8+2076088*ep^7-890988*ep^6-338136*ep^5
         +320307*ep^4-79215*ep^3+4799*ep^2+803*ep-90,165888000*ep^12-
         127180800*ep^11+12579840*ep^10+11612160*ep^9-3456000*ep^8+
         276480*ep^7)
         +xi^4*[d4AA/na]*G10*rat(-8*ep^3+12*ep^2-6*ep+1,512*ep^6)
         +xi^4*[d4AA/na]*G10*G30*rat(-38400*ep^10+15520*ep^9+6560*ep^8+
         152720*ep^7-353752*ep^6+237182*ep^5-4324*ep^4-54887*ep^3+21474
         *ep^2-2847*ep+90,27648000*ep^11-14284800*ep^10-1474560*ep^9+
         1566720*ep^8-184320*ep^7)
         +xi^4*[d4AA/na]*G10*G20*rat(11200*ep^8-25440*ep^7+8536*ep^6+
         18628*ep^5-14270*ep^4+493*ep^3+1893*ep^2-467*ep+30,691200*ep^9
         -311040*ep^8+34560*ep^7)
         +xi^4*[d4AA/na]*G10*G20*G30*rat(76800*ep^11+264640*ep^10-
         276560*ep^9-770576*ep^8+977080*ep^7-104316*ep^6-323073*ep^5+
         179381*ep^4-32404*ep^3-796*ep^2+950*ep-90,165888000*ep^12-
         127180800*ep^11+12579840*ep^10+11612160*ep^9-3456000*ep^8+
         276480*ep^7)
         +xi^4*[d4AA/na]*G10^2*rat(-4800*ep^8-15360*ep^7+32000*ep^6-
         29592*ep^5+32176*ep^4-28006*ep^3+12915*ep^2-2771*ep+210,
         2304000*ep^9-1382400*ep^8+184320*ep^7)
         +Master(haha)*tf^-1*[d4FA/na]*ca*rat(-912*ep^6-1894*ep^5+5320*
         ep^4-1599*ep^3+287*ep^2+157*ep-111,16000*ep^4-8000*ep^3-640*
         ep^2+320*ep)
         +Master(haha)*tf^-1*[d4FA/na]*cf*rat(33696*ep^9+167616*ep^8+
         273888*ep^7+123552*ep^6-178660*ep^5-86770*ep^4+18125*ep^3+8522
         *ep^2-727*ep-250,20000*ep^5-18000*ep^4+3200*ep^3+720*ep^2-160*
         ep)
         +Master(haha)*tf^-1*nf*[d4FF/na]*cf*rat(-1458*ep^6-2160*ep^5+
         180*ep^4+1956*ep^3-474*ep^2-204*ep+48,1250*ep^4-1125*ep^3+200*
         ep^2+45*ep-10)
         +Master(haha)*ca^4*rat(107520*ep^7-53074*ep^6+42482*ep^5+
         272929*ep^4-141659*ep^3-39945*ep^2+13713*ep+690,5760000*ep^5-
         5184000*ep^4+921600*ep^3+207360*ep^2-46080*ep)
         +Master(haha)*cf*ca^3*rat(-168480*ep^9-698112*ep^8-857088*ep^7
         +247572*ep^6+715010*ep^5-38740*ep^4-98041*ep^3+11336*ep^2+5201
         *ep-370,240000*ep^5-216000*ep^4+38400*ep^3+8640*ep^2-1920*ep)
         +Master(haha)*cf^2*ca^2*rat(25272*ep^9+96552*ep^8+108864*ep^7-
         41967*ep^6-97773*ep^5+4257*ep^4+15858*ep^3-834*ep^2-939*ep+6,
         10000*ep^5-9000*ep^4+1600*ep^3+360*ep^2-80*ep)
         +Master(haha)*cf^3*ca*rat(-4212*ep^8-15120*ep^7-15480*ep^6+
         9216*ep^5+15264*ep^4-1704*ep^3-2724*ep^2+192*ep+168,1250*ep^4-
         1125*ep^3+200*ep^2+45*ep-10)
         +Master(haha)*cf^4*rat(2106*ep^8+7560*ep^7+7740*ep^6-4608*ep^5
         -7632*ep^4+852*ep^3+1362*ep^2-96*ep-84,1250*ep^4-1125*ep^3+200
         *ep^2+45*ep-10)
         +Master(haha)*[d4AA/na]*rat(9840*ep^7+11806*ep^6+86881*ep^5+
         25922*ep^4-47542*ep^3-7326*ep^2+3501*ep+246,240000*ep^5-216000
         *ep^4+38400*ep^3+8640*ep^2-1920*ep)
         +Master(haha)*nf*[d4FA/na]*rat(-27*ep^3-81*ep^2+3*ep+9,625*
         ep^3-250*ep^2-25*ep+10)
         +Master(haha)*tf*nf*ca^3*rat(-9*ep^3-27*ep^2+ep+3,2500*ep^3-
         1000*ep^2-100*ep+40)
         +Master(haha)*tf*nf*cf*ca^2*rat(-243*ep^6-360*ep^5+30*ep^4+326
         *ep^3-79*ep^2-34*ep+8,2500*ep^4-2250*ep^3+400*ep^2+90*ep-20)
         +Master(haha)*xi*tf^-1*[d4FA/na]*ca*rat(-270*ep^4-72*ep^3+177*
         ep^2+102*ep+15,3200*ep^3-960*ep^2-320*ep)
         +Master(haha)*xi*tf^-1*[d4FA/na]*cf*rat(864*ep^6+1062*ep^5+
         2064*ep^4+707*ep^3-448*ep^2-95*ep+22,2000*ep^4-1000*ep^3-80*
         ep^2+40*ep)
         +Master(haha)*xi*ca^4*rat(6390*ep^5+19812*ep^4+14021*ep^3+1845
         *ep^2-903*ep-205,1152000*ep^4-576000*ep^3-46080*ep^2+23040*ep)
         +Master(haha)*xi*cf*ca^3*rat(2160*ep^6+1278*ep^5-5676*ep^4+203
         *ep^3+1100*ep^2-23*ep-50,24000*ep^4-12000*ep^3-960*ep^2+480*ep
         )
         +Master(haha)*xi*cf^2*ca^2*rat(-108*ep^6-18*ep^5+645*ep^4+42*
         ep^3-129*ep^2-6*ep+6,2000*ep^4-1000*ep^3-80*ep^2+40*ep)
         +Master(haha)*xi*[d4AA/na]*rat(4950*ep^5+8565*ep^4+3871*ep^3-
         45*ep^2-357*ep-56,48000*ep^4-24000*ep^3-1920*ep^2+960*ep)
         +Master(haha)*xi^2*tf^-1*[d4FA/na]*cf*rat(-18*ep^3+57*ep^2+12*
         ep-3,2000*ep^3-80*ep)
         +Master(haha)*xi^2*cf*ca^3*rat(-6*ep^3+19*ep^2+4*ep-1,8000*
         ep^3-320*ep)
         +Master(no1)*tf^-1*[d4FA/na]*ca*rat(-864*ep^6+10046*ep^5-2202*
         ep^4-7159*ep^3+1945*ep^2+469*ep-59,16000*ep^4+8000*ep^3-8640*
         ep^2-320*ep+320)
         +Master(no1)*tf^-1*[d4FA/na]*cf*rat(-1440*ep^8-28992*ep^7-
         74240*ep^6+9512*ep^5-9898*ep^4+25583*ep^3+741*ep^2-2710*ep+336
         ,20000*ep^4-18000*ep^3+3200*ep^2+720*ep-160)
         +Master(no1)*tf^-1*nf*[d4FF/na]*cf*rat(54*ep^6+258*ep^5+246*
         ep^4-438*ep^3+120*ep^2,1250*ep^4-1125*ep^3+200*ep^2+45*ep-10)
         +Master(no1)*ca^4*rat(6720*ep^7-64819*ep^6+59576*ep^5+49432*
         ep^4-39741*ep^3+125*ep^2+1861*ep-170,2880000*ep^5+288000*ep^4-
         2131200*ep^3+564480*ep^2+80640*ep-23040)
         +Master(no1)*cf*ca^3*rat(20448*ep^8+294528*ep^7+606464*ep^6-
         441512*ep^5+65194*ep^4+17617*ep^3-41637*ep^2+406*ep+1968,
         480000*ep^4-432000*ep^3+76800*ep^2+17280*ep-3840)
         +Master(no1)*cf^2*ca^2*rat(-387*ep^8-5205*ep^7-10164*ep^6+8840
         *ep^5-1560*ep^4-673*ep^3+765*ep^2+20*ep-36,2500*ep^4-2250*ep^3
         +400*ep^2+90*ep-20)
         +Master(no1)*cf^3*ca*rat(234*ep^8+2967*ep^7+5544*ep^6-5385*
         ep^5+1332*ep^4+222*ep^3-402*ep^2+12*ep+12,1250*ep^4-1125*ep^3+
         200*ep^2+45*ep-10)
         +Master(no1)*cf^4*rat(-90*ep^8-1056*ep^7-1848*ep^6+2090*ep^5-
         696*ep^4+2*ep^3+126*ep^2-16*ep,1250*ep^4-1125*ep^3+200*ep^2+45
         *ep-10)
         +Master(no1)*[d4AA/na]*rat(-480*ep^7-26236*ep^6-25846*ep^5-
         4691*ep^4+7353*ep^3+4385*ep^2-23*ep-14,240000*ep^5+24000*ep^4-
         177600*ep^3+47040*ep^2+6720*ep-1920)
         +Master(no1)*nf*[d4FA/na]*rat(-25*ep^3+13*ep^2,625*ep^3-250*
         ep^2-25*ep+10)
         +Master(no1)*tf*nf*ca^3*rat(25*ep^3-13*ep^2,15000*ep^3-6000*
         ep^2-600*ep+240)
         +Master(no1)*tf*nf*cf*ca^2*rat(-9*ep^6-43*ep^5-41*ep^4+73*ep^3
         -20*ep^2,5000*ep^4-4500*ep^3+800*ep^2+180*ep-40)
         +Master(no1)*xi*tf^-1*[d4FA/na]*ca*rat(-330*ep^3-236*ep^2+63*
         ep+35,3200*ep^2-960*ep-320)
         +Master(no1)*xi*tf^-1*[d4FA/na]*cf*rat(-12*ep^5+246*ep^4-170*
         ep^3-51*ep^2+23*ep,500*ep^3-250*ep^2-20*ep+10)
         +Master(no1)*xi*ca^4*rat(6630*ep^4+3314*ep^3-1537*ep^2-308*ep+
         109,1152000*ep^3-576000*ep^2-46080*ep+23040)
         +Master(no1)*xi*cf*ca^3*rat(12*ep^5-246*ep^4+170*ep^3+51*ep^2-
         23*ep,12000*ep^3-6000*ep^2-480*ep+240)
         +Master(no1)*xi*[d4AA/na]*rat(-420*ep^4-191*ep^3-29*ep^2-7*ep-
         1,12000*ep^3-6000*ep^2-480*ep+240)
         +Master(no1)*xi^2*tf^-1*[d4FA/na]*cf*rat(17*ep^2-5*ep,2000*
         ep^2-80)
         +Master(no1)*xi^2*cf*ca^3*rat(-17*ep^2+5*ep,48000*ep^2-1920)
         +Master(no2)*tf^-1*[d4FA/na]*ca*rat(306*ep^5-1968*ep^4+3057*
         ep^3+865*ep^2-191*ep-21,32000*ep^3+8000*ep^2-1280*ep-320)
         +Master(no2)*tf^-1*[d4FA/na]*cf*rat(-5184*ep^9-78624*ep^8-
         249696*ep^7-145584*ep^6-183220*ep^5-12012*ep^4+33219*ep^3-16*
         ep^2-1709*ep+154,320000*ep^5-128000*ep^4-32800*ep^3+13120*ep^2
         +800*ep-320)
         +Master(no2)*tf^-1*nf*[d4FF/na]*cf*rat(-243*ep^7+108*ep^6-684*
         ep^5+1812*ep^4-573*ep^3-204*ep^2+72*ep,10000*ep^5-4000*ep^4-
         1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*ca^4*rat(-48000*ep^7+258908*ep^6-284312*ep^5+
         105441*ep^4+64118*ep^3-14599*ep^2-2736*ep+236,92160000*ep^5-
         36864000*ep^4-9446400*ep^3+3778560*ep^2+230400*ep-92160)
         +Master(no2)*cf*ca^3*rat(67392*ep^9+586656*ep^8+1682208*ep^7+
         147312*ep^6+955060*ep^5+169260*ep^4-153027*ep^3+2320*ep^2+6893
         *ep-1306,7680000*ep^5-3072000*ep^4-787200*ep^3+314880*ep^2+
         19200*ep-7680)
         +Master(no2)*cf^2*ca^2*rat(-1296*ep^9-7344*ep^8-23337*ep^7+981
         *ep^6-20196*ep^5-3219*ep^4+3546*ep^3+36*ep^2-165*ep+18,40000*
         ep^5-16000*ep^4-4100*ep^3+1640*ep^2+100*ep-40)
         +Master(no2)*cf^3*ca*rat(810*ep^9+1755*ep^8+8892*ep^7-1503*
         ep^6+16224*ep^5+1962*ep^4-3135*ep^3-96*ep^2+153*ep-6,20000*
         ep^5-8000*ep^4-2050*ep^3+820*ep^2+50*ep-20)
         +Master(no2)*cf^4*rat(-162*ep^9+297*ep^8-477*ep^7+504*ep^6-
         4068*ep^5-381*ep^4+837*ep^3+36*ep^2-42*ep,10000*ep^5-4000*ep^4
         -1025*ep^3+410*ep^2+25*ep-10)
         +Master(no2)*[d4AA/na]*rat(11280*ep^7+1120*ep^6-239704*ep^5+
         52821*ep^4-10412*ep^3-8159*ep^2+3390*ep+16,3840000*ep^5-
         1536000*ep^4-393600*ep^3+157440*ep^2+9600*ep-3840)
         +Master(no2)*nf*[d4FA/na]*rat(675*ep^5-459*ep^4+33*ep^3+51*
         ep^2-12*ep,20000*ep^5-8000*ep^4-2050*ep^3+820*ep^2+50*ep-20)
         +Master(no2)*tf*nf*ca^3*rat(-225*ep^5+153*ep^4-11*ep^3-17*ep^2
         +4*ep,160000*ep^5-64000*ep^4-16400*ep^3+6560*ep^2+400*ep-160)
         +Master(no2)*tf*nf*cf*ca^2*rat(81*ep^7-36*ep^6+228*ep^5-604*
         ep^4+191*ep^3+68*ep^2-24*ep,80000*ep^5-32000*ep^4-8200*ep^3+
         3280*ep^2+200*ep-80)
         +Master(no2)*xi*tf^-1*[d4FA/na]*ca*rat(9*ep^3+15*ep^2+7*ep+1,
         400*ep^2+180*ep+20)
         +Master(no2)*xi*tf^-1*[d4FA/na]*cf*rat(1206*ep^4+207*ep^3+70*
         ep^2-57*ep-34,8000*ep^3+2000*ep^2-320*ep-80)
         +Master(no2)*xi*ca^4*rat(-5760*ep^5-19023*ep^4-3274*ep^3+2396*
         ep^2+226*ep-101,18432000*ep^4-1889280*ep^2+46080)
         +Master(no2)*xi*cf*ca^3*rat(-1206*ep^4-207*ep^3-70*ep^2+57*ep+
         34,192000*ep^3+48000*ep^2-7680*ep-1920)
         +Master(no2)*xi*[d4AA/na]*rat(-11520*ep^5-2001*ep^4+1930*ep^3+
         292*ep^2-34*ep+5,768000*ep^4-78720*ep^2+1920)
         +Master(no2)*xi^2*tf^-1*[d4FA/na]*cf*rat(-90*ep^3+51*ep^2-9,
         16000*ep^3+4000*ep^2-640*ep-160)
         +Master(no2)*xi^2*cf*ca^3*rat(30*ep^3-17*ep^2+3,128000*ep^3+
         32000*ep^2-5120*ep-1280)
         +Master(no6)*tf^-1*[d4FA/na]*ca*rat(-64000*ep^9+39864*ep^8-
         561144*ep^7+293482*ep^6+522548*ep^5-225539*ep^4-41876*ep^3+
         20852*ep^2+424*ep-547,256000*ep^6+64000*ep^5-170240*ep^4+29440
         *ep^3+6400*ep^2-1280*ep)
         +Master(no6)*tf^-1*[d4FA/na]*cf*rat(2165760*ep^11+13375808*
         ep^10+13132672*ep^9-7635088*ep^8-5917664*ep^7-6455704*ep^6+
         4293742*ep^5+702843*ep^4-621648*ep^3+47961*ep^2+13950*ep-1728,
         1280000*ep^7-1792000*ep^6+860800*ep^5-128320*ep^4-20480*ep^3+
         8000*ep^2-640*ep)
         +Master(no6)*tf^-1*nf*[d4FF/na]*ca*rat(5*ep^2+10*ep-2,24*ep-6)
         +Master(no6)*tf^-1*nf*[d4FF/na]*cf*rat(-4608*ep^8-79938*ep^7+
         81509*ep^6-17528*ep^5-3148*ep^4+1966*ep^3-673*ep^2+100*ep,
         40000*ep^6-56000*ep^5+26900*ep^4-4010*ep^3-640*ep^2+250*ep-20)
         +Master(no6)*ca^4*rat(42880000*ep^11-30727040*ep^10+61219648*
         ep^9-137545680*ep^8-67127312*ep^7+122370102*ep^6-4687681*ep^5-
         22789570*ep^4+4921586*ep^3+478170*ep^2-176929*ep+8130,
         1474560000*ep^8-589824000*ep^7-1072742400*ep^6+843816960*ep^5-
         171417600*ep^4-14376960*ep^3+8478720*ep^2-737280*ep)
         +Master(no6)*cf*ca^3*rat(-25569792*ep^11-164407040*ep^10-
         104050384*ep^9+243274360*ep^8+3269672*ep^7-59993504*ep^6+
         12372842*ep^5+4148421*ep^4-1906464*ep^3+107703*ep^2+54882*ep-
         7104,30720000*ep^7-43008000*ep^6+20659200*ep^5-3079680*ep^4-
         491520*ep^3+192000*ep^2-15360*ep)
         +Master(no6)*cf^2*ca^2*rat(1824192*ep^11+11541808*ep^10+
         7119914*ep^9-18413755*ep^8+588035*ep^7+4907811*ep^6-1253943*
         ep^5-311830*ep^4+161242*ep^3-9506*ep^2-4280*ep+552,640000*ep^7
         -896000*ep^6+430400*ep^5-64160*ep^4-10240*ep^3+4000*ep^2-320*
         ep)
         +Master(no6)*cf^3*ca*rat(-514872*ep^11-3196884*ep^10-1961946*
         ep^9+5265473*ep^8-520688*ep^7-1102034*ep^6+274612*ep^5+63341*
         ep^4-27092*ep^3+948*ep^2+738*ep-92,160000*ep^7-224000*ep^6+
         107600*ep^5-16040*ep^4-2560*ep^3+1000*ep^2-80*ep)
         +Master(no6)*cf^4*rat(45180*ep^10+273732*ep^9+164929*ep^8-
         471561*ep^7+93931*ep^6+57896*ep^5-12953*ep^4-2557*ep^3+15*ep^2
         +146*ep-6,40000*ep^6-56000*ep^5+26900*ep^4-4010*ep^3-640*ep^2+
         250*ep-20)
         +Master(no6)*[d4AA/na]*rat(1280000*ep^11+1095680*ep^10+
         13961696*ep^9+58506000*ep^8+13258280*ep^7-53970342*ep^6-
         1117235*ep^5+11746330*ep^4-1479650*ep^3-493194*ep^2+58381*ep+
         4998,61440000*ep^8-24576000*ep^7-44697600*ep^6+35159040*ep^5-
         7142400*ep^4-599040*ep^3+353280*ep^2-30720*ep)
         +Master(no6)*nf*[d4FA/na]*rat(-12500*ep^6-1575*ep^5+23044*ep^4
         -9104*ep^3-720*ep^2+443*ep-20,120000*ep^5-108000*ep^4+26700*
         ep^3+1320*ep^2-1260*ep+120)
         +Master(no6)*tf*nf*ca^3*rat(-12500*ep^6-32175*ep^5+17956*ep^4-
         1046*ep^3+120*ep^2+17*ep-20,2880000*ep^5-2592000*ep^4+640800*
         ep^3+31680*ep^2-30240*ep+2880)
         +Master(no6)*tf*nf*cf*ca^2*rat(4608*ep^8+79938*ep^7-81509*ep^6
         +17528*ep^5+3148*ep^4-1966*ep^3+673*ep^2-100*ep,960000*ep^6-
         1344000*ep^5+645600*ep^4-96240*ep^3-15360*ep^2+6000*ep-480)
         +Master(no6)*xi*tf^-1*[d4FA/na]*ca*rat(2200*ep^6+3120*ep^5+
         5346*ep^4+4610*ep^3+713*ep^2-266*ep-75,51200*ep^4-28160*ep^3-
         1280*ep^2+1280*ep)
         +Master(no6)*xi*tf^-1*[d4FA/na]*cf*rat(3012*ep^7-23710*ep^6+
         37086*ep^5-3366*ep^4-5165*ep^3+958*ep^2+119*ep-30,8000*ep^5-
         6000*ep^4+680*ep^3+240*ep^2-40*ep)
         +Master(no6)*xi*ca^4*rat(-92000*ep^8-1075520*ep^7-836756*ep^6+
         60754*ep^5+143374*ep^4+17350*ep^3-11793*ep^2-1296*ep+423,
         73728000*ep^6-73728000*ep^5+20090880*ep^4+645120*ep^3-921600*
         ep^2+92160*ep)
         +Master(no6)*xi*cf*ca^3*rat(9000*ep^8+22488*ep^7-36650*ep^6+
         2394*ep^5-9234*ep^4+545*ep^3+2642*ep^2+ep-90,192000*ep^5-
         144000*ep^4+16320*ep^3+5760*ep^2-960*ep)
         +Master(no6)*xi*cf^2*ca^2*rat(-9*ep^5-30*ep^4+45*ep^3-18*ep^2+
         6*ep+6,64*ep^2-16*ep)
         +Master(no6)*xi*cf^3*ca*rat(3*ep^5+10*ep^4-15*ep^3+6*ep^2-2*ep
         -2,32*ep^2-8*ep)
         +Master(no6)*xi*[d4AA/na]*rat(-40000*ep^8+947720*ep^7+593636*
         ep^6-202372*ep^5-77722*ep^4+4031*ep^3+6972*ep^2+69*ep-198,
         3072000*ep^6-3072000*ep^5+837120*ep^4+26880*ep^3-38400*ep^2+
         3840*ep)
         +Master(no6)*xi^2*tf^-1*[d4FA/na]*cf*rat(27*ep^2-36*ep-15,8000
         *ep^2-320)
         +Master(no6)*xi^2*ca^4*rat(-1536*ep^4+376*ep^3+104*ep^2-25*ep+
         13,1179648*ep^3-589824*ep^2+73728*ep)
         +Master(no6)*xi^2*cf*ca^3*rat(-9*ep^2+12*ep+5,64000*ep^2-2560)
         +Master(no6)*xi^2*[d4AA/na]*rat(1536*ep^4-376*ep^3-104*ep^2+25
         *ep-13,49152*ep^3-24576*ep^2+3072*ep)
         +Master(no6)*xi^3*ca^4*rat(3*ep+1,8192*ep-2048)
         +Master(no6)*xi^3*[d4AA/na]*rat(-9*ep-3,1024*ep-256)
         +Master(lala)*tf^-1*[d4FA/na]*ca*rat(97408*ep^9+685872*ep^8-
         911300*ep^7+107158*ep^6+98083*ep^5+4534*ep^4-16290*ep^3+1459*
         ep^2+615*ep-147,128000*ep^7-109120*ep^5+32000*ep^4+10160*ep^3-
         3280*ep^2-240*ep+80)
         +Master(lala)*tf^-1*[d4FA/na]*cf*rat(-267776*ep^11-4469760*
         ep^10-4069152*ep^9+13804928*ep^8-8500864*ep^7+1013040*ep^6+
         836982*ep^5-352012*ep^4+41771*ep^3+1246*ep^2-839*ep+70,160000*
         ep^7-224000*ep^6+87600*ep^5+6960*ep^4-10260*ep^3+1080*ep^2+260
         *ep-40)
         +Master(lala)*tf^-1*nf*[d4FF/na]*cf*rat(-555392*ep^10-294656*
         ep^9+1191864*ep^8-2576*ep^7-730608*ep^6+234224*ep^5+75944*ep^4
         -34208*ep^3-528*ep^2+736*ep,40000*ep^8-96000*ep^7+77900*ep^6-
         20160*ep^5-4305*ep^4+2835*ep^3-205*ep^2-75*ep+10)
         +Master(lala)*ca^4*rat(127685120*ep^11-194511104*ep^10+
         526938080*ep^9-183173232*ep^8-1556905672*ep^7+1310732670*ep^6-
         117328631*ep^5-138066316*ep^4+33442168*ep^3+1893108*ep^2-
         1183049*ep+84090,737280000*ep^9-1400832000*ep^8-186163200*ep^7
         +1378529280*ep^6-668805120*ep^5-19491840*ep^4+69626880*ep^3-
         8248320*ep^2-1704960*ep+276480)
         +Master(lala)*cf*ca^3*rat(23428096*ep^13+165832192*ep^12-
         118882752*ep^11-353489056*ep^10-160548752*ep^9+348681020*ep^8+
         126738636*ep^7-207997687*ep^6+49759714*ep^5+7098201*ep^4-
         5114497*ep^3+752348*ep^2+110143*ep-26430,7680000*ep^9-14592000
         *ep^8-1939200*ep^7+14359680*ep^6-6966720*ep^5-203040*ep^4+
         725280*ep^3-85920*ep^2-17760*ep+2880)
         +Master(lala)*cf^2*ca^2*rat(-3234560*ep^12-22164096*ep^11+
         30428528*ep^10+46861528*ep^9-33861340*ep^8-45372508*ep^7+
         49915707*ep^6-13821909*ep^5-1653897*ep^4+1586061*ep^3-210326*
         ep^2-36576*ep+7488,320000*ep^8-928000*ep^7+847200*ep^6-248880*
         ep^5-41400*ep^4+32940*ep^3-2720*ep^2-860*ep+120)
         +Master(lala)*cf^3*ca*rat(285184*ep^11+3719680*ep^10+1078784*
         ep^9-2420720*ep^8-4133032*ep^7+5834507*ep^6-2125235*ep^5-92681
         *ep^4+225819*ep^3-35882*ep^2-5256*ep+1200,40000*ep^7-56000*
         ep^6+21900*ep^5+1740*ep^4-2565*ep^3+270*ep^2+65*ep-10)
         +Master(lala)*cf^4*rat(93056*ep^11-956672*ep^10+222344*ep^9-
         449624*ep^8+2320036*ep^7-2895384*ep^6+1125412*ep^5+40208*ep^4-
         120688*ep^3+18960*ep^2+2848*ep-640,40000*ep^7-56000*ep^6+21900
         *ep^5+1740*ep^4-2565*ep^3+270*ep^2+65*ep-10)
         +Master(lala)*[d4AA/na]*rat(1917440*ep^10-2093696*ep^9+
         18966272*ep^8-18112032*ep^7+4311140*ep^6+207708*ep^5-355985*
         ep^4+294311*ep^3-80069*ep^2-4347*ep+1066,15360000*ep^8-6144000
         *ep^7-13094400*ep^6+9077760*ep^5-316800*ep^4-881280*ep^3+
         128640*ep^2+21120*ep-3840)
         +Master(lala)*nf*[d4FA/na]*rat(16128*ep^7+7744*ep^6-10704*ep^5
         +560*ep^4+608*ep^3+96*ep^2-32*ep,20000*ep^7-38000*ep^6+19950*
         ep^5-105*ep^4-2205*ep^3+315*ep^2+55*ep-10)
         +Master(lala)*tf*nf*ca^3*rat(256224*ep^8+9872*ep^7-136974*ep^6
         -122633*ep^5+91288*ep^4-6063*ep^3-4138*ep^2+624*ep,1920000*
         ep^8-6528000*ep^7+7387200*ep^6-2882880*ep^5-196560*ep^4+347760
         *ep^3-40080*ep^2-8880*ep+1440)
         +Master(lala)*tf*nf*cf*ca^2*rat(-1291168*ep^11+646640*ep^10+
         2432754*ep^9-1308499*ep^8-4154016*ep^7+5081962*ep^6-1720520*
         ep^5-169282*ep^4+194412*ep^3-19741*ep^2-4662*ep+720,240000*
         ep^9-936000*ep^8+1331400*ep^7-822060*ep^6+155610*ep^5+55755*
         ep^4-26745*ep^3+1395*ep^2+735*ep-90)
         +Master(lala)*tf*nf*cf^2*ca*rat(40*ep^6-36*ep^5+144*ep^4-382*
         ep^3+464*ep^2-248*ep+48,8*ep^4-28*ep^3+34*ep^2-17*ep+3)
         +Master(lala)*xi*tf^-1*[d4FA/na]*ca*rat(112000*ep^8-245920*
         ep^7+145672*ep^6-37290*ep^5-14533*ep^4+8385*ep^3+169*ep^2-287*
         ep-20,51200*ep^6+10240*ep^5-41600*ep^4+4480*ep^3+4960*ep^2-320
         *ep-160)
         +Master(lala)*xi*tf^-1*[d4FA/na]*cf*rat(13888*ep^8+58256*ep^7-
         95344*ep^6+41792*ep^5+903*ep^4-4983*ep^3+1128*ep^2-ep-21,16000
         *ep^6-16000*ep^5+2360*ep^4+1640*ep^3-370*ep^2-40*ep+10)
         +Master(lala)*xi*ca^4*rat(47360000*ep^10-57391360*ep^9+
         70260352*ep^8-60834944*ep^7-97829356*ep^6+39284220*ep^5-89575*
         ep^4-3487128*ep^3+728096*ep^2+75804*ep-20925,147456000*ep^8-
         221184000*ep^7-125706240*ep^6+225423360*ep^5-43591680*ep^4-
         21335040*ep^3+5391360*ep^2+506880*ep-138240)
         +Master(lala)*xi*cf*ca^3*rat(1486336*ep^8-1009984*ep^7-492568*
         ep^6+487634*ep^5-9417*ep^4-41589*ep^3+3591*ep^2+1211*ep-150,
         768000*ep^6-768000*ep^5+113280*ep^4+78720*ep^3-17760*ep^2-1920
         *ep+480)
         +Master(lala)*xi*cf^2*ca^2*rat(-1642*ep^6+2079*ep^5+449*ep^4-
         130*ep^3-89*ep^2+25*ep-2,1000*ep^4-1000*ep^3+210*ep^2+40*ep-10
         )
         +Master(lala)*xi*[d4AA/na]*rat(176000*ep^8-310560*ep^7+357712*
         ep^6-235704*ep^5-92266*ep^4+12415*ep^3+5470*ep^2-367*ep-132,
         768000*ep^6+384000*ep^5-462720*ep^4-39360*ep^3+41280*ep^2+960*
         ep-960)
         +Master(lala)*xi*tf*nf*ca^3*rat(6*ep^3-3*ep^2+2*ep,32*ep^3-96*
         ep^2+88*ep-24)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*ca*rat(-256*ep^5+240*ep^4+
         83*ep^3-16*ep^2+3*ep+2,256*ep^3+192*ep^2-96*ep-32)
         +Master(lala)*xi^2*tf^-1*[d4FA/na]*cf*rat(80*ep^3+47*ep^2+12*
         ep-1,2000*ep^3+500*ep^2-80*ep-20)
         +Master(lala)*xi^2*ca^4*rat(-6464*ep^6-8944*ep^5+35112*ep^4-
         36918*ep^3+8768*ep^2+2793*ep-565,147456*ep^4+36864*ep^3-110592
         *ep^2+9216*ep+9216)
         +Master(lala)*xi^2*cf*ca^3*rat(-2888*ep^5+7650*ep^4-1140*ep^3-
         685*ep^2+62*ep+13,192000*ep^5-144000*ep^4-7680*ep^3+17760*ep^2
         -480)
         +Master(lala)*xi^2*[d4AA/na]*rat(-320*ep^5+832*ep^4-316*ep^3-
         368*ep^2+25*ep+23,3072*ep^3+2304*ep^2-1152*ep-384)
         +Master(lala)*xi^3*ca^4*rat(-1408*ep^6+4704*ep^5-5856*ep^4+
         2102*ep^3+27*ep^2-138*ep+27,49152*ep^4+12288*ep^3-36864*ep^2+
         3072*ep+3072)
         +Master(lala)*xi^3*[d4AA/na]*rat(-16*ep^4+32*ep^3-12*ep^2-3*ep
         ,256*ep^2+320*ep+64)
         +Master(lala)*xi^4*ca^4*rat(44*ep^2-37*ep+6,6144*ep-3072)
         +Master(lala)*xi^4*[d4AA/na]*rat(ep,64)
         +Master(nono)*tf^-1*[d4FA/na]*ca*rat(-5807360*ep^11+29713248*
         ep^10+2097576*ep^9-110208184*ep^8+62365042*ep^7+47786568*ep^6-
         32532733*ep^5+1425411*ep^4+1572021*ep^3-152315*ep^2-19546*ep+
         1872,512000*ep^9+512000*ep^8-1716480*ep^7-948480*ep^6+939840*
         ep^5+93120*ep^4-82880*ep^3-2240*ep^2+1920*ep)
         +Master(nono)*tf^-1*[d4FA/na]*cf*rat(-1777152*ep^13-65466752*
         ep^12-318000704*ep^11-462977856*ep^10-48562928*ep^9+231678444*
         ep^8+75636342*ep^7-17012374*ep^6-18434029*ep^5+5233548*ep^4-
         611449*ep^3+8538*ep^2+33300*ep-4968,480000*ep^9+1008000*ep^8-
         289200*ep^7-679320*ep^6+217800*ep^5+61560*ep^4-20280*ep^3-1440
         *ep^2+480*ep)
         +Master(nono)*tf^-1*nf*[d4FF/na]*cf*rat(433152*ep^8+730576*
         ep^7+1744328*ep^6-3090716*ep^5+1413692*ep^4-160988*ep^3-37516*
         ep^2+8976*ep-384,60000*ep^6-54000*ep^5+5850*ep^4+5535*ep^3-
         1080*ep^2-135*ep+30)
         +Master(nono)*ca^4*rat(181559040*ep^12-768514304*ep^11+
         135310512*ep^10+3041338328*ep^9-2973181816*ep^8-904373574*ep^7
         +1537785317*ep^6-284059203*ep^5-73959943*ep^4+20401973*ep^3+
         678546*ep^2-344900*ep+7464,368640000*ep^10+221184000*ep^9-
         1383321600*ep^8-188559360*ep^7+949847040*ep^6-203627520*ep^5-
         86492160*ep^4+22256640*ep^3+2027520*ep^2-552960*ep)
         +Master(nono)*cf*ca^3*rat(46354944*ep^13+835124864*ep^12+
         3260755520*ep^11+3150478464*ep^10-1892640208*ep^9-1716851628*
         ep^8+882689418*ep^7-117279146*ep^6-119968595*ep^5+35611956*
         ep^4+10676089*ep^3-2721114*ep^2-268308*ep+60264,11520000*ep^9+
         24192000*ep^8-6940800*ep^7-16303680*ep^6+5227200*ep^5+1477440*
         ep^4-486720*ep^3-34560*ep^2+11520*ep)
         +Master(nono)*cf^2*ca^2*rat(-1047600*ep^11-12595500*ep^10-
         18246916*ep^9+28982303*ep^8-10583878*ep^7+302461*ep^6+1337705*
         ep^5-248282*ep^4-99789*ep^3+19280*ep^2+2388*ep-432,60000*ep^7-
         54000*ep^6+5850*ep^5+5535*ep^4-1080*ep^3-135*ep^2+30*ep)
         +Master(nono)*cf^3*ca*rat(1517568*ep^11+14601744*ep^10+
         20257544*ep^9-35109578*ep^8+15979080*ep^7-3117444*ep^6-776784*
         ep^5+352020*ep^4+51112*ep^3-16582*ep^2-1368*ep+288,60000*ep^7-
         54000*ep^6+5850*ep^5+5535*ep^4-1080*ep^3-135*ep^2+30*ep)
         +Master(nono)*cf^4*rat(-702144*ep^10-5318352*ep^9-6936800*ep^8
         +13532608*ep^7-7648424*ep^6+2499260*ep^5-98588*ep^4-159856*
         ep^3+13212*ep^2+3196*ep-192,60000*ep^6-54000*ep^5+5850*ep^4+
         5535*ep^3-1080*ep^2-135*ep+30)
         +Master(nono)*[d4AA/na]*rat(-3669120*ep^11-101789408*ep^10-
         73523520*ep^9+34753772*ep^8-58003168*ep^7+22573767*ep^6+
         39678395*ep^5-15030369*ep^4-593431*ep^3+625718*ep^2-21396*ep-
         5000,7680000*ep^9+16128000*ep^8-4627200*ep^7-10869120*ep^6+
         3484800*ep^5+984960*ep^4-324480*ep^3-23040*ep^2+7680*ep)
         +Master(nono)*nf*[d4FA/na]*rat(120000*ep^11-606400*ep^10+
         1267684*ep^9+512356*ep^8-7397211*ep^7+4662888*ep^6+563020*ep^5
         -1014726*ep^4+201627*ep^3+12874*ep^2-7520*ep+608,80000*ep^10-
         32000*ep^9-348200*ep^8+259280*ep^7+247050*ep^6-250320*ep^5+
         25420*ep^4+23600*ep^3-4390*ep^2-560*ep+120)
         +Master(nono)*tf*nf*ca^3*rat(-120000*ep^11+606400*ep^10-
         1267684*ep^9-512356*ep^8+7397211*ep^7-4662888*ep^6-563020*ep^5
         +1014726*ep^4-201627*ep^3-12874*ep^2+7520*ep-608,1920000*ep^10
         -768000*ep^9-8356800*ep^8+6222720*ep^7+5929200*ep^6-6007680*
         ep^5+610080*ep^4+566400*ep^3-105360*ep^2-13440*ep+2880)
         +Master(nono)*tf*nf*cf*ca^2*rat(-108288*ep^8-182644*ep^7-
         436082*ep^6+772679*ep^5-353423*ep^4+40247*ep^3+9379*ep^2-2244*
         ep+96,360000*ep^6-324000*ep^5+35100*ep^4+33210*ep^3-6480*ep^2-
         810*ep+180)
         +Master(nono)*xi*tf^-1*[d4FA/na]*ca*rat(-148800*ep^8-583456*
         ep^7-1117452*ep^6+53266*ep^5+249158*ep^4+901*ep^3-14870*ep^2-
         211*ep+264,51200*ep^6+35840*ep^5-23680*ep^4-7360*ep^3+1280*
         ep^2+320*ep)
         +Master(nono)*xi*tf^-1*[d4FA/na]*cf*rat(-11296*ep^9+262616*
         ep^8+33000*ep^7-462944*ep^6+957*ep^5+87965*ep^4-11901*ep^3-
         2443*ep^2+430*ep-4,16000*ep^7+8000*ep^6-9640*ep^5-820*ep^4+860
         *ep^3+20*ep^2-20*ep)
         +Master(nono)*xi*ca^4*rat(4224000*ep^9+32185600*ep^8+61416480*
         ep^7-9735968*ep^6-14446142*ep^5+2092327*ep^4+1010870*ep^3-
         162104*ep^2-22248*ep+3905,73728000*ep^7+36864000*ep^6-44421120
         *ep^5-3778560*ep^4+3962880*ep^3+92160*ep^2-92160*ep)
         +Master(nono)*xi*cf*ca^3*rat(11296*ep^9-262616*ep^8-33000*ep^7
         +462944*ep^6-957*ep^5-87965*ep^4+11901*ep^3+2443*ep^2-430*ep+4
         ,384000*ep^7+192000*ep^6-231360*ep^5-19680*ep^4+20640*ep^3+480
         *ep^2-480*ep)
         +Master(nono)*xi*[d4AA/na]*rat(4704000*ep^9+1036160*ep^8-
         1370832*ep^7-6869416*ep^6+135854*ep^5+843509*ep^4-107858*ep^3-
         3676*ep^2+3876*ep-737,3072000*ep^7+1536000*ep^6-1850880*ep^5-
         157440*ep^4+165120*ep^3+3840*ep^2-3840*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*ca*rat(-8*ep^5-12*ep^4+19*
         ep^3-17*ep^2-3*ep+1,256*ep^4+192*ep^3-96*ep^2-32*ep)
         +Master(nono)*xi^2*tf^-1*[d4FA/na]*cf*rat(4376*ep^4-1918*ep^3+
         251*ep^2+65*ep-14,4000*ep^4+1000*ep^3-160*ep^2-40*ep)
         +Master(nono)*xi^2*ca^4*rat(672*ep^6+792*ep^5-164*ep^4-942*
         ep^3+399*ep^2+145*ep-12,73728*ep^4+55296*ep^3-27648*ep^2-9216*
         ep)
         +Master(nono)*xi^2*cf*ca^3*rat(-4376*ep^4+1918*ep^3-251*ep^2-
         65*ep+14,96000*ep^4+24000*ep^3-3840*ep^2-960*ep)
         +Master(nono)*xi^2*[d4AA/na]*rat(-672*ep^5-696*ep^4+308*ep^3+
         714*ep^2-195*ep-109,3072*ep^3+2304*ep^2-1152*ep-384)
         +Master(nono)*xi^3*ca^4*rat(-16*ep^4+3*ep^2+22*ep+11,24576*
         ep^3+30720*ep^2+6144*ep)
         +Master(nono)*xi^3*[d4AA/na]*rat(16*ep^4-3*ep^2-22*ep-11,1024*
         ep^3+1280*ep^2+256*ep)
         +Master(bebe)*tf^-1*[d4FA/na]*ca*rat(54252800*ep^16+398589120*
         ep^15-4270216992*ep^14+8445887936*ep^13+10940731632*ep^12-
         41899994396*ep^11+18658780298*ep^10+33672063892*ep^9-
         22640486982*ep^8-8397007383*ep^7+6336167775*ep^6+908383868*
         ep^5-648117862*ep^4-47339041*ep^3+24783519*ep^2+882004*ep-
         304188,5529600*ep^13-6727680*ep^12-32440320*ep^11+36449280*
         ep^10+47577600*ep^9-41178240*ep^8-26818560*ep^7+12291840*ep^6+
         6796800*ep^5-766080*ep^4-645120*ep^3-69120*ep^2)
         +Master(bebe)*tf^-1*[d4FA/na]*cf*rat(473628672*ep^18+
         5495343104*ep^17+10046860800*ep^16-31696497472*ep^15-
         68193939472*ep^14+41371994848*ep^13+90509087408*ep^12-
         5892360910*ep^11-43621732650*ep^10-13508393746*ep^9+
         12461848151*ep^8+5316995275*ep^7-2296753408*ep^6-605911954*
         ep^5+214242513*ep^4+23956307*ep^3-8393542*ep^2-268652*ep+
         107528,3456000*ep^14-1267200*ep^13-19097280*ep^12+6893280*
         ep^11+23240880*ep^10-7925400*ep^9-8947440*ep^8+2582640*ep^7+
         1452240*ep^6-293400*ep^5-107280*ep^4+10080*ep^3+2880*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*ca*rat(-136*ep^8-200*ep^7+582
         *ep^6+546*ep^5-494*ep^4+130*ep^3-128*ep^2+60*ep-8,54*ep^6-171*
         ep^5+126*ep^4+9*ep^3-18*ep^2)
         +Master(bebe)*tf^-1*nf*[d4FF/na]*cf*rat(-16031232*ep^11+
         1020224*ep^10+44268816*ep^9-10174680*ep^8-44617760*ep^7+
         34893744*ep^6-5940016*ep^5-2552120*ep^4+1043984*ep^3-42624*
         ep^2-28592*ep+3456,72000*ep^9-134400*ep^8+55740*ep^7+21600*
         ep^6-15525*ep^5-585*ep^4+1215*ep^3-15*ep^2-30*ep)
         +Master(bebe)*ca^4*rat(-8876032000*ep^18+13781340160*ep^17+
         312372437504*ep^16-1291620265728*ep^15+342573512928*ep^14+
         4596789828672*ep^13-6322600788016*ep^12-366651956780*ep^11+
         4971900041366*ep^10-1964613622887*ep^9-972220596273*ep^8+
         580884574650*ep^7+102925932140*ep^6-82788491051*ep^5-
         1572377041*ep^4+4905979908*ep^3-250308384*ep^2-96421344*ep+
         7679376,15925248000*ep^15-29727129600*ep^14-79241379840*ep^13+
         163764633600*ep^12+59447623680*ep^11-197161205760*ep^10+
         13550561280*ep^9+73745510400*ep^8-11159285760*ep^7-11389870080
         *ep^6+1533634560*ep^5+787968000*ep^4-56401920*ep^3-19906560*
         ep^2)
         +Master(bebe)*cf*ca^3*rat(-14842257408*ep^19-97803940864*ep^18
         +55346419200*ep^17+1051530241856*ep^16-282435786976*ep^15-
         3429567774296*ep^14+1683217842488*ep^13+3383475894650*ep^12-
         2136069305448*ep^11-949455878908*ep^10+813354635951*ep^9+
         23440658431*ep^8-124001049382*ep^7+20730213572*ep^6+9840157221
         *ep^5-3106398349*ep^4-407006086*ep^3+170894596*ep^2+6628040*ep
         -3137088,165888000*ep^15-309657600*ep^14-825431040*ep^13+
         1705881600*ep^12+619246080*ep^11-2053762560*ep^10+141151680*
         ep^9+768182400*ep^8-116242560*ep^7-118644480*ep^6+15975360*
         ep^5+8208000*ep^4-587520*ep^3-207360*ep^2)
         +Master(bebe)*cf^2*ca^2*rat(2589972480*ep^17+5923169280*ep^16-
         35776376064*ep^15-53116993696*ep^14+293067750080*ep^13-
         289364868440*ep^12-5101566652*ep^11+132491483344*ep^10-
         46164349597*ep^9-13691574186*ep^8+10405047478*ep^7-664409548*
         ep^6-933571169*ep^5+197482994*ep^4+38651188*ep^3-11838500*ep^2
         -592944*ep+220752,6912000*ep^13-33638400*ep^12+52698240*ep^11-
         19739520*ep^10-20376000*ep^9+15033600*ep^8+1532520*ep^7-
         2657160*ep^6+63000*ep^5+181800*ep^4-5760*ep^3-4320*ep^2)
         +Master(bebe)*cf^3*ca*rat(-26778752*ep^13-100334432*ep^12+
         35204272*ep^11+538699712*ep^10-762661636*ep^9+385087540*ep^8-
         55080491*ep^7-22525220*ep^6+10971564*ep^5-858186*ep^4-508405*
         ep^3+95290*ep^2+8408*ep-2064,48000*ep^9-105600*ep^8+72360*ep^7
         -9720*ep^6-7110*ep^5+1980*ep^4+150*ep^3-60*ep^2)
         +Master(bebe)*cf^4*rat(20667264*ep^12+57136224*ep^11-33461536*
         ep^10-306625504*ep^9+459503760*ep^8-257878034*ep^7+65525596*
         ep^6-3273540*ep^5-4047428*ep^4+1575370*ep^3-126720*ep^2-37876*
         ep+5624,72000*ep^8-158400*ep^7+108540*ep^6-14580*ep^5-10665*
         ep^4+2970*ep^3+225*ep^2-90*ep)
         +Master(bebe)*[d4AA/na]*rat(-429952000*ep^17+2960657920*ep^16+
         25083681728*ep^15-48606529632*ep^14-44427407856*ep^13+
         14100082632*ep^12+18374784320*ep^11+130464966808*ep^10-
         25405790176*ep^9-97206249423*ep^8+20846554767*ep^7+21778135896
         *ep^6-4992970714*ep^5-1667491139*ep^4+380282135*ep^3+44372178*
         ep^2-8430204*ep-278040,331776000*ep^14-121651200*ep^13-
         1833338880*ep^12+661754880*ep^11+2231124480*ep^10-760838400*
         ep^9-858954240*ep^8+247933440*ep^7+139415040*ep^6-28166400*
         ep^5-10298880*ep^4+967680*ep^3+276480*ep^2)
         +Master(bebe)*nf*[d4FA/na]*rat(6688000*ep^17-21417600*ep^16+
         20726960*ep^15+33784584*ep^14+125915512*ep^13+340039494*ep^12-
         682484951*ep^11+318955749*ep^10+636032015*ep^9-333671283*ep^8-
         156290003*ep^7+85783515*ep^6+11749069*ep^5-8010471*ep^4-177106
         *ep^3+296652*ep^2-2696*ep-3840,864000*ep^15-2044800*ep^14-
         3708720*ep^13+11329560*ep^12+5220*ep^11-13919310*ep^10+4472190
         *ep^9+5501880*ep^8-1855440*ep^7-940230*ep^6+231030*ep^5+75060*
         ep^4-8280*ep^3-2160*ep^2)
         +Master(bebe)*tf*nf*ca^3*rat(5376000*ep^17-87654400*ep^16+
         259015680*ep^15+60106752*ep^14-1845836744*ep^13+1430947072*
         ep^12+1387326092*ep^11-2700459663*ep^10+267909890*ep^9+
         516104371*ep^8+26551746*ep^7-60179425*ep^6-26565038*ep^5+
         10382017*ep^4+1944382*ep^3-778564*ep^2-35608*ep+18240,41472000
         *ep^15-98150400*ep^14-178018560*ep^13+543818880*ep^12+250560*
         ep^11-668126880*ep^10+214665120*ep^9+264090240*ep^8-89061120*
         ep^7-45131040*ep^6+11089440*ep^5+3602880*ep^4-397440*ep^3-
         103680*ep^2)
         +Master(bebe)*tf*nf*cf*ca^2*rat(-25998336*ep^14+48211328*ep^13
         -41425952*ep^12+136191088*ep^11-206679376*ep^10+73646732*ep^9+
         42894190*ep^8-28346966*ep^7-396467*ep^6+1853211*ep^5+144177*
         ep^4-44377*ep^3-23456*ep^2+484*ep+720,3456000*ep^12-9907200*
         ep^11+6534720*ep^10+3199680*ep^9-3788640*ep^8-60480*ep^7+
         645300*ep^6-37980*ep^5-44460*ep^4+1980*ep^3+1080*ep^2)
         +Master(bebe)*tf*nf*cf^2*ca*rat(-120*ep^9+2528*ep^8-5918*ep^7-
         740*ep^6+16713*ep^5-20296*ep^4+11017*ep^3-3236*ep^2+556*ep-48,
         360*ep^7-1284*ep^6+1566*ep^5-699*ep^4-18*ep^3+93*ep^2-18*ep)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*ca*rat(-10208000*ep^14+
         72084800*ep^13+321048000*ep^12-573161584*ep^11-1095908688*
         ep^10+819136556*ep^9+724150556*ep^8-224179677*ep^7-172837514*
         ep^6+17274013*ep^5+14135508*ep^4-516089*ep^3-411348*ep^2+7981*
         ep+3086,2764800*ep^11-4746240*ep^10-5552640*ep^9+6762240*ep^8+
         3749760*ep^7-2177280*ep^6-1071360*ep^5+149760*ep^4+109440*ep^3
         +11520*ep^2)
         +Master(bebe)*xi*tf^-1*[d4FA/na]*cf*rat(-24000*ep^12+7582736*
         ep^11-24286992*ep^10+15441020*ep^9+23519990*ep^8-34499126*ep^7
         +2678493*ep^6+8427073*ep^5-1673838*ep^4-572294*ep^3+145531*
         ep^2+10511*ep-3504,43200*ep^9-9360*ep^8-57600*ep^7+9900*ep^6+
         15840*ep^5-360*ep^4-1440*ep^3-180*ep^2)
         +Master(bebe)*xi*ca^4*rat(-881408000*ep^17-10948070400*ep^16-
         46755615360*ep^15+311504249280*ep^14-205682722080*ep^13-
         567996999216*ep^12+617156184224*ep^11+153438320688*ep^10-
         309959325608*ep^9+455375460*ep^8+64955142355*ep^7-7092182223*
         ep^6-5620209066*ep^5+887050386*ep^4+201920831*ep^3-36898395*
         ep^2-2368096*ep+457620,15925248000*ep^14-61577625600*ep^13+
         43913871360*ep^12+75936890880*ep^11-92426158080*ep^10-
         12308889600*ep^9+38168340480*ep^8-2591170560*ep^7-5976944640*
         ep^6+564019200*ep^5+405596160*ep^4-23224320*ep^3-9953280*ep^2)
         +Master(bebe)*xi*cf*ca^3*rat(-31411200*ep^14+144553984*ep^13+
         191988608*ep^12-1335074000*ep^11+835602576*ep^10+1729758436*
         ep^9-1552396244*ep^8-583242292*ep^7+579757732*ep^6+75726947*
         ep^5-78673431*ep^4-3277018*ep^3+4335122*ep^2-20457*ep-92763,
         16588800*ep^11-20183040*ep^10-30965760*ep^9+28615680*ep^8+
         18869760*ep^7-9072000*ep^6-4976640*ep^5+587520*ep^4+483840*
         ep^3+51840*ep^2)
         +Master(bebe)*xi*cf^2*ca^2*rat(208*ep^8-970*ep^7+2845*ep^6-
         1344*ep^5-3272*ep^4+4062*ep^3-1821*ep^2+370*ep-30,48*ep^5-96*
         ep^4+60*ep^3-12*ep^2)
         +Master(bebe)*xi*cf^3*ca*rat(-6*ep^7-15*ep^6-8*ep^5-75*ep^4+
         201*ep^3-138*ep^2+37*ep-4,6*ep^4-9*ep^3+3*ep^2)
         +Master(bebe)*xi*[d4AA/na]*rat(211328000*ep^15-2128985600*
         ep^14+5522365760*ep^13+383284960*ep^12-8962637776*ep^11-
         5509579832*ep^10+8650655076*ep^9+4026492144*ep^8-2023621363*
         ep^7-866772467*ep^6+170800354*ep^5+60788714*ep^4-3767291*ep^3-
         673891*ep^2-85960*ep-38828,165888000*ep^12-309657600*ep^11-
         286295040*ep^10+450662400*ep^9+153273600*ep^8-159667200*ep^7-
         36702720*ep^6+19353600*ep^5+3974400*ep^4-691200*ep^3-138240*
         ep^2)
         +Master(bebe)*xi*tf*nf*ca^3*rat(72*ep^6-402*ep^5+175*ep^4+633*
         ep^3-41*ep^2-195*ep+46,3456*ep^6-7488*ep^5+1440*ep^4+3600*ep^3
         -576*ep^2-432*ep)
         +Master(bebe)*xi*tf*nf*cf*ca^2*rat(72*ep^7-420*ep^6+902*ep^5-
         871*ep^4+364*ep^3-19*ep^2-24*ep+4,36*ep^5-96*ep^4+63*ep^3+6*
         ep^2-9*ep)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*ca*rat(41920*ep^12-134416*
         ep^11-190096*ep^10-43108*ep^9+401608*ep^8+649800*ep^7-48961*
         ep^6-172355*ep^5-3866*ep^4+19294*ep^3-763*ep^2-723*ep+66,55296
         *ep^9-78336*ep^8-129024*ep^7+88704*ep^6+88704*ep^5-8064*ep^4-
         14976*ep^3-2304*ep^2)
         +Master(bebe)*xi^2*tf^-1*[d4FA/na]*cf*rat(266400*ep^9+336480*
         ep^8-888674*ep^7+639532*ep^6-221626*ep^5+38035*ep^4+22832*ep^3
         -13166*ep^2-272*ep+459,43200*ep^7-30960*ep^6-20520*ep^5+4680*
         ep^4+3240*ep^3+360*ep^2)
         +Master(bebe)*xi^2*ca^4*rat(1326080*ep^15-24422912*ep^14+
         130451008*ep^13-62786528*ep^12-237255648*ep^11+32847016*ep^10+
         238614524*ep^9-48045502*ep^8-92063039*ep^7+30516164*ep^6+
         13813440*ep^5-8751316*ep^4+1092167*ep^3+291222*ep^2-104732*ep+
         9576,318504960*ep^12-817496064*ep^11-88915968*ep^10+1157898240
         *ep^9-369930240*ep^8-379717632*ep^7+158754816*ep^6+40642560*
         ep^5-19077120*ep^4-1327104*ep^3+663552*ep^2)
         +Master(bebe)*xi^2*cf*ca^3*rat(-2635200*ep^11+2171760*ep^10+
         1255016*ep^9-801628*ep^8-802570*ep^7+230352*ep^6+1821*ep^5+
         42744*ep^4+5380*ep^3-7802*ep^2-107*ep+234,4147200*ep^9-2972160
         *ep^8-3006720*ep^7+1192320*ep^6+803520*ep^5-77760*ep^4-77760*
         ep^3-8640*ep^2)
         +Master(bebe)*xi^2*[d4AA/na]*rat(-1383040*ep^13+6767296*ep^12-
         7684632*ep^11-4388428*ep^10+13581564*ep^9-2869290*ep^8-
         11364007*ep^7+6693614*ep^6+1374111*ep^5-1452071*ep^4+63984*
         ep^3+81699*ep^2-7420*ep-900,1658880*ep^10-4257792*ep^9-48384*
         ep^8+4966272*ep^7-1938816*ep^6-736128*ep^5+342144*ep^4+27648*
         ep^3-13824*ep^2)
         +Master(bebe)*xi^3*tf^-1*[d4FA/na]*ca*rat(-720*ep^7+944*ep^6+
         2308*ep^5+55*ep^4-590*ep^3-86*ep^2+28*ep+5,3456*ep^4+4608*ep^3
         +1152*ep^2)
         +Master(bebe)*xi^3*ca^4*rat(-5760*ep^12-195936*ep^11+1029392*
         ep^10-1786304*ep^9-130528*ep^8+1934928*ep^7-1146120*ep^6+94335
         *ep^5+69304*ep^4+8252*ep^3-8702*ep^2-1923*ep+822,39813120*ep^9
         -32514048*ep^8-43130880*ep^7+38983680*ep^6+3151872*ep^5-
         6801408*ep^4+165888*ep^3+331776*ep^2)
         +Master(bebe)*xi^3*cf*ca^3*rat(-4*ep^3+9*ep^2-6*ep+1,1152*ep^3
         +384*ep^2)
         +Master(bebe)*xi^3*[d4AA/na]*rat(5760*ep^9+52416*ep^8-118424*
         ep^7+274952*ep^6-40892*ep^5-128401*ep^4+4159*ep^3+19967*ep^2+
         501*ep-918,414720*ep^6-338688*ep^5-138240*ep^4+48384*ep^3+
         13824*ep^2)
         +Master(bebe)*xi^4*tf^-1*[d4FA/na]*ca*rat(40*ep^4-18*ep^3-18*
         ep^2+9*ep-1,1152*ep)
         +Master(bebe)*xi^4*ca^4*rat(-8*ep^6+76*ep^5-92*ep^4+5*ep^3+41*
         ep^2-21*ep+2,18432*ep^3-9216*ep^2)
         +Master(bebe)*xi^4*[d4AA/na]*rat(16*ep^5-144*ep^4+168*ep^3+60*
         ep^2-19*ep+3,2304*ep^2)
         +Master(cross)*tf^-1*[d4FA/na]*ca*rat(-40796160*ep^16-37833216
         *ep^15+301182464*ep^14-930987872*ep^13-205966720*ep^12+
         3963801616*ep^11-4160166824*ep^10-2594491354*ep^9+3747887238*
         ep^8+235188521*ep^7-885757553*ep^6+18096104*ep^5+82582580*ep^4
         -1836131*ep^3-3351317*ep^2+45372*ep+51252,5898240*ep^13-
         10125312*ep^12-29908992*ep^11+54282240*ep^10+25771008*ep^9-
         59238912*ep^8-2158848*ep^7+16935936*ep^6+569856*ep^5-1921536*
         ep^4-180480*ep^3+67584*ep^2+9216*ep)
         +Master(cross)*tf^-1*[d4FA/na]*cf*rat(-393093120*ep^18-
         3122778112*ep^17-3854832640*ep^16+20825508224*ep^15+
         29096575808*ep^14-35394449888*ep^13-31602028432*ep^12+
         9029961584*ep^11+15644705628*ep^10+8144370856*ep^9-7863319813*
         ep^8-2209642996*ep^7+1516336318*ep^6+191783504*ep^5-126952805*
         ep^4-6806052*ep^3+4904336*ep^2+78480*ep-71280,14745600*ep^14-
         12779520*ep^13-76013568*ep^12+67756032*ep^11+70375680*ep^10-
         70841088*ep^9-8952768*ep^8+17609088*ep^7-222336*ep^6-1829376*
         ep^5+69696*ep^4+86400*ep^3-2304*ep^2-1536*ep)
         +Master(cross)*tf^-1*nf*[d4FF/na]*ca*rat(1248*ep^7-706*ep^6-
         1947*ep^5-1412*ep^4+2031*ep^3+28*ep^2-366*ep+68,432*ep^5-1476*
         ep^4+1350*ep^3-180*ep^2-162*ep+36)
         +Master(cross)*tf^-1*nf*[d4FF/na]*cf*rat(9604224*ep^12-1085280
         *ep^11-59163648*ep^10+56654852*ep^9+3687272*ep^8-20929709*ep^7
         +4333977*ep^6+2661312*ep^5-903384*ep^4-91547*ep^3+47959*ep^2+
         692*ep-720,460800*ep^10-860160*ep^9+327936*ep^8+192000*ep^7-
         121656*ep^6-12384*ep^5+13986*ep^4+138*ep^3-678*ep^2+6*ep+12)
         +Master(cross)*ca^4*rat(19773849600*ep^18+2798346240*ep^17-
         131329114112*ep^16+261723336192*ep^15+39666435328*ep^14-
         995676840640*ep^13+1388145359680*ep^12+255383281560*ep^11-
         1433394701236*ep^10+571597816722*ep^9+233819563373*ep^8-
         170720343421*ep^7+821219756*ep^6+16726625520*ep^5-2016096207*
         ep^4-680479521*ep^3+120656322*ep^2+9598148*ep-2158104,
         33973862400*ep^15-80404807680*ep^14-130969239552*ep^13+
         418812788736*ep^12-72019279872*ep^11-406436216832*ep^10+
         224199622656*ep^9+71512104960*ep^8-61369270272*ep^7-3446489088
         *ep^6+6482903040*ep^5-41803776*ep^4-303906816*ep^3+4423680*
         ep^2+5308416*ep)
         +Master(cross)*cf*ca^3*rat(11326636032*ep^19+55494914048*ep^18
         -80263177216*ep^17-592169509888*ep^16+451935862592*ep^15+
         1824749075872*ep^14-1618654986352*ep^13-1412845229128*ep^12+
         1574742833040*ep^11+116012826820*ep^10-424109660494*ep^9+
         58862431169*ep^8+44682211336*ep^7-13703386582*ep^6-1778785814*
         ep^5+1210684905*ep^4-7198900*ep^3-49053408*ep^2+1340976*ep+
         769392,707788800*ep^15-1675100160*ep^14-2728525824*ep^13+
         8725266432*ep^12-1500401664*ep^11-8467421184*ep^10+4670825472*
         ep^9+1489835520*ep^8-1278526464*ep^7-71801856*ep^6+135060480*
         ep^5-870912*ep^4-6331392*ep^3+92160*ep^2+110592*ep)
         +Master(cross)*cf^2*ca^2*rat(-927363072*ep^18-2000286720*ep^17
         +10739324032*ep^16+20285622464*ep^15-76555390504*ep^14+
         22946310748*ep^13+78219072934*ep^12-55874767387*ep^11-
         10527115221*ep^10+16744699376*ep^9-1505163010*ep^8-1895507473*
         ep^7+453011831*ep^6+87061426*ep^5-40811242*ep^4-450874*ep^3+
         1641116*ep^2-44760*ep-26064,14745600*ep^14-64389120*ep^13+
         71933952*ep^12+37908480*ep^11-107075328*ep^10+37746048*ep^9+
         21816768*ep^8-12595296*ep^7-1445376*ep^6+1394880*ep^5+24000*
         ep^4-66144*ep^3+384*ep^2+1152*ep)
         +Master(cross)*cf^3*ca*rat(159457536*ep^15+606458880*ep^14-
         19573840*ep^13-2753337920*ep^12+2251949888*ep^11+204163300*
         ep^10-592256271*ep^9+75687399*ep^8+48850118*ep^7-13326464*ep^6
         -462029*ep^5+938747*ep^4-141576*ep^3-36090*ep^2+5198*ep+724,
         1843200*ep^11-3440640*ep^10+1311744*ep^9+768000*ep^8-486624*
         ep^7-49536*ep^6+55944*ep^5+552*ep^4-2712*ep^3+24*ep^2+48*ep)
         +Master(cross)*cf^4*rat(-18706560*ep^14-55830080*ep^13+
         19319080*ep^12+242885612*ep^11-217913410*ep^10-836119*ep^9+
         42513636*ep^8-6505558*ep^7-750507*ep^6+258115*ep^5-348638*ep^4
         +32590*ep^3+31701*ep^2-1824*ep-838,460800*ep^10-860160*ep^9+
         327936*ep^8+192000*ep^7-121656*ep^6-12384*ep^5+13986*ep^4+138*
         ep^3-678*ep^2+6*ep+12)
         +Master(cross)*[d4AA/na]*rat(398131200*ep^17-403660800*ep^16-
         128242688*ep^15-3477573120*ep^14+596530240*ep^13+34832273984*
         ep^12-38531534624*ep^11-51117451932*ep^10+55340842820*ep^9+
         9635705529*ep^8-16101853483*ep^7-322376944*ep^6+1911524750*
         ep^5-71617083*ep^4-91861875*ep^3+4143606*ep^2+1465260*ep-57640
         ,707788800*ep^14-613416960*ep^13-3648651264*ep^12+3252289536*
         ep^11+3378032640*ep^10-3400372224*ep^9-429732864*ep^8+
         845236224*ep^7-10672128*ep^6-87810048*ep^5+3345408*ep^4+
         4147200*ep^3-110592*ep^2-73728*ep)
         +Master(cross)*nf*[d4FA/na]*rat(3379200*ep^16-67767040*ep^15-
         36629056*ep^14+133051920*ep^13-238388372*ep^12-158965072*ep^11
         -97605167*ep^10+36387217*ep^9+52601463*ep^8+7792775*ep^7-
         10428697*ep^6-3384965*ep^5+2135069*ep^4+5697*ep^3-101960*ep^2+
         2668*ep+720,2764800*ep^14-7925760*ep^13-8077824*ep^12+40702464
         *ep^11-19592784*ep^10-37011312*ep^9+32815620*ep^8+3982068*ep^7
         -8822880*ep^6+302328*ep^5+959220*ep^4-51372*ep^3-47016*ep^2+
         1584*ep+864)
         +Master(cross)*tf*nf*ca^3*rat(5222400*ep^16+49644800*ep^15-
         4100416*ep^14-77234352*ep^13+316652524*ep^12+217968032*ep^11-
         216340799*ep^10-28749347*ep^9+261788925*ep^8-133086613*ep^7-
         39394669*ep^6+25639459*ep^5+1224503*ep^4-1328679*ep^3-16916*
         ep^2+23500*ep+1248,66355200*ep^14-190218240*ep^13-193867776*
         ep^12+976859136*ep^11-470226816*ep^10-888271488*ep^9+787574880
         *ep^8+95569632*ep^7-211749120*ep^6+7255872*ep^5+23021280*ep^4-
         1232928*ep^3-1128384*ep^2+38016*ep+20736)
         +Master(cross)*tf*nf*cf*ca^2*rat(-49805568*ep^13+69960768*
         ep^12+86474208*ep^11-219726856*ep^10+166781276*ep^9-82095278*
         ep^8+28451343*ep^7+3680547*ep^6-6292512*ep^5+563974*ep^4+
         467305*ep^3-70819*ep^2-10452*ep+2064,22118400*ep^11-74465280*
         ep^10+77672448*ep^9-14395392*ep^8-19663488*ep^7+8164800*ep^6+
         1562976*ep^5-1000368*ep^4-42480*ep^3+49104*ep^2+144*ep-864)
         +Master(cross)*tf*nf*cf^2*ca*rat(480*ep^7-392*ep^6-772*ep^5+
         1212*ep^4-1580*ep^3+1556*ep^2-648*ep+48,180*ep^5-552*ep^4+507*
         ep^3-96*ep^2-57*ep+18)
         +Master(cross)*xi*tf^-1*[d4FA/na]*ca*rat(-5898240*ep^14-
         11925248*ep^13-64989440*ep^12+237182736*ep^11+73880040*ep^10-
         204552636*ep^9-33043918*ep^8+39871602*ep^7+8180451*ep^6-
         1811465*ep^5-401462*ep^4-23348*ep^3-10621*ep^2+1719*ep+630,
         2949120*ep^11-6537216*ep^10-2838528*ep^9+8948736*ep^8-104448*
         ep^7-2721024*ep^6-32256*ep^5+321024*ep^4+27648*ep^3-11520*ep^2
         -1536*ep)
         +Master(cross)*xi*tf^-1*[d4FA/na]*cf*rat(-6220032*ep^12+
         24433408*ep^11-5803760*ep^10-26927824*ep^9+24262716*ep^8+
         2876220*ep^7-7007062*ep^6+231839*ep^5+755318*ep^4-57158*ep^3-
         37878*ep^2+2235*ep+778,184320*ep^10-39936*ep^9-257280*ep^8+
         44736*ep^7+82944*ep^6-4176*ep^5-10368*ep^4-672*ep^3+384*ep^2+
         48*ep)
         +Master(cross)*xi*ca^4*rat(648806400*ep^17+2929653760*ep^16-
         5687993344*ep^15-37149086848*ep^14+84791418688*ep^13-
         32994132720*ep^12-28861932712*ep^11+18113591876*ep^10+
         2174633294*ep^9-3950472260*ep^8+920873246*ep^7+293227383*ep^6-
         174708278*ep^5-963102*ep^4+10837490*ep^3-701421*ep^2-221184*ep
         +19332,8493465600*ep^14-37088133120*ep^13+41433956352*ep^12+
         21835284480*ep^11-61675388928*ep^10+21741723648*ep^9+
         12566458368*ep^8-7254890496*ep^7-832536576*ep^6+803450880*ep^5
         +13824000*ep^4-38098944*ep^3+221184*ep^2+663552*ep)
         +Master(cross)*xi*cf*ca^3*rat(-760320*ep^13-5002752*ep^12+
         14133728*ep^11+38120336*ep^10-42112952*ep^9-35864124*ep^8+
         23828652*ep^7+8373190*ep^6-3843113*ep^5-908336*ep^4+253322*
         ep^3+46338*ep^2-6837*ep-1132,4423680*ep^10-958464*ep^9-6174720
         *ep^8+1073664*ep^7+1990656*ep^6-100224*ep^5-248832*ep^4-16128*
         ep^3+9216*ep^2+1152*ep)
         +Master(cross)*xi*cf^2*ca^2*rat(-1884*ep^9+24284*ep^8-89671*
         ep^7+89256*ep^6-2224*ep^5-33542*ep^4+13841*ep^3-880*ep^2-390*
         ep+58,2304*ep^6-4416*ep^5+2304*ep^4+48*ep^3-288*ep^2+48*ep)
         +Master(cross)*xi*cf^3*ca*rat(446*ep^7-2633*ep^6+6155*ep^5-
         5217*ep^4+1311*ep^3+88*ep^2-60*ep+6,192*ep^4-336*ep^3+168*ep^2
         -24*ep)
         +Master(cross)*xi*[d4AA/na]*rat(14745600*ep^15-21130240*ep^14-
         384840832*ep^13+455677568*ep^12+1130746536*ep^11-1057991868*
         ep^10-280458464*ep^9+220485612*ep^8+16533925*ep^7-21469808*
         ep^6+4744302*ep^5+2101380*ep^4-610675*ep^3-146396*ep^2+17688*
         ep+3672,88473600*ep^12-209387520*ep^11-53526528*ep^10+
         277438464*ep^9-47430144*ep^8-76462848*ep^7+13547520*ep^6+
         8870400*ep^5-1092096*ep^4-467712*ep^3+27648*ep^2+9216*ep)
         +Master(cross)*xi*tf*nf*ca^3*rat(4*ep^2-4*ep-1,48*ep^2-120*ep+
         72)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*ca*rat(1152*ep^10-2112*
         ep^9+2762*ep^8+1875*ep^7-5949*ep^6-2850*ep^5+1207*ep^4+326*
         ep^3+4*ep^2-11*ep-4,1152*ep^7-2208*ep^6-1584*ep^5+2640*ep^4+
         528*ep^3-432*ep^2-96*ep)
         +Master(cross)*xi^2*tf^-1*[d4FA/na]*cf*rat(-2764800*ep^10+
         1827840*ep^9+1024256*ep^8-753344*ep^7-97112*ep^6+40154*ep^5-
         7297*ep^4+9107*ep^3+1755*ep^2-485*ep-74,368640*ep^8-264192*
         ep^7-198144*ep^6+56448*ep^5+38592*ep^4+576*ep^3-1728*ep^2-192*
         ep)
         +Master(cross)*xi^2*ca^4*rat(-16220160*ep^13+44900352*ep^12-
         70586368*ep^11+33084736*ep^10+98933936*ep^9-91413952*ep^8-
         23264410*ep^7+64354695*ep^6-22271954*ep^5-4028944*ep^4+3112120
         *ep^3-198395*ep^2-103004*ep+13668,424673280*ep^10-1196163072*
         ep^9+260112384*ep^8+1274462208*ep^7-814178304*ep^6-64364544*
         ep^5+134701056*ep^4-14819328*ep^3-5308416*ep^2+884736*ep)
         +Master(cross)*xi^2*cf*ca^3*rat(14929920*ep^10-23540736*ep^9+
         4161280*ep^8+6538688*ep^7-910408*ep^6-521594*ep^5+65089*ep^4+
         997*ep^3-4035*ep^2+653*ep+146,8847360*ep^8-6340608*ep^7-
         4755456*ep^6+1354752*ep^5+926208*ep^4+13824*ep^3-41472*ep^2-
         4608*ep)
         +Master(cross)*xi^2*cf^2*ca^2*rat(-216*ep^5+276*ep^4-57*ep^3-6
         *ep^2+4*ep-1,72*ep^3-12*ep^2-12*ep)
         +Master(cross)*xi^2*[d4AA/na]*rat(-1474560*ep^13-9584640*ep^12
         +24033280*ep^11+1945280*ep^10-41019440*ep^9+32302432*ep^8+
         5556922*ep^7-10367199*ep^6-480646*ep^5+1495336*ep^4+45728*ep^3
         -103621*ep^2-1444*ep+2652,17694720*ep^10-49840128*ep^9+
         10838016*ep^8+53102592*ep^7-33924096*ep^6-2681856*ep^5+5612544
         *ep^4-617472*ep^3-221184*ep^2+36864*ep)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*ca*rat(-24*ep^5+331*ep^4-
         15*ep^3-50*ep^2-3*ep+1,288*ep^3+384*ep^2+96*ep)
         +Master(cross)*xi^3*tf^-1*[d4FA/na]*cf*rat(-2*ep^2+3*ep-1,12*
         ep)
         +Master(cross)*xi^3*ca^4*rat(586752*ep^10-671488*ep^9-1474456*
         ep^8+3155238*ep^7-1580921*ep^6-202254*ep^5+306990*ep^4-42062*
         ep^3-11249*ep^2+2646*ep-76,26542080*ep^8-15040512*ep^7-
         30855168*ep^6+17750016*ep^5+4478976*ep^4-2820096*ep^3-165888*
         ep^2+110592*ep)
         +Master(cross)*xi^3*cf*ca^3*rat(12*ep^3-17*ep^2+6*ep-1,1728*
         ep^2+576*ep)
         +Master(cross)*xi^3*[d4AA/na]*rat(-11008*ep^8+1728*ep^7-52812*
         ep^6+70417*ep^5-31339*ep^4+5581*ep^3+723*ep^2-686*ep+116,
         184320*ep^6-73728*ep^5-195840*ep^4+78336*ep^3+11520*ep^2-4608*
         ep)
         +Master(cross)*xi^4*tf^-1*[d4FA/na]*ca*rat(-12*ep^2+10*ep+1,96
         )
         +Master(cross)*xi^4*ca^4*rat(-1056*ep^5+1672*ep^4-332*ep^3-400
         *ep^2+149*ep-18,276480*ep^3-248832*ep^2+55296*ep)
         +Master(cross)*xi^4*[d4AA/na]*rat(-48*ep^3+52*ep^2+33*ep-16,
         5760*ep-2304)
         +Master(fastar2)*tf^-1*[d4FA/na]*ca*rat(28416000*ep^15+
         79634304*ep^14-309040576*ep^13-179857784*ep^12+1004162092*
         ep^11-369296522*ep^10-642068051*ep^9+420494112*ep^8+189825239*
         ep^7-192172450*ep^6-12712633*ep^5+27774380*ep^4+402197*ep^3-
         1868664*ep^2+3188*ep+47760,9216000*ep^13+13824000*ep^12-
         27312640*ep^11-34056960*ep^10+11301760*ep^9+13748160*ep^8-
         1584960*ep^7-1912320*ep^6+87040*ep^5+104640*ep^4-1600*ep^3-
         1920*ep^2)
         +Master(fastar2)*tf^-1*[d4FA/na]*cf*rat(-580165632*ep^17-
         2984904704*ep^16-6130292480*ep^15-7743583104*ep^14-356254624*
         ep^13+15520852612*ep^12+5547931180*ep^11-10831463221*ep^10-
         1656888515*ep^9+3186239510*ep^8+21323818*ep^7-427913651*ep^6+
         32001737*ep^5+25616064*ep^4-2831660*ep^3-599066*ep^2+61392*ep+
         3976,11520000*ep^14+27072000*ep^13-3612800*ep^12-24070880*
         ep^11+2278080*ep^10+7162520*ep^9-995080*ep^8-876720*ep^7+
         149360*ep^6+45080*ep^5-8520*ep^4-800*ep^3+160*ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*ca*rat(-48*ep^6-124*ep^5-
         28*ep^4+112*ep^3+16*ep^2-40*ep+8,108*ep^5-27*ep^4-12*ep^3+3*
         ep^2)
         +Master(fastar2)*tf^-1*nf*[d4FF/na]*cf*rat(22672128*ep^10-
         11152128*ep^9-19133808*ep^8+4664120*ep^7+19560408*ep^6-
         16304032*ep^5+4742768*ep^4-217384*ep^3-167320*ep^2+33936*ep-
         1984,240000*ep^9-356000*ep^8+169400*ep^7-9510*ep^6-15285*ep^5+
         3825*ep^4+75*ep^3-115*ep^2+10*ep)
         +Master(fastar2)*ca^4*rat(86400000*ep^19-4422432000*ep^18-
         114265814080*ep^17-84029908976*ep^16+443422981576*ep^15+
         196849831252*ep^14-539836590686*ep^13+72081700182*ep^12+
         436107454682*ep^11-397297250151*ep^10+14568246647*ep^9+
         62223817595*ep^8+32446097277*ep^7-31454108991*ep^6+3311923991*
         ep^5+1932126119*ep^4-481296459*ep^3+6832866*ep^2+8925404*ep-
         935544,79626240000*ep^16+14598144000*ep^15-350775705600*ep^14+
         74849034240*ep^13+351259914240*ep^12-150987110400*ep^11-
         98397803520*ep^10+58349767680*ep^9+7284142080*ep^8-7985111040*
         ep^7+298368000*ep^6+433658880*ep^5-45803520*ep^4-7925760*ep^3+
         1105920*ep^2)
         +Master(fastar2)*cf*ca^3*rat(71131447296*ep^19+77010091008*
         ep^18-270781836544*ep^17-225764853184*ep^16-19854356784*ep^15+
         155300366032*ep^14+1052942358800*ep^13-166468496032*ep^12-
         1208515938521*ep^11+297233821406*ep^10+480673196431*ep^9-
         143545543660*ep^8-93181589137*ep^7+34770239554*ep^6+6569721009
         *ep^5-3261098632*ep^4-121417630*ep^3+119257524*ep^2-1042072*ep
         -1401168,3317760000*ep^16+608256000*ep^15-14615654400*ep^14+
         3118709760*ep^13+14635829760*ep^12-6291129600*ep^11-4099908480
         *ep^10+2431240320*ep^9+303505920*ep^8-332712960*ep^7+12432000*
         ep^6+18069120*ep^5-1908480*ep^4-330240*ep^3+46080*ep^2)
         +Master(fastar2)*cf^2*ca^2*rat(-3123422208*ep^17+6119407104*
         ep^16+567870464*ep^15-7133922704*ep^14+16601353720*ep^13-
         29839702936*ep^12+14921817118*ep^11+10676695753*ep^10-
         10735689508*ep^9+160863831*ep^8+2120872978*ep^7-421770947*ep^6
         -148680724*ep^5+47449829*ep^4+2776784*ep^3-1711858*ep^2+24064*
         ep+17016,34560000*ep^14-97344000*ep^13+70665600*ep^12+15177760
         *ep^11-34407920*ep^10+7335640*ep^9+4101540*ep^8-1650480*ep^7-
         90120*ep^6+105560*ep^5-6940*ep^4-2080*ep^3+240*ep^2)
         +Master(fastar2)*cf^3*ca*rat(218461824*ep^15-491403744*ep^14+
         95097728*ep^13+339756360*ep^12-783617864*ep^11+2252826676*
         ep^10-3031323237*ep^9+1794591443*ep^8-305787044*ep^7-159923580
         *ep^6+83618039*ep^5-8735365*ep^4-2349462*ep^3+590362*ep^2-
         20496*ep-2664,1440000*ep^12-5256000*ep^11+7084400*ep^10-
         4395260*ep^9+1048320*ep^8+164595*ep^7-140985*ep^6+21285*ep^5+
         2005*ep^4-820*ep^3+60*ep^2)
         +Master(fastar2)*cf^4*rat(-23193984*ep^12-19476320*ep^11+
         14378400*ep^10+32629144*ep^9+38312300*ep^8-90357124*ep^7+
         46390500*ep^6-2212876*ep^5-5030124*ep^4+1357652*ep^3+19108*
         ep^2-47660*ep+4776,240000*ep^9-356000*ep^8+169400*ep^7-9510*
         ep^6-15285*ep^5+3825*ep^4+75*ep^3-115*ep^2+10*ep)
         +Master(fastar2)*[d4AA/na]*rat(86400000*ep^17-109408000*ep^16-
         1681791680*ep^15-1628232464*ep^14-3520645808*ep^13-12621319568
         *ep^12-4804176168*ep^11+13444743689*ep^10+7256042700*ep^9-
         6534191956*ep^8-2145919405*ep^7+1448674425*ep^6+214965642*ep^5
         -143661274*ep^4-4481749*ep^3+5172348*ep^2-58236*ep-53104,
         552960000*ep^14+1299456000*ep^13-173414400*ep^12-1155402240*
         ep^11+109347840*ep^10+343800960*ep^9-47763840*ep^8-42082560*
         ep^7+7169280*ep^6+2163840*ep^5-408960*ep^4-38400*ep^3+7680*
         ep^2)
         +Master(fastar2)*nf*[d4FA/na]*rat(-9120000*ep^16+16212800*
         ep^15+54582224*ep^14-60100580*ep^13+10492604*ep^12+37153083*
         ep^11-150086207*ep^10+141750633*ep^9+26308379*ep^8-67573899*
         ep^7+8578519*ep^6+9641811*ep^5-2120743*ep^4-444464*ep^3+118184
         *ep^2+6056*ep-1920,4320000*ep^15+1512000*ep^14-19498800*ep^13-
         160980*ep^12+21308040*ep^11-2335605*ep^10-6974400*ep^9+1145835
         *ep^8+891120*ep^7-170715*ep^6-46800*ep^5+9645*ep^4+840*ep^3-
         180*ep^2)
         +Master(fastar2)*tf*nf*ca^3*rat(322560000*ep^18+3047020800*
         ep^17-10664401088*ep^16-6239139856*ep^15+44717007420*ep^14-
         31681907160*ep^13-25945526777*ep^12+37581268664*ep^11-
         5991590788*ep^10-7617304814*ep^9+1858329430*ep^8+949793222*
         ep^7-121411132*ep^6-136528730*ep^5+12640275*ep^4+9919290*ep^3-
         1123180*ep^2-264776*ep+36480,2488320000*ep^17-2032128000*ep^16
         -11417932800*ep^15+13300773120*ep^14+8637840000*ep^13-
         15695219520*ep^12+1643415840*ep^11+4898361600*ep^10-1595800800
         *ep^9-477164160*ep^8+258858720*ep^7+4227840*ep^6-14983200*ep^5
         +1183680*ep^4+282240*ep^3-34560*ep^2)
         +Master(fastar2)*tf*nf*cf*ca^2*rat(-105131520*ep^17+744443136*
         ep^16-811177632*ep^15-1946926992*ep^14+3638360208*ep^13+
         540932064*ep^12-4168821674*ep^11+2195079433*ep^10+460944446*
         ep^9-643847899*ep^8+99510471*ep^7+40184877*ep^6-10788934*ep^5-
         472111*ep^4+167335*ep^3+2932*ep^2+8100*ep-1440,51840000*ep^15-
         197856000*ep^14+252014400*ep^13-83231760*ep^12-74378520*ep^11+
         62615340*ep^10-4851150*ep^9-8628030*ep^8+2340540*ep^7+293520*
         ep^6-168750*ep^5+7290*ep^4+3480*ep^3-360*ep^2)
         +Master(fastar2)*tf*nf*cf^2*ca*rat(409536*ep^12-1009632*ep^11-
         413752*ep^10+3930956*ep^9-5460904*ep^8+2453150*ep^7+1398146*
         ep^6-2238598*ep^5+1141298*ep^4-287508*ep^3+36236*ep^2-2208*ep+
         80,54000*ep^10-243900*ep^9+431220*ep^8-377045*ep^7+159950*ep^6
         -15260*ep^5-14170*ep^4+6145*ep^3-1000*ep^2+60*ep)
         +Master(fastar2)*tf*nf*cf^3*rat(-14112*ep^7+624*ep^6+51144*
         ep^5-45552*ep^4+4656*ep^3+4464*ep^2-1368*ep+144,2000*ep^5-5700
         *ep^4+5360*ep^3-2235*ep^2+425*ep-30)
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*ca*rat(-8192000*ep^14+
         13814400*ep^13+16875520*ep^12+17195624*ep^11-84329076*ep^10-
         8022522*ep^9+60051133*ep^8-6582302*ep^7-12821208*ep^6+729839*
         ep^5+1446103*ep^4-12284*ep^3-77518*ep^2-579*ep+1542,4608000*
         ep^12-2304000*ep^11-9048320*ep^10+1068160*ep^9+3514560*ep^8-
         155040*ep^7-482400*ep^6+8640*ep^5+26240*ep^4-160*ep^3-480*ep^2
         )
         +Master(fastar2)*xi*tf^-1*[d4FA/na]*cf*rat(256000*ep^12-
         2221088*ep^11-11655952*ep^10-380214*ep^9+8245291*ep^8-1764048*
         ep^7-210093*ep^6-153832*ep^5-55455*ep^4+61984*ep^3-2767*ep^2-
         2386*ep+192,144000*ep^10+72000*ep^9-102760*ep^8-15380*ep^7+
         17380*ep^6+1000*ep^5-1040*ep^4-20*ep^3+20*ep^2)
         +Master(fastar2)*xi*ca^4*rat(-259200000*ep^18+2240544000*ep^17
         -20422683200*ep^16+10742754800*ep^15-24979593320*ep^14+
         51607019300*ep^13+68817278818*ep^12-39184254780*ep^11-
         73413121263*ep^10+33421435949*ep^9+17100390289*ep^8-9324390040
         *ep^7-642371428*ep^6+738669729*ep^5-25196089*ep^4-21879526*
         ep^3+1643365*ep^2+227576*ep-28164,79626240000*ep^15-
         144654336000*ep^14-61467033600*ep^13+197783101440*ep^12-
         44306288640*ep^11-62374533120*ep^10+26351262720*ep^9+
         5647242240*ep^8-4010342400*ep^7+35573760*ep^6+227220480*ep^5-
         20782080*ep^4-4239360*ep^3+552960*ep^2)
         +Master(fastar2)*xi*cf*ca^3*rat(156768000*ep^15-1552898560*
         ep^14-472167600*ep^13+8089051088*ep^12-4380057280*ep^11-
         7947564052*ep^10+6747817075*ep^9+1336825428*ep^8-2362166183*
         ep^7+219896840*ep^6+305968475*ep^5-65918296*ep^4-16006941*ep^3
         +4834268*ep^2+284646*ep-106524,165888000*ep^13-193536000*ep^12
         -270443520*ep^11+255613440*ep^10+100888320*ep^9-89930880*ep^8-
         13645440*ep^7+11888640*ep^6+737280*ep^5-635520*ep^4-13440*ep^3
         +11520*ep^2)
         +Master(fastar2)*xi*cf^2*ca^2*rat(-174000*ep^11+586748*ep^10+
         466174*ep^9-5787926*ep^8+12537468*ep^7-13042713*ep^6+7435534*
         ep^5-2237660*ep^4+189114*ep^3+89147*ep^2-27566*ep+2328,72000*
         ep^9-234000*ep^8+265120*ep^7-130140*ep^6+22780*ep^5+2580*ep^4-
         1340*ep^3+120*ep^2)
         +Master(fastar2)*xi*cf^3*ca*rat(42*ep^7+243*ep^6-944*ep^5+1277
         *ep^4-990*ep^3+510*ep^2-158*ep+20,36*ep^5-45*ep^4+17*ep^3-2*
         ep^2)
         +Master(fastar2)*xi*[d4AA/na]*rat(-129600000*ep^15+196688000*
         ep^14+103637600*ep^13-249081000*ep^12-1245182060*ep^11-
         1097440286*ep^10+601137089*ep^9+650986480*ep^8-85279857*ep^7-
         151516978*ep^6+4257719*ep^5+16210604*ep^4-3875*ep^3-776028*
         ep^2-3800*ep+13624,276480000*ep^12+235008000*ep^11-162739200*
         ep^10-98584320*ep^9+39811200*ep^8+13599360*ep^7-4469760*ep^6-
         737280*ep^5+220800*ep^4+13440*ep^3-3840*ep^2)
         +Master(fastar2)*xi*nf*[d4FA/na]*rat(40*ep^5-16*ep^4-21*ep^3-3
         *ep^2+5*ep-5,30*ep^4-5*ep^3-50*ep^2-15*ep)
         +Master(fastar2)*xi*tf*nf*ca^3*rat(-9600*ep^11+20976*ep^10-
         223580*ep^9+393720*ep^8-1075*ep^7-499012*ep^6+237845*ep^5+
         131830*ep^4-89465*ep^3-5504*ep^2+10995*ep-1690,414720*ep^10-
         1002240*ep^9+74880*ep^8+1260480*ep^7-708960*ep^6-248640*ep^5+
         237120*ep^4-12480*ep^3-17760*ep^2+2880*ep)
         +Master(fastar2)*xi*tf*nf*cf*ca^2*rat(72*ep^7+198*ep^6-1594*
         ep^5+2591*ep^4-1575*ep^3+169*ep^2+165*ep-42,108*ep^6-342*ep^5+
         330*ep^4-70*ep^3-38*ep^2+12*ep)
         +Master(fastar2)*xi*tf*nf*cf^2*ca*rat(-24*ep^5+68*ep^4-76*ep^3
         +52*ep^2-28*ep+8,18*ep^4-45*ep^3+31*ep^2-6*ep)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*ca*rat(2560*ep^8+1566*
         ep^7-4691*ep^6-1504*ep^5+1466*ep^4-1650*ep^3-727*ep^2+100*ep+
         96,5760*ep^6+8640*ep^5+2240*ep^4-960*ep^3-320*ep^2)
         +Master(fastar2)*xi^2*tf^-1*[d4FA/na]*cf*rat(-10140*ep^6+10977
         *ep^5+2102*ep^4-7091*ep^3+2112*ep^2+386*ep-62,4000*ep^5+1000*
         ep^4-160*ep^3-40*ep^2)
         +Master(fastar2)*xi^2*ca^4*rat(2592000*ep^15-18645120*ep^14+
         13372656*ep^13+99159496*ep^12-21193940*ep^11-273510054*ep^10+
         91457038*ep^9+175148821*ep^8-96306420*ep^7+2795642*ep^6+819479
         *ep^5-912363*ep^4+3810596*ep^3-2021932*ep^2+396063*ep-27018,
         796262400*ep^12-1486356480*ep^11-436838400*ep^10+1822371840*
         ep^9-620697600*ep^8-364538880*ep^7+237496320*ep^6-15206400*
         ep^5-15759360*ep^4+3916800*ep^3-276480*ep^2)
         +Master(fastar2)*xi^2*cf*ca^3*rat(1296000*ep^13-3335040*ep^12+
         3310152*ep^11+16402428*ep^10-34274550*ep^9+11671845*ep^8+
         8219065*ep^7-3918278*ep^6-527178*ep^5+360741*ep^4-11571*ep^3-
         11004*ep^2+1874*ep-100,82944000*ep^11-55296000*ep^10-38453760*
         ep^9+25635840*ep^8+5581440*ep^7-3720960*ep^6-311040*ep^5+
         207360*ep^4+5760*ep^3-3840*ep^2)
         +Master(fastar2)*xi^2*[d4AA/na]*rat(1296000*ep^11-1861440*
         ep^10-876808*ep^9+2829988*ep^8-91198*ep^7-1030185*ep^6+160452*
         ep^5+122730*ep^4-9806*ep^3-12409*ep^2+2032*ep-12,2764800*ep^8-
         552960*ep^7-825600*ep^6+251520*ep^5+40320*ep^4-21120*ep^3+1920
         *ep^2)
         +Master(fastar2)*xi^2*tf*nf*ca^3*rat(-6*ep^2+9*ep-3,384*ep^3-
         800*ep^2+368*ep-48)
         +Master(fastar2)*xi^3*ca^4*rat(-6000*ep^10-28500*ep^9+52022*
         ep^8+45492*ep^7-36217*ep^6-58309*ep^5+84516*ep^4-31655*ep^3-
         666*ep^2+2196*ep-271,5529600*ep^7-5253120*ep^6+906240*ep^5+
         445440*ep^4-168960*ep^3+15360*ep^2)
         +Master(fastar2)*xi^3*cf*ca^3*rat(-6*ep^6+7*ep^5-3*ep^4-ep^3+3
         *ep^2+2*ep-2,1152*ep^4-128*ep^2)
         +Master(fastar2)*xi^3*[d4AA/na]*rat(-6000*ep^8+5300*ep^7+7708*
         ep^6-9119*ep^5+2431*ep^4-1219*ep^3+1181*ep^2-398*ep+44,38400*
         ep^5-30080*ep^4+7680*ep^3-640*ep^2)
         +Master(fastar2)*xi^4*ca^4*rat(200*ep^8+860*ep^7-1686*ep^6-
         1017*ep^5+555*ep^4+935*ep^3-659*ep^2+142*ep-10,614400*ep^6-
         788480*ep^5+363520*ep^4-71680*ep^3+5120*ep^2)
         +Master(fastar2)*xi^4*[d4AA/na]*rat(600*ep^5-720*ep^4-702*ep^3
         +726*ep^2-153*ep+9,12800*ep^3-5760*ep^2+640*ep)
         +Master(nostar5)*tf^-1*[d4FA/na]*ca*rat(-39112*ep^9+51682*ep^8
         +50037*ep^7-385535*ep^6+32911*ep^5+216123*ep^4-43220*ep^3-
         45050*ep^2+1748*ep+480,25600*ep^8+52480*ep^7-43520*ep^6-113600
         *ep^5-41600*ep^4+3520*ep^3+1920*ep^2)
         +Master(nostar5)*tf^-1*[d4FA/na]*cf*rat(352*ep^11-36192*ep^10-
         199440*ep^9-306248*ep^8-29033*ep^7+169985*ep^6+10273*ep^5-
         27294*ep^4+8578*ep^3+343*ep^2-1264*ep+212,4000*ep^8+9600*ep^7+
         870*ep^6-4440*ep^5+570*ep^4+240*ep^3-40*ep^2)
         +Master(nostar5)*tf^-1*nf*[d4FF/na]*cf*rat(1576*ep^6+4492*ep^5
         +2172*ep^4-9132*ep^3+6684*ep^2-2096*ep+256,2000*ep^5-1200*ep^4
         +35*ep^3+75*ep^2-10*ep)
         +Master(nostar5)*ca^4*rat(38400*ep^12+4501120*ep^11-6119424*
         ep^10-2112952*ep^9+40620050*ep^8-29269615*ep^7-17091543*ep^6+
         16497485*ep^5+1531716*ep^4-2478938*ep^3+147409*ep^2+77824*ep-
         3444,73728000*ep^10+103219200*ep^9-216207360*ep^8-230584320*
         ep^7+80317440*ep^6+55296000*ep^5-13040640*ep^4-2580480*ep^3+
         552960*ep^2)
         +Master(nostar5)*cf*ca^3*rat(96832*ep^12+1191264*ep^11+2923488
         *ep^10-2751728*ep^9-10322534*ep^8+1479491*ep^7+6694657*ep^6-
         1827057*ep^5-800702*ep^4+470488*ep^3-11611*ep^2-33784*ep+5244,
         192000*ep^9+172800*ep^8-649440*ep^7-275760*ep^6+347040*ep^5-
         29520*ep^4-19200*ep^3+2880*ep^2)
         +Master(nostar5)*cf^2*ca^2*rat(-9760*ep^10-62512*ep^9+5002*
         ep^8+347147*ep^7-311111*ep^6+44511*ep^5+32039*ep^4-12448*ep^3-
         978*ep^2+1140*ep-144,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245
         *ep^3+30*ep^2)
         +Master(nostar5)*cf^3*ca*rat(15056*ep^10+67192*ep^9-9532*ep^8-
         413814*ep^7+419358*ep^6-124902*ep^5+1008*ep^4+7608*ep^3+218*
         ep^2-760*ep+96,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245*ep^3+
         30*ep^2)
         +Master(nostar5)*cf^4*rat(-3664*ep^7-16432*ep^6-21992*ep^5+
         45176*ep^4-23072*ep^3+6204*ep^2-280*ep-124,2000*ep^4-1200*ep^3
         +35*ep^2+75*ep-10)
         +Master(nostar5)*[d4AA/na]*rat(-19200*ep^11+67360*ep^10-
         1465536*ep^9-1893778*ep^8+1622759*ep^7-241801*ep^6-1187571*
         ep^5+794432*ep^4+146472*ep^3-143333*ep^2+20968*ep+772,1536000*
         ep^9+4454400*ep^8+2177280*ep^7-1537920*ep^6-633600*ep^5+201600
         *ep^4+30720*ep^3-7680*ep^2)
         +Master(nostar5)*nf*[d4FA/na]*rat(17680*ep^9-9344*ep^8-71585*
         ep^7+10143*ep^6-30382*ep^5+29774*ep^4+4987*ep^3-10409*ep^2+
         3340*ep-364,8000*ep^9-800*ep^8-34260*ep^7+15570*ep^6+25950*
         ep^5-15690*ep^4+430*ep^3+920*ep^2-120*ep)
         +Master(nostar5)*tf*nf*ca^3*rat(-17680*ep^9+9344*ep^8+71585*
         ep^7-10143*ep^6+30382*ep^5-29774*ep^4-4987*ep^3+10409*ep^2-
         3340*ep+364,192000*ep^9-19200*ep^8-822240*ep^7+373680*ep^6+
         622800*ep^5-376560*ep^4+10320*ep^3+22080*ep^2-2880*ep)
         +Master(nostar5)*tf*nf*cf*ca^2*rat(-4608*ep^8-788*ep^7+2296*
         ep^6+19179*ep^5-13965*ep^4-6639*ep^3+7309*ep^2-1988*ep+192,
         24000*ep^6-50400*ep^5+22020*ep^4+270*ep^3-1470*ep^2+180*ep)
         +Master(nostar5)*tf*nf*cf^2*ca*rat(144*ep^5-96*ep^3-528*ep^2+
         624*ep-144,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*tf*nf*cf^3*rat(-96*ep^5+64*ep^3+352*ep^2-416*
         ep+96,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*ca*rat(-4440*ep^8+2446*
         ep^7-135*ep^6+13720*ep^5-2718*ep^4-11618*ep^3-3339*ep^2+312*ep
         +156,12800*ep^7+640*ep^6-23040*ep^5-10720*ep^4+640*ep^3+480*
         ep^2)
         +Master(nostar5)*xi*tf^-1*[d4FA/na]*cf*rat(152*ep^6-594*ep^5-9
         *ep^4-208*ep^3-466*ep^2+109*ep-10,400*ep^5+420*ep^4-20*ep^2)
         +Master(nostar5)*xi*ca^4*rat(-76800*ep^11+972800*ep^10-2021120
         *ep^9+1036352*ep^8-1125140*ep^7+2189286*ep^6+1321482*ep^5-
         688685*ep^4-352582*ep^3+99907*ep^2+22016*ep-5484,73728000*ep^9
         -44236800*ep^8-127733760*ep^7+24883200*ep^6+30551040*ep^5-
         5806080*ep^4-1428480*ep^3+276480*ep^2)
         +Master(nostar5)*xi*cf*ca^3*rat(-152*ep^6+594*ep^5+9*ep^4+208*
         ep^3+466*ep^2-109*ep+10,9600*ep^5+10080*ep^4-480*ep^2)
         +Master(nostar5)*xi*[d4AA/na]*rat(38400*ep^10+104000*ep^9+
         526720*ep^8+532172*ep^7-325454*ep^6-184884*ep^5+79449*ep^4-
         9392*ep^3+3737*ep^2+1336*ep-580,1536000*ep^8+1382400*ep^7-
         587520*ep^6-362880*ep^5+92160*ep^4+17280*ep^3-3840*ep^2)
         +Master(nostar5)*xi*nf*[d4FA/na]*rat(-3*ep^3-7*ep^2+5*ep+5,10*
         ep^3-5*ep^2-15*ep)
         +Master(nostar5)*xi*tf*nf*ca^3*rat(3*ep^3+7*ep^2-5*ep-5,240*
         ep^3-120*ep^2-360*ep)
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*ca*rat(11*ep^5+74*ep^4+
         155*ep^3+102*ep^2+10*ep-4,640*ep^4+960*ep^3+320*ep^2)
         +Master(nostar5)*xi^2*tf^-1*[d4FA/na]*cf*rat(-96*ep^5+112*ep^4
         +24*ep^3-58*ep^2+23*ep-4,400*ep^4+20*ep^3-20*ep^2)
         +Master(nostar5)*xi^2*ca^4*rat(240*ep^7+68*ep^6-2215*ep^5-5365
         *ep^4-2728*ep^3+788*ep^2+311*ep-27,460800*ep^5+599040*ep^4+
         92160*ep^3-46080*ep^2)
         +Master(nostar5)*xi^2*cf*ca^3*rat(96*ep^5-112*ep^4-24*ep^3+58*
         ep^2-23*ep+4,9600*ep^4+480*ep^3-480*ep^2)
         +Master(nostar5)*xi^2*[d4AA/na]*rat(-240*ep^6-158*ep^5+219*
         ep^4+940*ep^3-342*ep^2-134*ep+3,19200*ep^4+5760*ep^3-1920*ep^2
         )
         +Master(nostar5)*xi^3*ca^4*rat(-16*ep^4+22*ep^3+3*ep^2+5*ep-6,
         76800*ep^3-15360*ep^2)
         +Master(nostar5)*xi^3*[d4AA/na]*rat(16*ep^4-22*ep^3-3*ep^2-5*
         ep+6,3200*ep^3-640*ep^2)
         +Master(nostar5)*xi^4*ca^4*rat(2*ep^2-3*ep+1,76800*ep^2-15360*
         ep)
         +Master(nostar5)*xi^4*[d4AA/na]*rat(-2*ep^2+3*ep-1,3200*ep^2-
         640*ep)
         +Master(nostar6)*tf^-1*[d4FA/na]*ca*rat(-26304*ep^9+163376*
         ep^8+48272*ep^7-652464*ep^6+339976*ep^5+331793*ep^4-221748*
         ep^3+5840*ep^2+11313*ep-1326,25600*ep^8+33280*ep^7-73280*ep^6-
         66080*ep^5+19840*ep^4+4000*ep^3-960*ep^2)
         +Master(nostar6)*tf^-1*[d4FA/na]*cf*rat(-17664*ep^11-362304*
         ep^10-1606944*ep^9-2172736*ep^8-348612*ep^7+575864*ep^6+642456
         *ep^5+274109*ep^4-287045*ep^3+26206*ep^2+10388*ep-1480,16000*
         ep^8+38400*ep^7+3480*ep^6-17760*ep^5+2280*ep^4+960*ep^3-160*
         ep^2)
         +Master(nostar6)*tf^-1*nf*[d4FF/na]*cf*rat(1120*ep^6+8344*ep^5
         -8988*ep^4+3288*ep^3-1404*ep^2+688*ep-128,2000*ep^5-1200*ep^4+
         35*ep^3+75*ep^2-10*ep)
         +Master(nostar6)*ca^4*rat(797440*ep^10-4496000*ep^9+1615632*
         ep^8+18879528*ep^7-21921272*ep^6-5980332*ep^5+13107510*ep^4-
         3451591*ep^3-282611*ep^2+189204*ep-16740,18432000*ep^9+
         16588800*ep^8-62346240*ep^7-26472960*ep^6+33315840*ep^5-
         2833920*ep^4-1843200*ep^3+276480*ep^2)
         +Master(nostar6)*cf*ca^3*rat(757248*ep^12+8005248*ep^11+
         18939264*ep^10-18894880*ep^9-64585848*ep^8+13079876*ep^7+
         30490296*ep^6-12862642*ep^5+4448257*ep^4+286261*ep^3-702094*
         ep^2+16460*ep+18600,768000*ep^9+691200*ep^8-2597760*ep^7-
         1103040*ep^6+1388160*ep^5-118080*ep^4-76800*ep^3+11520*ep^2)
         +Master(nostar6)*cf^2*ca^2*rat(-15280*ep^10-99204*ep^9+8520*
         ep^8+551879*ep^7-548516*ep^6+194276*ep^5-27544*ep^4-14756*ep^3
         +7005*ep^2+120*ep-180,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-
         245*ep^3+30*ep^2)
         +Master(nostar6)*cf^3*ca*rat(19520*ep^10+109200*ep^9-20632*
         ep^8-622052*ep^7+677406*ep^6-302562*ep^5+82632*ep^4+2968*ep^3-
         8380*ep^2+592*ep+120,4000*ep^7-8400*ep^6+3670*ep^5+45*ep^4-245
         *ep^3+30*ep^2)
         +Master(nostar6)*cf^4*rat(-4000*ep^8-24456*ep^7-30276*ep^6+
         63500*ep^5-38348*ep^4+16640*ep^3-2584*ep^2-932*ep+192,2000*
         ep^5-1200*ep^4+35*ep^3+75*ep^2-10*ep)
         +Master(nostar6)*[d4AA/na]*rat(-4160*ep^9-366704*ep^8-1101696*
         ep^7-1015716*ep^6+422638*ep^5+687084*ep^4-206151*ep^3-1519*
         ep^2+4372*ep-276,384000*ep^8+921600*ep^7+83520*ep^6-426240*
         ep^5+54720*ep^4+23040*ep^3-3840*ep^2)
         +Master(nostar6)*nf*[d4FA/na]*rat(640*ep^9+2688*ep^8-5512*ep^7
         -4228*ep^6+18497*ep^5-15879*ep^4+3349*ep^3+1827*ep^2-954*ep+
         112,4000*ep^9-400*ep^8-17130*ep^7+7785*ep^6+12975*ep^5-7845*
         ep^4+215*ep^3+460*ep^2-60*ep)
         +Master(nostar6)*tf*nf*ca^3*rat(-640*ep^9-2688*ep^8+5512*ep^7+
         4228*ep^6-18497*ep^5+15879*ep^4-3349*ep^3-1827*ep^2+954*ep-112
         ,96000*ep^9-9600*ep^8-411120*ep^7+186840*ep^6+311400*ep^5-
         188280*ep^4+5160*ep^3+11040*ep^2-1440*ep)
         +Master(nostar6)*tf*nf*cf*ca^2*rat(-6144*ep^8+5584*ep^7-9092*
         ep^6+38016*ep^5-38721*ep^4+10656*ep^3+523*ep^2+4*ep-96,24000*
         ep^6-50400*ep^5+22020*ep^4+270*ep^3-1470*ep^2+180*ep)
         +Master(nostar6)*tf*nf*cf^2*ca*rat(192*ep^5-192*ep^4+192*ep^3-
         864*ep^2+960*ep-288,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar6)*tf*nf*cf^3*rat(-128*ep^5+128*ep^4-128*ep^3+
         576*ep^2-640*ep+192,250*ep^3-525*ep^2+245*ep-30)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*ca*rat(3936*ep^7-13784*
         ep^6-7060*ep^5+7281*ep^4+573*ep^3-803*ep^2+103*ep-2,12800*ep^6
         +10240*ep^5-3360*ep^4-640*ep^3+160*ep^2)
         +Master(nostar6)*xi*tf^-1*[d4FA/na]*cf*rat(-2672*ep^7+8168*
         ep^6-983*ep^5-8432*ep^4+3646*ep^3-9*ep^2-158*ep+16,800*ep^6+
         640*ep^5-210*ep^4-40*ep^3+10*ep^2)
         +Master(nostar6)*xi*ca^4*rat(-445440*ep^8+2522464*ep^7+566056*
         ep^6-1544196*ep^5+360009*ep^4+102743*ep^3-52171*ep^2+5277*ep+
         114,36864000*ep^7+14745600*ep^6-21473280*ep^5+2027520*ep^4+
         1198080*ep^3-184320*ep^2)
         +Master(nostar6)*xi*cf*ca^3*rat(2672*ep^7-8168*ep^6+983*ep^5+
         8432*ep^4-3646*ep^3+9*ep^2+158*ep-16,19200*ep^6+15360*ep^5-
         5040*ep^4-960*ep^3+240*ep^2)
         +Master(nostar6)*xi*[d4AA/na]*rat(-26880*ep^8-679456*ep^7-
         380488*ep^6+331596*ep^5-79281*ep^4+21121*ep^3+1267*ep^2-93*ep-
         210,1536000*ep^7+614400*ep^6-894720*ep^5+84480*ep^4+49920*ep^3
         -7680*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*ca*rat(-28*ep^4+20*ep^3+
         55*ep^2+21*ep+2,640*ep^3+160*ep^2)
         +Master(nostar6)*xi^2*tf^-1*[d4FA/na]*cf*rat(512*ep^5-704*ep^4
         +212*ep^3+60*ep^2-31*ep+2,800*ep^4+40*ep^3-40*ep^2)
         +Master(nostar6)*xi^2*ca^4*rat(1008*ep^5-1248*ep^4-3938*ep^3-
         523*ep^2+295*ep+36,921600*ep^4+46080*ep^3-46080*ep^2)
         +Master(nostar6)*xi^2*cf*ca^3*rat(-512*ep^5+704*ep^4-212*ep^3-
         60*ep^2+31*ep-2,19200*ep^4+960*ep^3-960*ep^2)
         +Master(nostar6)*xi^2*[d4AA/na]*rat(672*ep^5-288*ep^4+878*ep^3
         -77*ep^2-163*ep-12,38400*ep^4+1920*ep^3-1920*ep^2)
         +Master(nostar6)*xi^3*ca^4*rat(128*ep^5+216*ep^4-176*ep^3+121*
         ep^2+16*ep-45,1843200*ep^4+92160*ep^3-92160*ep^2)
         +Master(nostar6)*xi^3*[d4AA/na]*rat(-128*ep^5-216*ep^4+176*
         ep^3-121*ep^2-16*ep+45,76800*ep^4+3840*ep^3-3840*ep^2)
         +Master(nostar6)*xi^4*ca^4*rat(-2*ep^2-ep+1,230400*ep^2-46080*
         ep)
         +Master(nostar6)*xi^4*[d4AA/na]*rat(2*ep^2+ep-1,9600*ep^2-1920
         *ep)
         +Master(no)*tf^-1*[d4FA/na]*ca*rat(-56*ep^3+111*ep^2-61*ep+6,
         256*ep^3-64*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*ca*G30*rat(-160*ep^8+5416*ep^7-
         51800*ep^6-34146*ep^5+45864*ep^4-3172*ep^3-3101*ep^2+110*ep+85
         ,61440*ep^7+69632*ep^6+256*ep^5-8448*ep^4-256*ep^3+256*ep^2)
         +Master(no)*tf^-1*[d4FA/na]*cf*G30*rat(156672*ep^11+1694976*
         ep^10+2732928*ep^9+1465792*ep^8-1761952*ep^7-36304*ep^6-80480*
         ep^5+17922*ep^4+40093*ep^3-2980*ep^2-3889*ep+610,614400*ep^8-
         317440*ep^7-71168*ep^6+54656*ep^5-2048*ep^4-2176*ep^3+256*ep^2
         )
         +Master(no)*tf^-1*nf*[d4FF/na]*ca*G30*rat(8*ep^4+6*ep^3-31*
         ep^2+13*ep,360*ep^3-42*ep^2-36*ep+6)
         +Master(no)*tf^-1*nf*[d4FF/na]*cf*G30*rat(7344*ep^8+14532*ep^7
         -53952*ep^6+24983*ep^5+13647*ep^4-12181*ep^3+2463*ep^2-4*ep-24
         ,19200*ep^7-9920*ep^6-2224*ep^5+1708*ep^4-64*ep^3-68*ep^2+8*ep
         )
         +Master(no)*ca^4*rat(56*ep^3-111*ep^2+61*ep-6,6144*ep^3-1536*
         ep^2)
         +Master(no)*ca^4*G30*rat(-737280*ep^11-2934784*ep^10+1293952*
         ep^9+16926560*ep^8-6715616*ep^7-15077264*ep^6+9836472*ep^5-
         137960*ep^4-859771*ep^3+96328*ep^2+20915*ep-3208,353894400*
         ep^9+171048960*ep^8-223838208*ep^7-9510912*ep^6+30302208*ep^5-
         2433024*ep^4-1105920*ep^3+147456*ep^2)
         +Master(no)*cf*ca^3*rat(6*ep^5+29*ep^4+7*ep^3-20*ep^2-10*ep+8,
         32*ep^2-8*ep)
         +Master(no)*cf*ca^3*G30*rat(-2036736*ep^11-13795584*ep^10-
         13504896*ep^9-672832*ep^8+6746080*ep^7+1599184*ep^6-1704928*
         ep^5+419838*ep^4+27683*ep^3-68252*ep^2+13297*ep-226,14745600*
         ep^8-7618560*ep^7-1708032*ep^6+1311744*ep^5-49152*ep^4-52224*
         ep^3+6144*ep^2)
         +Master(no)*cf^2*ca^2*rat(-26*ep^5-111*ep^4-29*ep^3+76*ep^2+30
         *ep-24,32*ep^2-8*ep)
         +Master(no)*cf^2*ca^2*G30*rat(25344*ep^11+202240*ep^10+191312*
         ep^9+35176*ep^8-83206*ep^7-72221*ep^6+43382*ep^5-3804*ep^4-
         2337*ep^3+1317*ep^2-183*ep-6,76800*ep^8-39680*ep^7-8896*ep^6+
         6832*ep^5-256*ep^4-272*ep^3+32*ep^2)
         +Master(no)*cf^3*ca*rat(18*ep^5+65*ep^4+19*ep^3-44*ep^2-10*ep+
         8,16*ep^2-4*ep)
         +Master(no)*cf^3*ca*G30*rat(-1248*ep^10-26776*ep^9-19636*ep^8-
         20406*ep^7+20137*ep^6+20344*ep^5-17916*ep^4+5204*ep^3-968*ep^2
         +97*ep+2,12800*ep^7-10880*ep^6+2144*ep^5+424*ep^4-184*ep^3+16*
         ep^2)
         +Master(no)*cf^4*rat(-2*ep^4-6*ep^3-2*ep^2+4*ep,4*ep-1)
         +Master(no)*cf^4*G30*rat(-672*ep^9+2232*ep^8+2324*ep^7+9274*
         ep^6-4921*ep^5-6533*ep^4+4895*ep^3-1121*ep^2+156*ep-18,6400*
         ep^6-5440*ep^5+1072*ep^4+212*ep^3-92*ep^2+8*ep)
         +Master(no)*[d4AA/na]*G30*rat(-786944*ep^10+2735744*ep^9+
         1012864*ep^8+2165600*ep^7-290152*ep^6-543336*ep^5-713368*ep^4+
         407311*ep^3-25144*ep^2-10295*ep+1168,14745600*ep^9+7127040*
         ep^8-9326592*ep^7-396288*ep^6+1262592*ep^5-101376*ep^4-46080*
         ep^3+6144*ep^2)
         +Master(no)*nf*[d4FA/na]*G30*rat(-1280*ep^8-448*ep^7-12768*
         ep^6+18176*ep^5-9282*ep^4+2813*ep^3-856*ep^2+213*ep-24,115200*
         ep^7-59520*ep^6-13344*ep^5+10248*ep^4-384*ep^3-408*ep^2+48*ep)
         +Master(no)*tf*nf*ca^3*G30*rat(-5888*ep^8-7360*ep^7+69984*ep^6
         -92632*ep^5+58086*ep^4-21169*ep^3+2192*ep^2+1227*ep-264,
         2764800*ep^7-1428480*ep^6-320256*ep^5+245952*ep^4-9216*ep^3-
         9792*ep^2+1152*ep)
         +Master(no)*tf*nf*cf*ca^2*G30*rat(-4608*ep^9-11952*ep^8+35292*
         ep^7-35616*ep^6+56017*ep^5-56415*ep^4+23053*ep^3-1743*ep^2-
         1004*ep+168,460800*ep^7-238080*ep^6-53376*ep^5+40992*ep^4-1536
         *ep^3-1632*ep^2+192*ep)
         +Master(no)*tf*nf*cf^2*ca*G30*rat(18*ep^7+25*ep^6-183*ep^5+281
         *ep^4-227*ep^3+112*ep^2-28*ep+2,600*ep^5-310*ep^4-32*ep^3+34*
         ep^2-4*ep)
         +Master(no)*tf*nf*cf^3*G30*rat(-6*ep^6-9*ep^5+60*ep^4-87*ep^3+
         66*ep^2-30*ep+6,300*ep^4-155*ep^3-16*ep^2+17*ep-2)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*rat(10*ep^3+3*ep^2-13*ep+3,
         128*ep^3-32*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*ca*G30*rat(-8448*ep^8-14592*
         ep^7+3008*ep^6+5836*ep^5+512*ep^4-1111*ep^3-8*ep^2+65*ep-6,
         61440*ep^7+69632*ep^6+256*ep^5-8448*ep^4-256*ep^3+256*ep^2)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*rat(8*ep^3-17*ep^2+10*ep-1,
         32*ep^2-8*ep)
         +Master(no)*xi*tf^-1*[d4FA/na]*cf*G30*rat(-1792*ep^7-2144*ep^6
         -9352*ep^5+6572*ep^4+3374*ep^3-2221*ep^2-15*ep+70,15360*ep^6+
         2048*ep^5-1984*ep^4-128*ep^3+64*ep^2)
         +Master(no)*xi*ca^4*rat(-10*ep^3-3*ep^2+13*ep-3,3072*ep^3-768*
         ep^2)
         +Master(no)*xi*ca^4*G30*rat(987136*ep^10+600576*ep^9-1555152*
         ep^8+271156*ep^7+86180*ep^6+162779*ep^5-80300*ep^4-10930*ep^3+
         8750*ep^2-749*ep-42,176947200*ep^9+85524480*ep^8-111919104*
         ep^7-4755456*ep^6+15151104*ep^5-1216512*ep^4-552960*ep^3+73728
         *ep^2)
         +Master(no)*xi*cf*ca^3*rat(24*ep^4+16*ep^3+17*ep^2-58*ep+1,768
         *ep^2-192*ep)
         +Master(no)*xi*cf*ca^3*G30*rat(-9216*ep^8-45056*ep^7+92384*
         ep^6+8584*ep^5-25388*ep^4-3374*ep^3+2989*ep^2+15*ep-70,368640*
         ep^6+49152*ep^5-47616*ep^4-3072*ep^3+1536*ep^2)
         +Master(no)*xi*cf^2*ca^2*rat(-8*ep^4-3*ep^3+5*ep^2+16*ep-10,32
         *ep-8)
         +Master(no)*xi*cf^2*ca^2*G30*rat(16*ep^5+10*ep^4+17*ep^3-105*
         ep^2+66*ep-10,80*ep^2-36*ep+4)
         +Master(no)*xi*cf^3*ca*rat(12*ep^4+ep^3-11*ep^2-24*ep+22,16*ep
         -4)
         +Master(no)*xi*cf^3*ca*G30*rat(-12*ep^5-4*ep^4+3*ep^3+35*ep^2-
         25*ep+4,20*ep^2-9*ep+1)
         +Master(no)*xi*cf^4*rat(-2*ep^4+2*ep^2+4*ep-4,4*ep-1)
         +Master(no)*xi*cf^4*G30*rat(2*ep^4+ep^3-ep^2-4*ep+2,5*ep-1)
         +Master(no)*xi*[d4AA/na]*G30*rat(26624*ep^10+491520*ep^9+
         157392*ep^8-561748*ep^7+271492*ep^6-59555*ep^5-11542*ep^4+
         15838*ep^3-2864*ep^2-499*ep+114,7372800*ep^9+3563520*ep^8-
         4663296*ep^7-198144*ep^6+631296*ep^5-50688*ep^4-23040*ep^3+
         3072*ep^2)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*ca*rat(ep+1,64*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(24*ep^3+18*ep^2-9*
         ep-3,384*ep^2+128*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*rat(-ep^2+1,8*ep)
         +Master(no)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-5120*ep^7+7424*
         ep^6-1792*ep^5-832*ep^4+628*ep^3-240*ep^2+21*ep+3,30720*ep^6+
         4096*ep^5-3968*ep^4-256*ep^3+128*ep^2)
         +Master(no)*xi^2*ca^4*rat(-ep-1,1536*ep)
         +Master(no)*xi^2*ca^4*G30*rat(-23488*ep^7-1072*ep^6+16888*ep^5
         -4904*ep^4-290*ep^3+7*ep^2+11*ep+8,11059200*ep^6-5713920*ep^5-
         589824*ep^4+626688*ep^3-73728*ep^2)
         +Master(no)*xi^2*cf*ca^3*rat(ep^2-1,192*ep)
         +Master(no)*xi^2*cf*ca^3*G30*rat(5120*ep^7-7424*ep^6+1792*ep^5
         +832*ep^4-628*ep^3+240*ep^2-21*ep-3,737280*ep^6+98304*ep^5-
         95232*ep^4-6144*ep^3+3072*ep^2)
         +Master(no)*xi^2*[d4AA/na]*G30*rat(-5312*ep^7+3952*ep^6+5648*
         ep^5-5068*ep^4+146*ep^3+605*ep^2-83*ep-8,460800*ep^6-238080*
         ep^5-24576*ep^4+26112*ep^3-3072*ep^2)
         +Master(no)*xi^3*ca^4*G30*rat(-32*ep^4+34*ep^3-9*ep^2-4*ep+2,
         460800*ep^4-276480*ep^3+36864*ep^2)
         +Master(no)*xi^3*[d4AA/na]*G30*rat(32*ep^4-34*ep^3+9*ep^2+4*ep
         -2,19200*ep^4-11520*ep^3+1536*ep^2)
         +Master(no)*xi^4*tf^-1*[d4FA/na]*cf*G30*rat(2*ep^2-3*ep+1,1920
         *ep^3+256*ep^2-128*ep)
         +Master(no)*xi^4*ca^4*G30*rat(32*ep^3+6*ep^2-17*ep+3,5529600*
         ep^4-1474560*ep^3-663552*ep^2+147456*ep)
         +Master(no)*xi^4*cf*ca^3*G30*rat(-2*ep^2+3*ep-1,46080*ep^3+
         6144*ep^2-3072*ep)
         +Master(no)*xi^4*[d4AA/na]*G30*rat(-32*ep^3-6*ep^2+17*ep-3,
         230400*ep^4-61440*ep^3-27648*ep^2+6144*ep)
         +Master(t105)*tf^-1*[d4FA/na]*ca*rat(-336*ep^6+820*ep^5-1044*
         ep^4+1393*ep^3-1413*ep^2+712*ep-132,512*ep^6+128*ep^5-64*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*ca*G30*rat(9216*ep^15-30720*
         ep^14+1213696*ep^13-8529728*ep^12+6566044*ep^11+31051492*ep^10
         -39135539*ep^9+2247233*ep^8+17670684*ep^7-11051642*ep^6+
         1727170*ep^5+1640689*ep^4-931022*ep^3+80022*ep^2+36895*ep-6042
         ,737280*ep^13+1327104*ep^12-1713152*ep^11-3105792*ep^10-198912
         *ep^9+729600*ep^8+72192*ep^7-58368*ep^6-3328*ep^5+1536*ep^4)
         +Master(t105)*tf^-1*[d4FA/na]*cf*G30*rat(68797440*ep^16+
         480609024*ep^15+1223344448*ep^14+1065202608*ep^13-813189808*
         ep^12-1760848472*ep^11+117219116*ep^10+962610531*ep^9-68188145
         *ep^8-225810773*ep^7+32707270*ep^6+22438574*ep^5-4742591*ep^4-
         756822*ep^3+207588*ep^2+7064*ep-2784,921600*ep^14+2442240*
         ep^13+535808*ep^12-1520704*ep^11-220384*ep^10+354816*ep^9+4800
         *ep^8-33216*ep^7+2464*ep^6+1024*ep^5-128*ep^4)
         +Master(t105)*tf^-1*nf*[d4FF/na]*ca*G30*rat(120*ep^7+30*ep^6-
         213*ep^5+78*ep^3-32*ep^2+11*ep-2,540*ep^7-243*ep^6-33*ep^5+27*
         ep^4-3*ep^3)
         +Master(t105)*tf^-1*nf*[d4FF/na]*cf*G30*rat(-1827360*ep^11+
         1640328*ep^10+3946160*ep^9-5576756*ep^8+415913*ep^7+3003233*
         ep^6-2129048*ep^5+587580*ep^4-34993*ep^3-17041*ep^2+3728*ep-
         224,28800*ep^11-53280*ep^10+26104*ep^9+2050*ep^8-4624*ep^7+880
         *ep^6+116*ep^5-50*ep^4+4*ep^3)
         +Master(t105)*ca^4*rat(2592*ep^9+24600*ep^8+8592*ep^7-362878*
         ep^6+522288*ep^5+67811*ep^4-431511*ep^3+198326*ep^2-21666*ep-
         864,294912*ep^8-466944*ep^7-24576*ep^6+104448*ep^5-18432*ep^4)
         +Master(t105)*ca^4*G30*rat(-13824000*ep^18-106186752*ep^17+
         5869632000*ep^16-6844252160*ep^15-11088802992*ep^14+
         44125179624*ep^13-58450267808*ep^12-26126691054*ep^11+
         85346950167*ep^10-16079406125*ep^9-41277394928*ep^8+
         22878611185*ep^7+1265620352*ep^6-3746018109*ep^5+797290149*
         ep^4+73439923*ep^3-43794508*ep^2+4442156*ep-62544,6370099200*
         ep^16+3078881280*ep^15-26501382144*ep^14-1654603776*ep^13+
         24954273792*ep^12-4758147072*ep^11-6803841024*ep^10+2151014400
         *ep^9+547651584*ep^8-259411968*ep^7+811008*ep^6+8994816*ep^5-
         884736*ep^4)
         +Master(t105)*cf*ca^3*rat(-8448*ep^10-32000*ep^9+49856*ep^8+
         99968*ep^7-204040*ep^6+166754*ep^5-45083*ep^4-7383*ep^3+11223*
         ep^2-4639*ep+672,3072*ep^8-4864*ep^7-256*ep^6+1088*ep^5-192*
         ep^4)
         +Master(t105)*cf*ca^3*G30*rat(-17295869952*ep^18-65530667520*
         ep^17-3806413440*ep^16+292169446688*ep^15+214137416688*ep^14-
         519840883456*ep^13-285308162720*ep^12+506471772674*ep^11+
         76977968511*ep^10-245315187755*ep^9+41134688107*ep^8+
         42137080606*ep^7-15758483755*ep^6-1187771027*ep^5+1315339077*
         ep^4-131617266*ep^3-24640300*ep^2+4887480*ep-189792,530841600*
         ep^16+256573440*ep^15-2208448512*ep^14-137883648*ep^13+
         2079522816*ep^12-396512256*ep^11-566986752*ep^10+179251200*
         ep^9+45637632*ep^8-21617664*ep^7+67584*ep^6+749568*ep^5-73728*
         ep^4)
         +Master(t105)*cf^2*ca^2*rat(1144*ep^8+3140*ep^7-7218*ep^6-8185
         *ep^5+19351*ep^4-11537*ep^3+495*ep^2+1166*ep-228,96*ep^6-200*
         ep^5+92*ep^4-12*ep^3)
         +Master(t105)*cf^2*ca^2*G30*rat(680085504*ep^17+901642752*
         ep^16-2329628544*ep^15-5333451296*ep^14+4927975600*ep^13+
         7498355256*ep^12-6534369972*ep^11-3352251120*ep^10+4036422148*
         ep^9-67224933*ep^8-880657901*ep^7+214082406*ep^6+50829360*ep^5
         -23788251*ep^4+802841*ep^3+624674*ep^2-69188*ep+360,5529600*
         ep^15-8386560*ep^14-6231552*ep^13+11026816*ep^12-391936*ep^11-
         3346464*ep^10+786816*ep^9+293568*ep^8-111744*ep^7-1696*ep^6+
         4096*ep^5-384*ep^4)
         +Master(t105)*cf^3*ca*rat(-396*ep^7-1432*ep^6-85*ep^5+2150*
         ep^4-1105*ep^3-428*ep^2+296*ep-40,24*ep^5-14*ep^4+2*ep^3)
         +Master(t105)*cf^3*ca*G30*rat(-59806080*ep^14+30352608*ep^13+
         193280064*ep^12+84079336*ep^11-677308972*ep^10+445471108*ep^9+
         235304089*ep^8-372364509*ep^7+126725846*ep^6+13555972*ep^5-
         17863881*ep^4+3150799*ep^3+264634*ep^2-128266*ep+9948,345600*
         ep^12-1042560*ep^11+1001568*ep^10-291896*ep^9-87436*ep^8+67948
         *ep^7-9028*ep^6-2084*ep^5+656*ep^4-48*ep^3)
         +Master(t105)*cf^4*rat(88*ep^6+268*ep^5+16*ep^4-324*ep^3+76*
         ep^2+92*ep-24,12*ep^4-7*ep^3+ep^2)
         +Master(t105)*cf^4*G30*rat(7767360*ep^13+7545168*ep^12-
         13221984*ep^11-29758886*ep^10+38744259*ep^9+3818007*ep^8-
         23117314*ep^7+10247633*ep^6+252033*ep^5-1216719*ep^4+247584*
         ep^3+14641*ep^2-8990*ep+704,86400*ep^11-131040*ep^10+53832*
         ep^9+7774*ep^8-10198*ep^7+1690*ep^6+278*ep^5-104*ep^4+8*ep^3)
         +Master(t105)*[d4AA/na]*G30*rat(921600*ep^16-13344768*ep^15+
         77906176*ep^14+281238336*ep^13+794149152*ep^12+1583451484*
         ep^11-869104620*ep^10-1841009769*ep^9+609016012*ep^8+664468414
         *ep^7-240269627*ep^6-78815731*ep^5+37912032*ep^4+20832*ep^3-
         1334717*ep^2+78626*ep+8216,44236800*ep^14+117227520*ep^13+
         25718784*ep^12-72993792*ep^11-10578432*ep^10+17031168*ep^9+
         230400*ep^8-1594368*ep^7+118272*ep^6+49152*ep^5-6144*ep^4)
         +Master(t105)*nf*[d4FA/na]*G30*rat(-61440*ep^15-9256704*ep^14+
         10762176*ep^13+19478448*ep^12-29624076*ep^11+64312936*ep^10-
         68917861*ep^9-6351157*ep^8+47328907*ep^7-20545167*ep^6-3711687
         *ep^5+4619861*ep^4-927611*ep^3-68045*ep^2+41072*ep-3492,
         1382400*ep^15+207360*ep^14-6281088*ep^13+1204704*ep^12+6577632
         *ep^11-2062920*ep^10-1819224*ep^9+730512*ep^8+139056*ep^7-
         82440*ep^6+1512*ep^5+2784*ep^4-288*ep^3)
         +Master(t105)*tf*nf*ca^3*rat(-448*ep^5+1286*ep^4-777*ep^3-548*
         ep^2+617*ep-126,768*ep^6-1024*ep^5-320*ep^4+192*ep^3)
         +Master(t105)*tf*nf*ca^3*G30*rat(44863488*ep^16-82675200*ep^15
         -282094464*ep^14+623556000*ep^13+258624936*ep^12-1415399196*
         ep^11+634786022*ep^10+848192497*ep^9-769419854*ep^8-39085603*
         ep^7+246829884*ep^6-88015041*ep^5+3580930*ep^4+2978939*ep^3-
         442822*ep^2+40324*ep-6600,199065600*ep^16-102850560*ep^15-
         924383232*ep^14+776461824*ep^13+831527424*ep^12-928513152*
         ep^11-63927936*ep^10+279839232*ep^9-50105088*ep^8-25220736*
         ep^7+8131968*ep^6+255744*ep^5-308736*ep^4+27648*ep^3)
         +Master(t105)*tf*nf*cf*ca^2*rat(-28*ep^6-28*ep^5+37*ep^4-44*
         ep^3+81*ep^2-67*ep+18,24*ep^6-32*ep^5-10*ep^4+6*ep^3)
         +Master(t105)*tf*nf*cf*ca^2*G30*rat(10506240*ep^16-66692736*
         ep^15+54514080*ep^14+198727008*ep^13-256312808*ep^12-205156708
         *ep^11+446662080*ep^10-99425635*ep^9-197915612*ep^8+138201710*
         ep^7-9563446*ep^6-20081345*ep^5+6955674*ep^4-49586*ep^3-381784
         *ep^2+73372*ep-4344,8294400*ep^15-20874240*ep^14+3232512*ep^13
         +25887552*ep^12-17128128*ep^11-4431792*ep^10+6199920*ep^9-
         739872*ep^8-607968*ep^7+165072*ep^6+8688*ep^5-6720*ep^4+576*
         ep^3)
         +Master(t105)*tf*nf*cf^2*ca*rat(8*ep^3-4*ep+2,6*ep^3-11*ep^2+3
         *ep)
         +Master(t105)*tf*nf*cf^2*ca*G30*rat(-21096*ep^12+80988*ep^11-
         94314*ep^10-28289*ep^9+161426*ep^8-122792*ep^7-25139*ep^6+
         102758*ep^5-78861*ep^4+32329*ep^3-7928*ep^2+1138*ep-76,5400*
         ep^11-21690*ep^10+32277*ep^9-21566*ep^8+5212*ep^7+1080*ep^6-
         877*ep^5+176*ep^4-12*ep^3)
         +Master(t105)*tf*nf*cf^3*G30*rat(14832*ep^10-35496*ep^9-9324*
         ep^8+124166*ep^7-201006*ep^6+184474*ep^5-120166*ep^4+59596*
         ep^3-21232*ep^2+4580*ep-424,5400*ep^9-16290*ep^8+15987*ep^7-
         5579*ep^6-367*ep^5+713*ep^4-164*ep^3+12*ep^2)
         +Master(t105)*tf^2*nf^2*ca^2*G30*rat(8*ep^6+62*ep^5-317*ep^4+
         474*ep^3-314*ep^2+96*ep-11,450*ep^7-945*ep^6+391*ep^5+51*ep^4-
         49*ep^3+6*ep^2)
         +Master(t105)*tf^2*nf^2*cf*ca*G30*rat(144*ep^8+1512*ep^7-7520*
         ep^6+13372*ep^5-12508*ep^4+6808*ep^3-2160*ep^2+364*ep-24,1350*
         ep^8-3735*ep^7+3063*ep^6-629*ep^5-249*ep^4+116*ep^3-12*ep^2)
         +Master(t105)*tf^2*nf^2*cf^2*G30*rat(-288*ep^7+1248*ep^6-2280*
         ep^5+2400*ep^4-1728*ep^3+912*ep^2-312*ep+48,1350*ep^7-3735*
         ep^6+3063*ep^5-629*ep^4-249*ep^3+116*ep^2-12*ep)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*rat(144*ep^6-36*ep^5-312*
         ep^4+387*ep^3-222*ep^2+63*ep-6,256*ep^6+64*ep^5-32*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*ca*G30*rat(-27648*ep^14+9216*
         ep^13-14016*ep^12-3143360*ep^11+2648312*ep^10+5461160*ep^9-
         91554*ep^8-5419634*ep^7+848646*ep^6+1405816*ep^5-294637*ep^4-
         112382*ep^3+23624*ep^2+3192*ep-639,737280*ep^12-147456*ep^11-
         1418240*ep^10-269312*ep^9+339712*ep^8+50176*ep^7-28160*ep^6-
         2048*ep^5+768*ep^4)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*rat(48*ep^6-124*ep^5+160*
         ep^4-211*ep^3+220*ep^2-115*ep+22,64*ep^5+16*ep^4-8*ep^3)
         +Master(t105)*xi*tf^-1*[d4FA/na]*cf*G30*rat(4608*ep^13-20736*
         ep^12+474976*ep^11+882768*ep^10+1100904*ep^9+40704*ep^8-
         1079944*ep^7-83089*ep^6+333138*ep^5-13541*ep^4-39641*ep^3+5527
         *ep^2+1181*ep-211,23040*ep^11+29952*ep^10+608*ep^9-7504*ep^8-
         640*ep^7+608*ep^6+32*ep^5-16*ep^4)
         +Master(t105)*xi*ca^4*rat(-1568*ep^9+9064*ep^8-13360*ep^7-
         36930*ep^6+83224*ep^5-14939*ep^4-20753*ep^3-5034*ep^2+6482*ep-
         996,98304*ep^8-155648*ep^7-8192*ep^6+34816*ep^5-6144*ep^4)
         +Master(t105)*xi*ca^4*G30*rat(41472000*ep^17+76087296*ep^16-
         84805632*ep^15+1762705536*ep^14-1148708368*ep^13-5322735976*
         ep^12+2433375948*ep^11+3051366258*ep^10+243897886*ep^9-
         2689144680*ep^8+883699390*ep^7+391337791*ep^6-288615741*ep^5+
         49699614*ep^4+6373985*ep^3-3753219*ep^2+563244*ep-30708,
         6370099200*ep^15-9661317120*ep^14-7178747904*ep^13+12702892032
         *ep^12-451510272*ep^11-3855126528*ep^10+906412032*ep^9+
         338190336*ep^8-128729088*ep^7-1953792*ep^6+4718592*ep^5-442368
         *ep^4)
         +Master(t105)*xi*cf*ca^3*rat(-144*ep^10-14364*ep^9+23292*ep^8+
         51569*ep^7-124595*ep^6+39989*ep^5+74779*ep^4-68674*ep^3+19384*
         ep^2-1020*ep-216,18432*ep^8-29184*ep^7-1536*ep^6+6528*ep^5-
         1152*ep^4)
         +Master(t105)*xi*cf*ca^3*G30*rat(-27648*ep^15+5589504*ep^14+
         57261504*ep^13-168702368*ep^12-104670384*ep^11+483241296*ep^10
         -95379972*ep^9-376840414*ep^8+199621085*ep^7+55440867*ep^6-
         53635427*ep^5+3387277*ep^4+3911116*ep^3-632158*ep^2-72586*ep+
         15684,13271040*ep^13-11501568*ep^12-23758848*ep^11+12171264*
         ep^10+9346560*ep^9-3173376*ep^8-1108992*ep^7+301056*ep^6+38400
         *ep^5-9216*ep^4)
         +Master(t105)*xi*cf^2*ca^2*rat(1408*ep^10-656*ep^9-8816*ep^8+
         15420*ep^7-11814*ep^6+8411*ep^5-4947*ep^4+188*ep^3+1125*ep^2-
         343*ep+24,384*ep^8-608*ep^7-32*ep^6+136*ep^5-24*ep^4)
         +Master(t105)*xi*cf^2*ca^2*G30*rat(-16896*ep^12-3136*ep^11+
         101536*ep^10-61592*ep^9+39092*ep^8-245042*ep^7+200461*ep^6+
         11519*ep^5-56201*ep^4+15071*ep^3+946*ep^2-794*ep+78,5760*ep^10
         -8352*ep^9-2080*ep^8+2584*ep^7-56*ep^6-184*ep^5+24*ep^4)
         +Master(t105)*xi*cf^3*ca*rat(-264*ep^7-18*ep^6+977*ep^5-714*
         ep^4-203*ep^3+266*ep^2-40*ep-4,24*ep^5-14*ep^4+2*ep^3)
         +Master(t105)*xi*cf^3*ca*G30*rat(2112*ep^9+960*ep^8-8744*ep^7+
         6716*ep^6-890*ep^5+17*ep^4-552*ep^3+309*ep^2-60*ep+4,240*ep^7-
         188*ep^6+48*ep^5-4*ep^4)
         +Master(t105)*xi*cf^4*rat(88*ep^6+4*ep^5-316*ep^4+196*ep^3+124
         *ep^2-120*ep+24,12*ep^4-7*ep^3+ep^2)
         +Master(t105)*xi*cf^4*G30*rat(-88*ep^6-48*ep^5+270*ep^4-84*
         ep^3-110*ep^2+72*ep-12,15*ep^4-8*ep^3+ep^2)
         +Master(t105)*xi*[d4AA/na]*G30*rat(-2764800*ep^15+21694464*
         ep^14-26611200*ep^13+129729536*ep^12+238314512*ep^11-42452232*
         ep^10-251001384*ep^9+54471742*ep^8+64883865*ep^7-15335315*ep^6
         -7241606*ep^5+1786881*ep^4+349770*ep^3-86950*ep^2-6933*ep+1698
         ,44236800*ep^13+28753920*ep^12-31789056*ep^11-9415680*ep^10+
         8252928*ep^9+525312*ep^8-820224*ep^7+46080*ep^6+26112*ep^5-
         3072*ep^4)
         +Master(t105)*xi*nf*[d4FA/na]*G30*rat(72*ep^7+102*ep^6+15*ep^5
         -366*ep^4+154*ep^3+46*ep^2-25*ep+2,360*ep^7-252*ep^6-544*ep^5+
         136*ep^4+56*ep^3-12*ep^2)
         +Master(t105)*xi*tf*nf*ca^3*rat(-64*ep^5+218*ep^4-107*ep^3-102
         *ep^2+55*ep+4,768*ep^6-1024*ep^5-320*ep^4+192*ep^3)
         +Master(t105)*xi*tf*nf*ca^3*G30*rat(-164160*ep^11+276480*ep^10
         +240612*ep^9-518868*ep^8-69813*ep^7+365813*ep^6-76112*ep^5-
         81796*ep^4+29101*ep^3+6767*ep^2-4412*ep+564,1036800*ep^11-
         1313280*ep^10-1431936*ep^9+1611264*ep^8+260352*ep^7-439296*
         ep^6+28800*ep^5+30720*ep^4-4608*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*rat(96*ep^6-442*ep^5+601*ep^4-
         223*ep^3-113*ep^2+93*ep-16,96*ep^6-128*ep^5-40*ep^4+24*ep^3)
         +Master(t105)*xi*tf*nf*cf*ca^2*G30*rat(-528*ep^9+2416*ep^8-
         3584*ep^7+1100*ep^6+2153*ep^5-1914*ep^4+290*ep^3+168*ep^2-59*
         ep+6,1440*ep^9-3168*ep^8+776*ep^7+1360*ep^6-320*ep^5-112*ep^4+
         24*ep^3)
         +Master(t105)*xi*tf*nf*cf^2*ca*rat(8*ep^5-4*ep^4+4*ep^3-44*
         ep^2+56*ep-20,12*ep^5-16*ep^4-5*ep^3+3*ep^2)
         +Master(t105)*xi*tf*nf*cf^2*ca*G30*rat(40*ep^7-268*ep^6+346*
         ep^5-9*ep^4-221*ep^3+131*ep^2-27*ep+2,60*ep^7-92*ep^6-9*ep^5+
         20*ep^4-3*ep^3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*rat(12*ep^4+8*ep^3-13*
         ep^2+7*ep-2,128*ep^4+64*ep^3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*ca*G30*rat(1728*ep^12+4320*
         ep^11-9420*ep^10+8524*ep^9-34149*ep^8+33113*ep^7+8538*ep^6-
         26280*ep^5+8143*ep^4+3453*ep^3-2332*ep^2+462*ep-36,46080*ep^10
         -9216*ep^9-85760*ep^8-17408*ep^7+15872*ep^6+2048*ep^5-768*ep^4
         )
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*rat(-12*ep^5+4*ep^4+21*
         ep^3-20*ep^2+9*ep-2,16*ep^4+8*ep^3)
         +Master(t105)*xi^2*tf^-1*[d4FA/na]*cf*G30*rat(-13824*ep^11+
         89856*ep^10-27552*ep^9-180528*ep^8+186512*ep^7-3532*ep^6-84066
         *ep^5+47076*ep^4-7897*ep^3-834*ep^2+361*ep-24,46080*ep^9-9216*
         ep^8-8000*ep^7+1600*ep^6+320*ep^5-64*ep^4)
         +Master(t105)*xi^2*ca^4*rat(408*ep^8-120*ep^7-3630*ep^6-1856*
         ep^5+11209*ep^4-1561*ep^3-1738*ep^2+174*ep+72,73728*ep^7-98304
         *ep^6-30720*ep^5+18432*ep^4)
         +Master(t105)*xi^2*ca^4*G30*rat(-2592000*ep^15+9258624*ep^14-
         10610928*ep^13-22027896*ep^12+26918760*ep^11+36296858*ep^10+
         23848297*ep^9-119592215*ep^8+57055265*ep^7+26918207*ep^6-
         25353938*ep^5+3237489*ep^4+1724508*ep^3-518111*ep^2+26372*ep+
         2580,398131200*ep^13-603832320*ep^12-423788544*ep^11+756191232
         *ep^10-54706176*ep^9-193683456*ep^8+53231616*ep^7+9031680*ep^6
         -4718592*ep^5+442368*ep^4)
         +Master(t105)*xi^2*cf*ca^3*rat(144*ep^9-648*ep^8+2256*ep^7+
         2966*ep^6-13191*ep^5+4016*ep^4+6933*ep^3-2866*ep^2+534*ep-144,
         9216*ep^7-12288*ep^6-3840*ep^5+2304*ep^4)
         +Master(t105)*xi^2*cf*ca^3*G30*rat(13824*ep^13-1472256*ep^12+
         1384608*ep^11+3537648*ep^10-1636832*ep^9-3817704*ep^8+652778*
         ep^7+2060859*ep^6-577193*ep^5-292381*ep^4+114245*ep^3+5674*
         ep^2-5748*ep+522,4423680*ep^11-5308416*ep^10-3201024*ep^9+
         1585152*ep^8+453120*ep^7-152064*ep^6-16896*ep^5+4608*ep^4)
         +Master(t105)*xi^2*cf^2*ca^2*rat(-96*ep^6+112*ep^5+292*ep^4-
         320*ep^3-265*ep^2+356*ep-79,96*ep^5-128*ep^4-40*ep^3+24*ep^2)
         +Master(t105)*xi^2*cf^2*ca^2*G30*rat(8064*ep^10-15504*ep^9+
         3296*ep^8-6552*ep^7+16840*ep^6-2545*ep^5-4998*ep^4+972*ep^3+
         606*ep^2-191*ep+12,5760*ep^9-6912*ep^8-3808*ep^7+1632*ep^6+352
         *ep^5-96*ep^4)
         +Master(t105)*xi^2*cf^3*ca*rat(2*ep^4-5*ep^3+6*ep^2-5*ep+2,
         ep^3)
         +Master(t105)*xi^2*cf^3*ca*G30*rat(-16*ep^5+36*ep^4-44*ep^3+37
         *ep^2-15*ep+2,10*ep^4-2*ep^3)
         +Master(t105)*xi^2*[d4AA/na]*G30*rat(172800*ep^13-624384*ep^12
         +97920*ep^11+1292292*ep^10-2098084*ep^9+689773*ep^8+542884*
         ep^7-223237*ep^6-121153*ep^5+47926*ep^4+12399*ep^3-5442*ep^2-
         110*ep+128,2764800*ep^11+1797120*ep^10-1814016*ep^9-476160*
         ep^8+402432*ep^7+3072*ep^6-26112*ep^5+3072*ep^4)
         +Master(t105)*xi^2*nf*[d4FA/na]*G30*rat(2*ep^3-ep^2-2*ep+1,30*
         ep^4-41*ep^3-8*ep^2+3*ep)
         +Master(t105)*xi^2*tf*nf*ca^3*rat(2*ep^2-3*ep+1,96*ep^4-176*
         ep^3+48*ep^2)
         +Master(t105)*xi^2*tf*nf*ca^3*G30*rat(408*ep^6+578*ep^5-2391*
         ep^4+1670*ep^3-99*ep^2-214*ep+48,86400*ep^7-181440*ep^6+75072*
         ep^5+9792*ep^4-9408*ep^3+1152*ep^2)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*rat(-8*ep^3+19*ep^2-14*ep+3,
         24*ep^4-44*ep^3+12*ep^2)
         +Master(t105)*xi^2*tf*nf*cf*ca^2*G30*rat(792*ep^7-2184*ep^6+
         1926*ep^5-322*ep^4-393*ep^3+218*ep^2-39*ep+2,1440*ep^7-2448*
         ep^6+272*ep^5+272*ep^4-48*ep^3)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*rat(4*ep^3-12*ep^2+12*ep-4,2*
         ep^3-3*ep^2)
         +Master(t105)*xi^2*tf*nf*cf^2*ca*G30*rat(-16*ep^4+44*ep^3-42*
         ep^2+16*ep-2,10*ep^4-17*ep^3+3*ep^2)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*ca*G30*rat(-48*ep^10+72*
         ep^9-272*ep^8-1242*ep^7+91*ep^6+946*ep^5-165*ep^4-214*ep^3+51*
         ep^2+18*ep-5,3840*ep^8+6272*ep^7+2432*ep^6-128*ep^5-128*ep^4)
         +Master(t105)*xi^3*tf^-1*[d4FA/na]*cf*G30*rat(48*ep^8-200*ep^7
         +260*ep^6-62*ep^5-96*ep^4+48*ep^3+9*ep^2-8*ep+1,240*ep^6+32*
         ep^5-16*ep^4)
         +Master(t105)*xi^3*ca^4*rat(10*ep^6-20*ep^5-31*ep^4+3*ep^3+42*
         ep^2-26*ep+4,6144*ep^5-2048*ep^4)
         +Master(t105)*xi^3*ca^4*G30*rat(36000*ep^11-37992*ep^10-49440*
         ep^9-1134*ep^8-117818*ep^7+179894*ep^6-21702*ep^5-60359*ep^4+
         26986*ep^3+816*ep^2-2885*ep+546,16588800*ep^9-1658880*ep^8-
         5492736*ep^7+847872*ep^6+405504*ep^5-73728*ep^4)
         +Master(t105)*xi^3*cf*ca^3*rat(-6*ep^7+3*ep^6+25*ep^5+19*ep^4-
         44*ep^3-12*ep^2+17*ep-2,768*ep^5+128*ep^4-128*ep^3)
         +Master(t105)*xi^3*cf*ca^3*G30*rat(-288*ep^10+2016*ep^9-9256*
         ep^8+8996*ep^7+4780*ep^6-9347*ep^5+2652*ep^4+915*ep^3-538*ep^2
         +72*ep-2,138240*ep^8+41472*ep^7-29184*ep^6-4608*ep^5+1536*ep^4
         )
         +Master(t105)*xi^3*cf^2*ca^2*rat(-2*ep^4+3*ep^3+ep^2-3*ep+1,16
         *ep^4+8*ep^3)
         +Master(t105)*xi^3*cf^2*ca^2*G30*rat(16*ep^5-20*ep^4-8*ep^3+19
         *ep^2-8*ep+1,160*ep^5+48*ep^4-16*ep^3)
         +Master(t105)*xi^3*[d4AA/na]*G30*rat(-7200*ep^11+6936*ep^10+
         42948*ep^9-75906*ep^8+31933*ep^7+27685*ep^6-39744*ep^5+15193*
         ep^4+1230*ep^3-1922*ep^2+281*ep+6,345600*ep^9+138240*ep^8-
         218112*ep^7+12288*ep^6+19968*ep^5-3072*ep^4)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*ca*G30*rat(-60*ep^6-56*ep^5
         +71*ep^4+66*ep^3-60*ep^2+8*ep+1,1920*ep^5+256*ep^4-128*ep^3)
         +Master(t105)*xi^4*tf^-1*[d4FA/na]*cf*G30*rat(-48*ep^7+104*
         ep^6-20*ep^5-58*ep^4-8*ep^3+50*ep^2-23*ep+3,960*ep^5+128*ep^4-
         64*ep^3)
         +Master(t105)*xi^4*ca^4*rat(-2*ep^4+ep^3+3*ep^2+2*ep-2,3072*
         ep^4-1024*ep^3)
         +Master(t105)*xi^4*ca^4*G30*rat(720*ep^9-6192*ep^8+9760*ep^7-
         2772*ep^6+2177*ep^5-4653*ep^4+1463*ep^3+639*ep^2-296*ep+18,
         8294400*ep^8-4976640*ep^7-258048*ep^6+552960*ep^5-73728*ep^4)
         +Master(t105)*xi^4*cf*ca^3*rat(2*ep^5-3*ep^4-2*ep^3+ep^2+4*ep-
         2,768*ep^4-256*ep^3)
         +Master(t105)*xi^4*cf*ca^3*G30*rat(72*ep^8-396*ep^7+526*ep^6+
         23*ep^5-536*ep^4+437*ep^3-137*ep^2+8*ep+3,138240*ep^6-27648*
         ep^5-15360*ep^4+3072*ep^3)
         +Master(t105)*xi^4*[d4AA/na]*G30*rat(-960*ep^7+2176*ep^6-2412*
         ep^5+1820*ep^4-543*ep^3-232*ep^2+180*ep-29,115200*ep^6-30720*
         ep^5-13824*ep^4+3072*ep^3)
         +Master(t155)*tf^-1*[d4FA/na]*ca*rat(16500*ep^9-125884*ep^8+
         478311*ep^7-590479*ep^6-70782*ep^5+374804*ep^4-154453*ep^3+
         37579*ep^2+5816*ep-3588,48000*ep^8-56000*ep^7-25920*ep^6+2240*
         ep^5+960*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*ca*G10*rat(-14592000*ep^15+
         191236352*ep^14-914236480*ep^13-418563840*ep^12+3766276000*
         ep^11-903337748*ep^10-3082233752*ep^9+931611549*ep^8+974504917
         *ep^7-362245683*ep^6-113040685*ep^5+48799013*ep^4+5106851*ep^3
         -2629313*ep^2-72915*ep+50886,9216000*ep^14+18432000*ep^13-
         18096640*ep^12-43105280*ep^11-10250880*ep^10+8622720*ep^9+
         2726400*ep^8-549120*ep^7-187520*ep^6+10880*ep^5+3840*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*rat(655968*ep^11+3038936*
         ep^10+3387454*ep^9-2092109*ep^8-4514031*ep^7+3002722*ep^6-
         36457*ep^5-339872*ep^4+78349*ep^3+1233*ep^2-2560*ep+244,15000*
         ep^9-4750*ep^8-2350*ep^7+690*ep^6+70*ep^5-20*ep^4)
         +Master(t155)*tf^-1*[d4FA/na]*cf*G10*rat(-349304832*ep^17-
         338873856*ep^16+3955058688*ep^15+5692192128*ep^14-3208399296*
         ep^13-1565896312*ep^12+963089964*ep^11-3055171262*ep^10+
         1013527207*ep^9+1238786918*ep^8-460449979*ep^7-143807887*ep^6+
         57044445*ep^5+5978672*ep^4-2358673*ep^3-149429*ep^2+27676*ep+
         3428,11520000*ep^15+32832000*ep^14+12803200*ep^13-17669280*
         ep^12-6556560*ep^11+3884240*ep^10+947040*ep^9-403200*ep^8-
         52240*ep^7+18960*ep^6+960*ep^5-320*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*ca*G10*rat(48*ep^7+48*ep^6-
         110*ep^5+25*ep^4+42*ep^3-40*ep^2+15*ep-2,108*ep^7-27*ep^6-12*
         ep^5+3*ep^4)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*rat(-127008*ep^9-23184*
         ep^8+78464*ep^7+306208*ep^6-509416*ep^5+283552*ep^4-50016*ep^3
         -7440*ep^2+2888*ep-128,7500*ep^9-9875*ep^8+1200*ep^7+1520*ep^6
         -310*ep^5-45*ep^4+10*ep^3)
         +Master(t155)*tf^-1*nf*[d4FF/na]*cf*G10*rat(4903104*ep^11-
         6708656*ep^10-1745584*ep^9+9696918*ep^8-7959970*ep^7+2565380*
         ep^6-244256*ep^5+54526*ep^4-51514*ep^3+6776*ep^2+2060*ep-384,
         120000*ep^11-238000*ep^10+143700*ep^9-17605*ep^8-11690*ep^7+
         3710*ep^6-20*ep^5-105*ep^4+10*ep^3)
         +Master(t155)*ca^4*rat(1080000*ep^13+62938000*ep^12-277651560*
         ep^11+640177108*ep^10-1295394002*ep^9+2261529454*ep^8-
         3116915424*ep^7+3001173633*ep^6-1676152672*ep^5+398549680*ep^4
         +7394892*ep^3-25078051*ep^2+5185038*ep-284832,552960000*ep^11-
         1833984000*ep^10+1682841600*ep^9-108656640*ep^8-268646400*ep^7
         +48752640*ep^6+8017920*ep^5-1658880*ep^4)
         +Master(t155)*ca^4*G10*rat(62733312000*ep^19-467719495680*
         ep^18+1293091965440*ep^17-1660339939328*ep^16-3274916423808*
         ep^15+13536210195904*ep^14-8410258675264*ep^13-11445112750872*
         ep^12+10678462441364*ep^11+4868650709466*ep^10-6982782526769*
         ep^9+1054112708930*ep^8+872431371391*ep^7-272203423464*ep^6-
         28776004615*ep^5+18524732618*ep^4-735162247*ep^3-436665726*
         ep^2+44539308*ep+668952,318504960000*ep^18-260112384000*ep^17-
         1620747878400*ep^16+1593676431360*ep^15+1752783667200*ep^14-
         1835116093440*ep^13-405226598400*ep^12+621172592640*ep^11-
         10375741440*ep^10-80833167360*ep^9+8687554560*ep^8+4288204800*
         ep^7-641064960*ep^6-77414400*ep^5+13271040*ep^4)
         +Master(t155)*cf*ca^3*rat(-189417984*ep^13-114814720*ep^12+
         1120495168*ep^11+882415432*ep^10-3508216308*ep^9+418876402*
         ep^8+2589334277*ep^7-1487153849*ep^6+36348919*ep^5+136558467*
         ep^4-14484682*ep^3-5785448*ep^2+502962*ep+96588,11520000*ep^11
         -38208000*ep^10+35059200*ep^9-2263680*ep^8-5596800*ep^7+
         1015680*ep^6+167040*ep^5-34560*ep^4)
         +Master(t155)*cf*ca^3*G10*rat(11423047680*ep^20-289124241408*
         ep^19-206097120768*ep^18+2339207545728*ep^17-108372769632*
         ep^16-6004019554560*ep^15+3525120812320*ep^14+3845726835288*
         ep^13-4446778897174*ep^12+689080299248*ep^11+1188625681963*
         ep^10-689176865537*ep^9-68063136893*ep^8+156655249461*ep^7-
         19783783061*ep^6-14876108831*ep^5+3178878095*ep^4+625538351*
         ep^3-165806762*ep^2-9291756*ep+2844216,3317760000*ep^18-
         2709504000*ep^17-16882790400*ep^16+16600796160*ep^15+
         18258163200*ep^14-19115792640*ep^13-4221110400*ep^12+
         6470547840*ep^11-108080640*ep^10-842012160*ep^9+90495360*ep^8+
         44668800*ep^7-6677760*ep^6-806400*ep^5+138240*ep^4)
         +Master(t155)*cf^2*ca^2*rat(13495584*ep^12+21857008*ep^11-
         37417784*ep^10-94954708*ep^9+61722042*ep^8+72235205*ep^7-
         62084076*ep^6+3736655*ep^5+7095149*ep^4-1217936*ep^3-264663*
         ep^2+45880*ep+2652,240000*ep^10-436000*ep^9+76400*ep^8+67440*
         ep^7-15440*ep^6-2000*ep^5+480*ep^4)
         +Master(t155)*cf^2*ca^2*G10*rat(-654676992*ep^18+22372130304*
         ep^17+3083731968*ep^16-118039291696*ep^15+76473066208*ep^14+
         93386689016*ep^13-112794966128*ep^12+15485481505*ep^11+
         33390577734*ep^10-18450843691*ep^9-1460375128*ep^8+3793267427*
         ep^7-546425968*ep^6-316231369*ep^5+74749968*ep^4+11581592*ep^3
         -3500694*ep^2-146992*ep+55128,69120000*ep^16-91008000*ep^15-
         98860800*ep^14+122256320*ep^13+22667840*ep^12-42810640*ep^11+
         1469040*ep^10+5636640*ep^9-662880*ep^8-300560*ep^7+46960*ep^6+
         5440*ep^5-960*ep^4)
         +Master(t155)*cf^3*ca*rat(-1058958*ep^11-2855400*ep^10-1154306
         *ep^9+4222930*ep^8+1020541*ep^7-2822084*ep^6+557770*ep^5+
         328868*ep^4-94863*ep^3-10826*ep^2+3192*ep+64,15000*ep^9-4750*
         ep^8-2350*ep^7+690*ep^6+70*ep^5-20*ep^4)
         +Master(t155)*cf^3*ca*G10*rat(65689728*ep^15-1134290592*ep^14+
         1661402384*ep^13+3439949296*ep^12-11123200472*ep^11+
         13014682234*ep^10-8582639833*ep^9+3212743127*ep^8-351137772*
         ep^7-245082824*ep^6+102820221*ep^5-5431511*ep^4-4082176*ep^3+
         630870*ep^2+36416*ep-8904,2880000*ep^13-9072000*ep^12+9632800*
         ep^11-3974120*ep^10+109580*ep^9+383980*ep^8-89980*ep^7-2420*
         ep^6+2800*ep^5-240*ep^4)
         +Master(t155)*cf^4*rat(249234*ep^10+629012*ep^9+134962*ep^8-
         1040462*ep^7-184560*ep^6+702400*ep^5-167178*ep^4-78766*ep^3+
         25790*ep^2+2280*ep-840,7500*ep^8-2375*ep^7-1175*ep^6+345*ep^5+
         35*ep^4-10*ep^3)
         +Master(t155)*cf^4*G10*rat(-9060576*ep^13+33801960*ep^12+
         8207992*ep^11-129481612*ep^10+237969456*ep^9-246057631*ep^8+
         152000063*ep^7-47665049*ep^6+472264*ep^5+4482905*ep^4-1103515*
         ep^3-10129*ep^2+34236*ep-3324,360000*ep^11-594000*ep^10+313100
         *ep^9-27115*ep^8-26975*ep^7+7535*ep^6+55*ep^5-220*ep^4+20*ep^3
         )
         +Master(t155)*[d4AA/na]*rat(540000*ep^11-151000*ep^10+2434260*
         ep^9+15087878*ep^8-19036579*ep^7+16107254*ep^6-12850197*ep^5+
         2822325*ep^4+1039984*ep^3-290941*ep^2-13428*ep+4780,5760000*
         ep^9-1824000*ep^8-902400*ep^7+264960*ep^6+26880*ep^5-7680*ep^4
         )
         +Master(t155)*[d4AA/na]*G10*rat(48384000*ep^16-1894476800*
         ep^15+18120334976*ep^14+8516910528*ep^13-18185699536*ep^12+
         5804458744*ep^11-4333249428*ep^10-1658116862*ep^9+5005003224*
         ep^8-757881181*ep^7-1128182909*ep^6+306453344*ep^5+78184230*
         ep^4-26168489*ep^3-1630865*ep^2+600364*ep+5556,1105920000*
         ep^15+3151872000*ep^14+1229107200*ep^13-1696250880*ep^12-
         629429760*ep^11+372887040*ep^10+90915840*ep^9-38707200*ep^8-
         5015040*ep^7+1820160*ep^6+92160*ep^5-30720*ep^4)
         +Master(t155)*nf*[d4FA/na]*rat(-10000*ep^10-53500*ep^9+341868*
         ep^8-697507*ep^7+869897*ep^6-855617*ep^5+504636*ep^4-126173*
         ep^3-4047*ep^2+6717*ep-754,30000*ep^10-84500*ep^9+64050*ep^8-
         1120*ep^7-10360*ep^6+1680*ep^5+310*ep^4-60*ep^3)
         +Master(t155)*nf*[d4FA/na]*G10*rat(1920000*ep^17+44947200*
         ep^16+182532160*ep^15-983494640*ep^14-70023216*ep^13+
         3254209072*ep^12-2040360436*ep^11-728222549*ep^10+818668863*
         ep^9-105770725*ep^8-70171789*ep^7+33885017*ep^6-5548439*ep^5-
         1559527*ep^4+764405*ep^3-34488*ep^2-18668*ep+1920,17280000*
         ep^17+6048000*ep^16-77995200*ep^15-643920*ep^14+85232160*ep^13
         -9342420*ep^12-27897600*ep^11+4583340*ep^10+3564480*ep^9-
         682860*ep^8-187200*ep^7+38580*ep^6+3360*ep^5-720*ep^4)
         +Master(t155)*tf*nf*ca^3*rat(-2300000*ep^11+12385000*ep^10-
         26914056*ep^9+33605662*ep^8-29824016*ep^7+16980860*ep^6-
         2200155*ep^5-3215077*ep^4+1411251*ep^3-6225*ep^2-79784*ep+
         10380,2880000*ep^11-12432000*ep^10+18316800*ep^9-9330720*ep^8-
         833280*ep^7+1653120*ep^6-212160*ep^5-50400*ep^4+8640*ep^3)
         +Master(t155)*tf*nf*ca^3*G10*rat(1128960000*ep^19-10940006400*
         ep^18+15997320960*ep^17+55828388608*ep^16-157048896512*ep^15+
         13317880752*ep^14+297939591808*ep^13-259994122240*ep^12-
         62661699860*ep^11+166785083181*ep^10-52129975558*ep^9-
         19141439281*ep^8+13916977124*ep^7-1528387685*ep^6-696688210*
         ep^5+217380413*ep^4-12025272*ep^3-4308068*ep^2+898080*ep-54720
         ,4976640000*ep^19-9040896000*ep^18-21259929600*ep^17+
         50225379840*ep^16+2486050560*ep^15-56060933760*ep^14+
         22342023360*ep^13+16037487360*ep^12-9867942720*ep^11-
         1100897280*ep^10+1398761280*ep^9-68739840*ep^8-77019840*ep^7+
         8807040*ep^6+1416960*ep^5-207360*ep^4)
         +Master(t155)*tf*nf*cf*ca^2*rat(-534960*ep^11-327912*ep^10+
         8863864*ep^9-19421950*ep^8+14266915*ep^7+7007753*ep^6-18576606
         *ep^5+11822094*ep^4-2819207*ep^3-179785*ep^2+198954*ep-24120,
         720000*ep^11-3108000*ep^10+4579200*ep^9-2332680*ep^8-208320*
         ep^7+413280*ep^6-53040*ep^5-12600*ep^4+2160*ep^3)
         +Master(t155)*tf*nf*cf*ca^2*G10*rat(255467520*ep^19+1087151616
         *ep^18-3428160384*ep^17-826055424*ep^16+2772530512*ep^15+
         12991331192*ep^14-21873324172*ep^13-2354902614*ep^12+
         24725640116*ep^11-15487296598*ep^10-965259721*ep^9+4164242671*
         ep^8-1262717222*ep^7-96996408*ep^6+110242975*ep^5-15480323*
         ep^4-956736*ep^3+485568*ep^2-66888*ep+4320,207360000*ep^18-
         791424000*ep^17+697017600*ep^16+698688960*ep^15-1293792480*
         ep^14+251712720*ep^13+427492200*ep^12-186755760*ep^11-37652760
         *ep^10+29434800*ep^9-587880*ep^8-1688400*ep^7+167640*ep^6+
         31680*ep^5-4320*ep^4)
         +Master(t155)*tf*nf*cf^2*ca*rat(48*ep^6-56*ep^5+120*ep^4-140*
         ep^3+136*ep^2-100*ep+40,24*ep^6-34*ep^5-5*ep^4+3*ep^3)
         +Master(t155)*tf*nf*cf^2*ca*G10*rat(-163584*ep^12+186768*ep^11
         +617348*ep^10-3245534*ep^9+6850416*ep^8-8524465*ep^7+6789321*
         ep^6-3486623*ep^5+1152523*ep^4-262238*ep^3+50396*ep^2-8168*ep+
         640,54000*ep^11-216900*ep^10+322770*ep^9-215660*ep^8+52120*
         ep^7+10800*ep^6-8770*ep^5+1760*ep^4-120*ep^3)
         +Master(t155)*tf*nf*cf^3*G10*rat(10176*ep^9-27168*ep^8-16432*
         ep^7+131992*ep^6-183080*ep^5+112264*ep^4-27768*ep^3-1792*ep^2+
         2064*ep-256,9000*ep^8-30150*ep^7+36695*ep^6-21530*ep^5+6565*
         ep^4-1000*ep^3+60*ep^2)
         +Master(t155)*tf^2*nf^2*ca^2*rat(108*ep^5-324*ep^4+243*ep^3+59
         *ep^2-107*ep+21,96*ep^6-280*ep^5+184*ep^4+42*ep^3-18*ep^2)
         +Master(t155)*tf^2*nf^2*cf*ca*rat(48*ep^5-80*ep^4+88*ep^3-136*
         ep^2+120*ep-40,48*ep^6-140*ep^5+92*ep^4+21*ep^3-9*ep^2)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*rat(-450*ep^7+2485*ep^6-
         922*ep^5-1837*ep^4+1547*ep^3-392*ep^2-347*ep-52,2400*ep^6+1280
         *ep^5+160*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*ca*G10*rat(-1152000*ep^14+
         45484800*ep^13+156102400*ep^12-57734240*ep^11-534888952*ep^10+
         11885076*ep^9+274248902*ep^8-2455855*ep^7-54314428*ep^6-
         1459774*ep^5+5605357*ep^4+161121*ep^3-272414*ep^2-4136*ep+4767
         ,9216000*ep^13-18096640*ep^11-6912000*ep^10+3573120*ep^9+
         1476480*ep^8-226560*ep^7-96000*ep^6+4480*ep^5+1920*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*rat(4608*ep^7+24244*ep^6-
         17292*ep^5+187*ep^4+261*ep^3+67*ep^2+117*ep+6,750*ep^7+250*
         ep^6-30*ep^5-10*ep^4)
         +Master(t155)*xi*tf^-1*[d4FA/na]*cf*G10*rat(144000*ep^12-
         1171008*ep^11-12184024*ep^10+2851232*ep^9+13564326*ep^8-
         5862273*ep^7-1957069*ep^6+1095893*ep^5+25133*ep^4-59309*ep^3+
         6323*ep^2+745*ep-209,144000*ep^11+144000*ep^10-30760*ep^9-
         30760*ep^8+2000*ep^7+2000*ep^6-40*ep^5-40*ep^4)
         +Master(t155)*xi*ca^4*rat(-324000*ep^12+558000*ep^11+4117960*
         ep^10-11861840*ep^9+5185284*ep^8+11359699*ep^7-18214972*ep^6+
         14736799*ep^5-8253218*ep^4+3450177*ep^3-409984*ep^2-163059*ep+
         27666,55296000*ep^10-161280000*ep^9+103772160*ep^8+30643200*
         ep^7-14607360*ep^6-967680*ep^5+414720*ep^4)
         +Master(t155)*xi*ca^4*G10*rat(7769088000*ep^18-144578534400*
         ep^17+286003430400*ep^16-204720495680*ep^15+633963414048*ep^14
         -904396544976*ep^13-213317950720*ep^12+709337542740*ep^11-
         76809830558*ep^10-164983281579*ep^9+20244729931*ep^8+
         23459908146*ep^7-3491553491*ep^6-1466387511*ep^5+222643517*
         ep^4+36859388*ep^3-4365715*ep^2-368880*ep+19836,159252480000*
         ep^17-448561152000*ep^16+86748364800*ep^15+623341486080*ep^14-
         370291138560*ep^13-176975769600*ep^12+151338240000*ep^11+
         7909816320*ep^10-21007503360*ep^9+1598423040*ep^8+1146931200*
         ep^7-149760000*ep^6-21012480*ep^5+3317760*ep^4)
         +Master(t155)*xi*cf*ca^3*rat(1152000*ep^11-2282880*ep^10-
         1489568*ep^9-8441068*ep^8+50815084*ep^7-71224921*ep^6+36085615
         *ep^5-1568029*ep^4-4122087*ep^3+750558*ep^2+108900*ep-24516,
         2304000*ep^10-6720000*ep^9+4323840*ep^8+1276800*ep^7-608640*
         ep^6-40320*ep^5+17280*ep^4)
         +Master(t155)*xi*cf*ca^3*G10*rat(221184000*ep^16-1372073472*
         ep^15+629843328*ep^14+8497388480*ep^13-16403964384*ep^12+
         2980338256*ep^11+17556770016*ep^10-14786561368*ep^9-1327010340
         *ep^8+5464134996*ep^7-1072306939*ep^6-671883317*ep^5+200369084
         *ep^4+32515950*ep^3-12158455*ep^2-542085*ep+239130,331776000*
         ep^15-718848000*ep^14-319703040*ep^13+1162705920*ep^12+
         16289280*ep^11-474382080*ep^10+5310720*ep^9+67368960*ep^8-
         506880*ep^7-3736320*ep^6+11520*ep^5+69120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*rat(-48000*ep^10+135068*ep^9-167284
         *ep^8+319457*ep^7-514041*ep^6+367531*ep^5-70728*ep^4-42607*
         ep^3+11587*ep^2+1319*ep-366,24000*ep^9-34000*ep^8-5960*ep^7+
         4360*ep^6+200*ep^5-120*ep^4)
         +Master(t155)*xi*cf^2*ca^2*G10*rat(-21500*ep^9-36060*ep^8+
         274119*ep^7-557468*ep^6+529739*ep^5-258702*ep^4+51502*ep^3+
         4524*ep^2-3268*ep+338,12000*ep^8-7000*ep^7+520*ep^6+280*ep^5-
         40*ep^4)
         +Master(t155)*xi*cf^3*ca*rat(4*ep^5-8*ep^4+13*ep^3-13*ep^2+8*
         ep-4,2*ep^4)
         +Master(t155)*xi*cf^3*ca*G10*rat(36*ep^7+248*ep^6-975*ep^5+
         1332*ep^4-1039*ep^3+536*ep^2-156*ep+18,48*ep^6-28*ep^5+4*ep^4)
         +Master(t155)*xi*[d4AA/na]*rat(-324000*ep^10+18000*ep^9+787960
         *ep^8-832880*ep^7-107688*ep^6+535357*ep^5-40846*ep^4-49532*
         ep^3+5950*ep^2+303*ep-688,1152000*ep^8+96000*ep^7-142080*ep^6-
         3840*ep^5+3840*ep^4)
         +Master(t155)*xi*[d4AA/na]*G10*rat(43776000*ep^15-1141804800*
         ep^14+61779200*ep^13+912459120*ep^12+860209896*ep^11-573407780
         *ep^10-529761858*ep^9+334041686*ep^8-14730282*ep^7-31874020*
         ep^6+17251191*ep^5-2197972*ep^4-1450344*ep^3+342520*ep^2+32437
         *ep-9314,552960000*ep^14+470016000*ep^13-325478400*ep^12-
         197168640*ep^11+79622400*ep^10+27198720*ep^9-8939520*ep^8-
         1474560*ep^7+441600*ep^6+26880*ep^5-7680*ep^4)
         +Master(t155)*xi*nf*[d4FA/na]*G10*rat(-192*ep^5+264*ep^4-50*
         ep^3-37*ep^2+20*ep-5,60*ep^6-10*ep^5-100*ep^4-30*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*rat(-48*ep^7+338*ep^6-713*ep^5+331
         *ep^4+319*ep^3-283*ep^2+20*ep+12,1536*ep^8-6016*ep^7+7424*ep^6
         -2272*ep^5-960*ep^4+288*ep^3)
         +Master(t155)*xi*tf*nf*ca^3*G10*rat(-51840*ep^12+307296*ep^11-
         600864*ep^10+211920*ep^9+458280*ep^8-258682*ep^7-62462*ep^6+
         10300*ep^5-18360*ep^4+30401*ep^3+6041*ep^2-10055*ep+1785,
         414720*ep^12-1416960*ep^11+869760*ep^10+1583040*ep^9-1808160*
         ep^8-89280*ep^7+565440*ep^6-85440*ep^5-41760*ep^4+8640*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*rat(-768*ep^8+3548*ep^7-6776*
         ep^6+7775*ep^5-6113*ep^4+2821*ep^3-131*ep^2-380*ep+72,384*ep^8
         -1504*ep^7+1856*ep^6-568*ep^5-240*ep^4+72*ep^3)
         +Master(t155)*xi*tf*nf*cf*ca^2*G10*rat(384*ep^11-7048*ep^10+
         26876*ep^9-36378*ep^8+2997*ep^7+38507*ep^6-34709*ep^5+6512*
         ep^4+5203*ep^3-2805*ep^2+425*ep-12,1728*ep^11-6768*ep^10+7008*
         ep^9+3092*ep^8-9080*ep^7+4168*ep^6+272*ep^5-492*ep^4+72*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*rat(8*ep^4-20*ep^3+24*ep^2-20*
         ep+8,2*ep^4-3*ep^3)
         +Master(t155)*xi*tf*nf*cf^2*ca*G10*rat(-16*ep^6+80*ep^5-180*
         ep^4+224*ep^3-156*ep^2+56*ep-8,18*ep^6-45*ep^5+31*ep^4-6*ep^3)
         +Master(t155)*xi*tf^2*nf^2*ca^2*rat(-5*ep^3+12*ep^2-9*ep+2,32*
         ep^5-104*ep^4+96*ep^3-18*ep^2)
         +Master(t155)*xi*tf^2*nf^2*cf*ca*rat(8*ep^3-24*ep^2+24*ep-8,4*
         ep^4-12*ep^3+9*ep^2)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*rat(18*ep^5-3*ep^4-29*
         ep^3+9*ep^2+23*ep-18,192*ep^4+64*ep^3)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*ca*G10*rat(5760*ep^10+57888
         *ep^9-9280*ep^8-49276*ep^7-11358*ep^6+11122*ep^5+8153*ep^4-161
         *ep^3-495*ep^2-97*ep-16,46080*ep^9+80640*ep^8+35200*ep^7-3200*
         ep^6-4480*ep^5-640*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*rat(-156*ep^5+652*ep^4-
         451*ep^3+36*ep^2+25*ep-1,750*ep^7+250*ep^6-30*ep^5-10*ep^4)
         +Master(t155)*xi^2*tf^-1*[d4FA/na]*cf*G10*rat(-1680*ep^7+1564*
         ep^6-8836*ep^5+4155*ep^4+871*ep^3+101*ep^2-180*ep-39,8000*ep^7
         +2000*ep^6-320*ep^5-80*ep^4)
         +Master(t155)*xi^2*ca^4*rat(2592*ep^9-3312*ep^8+4176*ep^7-
         30268*ep^6+28594*ep^5+23630*ep^4-26282*ep^3+1295*ep^2+3571*ep-
         528,442368*ep^7-626688*ep^6-92160*ep^5+55296*ep^4)
         +Master(t155)*xi^2*ca^4*G10*rat(-171970560*ep^15+532021248*
         ep^14+204913920*ep^13-3052398848*ep^12+4787238208*ep^11-
         2275887184*ep^10-605841576*ep^9+910591112*ep^8-268014134*ep^7-
         16193119*ep^6+19822199*ep^5+3251152*ep^4-2769324*ep^3-8435*
         ep^2+162227*ep-18966,6370099200*ep^14-7113277440*ep^13-
         10024058880*ep^12+8693268480*ep^11+3025797120*ep^10-2644807680
         *ep^9-151511040*ep^8+277585920*ep^7-17694720*ep^6-9031680*ep^5
         +1105920*ep^4)
         +Master(t155)*xi^2*cf*ca^3*rat(72000*ep^9-151500*ep^8+12672*
         ep^7+82937*ep^6-139951*ep^5+161813*ep^4-55309*ep^3-2284*ep^2+
         3524*ep-390,1152000*ep^9-1632000*ep^8-286080*ep^7+209280*ep^6+
         9600*ep^5-5760*ep^4)
         +Master(t155)*xi^2*cf*ca^3*G10*rat(1373760*ep^14+6849072*ep^13
         -5482824*ep^12-47726292*ep^11+50372266*ep^10+38354698*ep^9-
         54959631*ep^8+3845268*ep^7+11934861*ep^6-3107760*ep^5-575125*
         ep^4+296240*ep^3-13491*ep^2-7674*ep+936,82944000*ep^14-
         55296000*ep^13-162869760*ep^12+46371840*ep^11+73630080*ep^10-
         8150400*ep^9-10897920*ep^8+495360*ep^7+616320*ep^6-9600*ep^5-
         11520*ep^4)
         +Master(t155)*xi^2*cf^2*ca^2*rat(-6*ep^5+7*ep^4-4*ep^3+5*ep-2,
         48*ep^5+16*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*rat(864*ep^7-672*ep^6-136*ep^5-
         356*ep^4+188*ep^3+121*ep^2-19*ep-14,3072*ep^5-768*ep^4)
         +Master(t155)*xi^2*[d4AA/na]*G10*rat(-1751040*ep^13+18634752*
         ep^12+18332032*ep^11-3469184*ep^10-34307488*ep^9+15892464*ep^8
         +7955840*ep^7-5544968*ep^6-130480*ep^5+514835*ep^4-51062*ep^3-
         13488*ep^2+2518*ep-91,44236800*ep^12+46448640*ep^11-13209600*
         ep^10-14699520*ep^9+2373120*ep^8+1474560*ep^7-230400*ep^6-
         46080*ep^5+7680*ep^4)
         +Master(t155)*xi^2*tf*nf*ca^3*rat(5*ep^2-7*ep+2,256*ep^4-448*
         ep^3+96*ep^2)
         +Master(t155)*xi^2*tf*nf*ca^3*G10*rat(12*ep^5-12*ep^4-11*ep^3+
         17*ep^2-7*ep+1,384*ep^6-416*ep^5-432*ep^4+320*ep^3-48*ep^2)
         +Master(t155)*xi^2*tf*nf*cf*ca^2*rat(-3*ep^4+5*ep^3-3*ep+1,24*
         ep^5-28*ep^4-12*ep^3)
         +Master(t155)*xi^3*ca^4*rat(-48*ep^8+112*ep^7+4*ep^6-206*ep^5+
         171*ep^4+73*ep^3-169*ep^2+177*ep-54,24576*ep^6-43008*ep^5+9216
         *ep^4)
         +Master(t155)*xi^3*ca^4*G10*rat(1590336*ep^11-6808848*ep^10+
         10865784*ep^9-6842840*ep^8+6066*ep^7+1416681*ep^6-602844*ep^5+
         73962*ep^4+57213*ep^3-17398*ep^2-1755*ep+603,44236800*ep^11-
         30965760*ep^10-69611520*ep^9+18647040*ep^8+11059200*ep^7-
         2519040*ep^6-430080*ep^5+92160*ep^4)
         +Master(t155)*xi^3*cf*ca^3*rat(6*ep^4-13*ep^3+5*ep^2+6*ep-4,
         768*ep^5-896*ep^4-384*ep^3)
         +Master(t155)*xi^3*cf*ca^3*G10*rat(24*ep^6-76*ep^5+58*ep^4+13*
         ep^3-31*ep^2+15*ep-3,4608*ep^8-2304*ep^7-7424*ep^6+256*ep^5+
         768*ep^4)
         +Master(t155)*xi^3*[d4AA/na]*rat(-96*ep^6+80*ep^5+8*ep^4+104*
         ep^3-36*ep^2-85*ep+37,1024*ep^4-256*ep^3)
         +Master(t155)*xi^3*[d4AA/na]*G10*rat(61344*ep^9-115704*ep^8+
         47680*ep^7+10878*ep^6+11730*ep^5-16842*ep^4+2580*ep^3+1437*
         ep^2-514*ep+51,307200*ep^9+143360*ep^8-162560*ep^7+11520*ep^6+
         8960*ep^5-1280*ep^4)
         +Master(t155)*xi^4*ca^4*rat(4*ep^5-6*ep^4-6*ep^3+2*ep^2+5*ep-2
         ,8192*ep^4-2048*ep^3)
         +Master(t155)*xi^4*ca^4*G10*rat(-14808*ep^7+9826*ep^6+8299*
         ep^5-8645*ep^4+2653*ep^3-566*ep^2+136*ep-15,1843200*ep^8+
         399360*ep^7-1075200*ep^6+337920*ep^5-30720*ep^4)
         +Master(t155)*xi^4*[d4AA/na]*rat(24*ep^3-36*ep^2-6*ep+9,1024*
         ep^2-256*ep)
         +Master(t155)*xi^4*[d4AA/na]*G10*rat(-764*ep^4+1224*ep^3-557*
         ep^2+66*ep+1,25600*ep^5-11520*ep^4+1280*ep^3)
         +Master(t124)*tf^-1*[d4FA/na]*ca*rat(-86400*ep^16-25426080*
         ep^15-664043832*ep^14+736410810*ep^13+1142057413*ep^12-
         4259814707*ep^11+4063799418*ep^10+4533965818*ep^9-4163343237*
         ep^8-830064589*ep^7+872329148*ep^6+33630248*ep^5-47266170*ep^4
         -1972810*ep^3+109680*ep^2+91438*ep+19308,27648000*ep^14+
         55296000*ep^13-54289920*ep^12-129315840*ep^11-30752640*ep^10+
         25868160*ep^9+8179200*ep^8-1647360*ep^7-562560*ep^6+32640*ep^5
         +11520*ep^4)
         +Master(t124)*tf^-1*[d4FA/na]*cf*rat(-702922752*ep^16-
         5306985792*ep^15-14879575968*ep^14-17178300812*ep^13+255593818
         *ep^12+18460587954*ep^11+9867621571*ep^10-6261063154*ep^9-
         4617632761*ep^8+925961256*ep^7+844834849*ep^6-65896110*ep^5-
         75275989*ep^4+2444218*ep^3+3249184*ep^2-51688*ep-50480,4320000
         *ep^14+13392000*ep^13+8149200*ep^12-4588680*ep^11-3605880*
         ep^10+555120*ep^9+493920*ep^8-27720*ep^7-26520*ep^6+480*ep^5+
         480*ep^4)
         +Master(t124)*tf^-1*nf*[d4FF/na]*cf*rat(34965504*ep^11+4734912
         *ep^10-104055184*ep^9+65358344*ep^8+32528128*ep^7-43263416*
         ep^6+11354928*ep^5+1854968*ep^4-1328192*ep^3+131064*ep^2+27296
         *ep-4352,270000*ep^11-378000*ep^10+50325*ep^9+80745*ep^8-19320
         *ep^7-5250*ep^6+1425*ep^5+105*ep^4-30*ep^3)
         +Master(t124)*ca^4*rat(16200000*ep^19-4430246400*ep^18-
         156450177540*ep^17+265883086992*ep^16+359709359759*ep^15-
         1740315367543*ep^14+2528944345446*ep^13+1816970122746*ep^12-
         6854005720376*ep^11+1575210997598*ep^10+4500409144606*ep^9-
         2095357933428*ep^8-922449238521*ep^7+642212154381*ep^6+
         4880039612*ep^5-51810728774*ep^4+3922738974*ep^3+1418183500*
         ep^2-105245688*ep-11638800,119439360000*ep^17-67682304000*
         ep^16-624701030400*ep^15+441453404160*ep^14+767657226240*ep^13
         -496254228480*ep^12-276023531520*ep^11+163933839360*ep^10+
         37092556800*ep^9-21039298560*ep^8-2001991680*ep^7+1107578880*
         ep^6+36495360*ep^5-19906560*ep^4)
         +Master(t124)*cf*ca^3*rat(60814983168*ep^18+216059491584*ep^17
         -126010320384*ep^16-1340395896656*ep^15-530251163936*ep^14+
         3037378617360*ep^13+1451328029680*ep^12-2902182209959*ep^11-
         1005493786822*ep^10+1314700090983*ep^9+215227068652*ep^8-
         283916957025*ep^7-5382139522*ep^6+27674736385*ep^5-1911377552*
         ep^4-1199041264*ep^3+143101708*ep^2+20120784*ep-2242800,
         829440000*ep^16+82944000*ep^15-4282905600*ep^14+210378240*
         ep^13+5471205120*ep^12+201260160*ep^11-1782656640*ep^10-
         50008320*ep^9+224248320*ep^8+3392640*ep^7-11640960*ep^6-69120*
         ep^5+207360*ep^4)
         +Master(t124)*cf^2*ca^2*rat(-14040760320*ep^17+7461923328*
         ep^16+77791080576*ep^15-4643214880*ep^14-268893847128*ep^13+
         169123618436*ep^12+197923593438*ep^11-190191784051*ep^10-
         23009309752*ep^9+60463034693*ep^8-8332489188*ep^7-6742136937*
         ep^6+1756937244*ep^5+233991015*ep^4-104972126*ep^3+1382668*
         ep^2+1969656*ep-91872,51840000*ep^15-184896000*ep^14+179870400
         *ep^13+21783840*ep^12-91907760*ep^11+16767480*ep^10+13711200*
         ep^9-3516720*ep^8-773040*ep^7+220920*ep^6+14400*ep^5-4320*ep^4
         )
         +Master(t124)*cf^3*ca*rat(199776384*ep^14-32053440*ep^13-
         793921448*ep^12-339332988*ep^11+2545961716*ep^10-1684958356*
         ep^9-586906774*ep^8+981332522*ep^7-303977650*ep^6-21490374*
         ep^5+26838524*ep^4-3349532*ep^3-430328*ep^2+103792*ep-2400,
         540000*ep^12-1566000*ep^11+1414650*ep^10-391485*ep^9-77325*
         ep^8+52665*ep^7-3705*ep^6-1380*ep^5+180*ep^4)
         +Master(t124)*cf^4*rat(-50988672*ep^12-66573504*ep^11+89836312
         *ep^10+235293728*ep^9-282320464*ep^8-4843256*ep^7+114860472*
         ep^6-44955528*ep^5-857320*ep^4+3426176*ep^3-444328*ep^2-61424*
         ep+12992,270000*ep^10-378000*ep^9+140325*ep^8+14745*ep^7-16545
         *ep^6+1515*ep^5+420*ep^4-60*ep^3)
         +Master(t124)*[d4AA/na]*rat(-5400000*ep^16-152013600*ep^15-
         1528096740*ep^14-3418559822*ep^13-19165420556*ep^12-
         53025565008*ep^11-4575224097*ep^10+57815373311*ep^9+8898615064
         *ep^8-21333448510*ep^7-2137113393*ep^6+3348986721*ep^5+
         149907246*ep^4-216011876*ep^3-5676244*ep^2+4790496*ep+194672,
         414720000*ep^14+1285632000*ep^13+782323200*ep^12-440513280*
         ep^11-346164480*ep^10+53291520*ep^9+47416320*ep^8-2661120*ep^7
         -2545920*ep^6+46080*ep^5+46080*ep^4)
         +Master(t124)*nf*[d4FA/na]*rat(432000*ep^15+5847600*ep^14+
         80396888*ep^13-65254579*ep^12-308814797*ep^11+358482657*ep^10+
         154650353*ep^9-200461809*ep^8-50043009*ep^7+46182343*ep^6+
         17791907*ep^5-10387728*ep^4-1120694*ep^3+825900*ep^2+3352*ep-
         18384,4320000*ep^15+2592000*ep^14-18850800*ep^13-4873680*ep^12
         +20089620*ep^11+2686800*ep^10-6302700*ep^9-429840*ep^8+783660*
         ep^7+25200*ep^6-40500*ep^5-480*ep^4+720*ep^3)
         +Master(t124)*tf*nf*ca^3*rat(-16653600*ep^17+320471280*ep^16-
         1543019598*ep^15+1731204241*ep^14+509022850*ep^13-8534340874*
         ep^12+26311960086*ep^11-24668787188*ep^10-8997946800*ep^9+
         26471076066*ep^8-10740440014*ep^7-3568556153*ep^6+3364070454*
         ep^5-355427656*ep^4-234383274*ep^3+50002700*ep^2+4367496*ep-
         1272816,1244160000*ep^17-1949184000*ep^16-5802278400*ep^15+
         11105775360*ep^14+3397956480*ep^13-13165744320*ep^12+
         2294069760*ep^11+4582889280*ep^10-1321263360*ep^9-605540160*
         ep^8+198305280*ep^7+32391360*ep^6-11157120*ep^5-587520*ep^4+
         207360*ep^3)
         +Master(t124)*tf*nf*cf*ca^2*rat(-171417600*ep^15+1126158336*
         ep^14-1578979296*ep^13-872927984*ep^12+2140575150*ep^11+
         1993596955*ep^10-5152632096*ep^9+2351016460*ep^8+734477080*
         ep^7-803765858*ep^6+147902500*ep^5+27764452*ep^4-15258530*ep^3
         +2118067*ep^2+287592*ep-87228,25920000*ep^14-101088000*ep^13+
         114991200*ep^12-2382480*ep^11-58434120*ep^10+15381540*ep^9+
         8726220*ep^8-2796480*ep^7-492480*ep^6+168660*ep^5+9180*ep^4-
         3240*ep^3)
         +Master(t124)*tf*nf*cf^2*ca*rat(165888*ep^12-918864*ep^11+
         1855512*ep^10-1966764*ep^9+2424022*ep^8-4609214*ep^7+6146452*
         ep^6-4632556*ep^5+1881766*ep^4-360978*ep^3+25800*ep^2-5976*ep+
         1728,8100*ep^11-42660*ep^10+86553*ep^9-83334*ep^8+35508*ep^7-
         1230*ep^6-4053*ep^5+1224*ep^4-108*ep^3)
         +Master(t124)*tf*nf*cf^3*rat(-19584*ep^8+56640*ep^7-51712*ep^6
         +20960*ep^5-37920*ep^4+65952*ep^3-47968*ep^2+15424*ep-1792,
         1350*ep^7-4185*ep^6+4458*ep^5-2115*ep^4+456*ep^3-36*ep^2)
         +Master(t124)*tf^2*nf^2*ca^2*rat(-759*ep^5+3962*ep^4-7738*ep^3
         +7048*ep^2-2999*ep+486,1800*ep^7-5880*ep^6+5274*ep^5-384*ep^4-
         630*ep^3+108*ep^2)
         +Master(t124)*tf^2*nf^2*cf*ca*rat(1728*ep^8-19584*ep^7+72576*
         ep^6-129376*ep^5+128064*ep^4-75008*ep^3+26688*ep^2-5664*ep+576
         ,2700*ep^8-9720*ep^7+10851*ep^6-3213*ep^5-753*ep^4+477*ep^3-54
         *ep^2)
         +Master(t124)*tf^2*nf^2*cf^2*rat(-128*ep^5+512*ep^4-896*ep^3+
         896*ep^2-512*ep+128,100*ep^5-360*ep^4+413*ep^3-159*ep^2+18*ep)
         +Master(t124)*xi*tf^-1*[d4FA/na]*ca*rat(259200*ep^15-32542560*
         ep^14+206562120*ep^13-496011450*ep^12+160639095*ep^11+
         423232699*ep^10-251079274*ep^9+242737450*ep^8+169327*ep^7-
         128468739*ep^6+12367134*ep^5+16001648*ep^4-1036544*ep^3-744022
         *ep^2+15998*ep+12030,27648000*ep^13-54289920*ep^11-20736000*
         ep^10+10719360*ep^9+4429440*ep^8-679680*ep^7-288000*ep^6+13440
         *ep^5+5760*ep^4)
         +Master(t124)*xi*tf^-1*[d4FA/na]*cf*rat(-4838400*ep^13-
         67220928*ep^12+3388992*ep^11-80308852*ep^10-136290992*ep^9+
         100918957*ep^8+69835786*ep^7-33494789*ep^6-11291392*ep^5+
         4563291*ep^4+652570*ep^3-251711*ep^2-10868*ep+4528,864000*
         ep^12+1296000*ep^11+247440*ep^10-276840*ep^9-80280*ep^8+18000*
         ep^7+5760*ep^6-360*ep^5-120*ep^4)
         +Master(t124)*xi*ca^4*rat(-24300000*ep^17-1694120400*ep^16-
         38024193330*ep^15+45836161725*ep^14-136779466115*ep^13+
         237644599086*ep^12+127623661402*ep^11-223742807422*ep^10-
         48735577796*ep^9+80609119628*ep^8+6253932748*ep^7-14681870277*
         ep^6+498356903*ep^5+1155086434*ep^4-80102452*ep^3-36192158*
         ep^2+2296576*ep+266520,59719680000*ep^15-63700992000*ep^14-
         101340979200*ep^13+80294215680*ep^12+39658567680*ep^11-
         27073751040*ep^10-5499187200*ep^9+3495260160*ep^8+301086720*
         ep^7-184412160*ep^6-5529600*ep^5+3317760*ep^4)
         +Master(t124)*xi*cf*ca^3*rat(14947200*ep^14-1328686272*ep^13+
         1043772648*ep^12+3605969020*ep^11-2628495010*ep^10-2813242963*
         ep^9+2377297652*ep^8+801362927*ep^7-681608054*ep^6-76963233*
         ep^5+78436616*ep^4+2660549*ep^3-3828340*ep^2-16636*ep+64680,
         82944000*ep^13-162869760*ep^11-62208000*ep^10+32158080*ep^9+
         13288320*ep^8-2039040*ep^7-864000*ep^6+40320*ep^5+17280*ep^4)
         +Master(t124)*xi*cf^2*ca^2*rat(-35100*ep^8+149777*ep^7-124493*
         ep^6-174956*ep^5+296028*ep^4-127461*ep^3+9797*ep^2+4392*ep-624
         ,9000*ep^7-3000*ep^6-360*ep^5+120*ep^4)
         +Master(t124)*xi*cf^3*ca*rat(60*ep^4-60*ep^3-56*ep^2+12*ep-4,
         15*ep^3-3*ep^2)
         +Master(t124)*xi*[d4AA/na]*rat(16200000*ep^15+144712800*ep^14-
         722417940*ep^13-4340834150*ep^12-7921487760*ep^11+642958018*
         ep^10+5391773399*ep^9+729360067*ep^8-1368107062*ep^7-282153680
         *ep^6+178977711*ep^5+34050473*ep^4-10949156*ep^3-1883416*ep^2+
         252952*ep+41632,414720000*ep^13+456192000*ep^12-130060800*
         ep^11-180391680*ep^10+14618880*ep^9+24053760*ep^8-691200*ep^7-
         1278720*ep^6+11520*ep^5+23040*ep^4)
         +Master(t124)*xi*nf*[d4FA/na]*rat(-5*ep^5+31*ep^4-51*ep^3+26*
         ep^2+ep-2,40*ep^5-48*ep^4-22*ep^3+6*ep^2)
         +Master(t124)*xi*tf*nf*ca^3*rat(2943*ep^12-33525*ep^11-57747*
         ep^10-113335*ep^9+163317*ep^8+84777*ep^7-182529*ep^6+115191*
         ep^5-39436*ep^4+4140*ep^3+1116*ep^2-224*ep+16,518400*ep^12-
         1175040*ep^11-59328*ep^10+1521600*ep^9-675456*ep^8-349824*ep^7
         +234048*ep^6+960*ep^5-17664*ep^4+2304*ep^3)
         +Master(t124)*xi*tf*nf*cf*ca^2*rat(11*ep^4-28*ep^3+26*ep^2-12*
         ep+3,80*ep^5-96*ep^4-44*ep^3+12*ep^2)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*ca*rat(-2592*ep^13+165888*
         ep^12+270942*ep^11-1506369*ep^10+990732*ep^9+438454*ep^8-
         393898*ep^7+9761*ep^6-5650*ep^5-5848*ep^4+4934*ep^3-164*ep^2-
         132*ep+54,276480*ep^11+13824*ep^10-528384*ep^9-233088*ep^8+
         69120*ep^7+36096*ep^6-1536*ep^5-1152*ep^4)
         +Master(t124)*xi^2*tf^-1*[d4FA/na]*cf*rat(631800*ep^10-573390*
         ep^9-546975*ep^8+604565*ep^7-239052*ep^6+132700*ep^5-40797*
         ep^4-15449*ep^3+6684*ep^2+326*ep-156,108000*ep^9+27000*ep^8-
         16320*ep^7-4080*ep^6+480*ep^5+120*ep^4)
         +Master(t124)*xi^2*ca^4*rat(243000*ep^15+13806234*ep^14+
         12752595*ep^13-40217496*ep^12-234974006*ep^11+662731274*ep^10-
         585003220*ep^9-2643658*ep^8+247304408*ep^7-70264304*ep^6-
         28263717*ep^5+11239052*ep^4+280172*ep^3-372790*ep^2+56096*ep-
         1704,597196800*ep^13-607150080*ep^12-1013907456*ep^11+
         721889280*ep^10+381984768*ep^9-215543808*ep^8-46669824*ep^7+
         21841920*ep^6+1769472*ep^5-663552*ep^4)
         +Master(t124)*xi^2*cf*ca^3*rat(-6836400*ep^11+23315220*ep^10-
         21690900*ep^9-4790357*ep^8+9698009*ep^7+349628*ep^6-1163306*
         ep^5-215017*ep^4+82981*ep^3+23194*ep^2-2704*ep-684,10368000*
         ep^10+7776000*ep^9-270720*ep^8-1175040*ep^7-149760*ep^6+34560*
         ep^5+5760*ep^4)
         +Master(t124)*xi^2*cf^2*ca^2*rat(4*ep^5-62*ep^4+139*ep^3-113*
         ep^2+36*ep-4,20*ep^4-4*ep^3)
         +Master(t124)*xi^2*[d4AA/na]*rat(-162000*ep^13-713628*ep^12+
         2555982*ep^11-1550366*ep^10+87098*ep^9+4339175*ep^8-2848540*
         ep^7-1375354*ep^6+1072468*ep^5+100917*ep^4-114712*ep^3-1144*
         ep^2+3704*ep+32,4147200*ep^11+4769280*ep^10-854784*ep^9-
         1608192*ep^8+23040*ep^7+161280*ep^6+2304*ep^5-4608*ep^4)
         +Master(t124)*xi^2*nf*[d4FA/na]*rat(18*ep^4-45*ep^3+40*ep^2-15
         *ep+2,80*ep^4-96*ep^3-44*ep^2+12*ep)
         +Master(t124)*xi^2*tf*nf*ca^3*rat(-18*ep^8-210*ep^7+852*ep^6-
         1146*ep^5+843*ep^4-379*ep^3+25*ep^2+43*ep-10,28800*ep^8-55680*
         ep^7+13344*ep^6+11328*ep^5-5280*ep^4+576*ep^3)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*ca*rat(12*ep^8-43*ep^7+861*
         ep^6-204*ep^5-666*ep^4+288*ep^3+174*ep^2-122*ep+18,3840*ep^6+
         1152*ep^5-384*ep^4)
         +Master(t124)*xi^3*tf^-1*[d4FA/na]*cf*rat(-78*ep^4+179*ep^3-
         144*ep^2+49*ep-6,40*ep^3-8*ep^2)
         +Master(t124)*xi^3*ca^4*rat(-13500*ep^13+642897*ep^12+5073072*
         ep^11-17808612*ep^10+13745870*ep^9+8696848*ep^8-6400608*ep^7-
         1324844*ep^6+737406*ep^5+49749*ep^4-16802*ep^3+8198*ep^2-414*
         ep-652,99532800*ep^11+114462720*ep^10-20514816*ep^9-38596608*
         ep^8+552960*ep^7+3870720*ep^6+55296*ep^5-110592*ep^4)
         +Master(t124)*xi^3*cf*ca^3*rat(1170*ep^6-2295*ep^5+1265*ep^4-
         87*ep^3-39*ep^2-18*ep+4,5760*ep^5+768*ep^4-384*ep^3)
         +Master(t124)*xi^3*[d4AA/na]*rat(54000*ep^13+13716*ep^12+
         427134*ep^11-1781790*ep^10+904624*ep^9+546839*ep^8-633312*ep^7
         +180998*ep^6+98406*ep^5-73623*ep^4+1244*ep^3+5812*ep^2-624*ep-
         32,4147200*ep^11+4769280*ep^10-854784*ep^9-1608192*ep^8+23040*
         ep^7+161280*ep^6+2304*ep^5-4608*ep^4)
         +Master(t124)*xi^4*tf^-1*[d4FA/na]*ca*rat(-30*ep^5+33*ep^4+95*
         ep^3-114*ep^2+21*ep+5,960*ep^4-192*ep^3)
         +Master(t124)*xi^4*ca^4*rat(15*ep^8+268*ep^7-11218*ep^6+19151*
         ep^5-12527*ep^4+3947*ep^3-572*ep^2+4*ep+8,691200*ep^7-645120*
         ep^6+193536*ep^5-18432*ep^4)
         +Master(t124)*xi^4*[d4AA/na]*rat(-20*ep^7-184*ep^6+207*ep^5-
         123*ep^4+170*ep^3-136*ep^2+42*ep-4,9600*ep^6-5760*ep^5+768*
         ep^4)
         +Master(t145)*tf^-1*[d4FA/na]*ca*rat(588198000*ep^17-
         1458326884*ep^16-1832535060*ep^15+7277105079*ep^14+7165333145*
         ep^13-34676211012*ep^12+22645936546*ep^11+47932317416*ep^10-
         48399431810*ep^9-5172192216*ep^8+14390847918*ep^7-760375671*
         ep^6-1832297635*ep^5+181892972*ep^4+115697936*ep^3-15611364*
         ep^2-2563760*ep+440400,82944000*ep^16-82944000*ep^15-494645760
         *ep^14+432437760*ep^13+745845120*ep^12-421516800*ep^11-
         392791680*ep^10+76654080*ep^9+62213760*ep^8-4723200*ep^7-
         3634560*ep^6+92160*ep^5+69120*ep^4)
         +Master(t145)*tf^-1*[d4FA/na]*cf*rat(-4622966784*ep^19-
         18130026480*ep^18+8692523408*ep^17+96595333791*ep^16+
         103959200231*ep^15-137563877722*ep^14-314959183166*ep^13+
         196425894752*ep^12+245064624836*ep^11-180710598798*ep^10-
         40502022772*ep^9+56387423141*ep^8-5826410477*ep^7-6251401036*
         ep^6+1733122442*ep^5+175416420*ep^4-116553406*ep^3+6737036*
         ep^2+2280088*ep-264304,51840000*ep^17-7776000*ep^16-281937600*
         ep^15+43133040*ep^14+324259560*ep^13-53030880*ep^12-107184600*
         ep^11+20358720*ep^10+13731480*ep^9-2838240*ep^8-721800*ep^7+
         156240*ep^6+12960*ep^5-2880*ep^4)
         +Master(t145)*tf^-1*nf*[d4FF/na]*ca*rat(-1080*ep^8+1940*ep^7+
         1540*ep^6-2732*ep^5-588*ep^4+2192*ep^3-1120*ep^2+216*ep-16,324
         *ep^8-1053*ep^7+855*ep^6-45*ep^5-99*ep^4+18*ep^3)
         +Master(t145)*tf^-1*nf*[d4FF/na]*cf*rat(45402624*ep^12-
         111286272*ep^11+135989344*ep^10-196409312*ep^9+241843680*ep^8-
         149843136*ep^7+29045792*ep^6+10942752*ep^5-5999648*ep^4+709568
         *ep^3+92864*ep^2-29760*ep+2304,1080000*ep^12-1782000*ep^11+
         579300*ep^10+272655*ep^9-158025*ep^8-1680*ep^7+10950*ep^6-1005
         *ep^5-225*ep^4+30*ep^3)
         +Master(t145)*ca^4*rat(-1018307952000*ep^21+5480425005120*
         ep^20-3711997647464*ep^19-31627267823140*ep^18+64161326123428*
         ep^17+32891008876002*ep^16-210271031444364*ep^15+
         171908337773142*ep^14+87200293204303*ep^13-191905708835680*
         ep^12+75598348054177*ep^11+14316263804616*ep^10-18342248231793
         *ep^9+8776174129602*ep^8-3619014833729*ep^7+144991161734*ep^6+
         451081073362*ep^5-76285194180*ep^4-19843031520*ep^3+3604654848
         *ep^2+543031200*ep-93766464,1433272320000*ep^20-5470322688000*
         ep^19-915303628800*ep^18+26710628843520*ep^17-28213836226560*
         ep^16-17577514045440*ep^15+38725600573440*ep^14-8250209095680*
         ep^13-12079560222720*ep^12+5366876590080*ep^11+1036960081920*
         ep^10-825483571200*ep^9+17412433920*ep^8+46899855360*ep^7-
         4664770560*ep^6-875888640*ep^5+119439360*ep^4)
         +Master(t145)*cf*ca^3*rat(1144388321280*ep^22-169343520768*
         ep^21-14673790241856*ep^20+10063667058368*ep^19+52983856463604
         *ep^18-40976945074012*ep^17-78848145643699*ep^16+
         23729110787176*ep^15+141288655490003*ep^14-59146461692521*
         ep^13-118882308032073*ep^12+97009409776799*ep^11+9464335242383
         *ep^10-32384100898403*ep^9+7594211251316*ep^8+3207391844381*
         ep^7-1453600081482*ep^6-67445259244*ep^5+96914199932*ep^4-
         4885902224*ep^3-2471663488*ep^2+171795648*ep+17369280,
         29859840000*ep^20-113965056000*ep^19-19068825600*ep^18+
         556471434240*ep^17-587788254720*ep^16-366198209280*ep^15+
         806783345280*ep^14-171879356160*ep^13-251657504640*ep^12+
         111809928960*ep^11+21603335040*ep^10-17197574400*ep^9+
         362759040*ep^8+977080320*ep^7-97182720*ep^6-18247680*ep^5+
         2488320*ep^4)
         +Master(t145)*cf^2*ca^2*rat(-42845054976*ep^20+44710928640*
         ep^19+324447196608*ep^18-392871411600*ep^17-436373952708*ep^16
         +32915508704*ep^15+1394839117147*ep^14-434091623466*ep^13-
         1536395107539*ep^12+1221911721243*ep^11+126991105098*ep^10-
         434032504309*ep^9+107291207560*ep^8+42637734759*ep^7-
         20682337461*ep^6-571378593*ep^5+1341890979*ep^4-93771466*ep^3-
         31265252*ep^2+2943288*ep+147744,311040000*ep^18-1342656000*
         ep^17+1405814400*ep^16+1065702240*ep^15-2438202240*ep^14+
         601643160*ep^13+788564880*ep^12-379762920*ep^11-65856240*ep^10
         +58326120*ep^9-1697040*ep^8-3314520*ep^7+344880*ep^6+61920*
         ep^5-8640*ep^4)
         +Master(t145)*cf^3*ca*rat(2317738752*ep^17-2153743200*ep^16-
         9544692960*ep^15+12706027366*ep^14-6027370337*ep^13+
         30100778258*ep^12-64677585148*ep^11+53939490406*ep^10-
         15055712598*ep^9-5303349370*ep^8+4472225724*ep^7-620941204*
         ep^6-253225521*ep^5+81504768*ep^4-235336*ep^3-2168048*ep^2+
         172624*ep+4224,12960000*ep^15-49464000*ep^14+66243600*ep^13-
         33173940*ep^12-2033730*ep^11+7360350*ep^10-1721220*ep^9-316920
         *ep^8+154830*ep^7-5850*ep^6-3480*ep^5+360*ep^4)
         +Master(t145)*cf^4*rat(-812218752*ep^15-305987328*ep^14+
         2269374264*ep^13-23883336*ep^12+1088728632*ep^11-8625228148*
         ep^10+10436325776*ep^9-4174613124*ep^8-605168288*ep^7+
         941992036*ep^6-177610920*ep^5-45763076*ep^4+18314248*ep^3-
         454560*ep^2-439360*ep+43136,9720000*ep^13-22518000*ep^12+
         15905700*ep^11-1021905*ep^10-3058155*ep^9+933030*ep^8+108630*
         ep^7-74745*ep^6+4005*ep^5+1620*ep^4-180*ep^3)
         +Master(t145)*[d4AA/na]*rat(-2312304000*ep^18-3359514880*ep^17
         -62094947432*ep^16+152801831408*ep^15-11099838516*ep^14-
         39530920254*ep^13+367809969351*ep^12-427642286536*ep^11-
         229838257763*ep^10+391239659756*ep^9-14535479517*ep^8-
         104622473436*ep^7+21595913571*ep^6+9841229786*ep^5-2924231414*
         ep^4-299595076*ep^3+124241448*ep^2+2378352*ep-1698048,
         4976640000*ep^17-746496000*ep^16-27066009600*ep^15+4140771840*
         ep^14+31128917760*ep^13-5090964480*ep^12-10289721600*ep^11+
         1954437120*ep^10+1318222080*ep^9-272471040*ep^8-69292800*ep^7+
         14999040*ep^6+1244160*ep^5-276480*ep^4)
         +Master(t145)*nf*[d4FA/na]*rat(228000000*ep^18-336429200*ep^17
         -2654565584*ep^16+8550212601*ep^15-5787737332*ep^14-
         13834325311*ep^13+53590358932*ep^12-48669120792*ep^11-
         2019512056*ep^10+24127299854*ep^9-10182364044*ep^8-1862995979*
         ep^7+2354062688*ep^6-400513975*ep^5-125648712*ep^4+49396570*
         ep^3-1714100*ep^2-1232568*ep+137808,51840000*ep^18-137376000*
         ep^17-184737600*ep^16+736313040*ep^15-206479440*ep^14-
         798980220*ep^13+511781940*ep^12+208773900*ep^11-197942220*
         ep^10-6628860*ep^9+26971020*ep^8-2296620*ep^7-1460340*ep^6+
         199080*ep^5+26640*ep^4-4320*ep^3)
         +Master(t145)*tf*nf*ca^3*rat(-3267180000*ep^21+5664586800*
         ep^20+32133124878*ep^19+33272041181*ep^18-589483042011*ep^17+
         711962157910*ep^16+1384738098078*ep^15-3890590308304*ep^14+
         3416084482335*ep^13-1289153904202*ep^12+660070118382*ep^11-
         975346803335*ep^10+563817256695*ep^9+115261501670*ep^8-
         257757973170*ep^7+95425987298*ep^6-643590411*ep^5-7746863834*
         ep^4+1615994232*ep^3+28056560*ep^2-40460208*ep+3337056,
         29859840000*ep^21-158754816000*ep^20+166808678400*ep^19+
         528092144640*ep^18-1432029818880*ep^17+793719889920*ep^16+
         1062186531840*ep^15-1565153478720*ep^14+409553202240*ep^13+
         403356507840*ep^12-271940310720*ep^11+6302387520*ep^10+
         36960788160*ep^9-8165845440*ep^8-1381423680*ep^7+616066560*
         ep^6-18731520*ep^5-12856320*ep^4+1244160*ep^3)
         +Master(t145)*tf*nf*cf*ca^2*rat(182476800*ep^18-686807424*
         ep^17-4920868512*ep^16+5798284584*ep^15+25384057994*ep^14-
         36331503337*ep^13-23899283352*ep^12+66776877071*ep^11-
         28597869675*ep^10-15384774371*ep^9+14066479323*ep^8-610727365*
         ep^7-1860472887*ep^6+296293732*ep^5+110397165*ep^4-23680930*
         ep^3-2653352*ep^2+756440*ep-25104,311040000*ep^17-1187136000*
         ep^16+1045526400*ep^15+1048033440*ep^14-1940688720*ep^13+
         377569080*ep^12+641238300*ep^11-280133640*ep^10-56479140*ep^9+
         44152200*ep^8-881820*ep^7-2532600*ep^6+251460*ep^5+47520*ep^4-
         6480*ep^3)
         +Master(t145)*tf*nf*cf^2*ca*rat(-88560*ep^13-62532*ep^12+
         2239302*ep^11+1343010*ep^10-13590626*ep^9+14259198*ep^8+
         2570804*ep^7-12228094*ep^6+5841974*ep^5+1181654*ep^4-1864246*
         ep^3+611484*ep^2-80488*ep+3440,81000*ep^12-244350*ep^11+158805
         *ep^10+160665*ep^9-245310*ep^8+94380*ep^7+3045*ep^6-10515*ep^5
         +2460*ep^4-180*ep^3)
         +Master(t145)*tf*nf*cf^3*rat(-4320*ep^9+332736*ep^8-1151408*
         ep^7+1236592*ep^6+169088*ep^5-1382624*ep^4+1173008*ep^3-449552
         *ep^2+82432*ep-5952,27000*ep^8-90450*ep^7+110085*ep^6-64590*
         ep^5+19695*ep^4-3000*ep^3+180*ep^2)
         +Master(t145)*tf^2*nf^2*ca^2*rat(57*ep^5-503*ep^4+800*ep^3-376
         *ep^2-17*ep+39,288*ep^7-552*ep^6-288*ep^5+678*ep^4+72*ep^3-54*
         ep^2)
         +Master(t145)*tf^2*nf^2*cf*ca*rat(288*ep^7-336*ep^6+1176*ep^5-
         2776*ep^4+2416*ep^3-800*ep^2-40*ep+72,432*ep^8-972*ep^7-156*
         ep^6+1161*ep^5-231*ep^4-117*ep^3+27*ep^2)
         +Master(t145)*xi*tf^-1*[d4FA/na]*ca*rat(-220074000*ep^16+
         812332220*ep^15+1976680924*ep^14-9446433681*ep^13+5662801561*
         ep^12+7490352438*ep^11-4275047198*ep^10-3461625392*ep^9+
         1653258594*ep^8+449100344*ep^7-244470538*ep^6+55822401*ep^5-
         10383271*ep^4-7032342*ep^3+2151872*ep^2+148972*ep-53304,
         82944000*ep^15-248832000*ep^14+3018240*ep^13+426401280*ep^12-
         106957440*ep^11-207601920*ep^10+22412160*ep^9+31829760*ep^8-
         1445760*ep^7-1831680*ep^6+28800*ep^5+34560*ep^4)
         +Master(t145)*xi*tf^-1*[d4FA/na]*cf*rat(4243500*ep^14+88875447
         *ep^13-529827349*ep^12+101822848*ep^11+602783576*ep^10-
         324706380*ep^9-122607976*ep^8+119170946*ep^7-7576616*ep^6-
         13567015*ep^5+2955487*ep^4+501726*ep^3-172100*ep^2-4772*ep+
         3078,2592000*ep^13+1296000*ep^12-3145680*ep^11-1572840*ep^10+
         589680*ep^9+294840*ep^8-36720*ep^7-18360*ep^6+720*ep^5+360*
         ep^4)
         +Master(t145)*xi*ca^4*rat(178019784000*ep^20+366763788000*
         ep^19-7552429928980*ep^18+23659023023666*ep^17-29380961139540*
         ep^16+10527824557590*ep^15+10049001993714*ep^14-14700745294020
         *ep^13+11051705646061*ep^12-4421739015194*ep^11-734712159577*
         ep^10+911445216770*ep^9+200080337045*ep^8-133819084030*ep^7-
         88239802701*ep^6+43359192168*ep^5+3204857134*ep^4-3606017966*
         ep^3+243664444*ep^2+81709816*ep-9718800,1433272320000*ep^19-
         6903595008000*ep^18+9571472179200*ep^17+1671759544320*ep^16-
         13690613882880*ep^15+8389989642240*ep^14+2247521126400*ep^13-
         3566801018880*ep^12+571508213760*ep^11+420499537920*ep^10-
         142203340800*ep^9-11363328000*ep^8+9225861120*ep^7-509276160*
         ep^6-182476800*ep^5+19906560*ep^4)
         +Master(t145)*xi*cf*ca^3*rat(-470988000*ep^16-1670076720*ep^15
         +16500903198*ep^14-21695840729*ep^13-17933504596*ep^12+
         40977220693*ep^11-3154017921*ep^10-20685529379*ep^9+6076308289
         *ep^8+3238115411*ep^7-1285655003*ep^6-14899210*ep^5+38343123*
         ep^4-12865564*ep^3+2327186*ep^2+387498*ep-84276,746496000*
         ep^15-1244160000*ep^14-968163840*ep^13+1883174400*ep^12+
         245324160*ep^11-736024320*ep^10-24727680*ep^9+102539520*ep^8+
         1088640*ep^7-5633280*ep^6-17280*ep^5+103680*ep^4)
         +Master(t145)*xi*cf^2*ca^2*rat(523500*ep^13-2001862*ep^12-
         34446*ep^11+5544092*ep^10-2628307*ep^9-2792919*ep^8-1219135*
         ep^7+4301809*ep^6-2326989*ep^5+665821*ep^4-126719*ep^3-2361*
         ep^2+6016*ep-660,216000*ep^12-378000*ep^11-167640*ep^10+435120
         *ep^9-59640*ep^8-58800*ep^7+11640*ep^6+1680*ep^5-360*ep^4)
         +Master(t145)*xi*cf^3*ca*rat(-201*ep^6+1071*ep^5-2214*ep^4+
         2206*ep^3-1141*ep^2+299*ep-36,72*ep^5-114*ep^4+48*ep^3-6*ep^2)
         +Master(t145)*xi*[d4AA/na]*rat(793248000*ep^17+8685788800*
         ep^16-36381987120*ep^15+23285657688*ep^14+5019222306*ep^13+
         76576707804*ep^12-118362435777*ep^11-948119212*ep^10+
         60714154371*ep^9-15046192082*ep^8-10146149403*ep^7+3536506666*
         ep^6+708412575*ep^5-306211746*ep^4-22224240*ep^3+11694938*ep^2
         +312888*ep-178456,4976640000*ep^16-10699776000*ep^15-
         5666457600*ep^14+15473687040*ep^13+181543680*ep^12-5454051840*
         ep^11+618382080*ep^10+717672960*ep^9-117123840*ep^8-38223360*
         ep^7+7153920*ep^6+691200*ep^5-138240*ep^4)
         +Master(t145)*xi*nf*[d4FA/na]*rat(-2565*ep^9+1422*ep^8-1740*
         ep^7+1682*ep^6+4370*ep^5-3412*ep^4-180*ep^3+538*ep^2-125*ep+10
         ,4320*ep^9-1080*ep^8-8040*ep^7-1230*ep^6+1650*ep^5+150*ep^4-90
         *ep^3)
         +Master(t145)*xi*tf*nf*ca^3*rat(-828225*ep^12+1639764*ep^11+
         6024528*ep^10-11374680*ep^9+938830*ep^8+7398082*ep^7-2791666*
         ep^6-1393080*ep^5+515255*ep^4+260334*ep^3-72482*ep^2-23860*ep+
         6720,4976640*ep^12-12026880*ep^11+898560*ep^10+15125760*ep^9-
         8507520*ep^8-2983680*ep^7+2845440*ep^6-149760*ep^5-213120*ep^4
         +34560*ep^3)
         +Master(t145)*xi*tf*nf*cf*ca^2*rat(1944*ep^10-5469*ep^9-2897*
         ep^8+16496*ep^7-9738*ep^6-4711*ep^5+3563*ep^4+782*ep^3-280*
         ep^2-90*ep+16,1728*ep^10-2160*ep^9-2784*ep^8+2724*ep^7+1152*
         ep^6-600*ep^5-96*ep^4+36*ep^3)
         +Master(t145)*xi*tf*nf*cf^2*ca*rat(-228*ep^6+922*ep^5-1514*
         ep^4+1294*ep^3-610*ep^2+152*ep-16,72*ep^6-150*ep^5+69*ep^4-9*
         ep^3)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*ca*rat(404340*ep^13-2386304
         *ep^12+6128233*ep^11-11519963*ep^10+12312991*ep^9+2965731*ep^8
         -14261949*ep^7+3001073*ep^6+4420115*ep^5-1084933*ep^4-787114*
         ep^3+311100*ep^2-19416*ep-2304,829440*ep^12-2695680*ep^11+
         737280*ep^10+3980160*ep^9-2062080*ep^8-1393920*ep^7+529920*
         ep^6+109440*ep^5-34560*ep^4)
         +Master(t145)*xi^2*tf^-1*[d4FA/na]*cf*rat(-3159000*ep^12+
         5291190*ep^11+12718323*ep^10-25193682*ep^9+7617323*ep^8+
         8848030*ep^7-6354549*ep^6+492258*ep^5+605619*ep^4-141060*ep^3-
         8354*ep^2+4064*ep-162,1296000*ep^11-1296000*ep^10-276840*ep^9+
         276840*ep^8+18000*ep^7-18000*ep^6-360*ep^5+360*ep^4)
         +Master(t145)*xi^2*ca^4*rat(-1398009600*ep^18+6141662640*ep^17
         -13004370140*ep^16+59689591568*ep^15-270706711726*ep^14+
         690479564900*ep^13-1005796626732*ep^12+785294415311*ep^11-
         180160423463*ep^10-197816124632*ep^9+168373548878*ep^8-
         36237257555*ep^7-9421007085*ep^6+4892049670*ep^5+31838416*ep^4
         -311791494*ep^3+47661404*ep^2+186552*ep-322992,71663616000*
         ep^17-377428377600*ep^16+644833198080*ep^15-187715543040*ep^14
         -632300359680*ep^13+713420421120*ep^12-177048115200*ep^11-
         134339420160*ep^10+97880555520*ep^9-16304302080*ep^8-
         4667258880*ep^7+2347315200*ep^6-361635840*ep^5+19906560*ep^4)
         +Master(t145)*xi^2*cf*ca^3*rat(60750000*ep^15-34162020*ep^14-
         338461704*ep^13+331172103*ep^12+230358272*ep^11-217427729*
         ep^10-73517393*ep^9+38872499*ep^8+22632531*ep^7-7887213*ep^6-
         5274671*ep^5+1145870*ep^4+544457*ep^3-88058*ep^2-20292*ep+3348
         ,248832000*ep^14-248832000*ep^13-488609280*ep^12+301985280*
         ep^11+283098240*ep^10-56609280*ep^9-45982080*ep^8+3525120*ep^7
         +2712960*ep^6-69120*ep^5-51840*ep^4)
         +Master(t145)*xi^2*cf^2*ca^2*rat(-378*ep^9+657*ep^8-597*ep^7-
         58*ep^6+688*ep^5-248*ep^4-236*ep^3+241*ep^2-77*ep+8,864*ep^8+
         648*ep^7-312*ep^6-72*ep^5+24*ep^4)
         +Master(t145)*xi^2*[d4AA/na]*rat(-40387200*ep^15-95501920*
         ep^14+851051840*ep^13-1041663928*ep^12-172909438*ep^11+
         867790681*ep^10-473293881*ep^9+141282128*ep^8-77420676*ep^7+
         23475781*ep^6+8507155*ep^5-5849374*ep^4+813144*ep^3-1912*ep^2+
         9616*ep-2496,248832000*ep^14-646963200*ep^13-4631040*ep^12+
         808116480*ep^11-354343680*ep^10-153653760*ep^9+117780480*ep^8-
         9434880*ep^7-7499520*ep^6+1935360*ep^5-138240*ep^4)
         +Master(t145)*xi^2*nf*[d4FA/na]*rat(-50*ep^4+75*ep^3-23*ep^2-3
         *ep+1,64*ep^4-80*ep^3-32*ep^2+12*ep)
         +Master(t145)*xi^2*tf*nf*ca^3*rat(-555*ep^9+1568*ep^8+1345*
         ep^7-1726*ep^6-2597*ep^5+2032*ep^4+283*ep^3-430*ep^2+84*ep-4,
         36864*ep^9-39936*ep^8-50688*ep^7+40704*ep^6+5760*ep^5-7680*
         ep^4+1152*ep^3)
         +Master(t145)*xi^2*tf*nf*cf*ca^2*rat(-126*ep^7+183*ep^6+36*
         ep^5-112*ep^4-4*ep^3+45*ep^2-26*ep+4,288*ep^7-120*ep^6-468*
         ep^5-24*ep^4+36*ep^3)
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*ca*rat(-378*ep^9+12985*ep^8
         +19739*ep^7-5762*ep^6-11874*ep^5+1947*ep^4+2163*ep^3-328*ep^2-
         164*ep+32,27648*ep^8+43776*ep^7+14976*ep^6-2304*ep^5-1152*ep^4
         )
         +Master(t145)*xi^3*tf^-1*[d4FA/na]*cf*rat(78*ep^6-177*ep^5+109
         *ep^4+24*ep^3-50*ep^2+18*ep-2,96*ep^5-24*ep^4)
         +Master(t145)*xi^3*ca^4*rat(17394750*ep^14-208747350*ep^13+
         751657680*ep^12-1489546190*ep^11+1428208456*ep^10-336250165*
         ep^9-367345135*ep^8+218327652*ep^7-283860*ep^6-11594233*ep^5-
         5688403*ep^4+1672228*ep^3+844324*ep^2-340662*ep+32028,
         2985984000*ep^13-2538086400*ep^12-3377479680*ep^11+3394897920*
         ep^10+226437120*ep^9-905748480*ep^8+184135680*ep^7+47278080*
         ep^6-19077120*ep^5+1658880*ep^4)
         +Master(t145)*xi^3*cf*ca^3*rat(-117*ep^8+636*ep^7-105*ep^6-875
         *ep^5+298*ep^4+373*ep^3-254*ep^2+46*ep-2,13824*ep^7+14976*ep^6
         -1152*ep^4)
         +Master(t145)*xi^3*[d4AA/na]*rat(-769500*ep^12-3712050*ep^11+
         28328640*ep^10-48060505*ep^9+34812701*ep^8-9525270*ep^7-
         3307596*ep^6+4210317*ep^5-1593519*ep^4+69070*ep^3+137326*ep^2-
         40122*ep+3468,31104000*ep^11-26438400*ep^10-27406080*ep^9+
         28753920*ep^8-4492800*ep^7-2246400*ep^6+794880*ep^5-69120*ep^4
         )
         +Master(t145)*xi^4*tf^-1*[d4FA/na]*ca*rat(40*ep^4-4*ep^3-28*
         ep^2+8*ep+1,288*ep^3)
         +Master(t145)*xi^4*ca^4*rat(-14400*ep^8+13305*ep^7+85065*ep^6-
         154856*ep^5+103307*ep^4-30483*ep^3+3097*ep^2+218*ep-45,8294400
         *ep^7-6497280*ep^6+1658880*ep^5-138240*ep^4)
         +Master(t145)*xi^4*[d4AA/na]*rat(3200*ep^6-7940*ep^5+12060*
         ep^4-10153*ep^3+4330*ep^2-864*ep+63,115200*ep^5-51840*ep^4+
         5760*ep^3)
         );


==> anc/resMSbar.h <==
* ---------------------------------------------------------------------
*
*   The QCD self-energies and vertex functions for one vanishing
*   momentum in the MSbar scheme up to four-loop accuracy.
*
*     B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*     Four-loop QCD propagators and vertices with one vanishing external
*     momentum,
*     Nikhef 2017-013, LTH 1125, arXiv:1703.08532 [hep-ph].
*
*   Symbols:
*
*     S a,xi;
*     S ca,cf,tf,nf,[d4AA/na],[d4FA/na],[d4FF/na],[d4FA/nr],[d4FF/nr];
*     S z3,...,z7;
*
*   a   : the coupling constant, a = alpha_s/(4*pi), in the MSbar scheme
*   xi  : the gauge parameter in the MSbar scheme (xi = 0: the Landau gauge)
*   z`n': the Riemann zeta values, Zeta(n)
*
*   The group factors are explaind in the paper.
*
* ---------------------------------------------------------------------

*--#[ gluonMSb :

L gluonMSb  =

       + a * (
          - 97/36*ca
          + 20/9*tf*nf
          - 1/2*xi*ca
          - 1/4*xi^2*ca
          )

       + a^2 * (
          - 2381/96*ca^2
          + 3*ca^2*z3
          + 55/3*tf*nf*cf
          - 16*tf*nf*cf*z3
          + 59/4*tf*nf*ca
          + 8*tf*nf*ca*z3
          + 463/288*xi*ca^2
          - 2*xi*ca^2*z3
          - 10/9*xi*tf*nf*ca
          + 95/144*xi^2*ca^2
          - 10/9*xi^2*tf*nf*ca
          - 1/16*xi^3*ca^2
          + 1/16*xi^4*ca^2
          )

       + a^3 * (
          - 10221367/31104*ca^3
          + 7025/192*ca^3*z5
          + 9/32*ca^3*z4
          + 1549/24*ca^3*z3
          - 286/9*tf*nf*cf^2
          + 160*tf*nf*cf^2*z5
          - 296/3*tf*nf*cf^2*z3
          + 96809/324*tf*nf*ca*cf
          - 80*tf*nf*ca*cf*z5
          + 12*tf*nf*ca*cf*z4
          - 1492/9*tf*nf*ca*cf*z3
          + 1154561/3888*tf*nf*ca^2
          - 160/3*tf*nf*ca^2*z5
          - 9*tf*nf*ca^2*z4
          + 871/18*tf*nf*ca^2*z3
          - 7402/81*tf^2*nf^2*cf
          + 608/9*tf^2*nf^2*cf*z3
          - 10499/243*tf^2*nf^2*ca
          - 256/9*tf^2*nf^2*ca*z3
          + 13141/1152*xi*ca^3
          + 115/8*xi*ca^3*z5
          + 3/8*xi*ca^3*z4
          - 12071/288*xi*ca^3*z3
          - 55/6*xi*tf*nf*ca*cf
          + 8*xi*tf*nf*ca*cf*z3
          - 241/24*xi*tf*nf*ca^2
          + 202/9*xi*tf*nf*ca^2*z3
          + 16/9*xi*tf^2*nf^2*ca
          - 64/9*xi*tf^2*nf^2*ca*z3
          + 30835/10368*xi^2*ca^3
          + 385/96*xi^2*ca^3*z5
          + 3/32*xi^2*ca^3*z4
          - 161/96*xi^2*ca^3*z3
          - 55/6*xi^2*tf*nf*ca*cf
          + 8*xi^2*tf*nf*ca*cf*z3
          - 6137/1296*xi^2*tf*nf*ca^2
          - 25/6*xi^2*tf*nf*ca^2*z3
          - 100/81*xi^2*tf^2*nf^2*ca
          - 2813/1152*xi^3*ca^3
          - 5/24*xi^3*ca^3*z5
          + 149/96*xi^3*ca^3*z3
          - 5/18*xi^3*tf*nf*ca^2
          - 29/48*xi^4*ca^3
          - 35/192*xi^4*ca^3*z5
          + 13/96*xi^4*ca^3*z3
          + 5/12*xi^4*tf*nf*ca^2
          + 1/16*xi^5*ca^3
          - 1/64*xi^6*ca^3
          )

       + a^4 * (
          + 3319/3456*[d4AA/na]
          - 99757/128*[d4AA/na]*z7
          - 50925/512*[d4AA/na]*z6
          - 226975/512*[d4AA/na]*z5
          - 989/32*[d4AA/na]*z4
          - 311113/768*[d4AA/na]*z3
          + 753337/768*[d4AA/na]*z3^2
          - 4698915983/746496*ca^4
          - 9266411/6144*ca^4*z7
          - 238325/4096*ca^4*z6
          + 338738527/110592*ca^4*z5
          + 49117/2048*ca^4*z4
          + 122449741/82944*ca^4*z3
          - 2360029/18432*ca^4*z3^2
          - 4544/27*nf*[d4FA/na]
          + 49/2*nf*[d4FA/na]*z7
          + 75*nf*[d4FA/na]*z6
          + 1005*nf*[d4FA/na]*z5
          + 172*nf*[d4FA/na]*z4
          + 1964*nf*[d4FA/na]*z3
          - 5350/3*nf*[d4FA/na]*z3^2
          + 6896/27*nf^2*[d4FF/na]
          + 320*nf^2*[d4FF/na]*z5
          - 64*nf^2*[d4FF/na]*z4
          - 336*nf^2*[d4FF/na]*z3
          - 512/3*nf^2*[d4FF/na]*z3^2
          - 31/3*tf*nf*cf^3
          - 2240*tf*nf*cf^3*z7
          + 1960*tf*nf*cf^3*z5
          + 104*tf*nf*cf^3*z3
          - 576533/648*tf*nf*ca*cf^2
          + 2240*tf*nf*ca*cf^2*z7
          - 150*tf*nf*ca*cf^2*z6
          + 29210/9*tf*nf*ca*cf^2*z5
          + 245/6*tf*nf*ca*cf^2*z4
          - 192157/54*tf*nf*ca*cf^2*z3
          - 60*tf*nf*ca*cf^2*z3^2
          + 20572427/2916*tf*nf*ca^2*cf
          - 2800/3*tf*nf*ca^2*cf*z7
          + 75*tf*nf*ca^2*cf*z6
          - 36166/9*tf*nf*ca^2*cf*z5
          + 61*tf*nf*ca^2*cf*z4
          - 324935/162*tf*nf*ca^2*cf*z3
          + 410*tf*nf*ca^2*cf*z3^2
          + 42950657/5832*tf*nf*ca^3
          + 9471/4*tf*nf*ca^3*z7
          + 275/4*tf*nf*ca^3*z6
          - 1650287/432*tf*nf*ca^3*z5
          - 2767/32*tf*nf*ca^3*z4
          - 232351/1296*tf*nf*ca^3*z3
          - 557/18*tf*nf*ca^3*z3^2
          - 7505/162*tf^2*nf^2*cf^2
          - 16000/9*tf^2*nf^2*cf^2*z5
          + 88/3*tf^2*nf^2*cf^2*z4
          + 49696/27*tf^2*nf^2*cf^2*z3
          - 256*tf^2*nf^2*cf^2*z3^2
          - 13241219/2916*tf^2*nf^2*ca*cf
          + 6008/3*tf^2*nf^2*ca*cf*z5
          - 22*tf^2*nf^2*ca*cf*z4
          + 124210/81*tf^2*nf^2*ca*cf*z3
          + 256*tf^2*nf^2*ca*cf*z3^2
          - 44177531/23328*tf^2*nf^2*ca^2
          + 16586/27*tf^2*nf^2*ca^2*z5
          - 41/6*tf^2*nf^2*ca^2*z4
          - 156817/162*tf^2*nf^2*ca^2*z3
          - 704/9*tf^2*nf^2*ca^2*z3^2
          + 393026/729*tf^3*nf^3*cf
          - 1280/9*tf^3*nf^3*cf*z5
          - 25888/81*tf^3*nf^3*cf*z3
          + 113743/1458*tf^3*nf^3*ca
          - 640/27*tf^3*nf^3*ca*z5
          + 8/3*tf^3*nf^3*ca*z4
          + 4280/27*tf^3*nf^3*ca*z3
          - 385/96*xi*[d4AA/na]
          - 3997/384*xi*[d4AA/na]*z7
          - 2375/256*xi*[d4AA/na]*z6
          + 322195/768*xi*[d4AA/na]*z5
          + 1347/128*xi*[d4AA/na]*z4
          - 33515/192*xi*[d4AA/na]*z3
          - 17449/128*xi*[d4AA/na]*z3^2
          + 129316433/1492992*xi*ca^4
          - 7806659/36864*xi*ca^4*z7
          - 51175/6144*xi*ca^4*z6
          + 1847129/6144*xi*ca^4*z5
          + 8411/1536*xi*ca^4*z4
          - 51101257/82944*xi*ca^4*z3
          + 63007/3072*xi*ca^4*z3^2
          - 147/2*xi*nf*[d4FA/na]*z7
          - 340*xi*nf*[d4FA/na]*z5
          + 992/3*xi*nf*[d4FA/na]*z3
          + 16*xi*nf*[d4FA/na]*z3^2
          + 143/9*xi*tf*nf*ca*cf^2
          - 80*xi*tf*nf*ca*cf^2*z5
          + 148/3*xi*tf*nf*ca*cf^2*z3
          - 485489/2592*xi*tf*nf*ca^2*cf
          + 67*xi*tf*nf*ca^2*cf*z5
          - 3/2*xi*tf*nf*ca^2*cf*z4
          + 1625/9*xi*tf*nf*ca^2*cf*z3
          - 21636697/186624*xi*tf*nf*ca^3
          + 539/8*xi*tf*nf*ca^3*z7
          - 22703/144*xi*tf*nf*ca^3*z5
          + 5/6*xi*tf*nf*ca^3*z4
          + 260717/432*xi*tf*nf*ca^3*z3
          + 29/6*xi*tf*nf*ca^3*z3^2
          + 4781/81*xi*tf^2*nf^2*ca*cf
          - 784/9*xi*tf^2*nf^2*ca*cf*z3
          + 552001/11664*xi*tf^2*nf^2*ca^2
          + 230/9*xi*tf^2*nf^2*ca^2*z5
          + xi*tf^2*nf^2*ca^2*z4
          - 5452/27*xi*tf^2*nf^2*ca^2*z3
          - 320/81*xi*tf^3*nf^3*ca
          + 1280/81*xi*tf^3*nf^3*ca*z3
          - 487/384*xi^2*[d4AA/na]
          + 2625/64*xi^2*[d4AA/na]*z7
          + 375/128*xi^2*[d4AA/na]*z6
          - 5195/128*xi^2*[d4AA/na]*z5
          + 9/8*xi^2*[d4AA/na]*z4
          + 1313/96*xi^2*[d4AA/na]*z3
          - 1501/64*xi^2*[d4AA/na]*z3^2
          + 882095/27648*xi^2*ca^4
          - 147553/6144*xi^2*ca^4*z7
          - 175/512*xi^2*ca^4*z6
          + 69395/1152*xi^2*ca^4*z5
          + 365/1536*xi^2*ca^4*z4
          - 193639/4608*xi^2*ca^4*z3
          - 147/256*xi^2*ca^4*z3^2
          + 143/9*xi^2*tf*nf*ca*cf^2
          - 80*xi^2*tf*nf*ca*cf^2*z5
          + 148/3*xi^2*tf*nf*ca*cf^2*z3
          - 82181/648*xi^2*tf*nf*ca^2*cf
          + 40*xi^2*tf*nf*ca^2*cf*z5
          - 9*xi^2*tf*nf*ca^2*cf*z4
          + 413/6*xi^2*tf*nf*ca^2*cf*z3
          - 298517/3456*xi^2*tf*nf*ca^3
          + 1397/48*xi^2*tf*nf*ca^3*z5
          + 41/6*xi^2*tf*nf*ca^3*z4
          - 8369/288*xi^2*tf*nf*ca^3*z3
          + 5/6*xi^2*tf*nf*ca^3*z3^2
          + 2051/81*xi^2*tf^2*nf^2*ca*cf
          - 16*xi^2*tf^2*nf^2*ca*cf*z3
          + 227/36*xi^2*tf^2*nf^2*ca^2
          - 10/9*xi^2*tf^2*nf^2*ca^2*z5
          + 50/9*xi^2*tf^2*nf^2*ca^2*z3
          + 2737/384*xi^3*[d4AA/na]*z7
          + 275/256*xi^3*[d4AA/na]*z6
          - 3255/256*xi^3*[d4AA/na]*z5
          + 3/128*xi^3*[d4AA/na]*z4
          + 283/64*xi^3*[d4AA/na]*z3
          - 633/128*xi^3*[d4AA/na]*z3^2
          - 1100549/41472*xi^3*ca^4
          + 15785/9216*xi^3*ca^4*z7
          + 475/6144*xi^3*ca^4*z6
          - 515119/55296*xi^3*ca^4*z5
          - 73/256*xi^3*ca^4*z4
          + 651137/27648*xi^3*ca^4*z3
          - 985/3072*xi^3*ca^4*z3^2
          - 55/24*xi^3*tf*nf*ca^2*cf
          + 2*xi^3*tf*nf*ca^2*cf*z3
          - 4751/1296*xi^3*tf*nf*ca^3
          + 595/432*xi^3*tf*nf*ca^3*z5
          - 1213/108*xi^3*tf*nf*ca^3*z3
          + 1/6*xi^3*tf*nf*ca^3*z3^2
          - 97/81*xi^3*tf^2*nf^2*ca^2
          + 32/9*xi^3*tf^2*nf^2*ca^2*z3
          - 567/128*xi^4*[d4AA/na]*z7
          + 25/512*xi^4*[d4AA/na]*z6
          + 4505/1536*xi^4*[d4AA/na]*z5
          + 3/64*xi^4*[d4AA/na]*z4
          - 1195/768*xi^4*[d4AA/na]*z3
          + 329/256*xi^4*[d4AA/na]*z3^2
          - 14803/2048*xi^4*ca^4
          - 189/256*xi^4*ca^4*z7
          + 575/12288*xi^4*ca^4*z6
          - 310055/110592*xi^4*ca^4*z5
          - 181/2048*xi^4*ca^4*z4
          + 90341/27648*xi^4*ca^4*z3
          + 1279/6144*xi^4*ca^4*z3^2
          + 55/16*xi^4*tf*nf*ca^2*cf
          - 3*xi^4*tf*nf*ca^2*cf*z3
          - 875/1728*xi^4*tf*nf*ca^3
          - 175/216*xi^4*tf*nf*ca^3*z5
          + 59/27*xi^4*tf*nf*ca^3*z3
          + 25/27*xi^4*tf^2*nf^2*ca^2
          - 91/192*xi^5*[d4AA/na]*z7
          + 35/384*xi^5*[d4AA/na]*z5
          - 5/64*xi^5*[d4AA/na]*z3
          + 15/64*xi^5*[d4AA/na]*z3^2
          - 121/1536*xi^5*ca^4
          + 4823/36864*xi^5*ca^4*z7
          - 4565/9216*xi^5*ca^4*z5
          - 157/384*xi^5*ca^4*z3
          + 21/512*xi^5*ca^4*z3^2
          + 5/12*xi^5*tf*nf*ca^3
          + 341/1152*xi^6*ca^4
          + 35/384*xi^6*ca^4*z5
          - 13/192*xi^6*ca^4*z3
          - 5/36*xi^6*tf*nf*ca^3
          - 7/256*xi^7*ca^4
          + 1/256*xi^8*ca^4
          );

*--#] gluonMSb :
*--#[ ghostMSb :

L ghostMSb  =

       + a * (
          - ca
          )

       + a^2 * (
          - 1751/192*ca^2
          + 15/16*ca^2*z3
          + 95/24*tf*nf*ca
          + 7/64*xi*ca^2
          - 3/8*xi*ca^2*z3
          - 3/8*xi^2*ca^2
          + 3/16*xi^2*ca^2*z3
          )

       + a^3 * (
          - 466373/3888*ca^3
          + 65/32*ca^3*z5
          - 9/64*ca^3*z4
          + 12403/576*ca^3*z3
          + 899/24*tf*nf*ca*cf
          - 6*tf*nf*ca*cf*z4
          - 22*tf*nf*ca*cf*z3
          + 150247/1944*tf*nf*ca^2
          + 9/2*tf*nf*ca^2*z4
          + 29/9*tf*nf*ca^2*z3
          - 5161/486*tf^2*nf^2*ca
          - 8/9*tf^2*nf^2*ca*z3
          - 61/576*xi*ca^3
          + 65/32*xi*ca^3*z5
          - 3/16*xi*ca^3*z4
          - 1429/192*xi*ca^3*z3
          - 199/144*xi*tf*nf*ca^2
          + 13/6*xi*tf*nf*ca^2*z3
          - 327/128*xi^2*ca^3
          - 35/32*xi^2*ca^3*z5
          - 3/64*xi^2*ca^3*z4
          + 93/64*xi^2*ca^3*z3
          - 361/384*xi^3*ca^3
          + 5/32*xi^3*ca^3*z5
          + 23/64*xi^3*ca^3*z3
          )

       + a^4 * (
          + 3259/256*[d4AA/na]
          + 106827/1024*[d4AA/na]*z7
          + 50925/1024*[d4AA/na]*z6
          + 363115/1024*[d4AA/na]*z5
          - 1827/64*[d4AA/na]*z4
          - 202049/512*[d4AA/na]*z3
          - 15879/512*[d4AA/na]*z3^2
          - 13485064225/5971968*ca^4
          - 711739/4096*ca^4*z7
          + 238325/8192*ca^4*z6
          + 9816437/24576*ca^4*z5
          - 139015/12288*ca^4*z4
          + 26382331/55296*ca^4*z3
          - 83463/4096*ca^4*z3^2
          - 75/2*nf*[d4FA/na]*z6
          - 665/2*nf*[d4FA/na]*z5
          + 18*nf*[d4FA/na]*z4
          + 318*nf*[d4FA/na]*z3
          - 15*nf*[d4FA/na]*z3^2
          - 4393/48*tf*nf*ca*cf^2
          + 75*tf*nf*ca*cf^2*z6
          + 285*tf*nf*ca*cf^2*z5
          - 111/4*tf*nf*ca*cf^2*z4
          - 947/4*tf*nf*ca*cf^2*z3
          + 30*tf*nf*ca*cf^2*z3^2
          + 1805161/1728*tf*nf*ca^2*cf
          - 75/2*tf*nf*ca^2*cf*z6
          - 213*tf*nf*ca^2*cf*z5
          - 27*tf*nf*ca^2*cf*z4
          - 13667/24*tf*nf*ca^2*cf*z3
          + 9*tf*nf*ca^2*cf*z3^2
          + 267238975/124416*tf*nf*ca^3
          + 441/8*tf*nf*ca^3*z7
          - 275/8*tf*nf*ca^3*z6
          - 21887/96*tf*nf*ca^3*z5
          + 2731/64*tf*nf*ca^3*z4
          + 51919/1152*tf*nf*ca^3*z3
          - 121/8*tf*nf*ca^3*z3^2
          - 36485/108*tf^2*nf^2*ca*cf
          + 12*tf^2*nf^2*ca*cf*z5
          + 15*tf^2*nf^2*ca*cf*z4
          + 689/3*tf^2*nf^2*ca*cf*z3
          - 2051269/3456*tf^2*nf^2*ca^2
          + 67/2*tf^2*nf^2*ca^2*z5
          - 45/4*tf^2*nf^2*ca^2*z4
          - 3469/36*tf^2*nf^2*ca^2*z3
          + 150979/2916*tf^3*nf^3*ca
          - 4/3*tf^3*nf^3*ca*z4
          + 20/27*tf^3*nf^3*ca*z3
          + 139/64*xi*[d4AA/na]
          + 119/8*xi*[d4AA/na]*z7
          - 2425/512*xi*[d4AA/na]*z6
          - 17735/512*xi*[d4AA/na]*z5
          - 15/256*xi*[d4AA/na]*z4
          + 8*xi*[d4AA/na]*z3
          + 1807/256*xi*[d4AA/na]*z3^2
          + 24242833/1492992*xi*ca^4
          + 105217/12288*xi*ca^4*z7
          + 7675/12288*xi*ca^4*z6
          + 1747691/36864*xi*ca^4*z5
          - 1195/1024*xi*ca^4*z4
          - 315153/2048*xi*ca^4*z3
          + 20387/6144*xi*ca^4*z3^2
          - 1321/96*xi*tf*nf*ca^2*cf
          + 7/2*xi*tf*nf*ca^2*cf*z5
          + 3/4*xi*tf*nf*ca^2*cf*z4
          + 143/8*xi*tf*nf*ca^2*cf*z3
          - 6*xi*tf*nf*ca^2*cf*z3^2
          - 5301809/186624*xi*tf*nf*ca^3
          - 2459/288*xi*tf*nf*ca^3*z5
          - 15/32*xi*tf*nf*ca^3*z4
          + 14683/192*xi*tf*nf*ca^3*z3
          + 7/2*xi*tf*nf*ca^3*z3^2
          + 173743/23328*xi*tf^2*nf^2*ca^2
          - 10/3*xi*tf^2*nf^2*ca^2*z5
          + 1/2*xi*tf^2*nf^2*ca^2*z4
          - 17/2*xi*tf^2*nf^2*ca^2*z3
          + 125/256*xi^2*[d4AA/na]
          - 2639/512*xi^2*[d4AA/na]*z7
          - 525/256*xi^2*[d4AA/na]*z6
          + 3005/256*xi^2*[d4AA/na]*z5
          + 27/128*xi^2*[d4AA/na]*z4
          - 205/32*xi^2*[d4AA/na]*z3
          - 51/128*xi^2*[d4AA/na]*z3^2
          - 9026467/221184*xi^2*ca^4
          + 100037/12288*xi^2*ca^4*z7
          - 225/1024*xi^2*ca^4*z6
          - 199099/9216*xi^2*ca^4*z5
          - 75/512*xi^2*ca^4*z4
          + 33203/1536*xi^2*ca^4*z3
          - 257/256*xi^2*ca^4*z3^2
          + 71593/6912*xi^2*tf*nf*ca^3
          + 211/72*xi^2*tf*nf*ca^3*z5
          - 3/32*xi^2*tf*nf*ca^3*z4
          - 827/128*xi^2*tf*nf*ca^3*z3
          + 5/8*xi^2*tf*nf*ca^3*z3^2
          - 7/4*xi^3*[d4AA/na]*z7
          - 875/512*xi^3*[d4AA/na]*z6
          - 1765/512*xi^3*[d4AA/na]*z5
          + 141/256*xi^3*[d4AA/na]*z4
          + 435/128*xi^3*[d4AA/na]*z3
          + 317/256*xi^3*[d4AA/na]*z3^2
          - 13949/1024*xi^3*ca^4
          - 30961/12288*xi^3*ca^4*z7
          - 1975/12288*xi^3*ca^4*z6
          + 11203/12288*xi^3*ca^4*z5
          + 25/512*xi^3*ca^4*z4
          + 13575/2048*xi^3*ca^4*z3
          - 527/6144*xi^3*ca^4*z3^2
          + 483/1024*xi^4*[d4AA/na]*z7
          + 175/1024*xi^4*[d4AA/na]*z6
          + 345/1024*xi^4*[d4AA/na]*z5
          - 3/16*xi^4*[d4AA/na]*z4
          - 523/512*xi^4*[d4AA/na]*z3
          + 155/512*xi^4*[d4AA/na]*z3^2
          - 35579/12288*xi^4*ca^4
          + 231/1024*xi^4*ca^4*z7
          - 175/24576*xi^4*ca^4*z6
          + 2985/8192*xi^4*ca^4*z5
          + 41/4096*xi^4*ca^4*z4
          + 6319/6144*xi^4*ca^4*z3
          - 515/12288*xi^4*ca^4*z3^2
          );

*--#] ghostMSb :
*--#[ quarkMSb :

L quarkMSb  =

       + a * (
          + xi*cf
          )

       + a^2 * (
          - 5/8*cf^2
          + 41/4*ca*cf
          - 3*ca*cf*z3
          - 7/2*tf*nf*cf
          + 13/2*xi*ca*cf
          - 3*xi*ca*cf*z3
          + 9/8*xi^2*ca*cf
          )

       + a^3 * (
          - 73/12*cf^3
          - 997/24*ca*cf^2
          - 20*ca*cf^2*z5
          + 6*ca*cf^2*z4
          + 44*ca*cf^2*z3
          + 159257/648*ca^2*cf
          + 165/4*ca^2*cf*z5
          - 69/16*ca^2*cf*z4
          - 3139/24*ca^2*cf*z3
          - 79/6*tf*nf*cf^2
          + 16*tf*nf*cf^2*z3
          - 11887/81*tf*nf*ca*cf
          + 52/3*tf*nf*ca*cf*z3
          + 1570/81*tf^2*nf^2*cf
          + 7/8*xi*cf^3
          + 4*xi*ca*cf^2
          + 20*xi*ca*cf^2*z5
          - 17*xi*ca*cf^2*z3
          + 39799/576*xi*ca^2*cf
          + 5/2*xi*ca^2*cf*z5
          + 3/8*xi*ca^2*cf*z4
          - 35*xi*ca^2*cf*z3
          - 3/2*xi*tf*nf*cf^2
          - 1723/72*xi*tf*nf*ca*cf
          + 8*xi*tf*nf*ca*cf*z3
          + 3/2*xi^2*ca*cf^2
          + 787/64*xi^2*ca^2*cf
          + 5/4*xi^2*ca^2*cf*z5
          + 3/16*xi^2*ca^2*cf*z4
          - 39/8*xi^2*ca^2*cf*z3
          - 2/3*xi^3*cf^3*z3
          - 1/8*xi^3*ca*cf^2
          + xi^3*ca*cf^2*z3
          + 55/24*xi^3*ca^2*cf
          - 1/3*xi^3*ca^2*cf*z3
          )

       + a^4 * (
          - 455/2*[d4FA/nr]
          - 4697/8*[d4FA/nr]*z7
          - 4275/64*[d4FA/nr]*z6
          + 12415/32*[d4FA/nr]*z5
          + 3339/64*[d4FA/nr]*z4
          + 613/16*[d4FA/nr]*z3
          + 4929/32*[d4FA/nr]*z3^2
          - 42945/128*cf^4
          + 3528*cf^4*z7
          + 400*cf^4*z6
          - 970*cf^4*z5
          - 150*cf^4*z4
          - 3889/2*cf^4*z3
          - 80*cf^4*z3^2
          + 278975/288*ca*cf^3
          - 10185/2*ca*cf^3*z7
          - 900*ca*cf^3*z6
          - 1225/3*ca*cf^3*z5
          + 318*ca*cf^3*z4
          + 32359/8*ca*cf^3*z3
          + 156*ca*cf^3*z3^2
          - 1278281/864*ca^2*cf^2
          + 27895/16*ca^2*cf^2*z7
          + 3925/8*ca^2*cf^2*z6
          + 1669/8*ca^2*cf^2*z5
          - 1263/16*ca^2*cf^2*z4
          - 2263/3*ca^2*cf^2*z3
          - 351/4*ca^2*cf^2*z3^2
          + 164005363/31104*ca^3*cf
          - 264467/384*ca^3*cf*z7
          - 20725/256*ca^3*cf*z6
          + 2256031/1152*ca^3*cf*z5
          - 18627/512*ca^3*cf*z4
          - 1073621/288*ca^3*cf*z3
          + 10795/64*ca^3*cf*z3^2
          + 474*nf*[d4FF/nr]
          - 1240*nf*[d4FF/nr]*z5
          + 1124*nf*[d4FF/nr]*z3
          - 384*nf*[d4FF/nr]*z3^2
          + 21775/144*tf*nf*cf^3
          + 20/3*tf*nf*cf^3*z5
          - 24*tf*nf*cf^3*z4
          - 103*tf*nf*cf^3*z3
          - 447197/432*tf*nf*ca*cf^2
          + 882*tf*nf*ca*cf^2*z7
          + 100*tf*nf*ca*cf^2*z6
          + 118*tf*nf*ca*cf^2*z5
          + 779/6*tf*nf*ca*cf^2*z3
          - 160*tf*nf*ca*cf^2*z3^2
          - 5660951/1296*tf*nf*ca^2*cf
          - 441/2*tf*nf*ca^2*cf*z7
          - 50*tf*nf*ca^2*cf*z6
          - 63769/72*tf*nf*ca^2*cf*z5
          - 9/16*tf*nf*ca^2*cf*z4
          + 46643/24*tf*nf*ca^2*cf*z3
          + 84*tf*nf*ca^2*cf*z3^2
          + 79531/216*tf^2*nf^2*cf^2
          - 12*tf^2*nf^2*cf^2*z4
          - 796/3*tf^2*nf^2*cf^2*z3
          + 124783/108*tf^2*nf^2*ca*cf
          + 440/9*tf^2*nf^2*ca*cf*z5
          + 12*tf^2*nf^2*ca*cf*z4
          - 280/3*tf^2*nf^2*ca*cf*z3
          - 21391/243*tf^3*nf^3*cf
          - 16/9*tf^3*nf^3*cf*z3
          + 9/2*xi*[d4FA/nr]
          - 1547/32*xi*[d4FA/nr]*z7
          - 275/8*xi*[d4FA/nr]*z6
          - 240*xi*[d4FA/nr]*z5
          + 303/16*xi*[d4FA/nr]*z4
          + 252*xi*[d4FA/nr]*z3
          - 7/4*xi*[d4FA/nr]*z3^2
          - 91/12*xi*cf^4
          + 635/48*xi*ca*cf^3
          - 399/2*xi*ca*cf^3*z7
          + 230*xi*ca*cf^3*z5
          + 6*xi*ca*cf^3*z4
          - 405/8*xi*ca*cf^3*z3
          + 72335/648*xi*ca^2*cf^2
          + 707/16*xi*ca^2*cf^2*z7
          + 25/8*xi*ca^2*cf^2*z6
          + 19865/72*xi*ca^2*cf^2*z5
          - 45/8*xi*ca^2*cf^2*z4
          - 7471/36*xi*ca^2*cf^2*z3
          - 165/4*xi*ca^2*cf^2*z3^2
          + 842973089/746496*xi*ca^3*cf
          - 791/24*xi*ca^3*cf*z7
          - 2875/192*xi*ca^3*cf*z6
          - 51577/576*xi*ca^3*cf*z5
          + 2799/256*xi*ca^3*cf*z4
          - 536887/864*xi*ca^3*cf*z3
          + 8659/96*xi*ca^3*cf*z3^2
          - 131/6*xi*tf*nf*cf^3
          + 24*xi*tf*nf*cf^3*z3
          - 716687/2592*xi*tf*nf*ca*cf^2
          - 1034/9*xi*tf*nf*ca*cf^2*z5
          + 57/2*xi*tf*nf*ca*cf^2*z4
          + 4303/18*xi*tf*nf*ca*cf^2*z3
          - 32*xi*tf*nf*ca*cf^2*z3^2
          - 62286421/93312*xi*tf*nf*ca^2*cf
          + 2227/18*xi*tf*nf*ca^2*cf*z5
          - 183/8*xi*tf*nf*ca^2*cf*z4
          + 4826/27*xi*tf*nf*ca^2*cf*z3
          + 14*xi*tf*nf*ca^2*cf*z3^2
          + 202/81*xi*tf^2*nf^2*cf^2
          + 32/3*xi*tf^2*nf^2*cf^2*z3
          + 118117/1458*xi*tf^2*nf^2*ca*cf
          - 80/3*xi*tf^2*nf^2*ca*cf*z5
          + 2*xi*tf^2*nf^2*ca*cf*z4
          - 356/27*xi*tf^2*nf^2*ca*cf*z3
          + 679/16*xi^2*[d4FA/nr]*z7
          - 175/32*xi^2*[d4FA/nr]*z6
          - 735/16*xi^2*[d4FA/nr]*z5
          + 33/32*xi^2*[d4FA/nr]*z4
          + 23/8*xi^2*[d4FA/nr]*z3
          - 35/16*xi^2*[d4FA/nr]*z3^2
          + 3*xi^2*cf^4*z3
          + 75/64*xi^2*ca*cf^3
          + 20*xi^2*ca*cf^3*z5
          - 28*xi^2*ca*cf^3*z3
          + 2743/576*xi^2*ca^2*cf^2
          - 35/4*xi^2*ca^2*cf^2*z7
          + 30*xi^2*ca^2*cf^2*z5
          + 3/8*xi^2*ca^2*cf^2*z4
          + 101/24*xi^2*ca^2*cf^2*z3
          + 9/2*xi^2*ca^2*cf^2*z3^2
          + 5085305/27648*xi^2*ca^3*cf
          + 7/12*xi^2*ca^3*cf*z7
          - 475/384*xi^2*ca^3*cf*z6
          + 1387/72*xi^2*ca^3*cf*z5
          + 663/256*xi^2*ca^3*cf*z4
          - 103229/1152*xi^2*ca^3*cf*z3
          - 181/96*xi^2*ca^3*cf*z3^2
          + 4*xi^2*tf*nf*cf^3*z3
          - 353/144*xi^2*tf*nf*ca*cf^2
          - 32/3*xi^2*tf*nf*ca*cf^2*z3
          - 78361/1728*xi^2*tf*nf*ca^2*cf
          - 149/72*xi^2*tf*nf*ca^2*cf*z5
          - 7/16*xi^2*tf*nf*ca^2*cf*z4
          + 1009/72*xi^2*tf*nf*ca^2*cf*z3
          + xi^2*tf*nf*ca^2*cf*z3^2
          + 441/32*xi^3*[d4FA/nr]*z7
          - 15/2*xi^3*[d4FA/nr]*z5
          - 9/16*xi^3*[d4FA/nr]*z4
          - 4*xi^3*[d4FA/nr]*z3
          - 3*xi^3*[d4FA/nr]*z3^2
          + 3/2*xi^3*ca*cf^3
          - 4*xi^3*ca*cf^3*z3
          - 271/64*xi^3*ca^2*cf^2
          + 5/4*xi^3*ca^2*cf^2*z5
          + 3/16*xi^3*ca^2*cf^2*z4
          + 75/8*xi^3*ca^2*cf^2*z3
          + 19907/512*xi^3*ca^3*cf
          + 147/128*xi^3*ca^3*cf*z7
          + 153/64*xi^3*ca^3*cf*z5
          + 87/256*xi^3*ca^3*cf*z4
          - 1379/96*xi^3*ca^3*cf*z3
          - 1/16*xi^3*ca^3*cf*z3^2
          + 25/64*xi^4*[d4FA/nr]*z6
          + 95/32*xi^4*[d4FA/nr]*z5
          - 21/64*xi^4*[d4FA/nr]*z4
          - 35/16*xi^4*[d4FA/nr]*z3
          - 19/32*xi^4*[d4FA/nr]*z3^2
          - 2/3*xi^4*cf^4*z3
          + 1/2*xi^4*ca*cf^3
          - 1/2*xi^4*ca*cf^3*z3
          - 449/384*xi^4*ca^2*cf^2
          + 29/12*xi^4*ca^2*cf^2*z3
          + 2263/384*xi^4*ca^3*cf
          + 25/768*xi^4*ca^3*cf*z6
          + 35/384*xi^4*ca^3*cf*z5
          + 1/512*xi^4*ca^3*cf*z4
          - 389/384*xi^4*ca^3*cf*z3
          - 5/192*xi^4*ca^3*cf*z3^2
          );

*--#] quarkMSb :
*--#[ glglgl1MSb :

L glglgl1MSb  =

       +  (
          + 1
          )

       + a * (
          - 61/36*ca
          + 20/9*tf*nf
          - 1/4*xi^2*ca
          )

       + a^2 * (
          - 9907/576*ca^2
          + 13/8*ca^2*z3
          + 55/3*tf*nf*cf
          - 16*tf*nf*cf*z3
          + 955/72*tf*nf*ca
          + 8*tf*nf*ca*z3
          + 153/64*xi*ca^2
          - 15/8*xi*ca^2*z3
          + 35/36*xi^2*ca^2
          - 10/9*xi^2*tf*nf*ca
          - 3/16*xi^3*ca^2
          + 1/16*xi^4*ca^2
          )

       + a^3 * (
          + 2/3*ca^-1*[d4AA/na]
          - 565/32*ca^-1*[d4AA/na]*z5
          + 499/32*ca^-1*[d4AA/na]*z3
          - 156221/648*ca^3
          + 33295/768*ca^3*z5
          + 27/64*ca^3*z4
          + 81685/2304*ca^3*z3
          - 286/9*tf*nf*cf^2
          + 160*tf*nf*cf^2*z5
          - 296/3*tf*nf*cf^2*z3
          + 181711/648*tf*nf*ca*cf
          - 80*tf*nf*ca*cf*z5
          + 18*tf*nf*ca*cf*z4
          - 1438/9*tf*nf*ca*cf*z3
          + 682607/2592*tf*nf*ca^2
          - 160/3*tf*nf*ca^2*z5
          - 27/2*tf*nf*ca^2*z4
          + 3733/72*tf*nf*ca^2*z3
          - 7402/81*tf^2*nf^2*cf
          + 608/9*tf^2*nf^2*cf*z3
          - 3415/81*tf^2*nf^2*ca
          - 248/9*tf^2*nf^2*ca*z3
          + 1/6*xi*ca^-1*[d4AA/na]
          + 325/96*xi*ca^-1*[d4AA/na]*z5
          - 43/96*xi*ca^-1*[d4AA/na]*z3
          + 43963/2304*xi*ca^3
          + 30185/2304*xi*ca^3*z5
          + 9/16*xi*ca^3*z4
          - 31501/768*xi*ca^3*z3
          - 521/96*xi*tf*nf*ca^2
          + 1889/72*xi*tf*nf*ca^2*z3
          + 16/9*xi*tf^2*nf^2*ca
          - 64/9*xi*tf^2*nf^2*ca*z3
          - 1/12*xi^2*ca^-1*[d4AA/na]
          + 215/96*xi^2*ca^-1*[d4AA/na]*z5
          - 101/96*xi^2*ca^-1*[d4AA/na]*z3
          + 130151/20736*xi^2*ca^3
          + 10015/2304*xi^2*ca^3*z5
          + 9/64*xi^2*ca^3*z4
          - 5149/2304*xi^2*ca^3*z3
          - 55/6*xi^2*tf*nf*ca*cf
          + 8*xi^2*tf*nf*ca*cf*z3
          - 9511/2592*xi^2*tf*nf*ca^2
          - 25/6*xi^2*tf*nf*ca^2*z3
          - 100/81*xi^2*tf^2*nf^2*ca
          + 35/96*xi^3*ca^-1*[d4AA/na]*z5
          - 17/96*xi^3*ca^-1*[d4AA/na]*z3
          - 271/192*xi^3*ca^3
          - 305/2304*xi^3*ca^3*z5
          + 3239/2304*xi^3*ca^3*z3
          - 5/6*xi^3*tf*nf*ca^2
          - 149/192*xi^4*ca^3
          - 35/192*xi^4*ca^3*z5
          + 13/96*xi^4*ca^3*z3
          + 5/12*xi^4*tf*nf*ca^2
          + 3/32*xi^5*ca^3
          - 1/64*xi^6*ca^3
          )

       + a^4 * (
          + 32405/3456*[d4AA/na]
          - 3981719/6144*[d4AA/na]*z7
          - 152775/1024*[d4AA/na]*z6
          - 2825035/3072*[d4AA/na]*z5
          - 151/64*[d4AA/na]*z4
          + 7355/1152*[d4AA/na]*z3
          + 1424413/1536*[d4AA/na]*z3^2
          - 83311536457/17915904*ca^4
          - 228033463/147456*ca^4*z7
          - 714975/8192*ca^4*z6
          + 697315451/221184*ca^4*z5
          + 435973/12288*ca^4*z4
          + 277163107/331776*ca^4*z3
          - 3674197/36864*ca^4*z3^2
          - 4577/27*nf*[d4FA/na]
          + 98*nf*[d4FA/na]*z7
          + 225/2*nf*[d4FA/na]*z6
          + 6985/6*nf*[d4FA/na]*z5
          + 154*nf*[d4FA/na]*z4
          + 5288/3*nf*[d4FA/na]*z3
          - 5383/3*nf*[d4FA/na]*z3^2
          + 6896/27*nf^2*[d4FF/na]
          + 320*nf^2*[d4FF/na]*z5
          - 64*nf^2*[d4FF/na]*z4
          - 336*nf^2*[d4FF/na]*z3
          - 512/3*nf^2*[d4FF/na]*z3^2
          - 12383/864*tf*nf*ca^-1*[d4AA/na]
          + 931/16*tf*nf*ca^-1*[d4AA/na]*z7
          - 5255/72*tf*nf*ca^-1*[d4AA/na]*z5
          - 437/48*tf*nf*ca^-1*[d4AA/na]*z3
          + 37/2*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 31/3*tf*nf*cf^3
          - 2240*tf*nf*cf^3*z7
          + 1960*tf*nf*cf^3*z5
          + 104*tf*nf*cf^3*z3
          - 1076125/1296*tf*nf*ca*cf^2
          + 2240*tf*nf*ca*cf^2*z7
          - 225*tf*nf*ca*cf^2*z6
          + 28085/9*tf*nf*ca*cf^2*z5
          + 823/12*tf*nf*ca*cf^2*z4
          - 369401/108*tf*nf*ca*cf^2*z3
          - 90*tf*nf*ca*cf^2*z3^2
          + 152575171/23328*tf*nf*ca^2*cf
          - 2800/3*tf*nf*ca^2*cf*z7
          + 225/2*tf*nf*ca^2*cf*z6
          - 34879/9*tf*nf*ca^2*cf*z5
          + 575/6*tf*nf*ca^2*cf*z4
          - 292085/162*tf*nf*ca^2*cf*z3
          + 409*tf*nf*ca^2*cf*z3^2
          + 2301578797/373248*tf*nf*ca^3
          + 904463/384*tf*nf*ca^3*z7
          + 825/8*tf*nf*ca^3*z6
          - 13206259/3456*tf*nf*ca^3*z5
          - 8621/64*tf*nf*ca^3*z4
          - 25253/864*tf*nf*ca^3*z3
          - 2677/144*tf*nf*ca^3*z3^2
          - 7505/162*tf^2*nf^2*cf^2
          - 16000/9*tf^2*nf^2*cf^2*z5
          + 88/3*tf^2*nf^2*cf^2*z4
          + 49696/27*tf^2*nf^2*cf^2*z3
          - 256*tf^2*nf^2*cf^2*z3^2
          - 26032123/5832*tf^2*nf^2*ca*cf
          + 5972/3*tf^2*nf^2*ca*cf*z5
          - 71/3*tf^2*nf^2*ca*cf*z4
          + 120817/81*tf^2*nf^2*ca*cf*z3
          + 256*tf^2*nf^2*ca*cf*z3^2
          - 50721673/31104*tf^2*nf^2*ca^2
          + 7139/12*tf^2*nf^2*ca^2*z5
          - 67/12*tf^2*nf^2*ca^2*z4
          - 68971/72*tf^2*nf^2*ca^2*z3
          - 704/9*tf^2*nf^2*ca^2*z3^2
          + 393026/729*tf^3*nf^3*cf
          - 1280/9*tf^3*nf^3*cf*z5
          - 25888/81*tf^3*nf^3*cf*z3
          + 484561/8748*tf^3*nf^3*ca
          - 640/27*tf^3*nf^3*ca*z5
          + 4*tf^3*nf^3*ca*z4
          + 12940/81*tf^3*nf^3*ca*z3
          - 3739/6912*xi*[d4AA/na]
          - 1229389/9216*xi*[d4AA/na]*z7
          - 7125/512*xi*[d4AA/na]*z6
          + 8197825/13824*xi*[d4AA/na]*z5
          + 4041/256*xi*[d4AA/na]*z4
          - 2207275/13824*xi*[d4AA/na]*z3
          - 117481/768*xi*[d4AA/na]*z3^2
          + 100057939/497664*xi*ca^4
          - 42985019/221184*xi*ca^4*z7
          - 51175/4096*xi*ca^4*z6
          + 49667617/165888*xi*ca^4*z5
          + 9419/1024*xi*ca^4*z4
          - 23173583/36864*xi*ca^4*z3
          + 353353/18432*xi*ca^4*z3^2
          - 147/2*xi*nf*[d4FA/na]*z7
          - 340*xi*nf*[d4FA/na]*z5
          + 992/3*xi*nf*[d4FA/na]*z3
          + 16*xi*nf*[d4FA/na]*z3^2
          + 893/432*xi*tf*nf*ca^-1*[d4AA/na]
          + 147/16*xi*tf*nf*ca^-1*[d4AA/na]*z7
          - 8575/432*xi*tf*nf*ca^-1*[d4AA/na]*z5
          - 185/432*xi*tf*nf*ca^-1*[d4AA/na]*z3
          - 13/4*xi*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 4865/64*xi*tf*nf*ca^2*cf
          + 61/2*xi*tf*nf*ca^2*cf*z5
          + 63/4*xi*tf*nf*ca^2*cf*z4
          + 2605/24*xi*tf*nf*ca^2*cf*z3
          - 9160777/124416*xi*tf*nf*ca^3
          + 8575/128*xi*tf*nf*ca^3*z7
          - 1875569/10368*xi*tf*nf*ca^3*z5
          - 49/4*xi*tf*nf*ca^3*z4
          + 6646841/10368*xi*tf*nf*ca^3*z3
          + 185/32*xi*tf*nf*ca^3*z3^2
          + 40/3*xi*tf^2*nf^2*ca*cf
          - 160/3*xi*tf^2*nf^2*ca*cf*z3
          + 255649/7776*xi*tf^2*nf^2*ca^2
          + 680/27*xi*tf^2*nf^2*ca^2*z5
          + 3/2*xi*tf^2*nf^2*ca^2*z4
          - 5932/27*xi*tf^2*nf^2*ca^2*z3
          - 320/81*xi*tf^3*nf^3*ca
          + 1280/81*xi*tf^3*nf^3*ca*z3
          - 1759/576*xi^2*[d4AA/na]
          + 115423/3072*xi^2*[d4AA/na]*z7
          + 1125/256*xi^2*[d4AA/na]*z6
          - 5485/384*xi^2*[d4AA/na]*z5
          + 27/16*xi^2*[d4AA/na]*z4
          + 120743/4608*xi^2*[d4AA/na]*z3
          - 7165/192*xi^2*[d4AA/na]*z3^2
          + 146690135/1990656*xi^2*ca^4
          - 1990975/73728*xi^2*ca^4*z7
          - 525/1024*xi^2*ca^4*z6
          + 2693255/36864*xi^2*ca^4*z5
          + 1157/1024*xi^2*ca^4*z4
          - 6310895/110592*xi^2*ca^4*z3
          - 5069/4608*xi^2*ca^4*z3^2
          + 1/32*xi^2*tf*nf*ca^-1*[d4AA/na]
          + 325/144*xi^2*tf*nf*ca^-1*[d4AA/na]*z5
          - 199/72*xi^2*tf*nf*ca^-1*[d4AA/na]*z3
          + 1/12*xi^2*tf*nf*ca^-1*[d4AA/na]*z3^2
          + 143/9*xi^2*tf*nf*ca*cf^2
          - 80*xi^2*tf*nf*ca*cf^2*z5
          + 148/3*xi^2*tf*nf*ca*cf^2*z3
          - 301967/2592*xi^2*tf*nf*ca^2*cf
          + 40*xi^2*tf*nf*ca^2*cf*z5
          - 21/2*xi^2*tf*nf*ca^2*cf*z4
          + 187/3*xi^2*tf*nf*ca^2*cf*z3
          - 10823585/124416*xi^2*tf*nf*ca^3
          + 25679/864*xi^2*tf*nf*ca^3*z5
          + 8*xi^2*tf*nf*ca^3*z4
          - 24167/1728*xi^2*tf*nf*ca^3*z3
          + 275/288*xi^2*tf*nf*ca^3*z3^2
          + 2051/81*xi^2*tf^2*nf^2*ca*cf
          - 16*xi^2*tf^2*nf^2*ca*cf*z3
          + 15083/1944*xi^2*tf^2*nf^2*ca^2
          - 10/9*xi^2*tf^2*nf^2*ca^2*z5
          + 16/9*xi^2*tf^2*nf^2*ca^2*z3
          - 233/2304*xi^3*[d4AA/na]
          + 167321/9216*xi^3*[d4AA/na]*z7
          + 825/512*xi^3*[d4AA/na]*z6
          - 169265/13824*xi^3*[d4AA/na]*z5
          + 9/256*xi^3*[d4AA/na]*z4
          + 13163/13824*xi^3*[d4AA/na]*z3
          - 6055/768*xi^3*[d4AA/na]*z3^2
          - 255695/18432*xi^3*ca^4
          + 452221/221184*xi^3*ca^4*z7
          + 475/4096*xi^3*ca^4*z6
          - 868733/165888*xi^3*ca^4*z5
          - 99/512*xi^3*ca^4*z4
          + 7085227/331776*xi^3*ca^4*z3
          - 8873/18432*xi^3*ca^4*z3^2
          + 175/216*xi^3*tf*nf*ca^-1*[d4AA/na]*z5
          - 85/216*xi^3*tf*nf*ca^-1*[d4AA/na]*z3
          - 55/8*xi^3*tf*nf*ca^2*cf
          + 6*xi^3*tf*nf*ca^2*cf*z3
          - 3031/864*xi^3*tf*nf*ca^3
          + 8015/5184*xi^3*tf*nf*ca^3*z5
          - 70439/5184*xi^3*tf*nf*ca^3*z3
          + 1/6*xi^3*tf*nf*ca^3*z3^2
          - 49/27*xi^3*tf^2*nf^2*ca^2
          + 32/9*xi^3*tf^2*nf^2*ca^2*z3
          + 1/48*xi^4*[d4AA/na]
          - 18095/6144*xi^4*[d4AA/na]*z7
          + 75/1024*xi^4*[d4AA/na]*z6
          + 22505/9216*xi^4*[d4AA/na]*z5
          + 9/128*xi^4*[d4AA/na]*z4
          - 911/512*xi^4*[d4AA/na]*z3
          + 1571/1536*xi^4*[d4AA/na]*z3^2
          - 218989/36864*xi^4*ca^4
          - 120883/147456*xi^4*ca^4*z7
          + 575/8192*xi^4*ca^4*z6
          - 203575/73728*xi^4*ca^4*z5
          - 447/4096*xi^4*ca^4*z4
          + 198031/55296*xi^4*ca^4*z3
          + 5845/36864*xi^4*ca^4*z3^2
          + 55/16*xi^4*tf*nf*ca^2*cf
          - 3*xi^4*tf*nf*ca^2*cf*z3
          - 4711/3456*xi^4*tf*nf*ca^3
          - 175/216*xi^4*tf*nf*ca^3*z5
          + 59/27*xi^4*tf*nf*ca^3*z3
          + 25/27*xi^4*tf^2*nf^2*ca^2
          - 91/192*xi^5*[d4AA/na]*z7
          - 13/384*xi^5*[d4AA/na]*z3
          + 15/64*xi^5*[d4AA/na]*z3^2
          - 127/192*xi^5*ca^4
          + 4823/36864*xi^5*ca^4*z7
          - 155/256*xi^5*ca^4*z5
          - 2807/9216*xi^5*ca^4*z3
          + 21/512*xi^5*ca^4*z3^2
          + 5/8*xi^5*tf*nf*ca^3
          + 835/2304*xi^6*ca^4
          + 35/384*xi^6*ca^4*z5
          - 13/192*xi^6*ca^4*z3
          - 5/36*xi^6*tf*nf*ca^3
          - 9/256*xi^7*ca^4
          + 1/256*xi^8*ca^4
          );

*--#] glglgl1MSb :
*--#[ glglgl2MSb :

L glglgl2MSb  =

       + a * (
          - 37/12*ca
          + 8/3*tf*nf
          + 3/2*xi*ca
          + 1/4*xi^2*ca
          )

       + a^2 * (
          - 443/24*ca^2
          - 3/2*ca^2*z3
          + 8*tf*nf*cf
          + 91/6*tf*nf*ca
          + 31/48*xi*ca^2
          + 1/2*xi*ca^2*z3
          + 5/2*xi*tf*nf*ca
          + 59/72*xi^2*ca^2
          - 2/9*xi^2*tf*nf*ca
          - 11/16*xi^3*ca^2
          - 1/8*xi^4*ca^2
          )

       + a^3 * (
          - 53/6*ca^-1*[d4AA/na]
          + 1025/6*ca^-1*[d4AA/na]*z5
          - 7249/48*ca^-1*[d4AA/na]*z3
          - 2014735/6912*ca^3
          - 10745/576*ca^3*z5
          + 37153/1152*ca^3*z3
          + 32/3*nf*ca^-1*[d4FA/na]
          - 640/3*nf*ca^-1*[d4FA/na]*z5
          + 544/3*nf*ca^-1*[d4FA/na]*z3
          - 4*tf*nf*cf^2
          + 379/2*tf*nf*ca*cf
          - 352/3*tf*nf*ca*cf*z3
          + 277013/864*tf*nf*ca^2
          + 230/9*tf*nf*ca^2*z5
          + 343/36*tf*nf*ca^2*z3
          - 176/3*tf^2*nf^2*cf
          + 128/3*tf^2*nf^2*cf*z3
          - 1741/27*tf^2*nf^2*ca
          - 16*tf^2*nf^2*ca*z3
          + 61/12*xi*ca^-1*[d4AA/na]
          + 125/6*xi*ca^-1*[d4AA/na]*z5
          - 245/24*xi*ca^-1*[d4AA/na]*z3
          - 2729/768*xi*ca^3
          + 2165/288*xi*ca^3*z5
          - 3527/576*xi*ca^3*z3
          + 25*xi*tf*nf*ca*cf
          - 24*xi*tf*nf*ca*cf*z3
          + 197/12*xi*tf*nf*ca^2
          + 10/3*xi*tf*nf*ca^2*z5
          + 5/18*xi*tf*nf*ca^2*z3
          - 14/9*xi*tf^2*nf^2*ca
          + 32/9*xi*tf^2*nf^2*ca*z3
          + 50/3*xi^2*ca^-1*[d4AA/na]*z5
          - 49/6*xi^2*ca^-1*[d4AA/na]*z3
          + 178183/20736*xi^2*ca^3
          - 1165/144*xi^2*ca^3*z5
          + 347/288*xi^2*ca^3*z3
          + 31/6*xi^2*tf*nf*ca*cf
          - 8*xi^2*tf*nf*ca*cf*z3
          + 3637/2592*xi^2*tf*nf*ca^2
          + 19/4*xi^2*tf*nf*ca^2*z3
          - 140/81*xi^2*tf^2*nf^2*ca
          - 1/4*xi^3*ca^-1*[d4AA/na]
          + 5/3*xi^3*ca^-1*[d4AA/na]*z5
          + 5/24*xi^3*ca^-1*[d4AA/na]*z3
          + 7927/2304*xi^3*ca^3
          + 325/288*xi^3*ca^3*z5
          - 1325/576*xi^3*ca^3*z3
          - 131/36*xi^3*tf*nf*ca^2
          + 3/16*xi^4*ca^-1*[d4AA/na]*z3
          - 57/128*xi^4*ca^3
          + 35/192*xi^4*ca^3*z5
          - 55/384*xi^4*ca^3*z3
          - 1/3*xi^4*tf*nf*ca^2
          + 5/32*xi^5*ca^3
          + 3/64*xi^6*ca^3
          )

       + a^4 * (
          - 57299/3456*[d4AA/na]
          + 1241527/768*[d4AA/na]*z7
          + 13980415/3456*[d4AA/na]*z5
          - 33416963/6912*[d4AA/na]*z3
          - 38569/64*[d4AA/na]*z3^2
          - 36253501/6144*ca^4
          + 2036881/2304*ca^4*z7
          - 58734965/165888*ca^4*z5
          - 333/256*ca^4*z4
          + 142598795/165888*ca^4*z3
          + 24983/512*ca^4*z3^2
          + 952/3*nf*ca^-1*cf*[d4FA/na]*z7
          - 4720/3*nf*ca^-1*cf*[d4FA/na]*z5
          + 2752/3*nf*ca^-1*cf*[d4FA/na]*z3
          + 128*nf*ca^-1*cf*[d4FA/na]*z3^2
          - 818/27*nf*[d4FA/na]
          + 5474/3*nf*[d4FA/na]*z7
          - 252080/27*nf*[d4FA/na]*z5
          + 174668/27*nf*[d4FA/na]*z3
          + 720*nf*[d4FA/na]*z3^2
          + 1408/9*nf^2*[d4FF/na]
          - 1024/3*nf^2*[d4FF/na]*z3
          + 10925/432*tf*nf*ca^-1*[d4AA/na]
          - 84595/24*tf*nf*ca^-1*[d4AA/na]*z7
          + 232205/108*tf*nf*ca^-1*[d4AA/na]*z5
          + 27970/27*tf*nf*ca^-1*[d4AA/na]*z3
          + 1565/6*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 92*tf*nf*cf^3
          - 2009/12*tf*nf*ca*cf^2
          + 7040/3*tf*nf*ca*cf^2*z5
          - 4576/3*tf*nf*ca*cf^2*z3
          + 15197363/2592*tf*nf*ca^2*cf
          - 959/9*tf*nf*ca^2*cf*z7
          - 9190/9*tf*nf*ca^2*cf*z5
          - 111/2*tf*nf*ca^2*cf*z4
          - 336827/108*tf*nf*ca^2*cf*z3
          - 40/3*tf*nf*ca^2*cf*z3^2
          + 76607999/10368*tf*nf*ca^3
          - 522277/384*tf*nf*ca^3*z7
          + 1303235/1728*tf*nf*ca^3*z5
          + 171/4*tf*nf*ca^3*z4
          + 86143/576*tf*nf*ca^3*z3
          - 2251/72*tf*nf*ca^3*z3^2
          - 1664/27*tf*nf^2*ca^-1*[d4FA/na]
          + 42880/27*tf*nf^2*ca^-1*[d4FA/na]*z5
          - 27520/27*tf*nf^2*ca^-1*[d4FA/na]*z3
          - 256*tf*nf^2*ca^-1*[d4FA/na]*z3^2
          - 232/3*tf^2*nf^2*cf^2
          - 2560/3*tf^2*nf^2*cf^2*z5
          + 2432/3*tf^2*nf^2*cf^2*z3
          - 632765/162*tf^2*nf^2*ca*cf
          + 1280/3*tf^2*nf^2*ca*cf*z5
          + 48*tf^2*nf^2*ca*cf*z4
          + 58448/27*tf^2*nf^2*ca*cf*z3
          - 343361/144*tf^2*nf^2*ca^2
          - 147/2*tf^2*nf^2*ca^2*z7
          + 17735/162*tf^2*nf^2*ca^2*z5
          - 36*tf^2*nf^2*ca^2*z4
          - 200851/324*tf^2*nf^2*ca^2*z3
          + 28*tf^2*nf^2*ca^2*z3^2
          + 38656/81*tf^3*nf^3*cf
          - 9728/27*tf^3*nf^3*cf*z3
          + 14720/81*tf^3*nf^3*ca
          + 1216/9*tf^3*nf^3*ca*z3
          - 359/192*xi*[d4AA/na]
          + 544901/1536*xi*[d4AA/na]*z7
          - 974095/3456*xi*[d4AA/na]*z5
          - 235835/3456*xi*[d4AA/na]*z3
          + 8555/96*xi*[d4AA/na]*z3^2
          - 31295251/165888*xi*ca^4
          - 2580725/36864*xi*ca^4*z7
          + 28034275/82944*xi*ca^4*z5
          - 87/128*xi*ca^4*z4
          - 23663381/82944*xi*ca^4*z3
          - 63067/4608*xi*ca^4*z3^2
          + 50/9*xi*nf*[d4FA/na]
          + 1561/6*xi*nf*[d4FA/na]*z7
          + 540*xi*nf*[d4FA/na]*z5
          - 2164/3*xi*nf*[d4FA/na]*z3
          + 24*xi*nf*[d4FA/na]*z3^2
          - 14513/432*xi*tf*nf*ca^-1*[d4AA/na]
          + 2177/24*xi*tf*nf*ca^-1*[d4AA/na]*z7
          - 48185/108*xi*tf*nf*ca^-1*[d4AA/na]*z5
          + 78277/216*xi*tf*nf*ca^-1*[d4AA/na]*z3
          - 187/6*xi*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 557/12*xi*tf*nf*ca*cf^2
          + 240*xi*tf*nf*ca*cf^2*z5
          - 148*xi*tf*nf*ca*cf^2*z3
          + 73247/216*xi*tf*nf*ca^2*cf
          - 440/3*xi*tf*nf*ca^2*cf*z5
          + 45*xi*tf*nf*ca^2*cf*z4
          - 635/3*xi*tf*nf*ca^2*cf*z3
          + 7274947/20736*xi*tf*nf*ca^3
          - 27013/192*xi*tf*nf*ca^3*z7
          - 99055/2592*xi*tf*nf*ca^3*z5
          - 129/4*xi*tf*nf*ca^3*z4
          + 296669/1296*xi*tf*nf*ca^3*z3
          - 7/18*xi*tf*nf*ca^3*z3^2
          - 3521/27*xi*tf^2*nf^2*ca*cf
          + 344/3*xi*tf^2*nf^2*ca*cf*z3
          - 39503/432*xi*tf^2*nf^2*ca^2
          + 1475/54*xi*tf^2*nf^2*ca^2*z5
          - 5239/108*xi*tf^2*nf^2*ca^2*z3
          + 8/3*xi*tf^2*nf^2*ca^2*z3^2
          + 364/81*xi*tf^3*nf^3*ca
          - 256/81*xi*tf^3*nf^3*ca*z3
          + 46199/1728*xi^2*[d4AA/na]
          - 811475/1536*xi^2*[d4AA/na]*z7
          + 162835/288*xi^2*[d4AA/na]*z5
          + 1111/1152*xi^2*[d4AA/na]*z3
          - 103/64*xi^2*[d4AA/na]*z3^2
          + 30754063/497664*xi^2*ca^4
          + 4086299/36864*xi^2*ca^4*z7
          - 2112595/27648*xi^2*ca^4*z5
          + 39/32*xi^2*ca^4*z4
          - 3037327/27648*xi^2*ca^4*z3
          + 9367/1536*xi^2*ca^4*z3^2
          - 16/3*xi^2*nf*[d4FA/na]
          + 320/3*xi^2*nf*[d4FA/na]*z5
          - 272/3*xi^2*nf*[d4FA/na]*z3
          + 227/144*xi^2*tf*nf*ca^-1*[d4AA/na]
          + 147/4*xi^2*tf*nf*ca^-1*[d4AA/na]*z7
          - 85/6*xi^2*tf*nf*ca^-1*[d4AA/na]*z5
          - 269/12*xi^2*tf*nf*ca^-1*[d4AA/na]*z3
          + 5/2*xi^2*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 125/9*xi^2*tf*nf*ca*cf^2
          + 80*xi^2*tf*nf*ca*cf^2*z5
          - 148/3*xi^2*tf*nf*ca*cf^2*z3
          + 151901/2592*xi^2*tf*nf*ca^2*cf
          - 40*xi^2*tf*nf*ca^2*cf*z5
          + 21/2*xi^2*tf*nf*ca^2*cf*z4
          - 367/12*xi^2*tf*nf*ca^2*cf*z3
          - 10529/3888*xi^2*tf*nf*ca^3
          - 343/128*xi^2*tf*nf*ca^3*z7
          - 6265/192*xi^2*tf*nf*ca^3*z5
          - 15/2*xi^2*tf*nf*ca^3*z4
          + 7741/72*xi^2*tf*nf*ca^3*z3
          - 29/12*xi^2*tf*nf*ca^3*z3^2
          - 2375/81*xi^2*tf^2*nf^2*ca*cf
          + 16*xi^2*tf^2*nf^2*ca*cf*z3
          - 11987/1944*xi^2*tf^2*nf^2*ca^2
          + 5/9*xi^2*tf^2*nf^2*ca^2*z5
          - 224/9*xi^2*tf^2*nf^2*ca^2*z3
          - 12031/1728*xi^3*[d4AA/na]
          - 16835/4608*xi^3*[d4AA/na]*z7
          + 11665/1728*xi^3*[d4AA/na]*z5
          + 6211/216*xi^3*[d4AA/na]*z3
          - 1759/192*xi^3*[d4AA/na]*z3^2
          + 1729109/55296*xi^3*ca^4
          - 1395121/110592*xi^3*ca^4*z7
          + 827555/41472*xi^3*ca^4*z5
          + 87/128*xi^3*ca^4*z4
          - 905531/41472*xi^3*ca^4*z3
          + 5965/4608*xi^3*ca^4*z3^2
          - 67/144*xi^3*tf*nf*ca^-1*[d4AA/na]
          + 35/54*xi^3*tf*nf*ca^-1*[d4AA/na]*z5
          + 589/216*xi^3*tf*nf*ca^-1*[d4AA/na]*z3
          + 1/2*xi^3*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 647/24*xi^3*tf*nf*ca^2*cf
          + 22*xi^3*tf*nf*ca^2*cf*z3
          - 481057/20736*xi^3*tf*nf*ca^3
          - 65/81*xi^3*tf*nf*ca^3*z5
          + 35687/5184*xi^3*tf*nf*ca^3*z3
          - 1/24*xi^3*tf*nf*ca^3*z3^2
          - 245/81*xi^3*tf^2*nf^2*ca^2
          - 16/3*xi^3*tf^2*nf^2*ca^2*z3
          + 377/3456*xi^4*[d4AA/na]
          + 11487/512*xi^4*[d4AA/na]*z7
          - 6455/384*xi^4*[d4AA/na]*z5
          + 1643/2304*xi^4*[d4AA/na]*z3
          - 21/8*xi^4*[d4AA/na]*z3^2
          - 339797/82944*xi^4*ca^4
          + 1813/4096*xi^4*ca^4*z7
          + 406165/55296*xi^4*ca^4*z5
          + 21/256*xi^4*ca^4*z4
          + 1159/18432*xi^4*ca^4*z3
          - 65/128*xi^4*ca^4*z3^2
          + 5/6*xi^4*tf*nf*ca^-1*[d4AA/na]*z3
          - 43/8*xi^4*tf*nf*ca^2*cf
          + 6*xi^4*tf*nf*ca^2*cf*z3
          - 1249/192*xi^4*tf*nf*ca^3
          - 35/216*xi^4*tf*nf*ca^3*z5
          - 1457/432*xi^4*tf*nf*ca^3*z3
          + 10/27*xi^4*tf^2*nf^2*ca^2
          + 1/8*xi^5*[d4AA/na]
          + 385/384*xi^5*[d4AA/na]*z7
          - 2165/1152*xi^5*[d4AA/na]*z5
          + 371/384*xi^5*[d4AA/na]*z3
          - 47/192*xi^5*[d4AA/na]*z3^2
          - 4729/1152*xi^5*ca^4
          - 539/4608*xi^5*ca^4*z7
          - 20335/27648*xi^5*ca^4*z5
          + 17743/9216*xi^5*ca^4*z3
          - 89/2304*xi^5*ca^4*z3^2
          + 157/96*xi^5*tf*nf*ca^3
          - 3/32*xi^6*[d4AA/na]*z3
          + 17/768*xi^6*ca^4
          - 35/192*xi^6*ca^4*z5
          + 107/768*xi^6*ca^4*z3
          + 1/4*xi^6*tf*nf*ca^3
          - 3/256*xi^7*ca^4
          - 1/64*xi^8*ca^4
          );

*--#] glglgl2MSb :
*--#[ ghghglgMSb :

L ghghglgMSb  =

       +  (
          + 1
          )

       + a * (
          + 3/4*ca
          + 1/4*xi*ca
          )

       + a^2 * (
          + 599/96*ca^2
          - 29/12*tf*nf*ca
          + 97/32*xi*ca^2
          - 9/16*xi*ca^2*z3
          + 1/4*xi^2*ca^2
          + 3/16*xi^2*ca^2*z3
          )

       + a^3 * (
          - 9/4*ca^-1*[d4AA/na]
          - 75/8*ca^-1*[d4AA/na]*z5
          + 213/16*ca^-1*[d4AA/na]*z3
          + 89543/864*ca^3
          + 25/32*ca^3*z5
          - 1061/128*ca^3*z3
          - 16*tf*nf*ca*cf
          + 12*tf*nf*ca*cf*z3
          - 15143/216*tf*nf*ca^2
          - 49/8*tf*nf*ca^2*z3
          + 280/27*tf^2*nf^2*ca
          + 7/4*xi*ca^-1*[d4AA/na]
          - 55/8*xi*ca^-1*[d4AA/na]*z5
          + 83/16*xi*ca^-1*[d4AA/na]*z3
          + 25967/768*xi*ca^3
          + 1015/192*xi*ca^3*z5
          - 4705/384*xi*ca^3*z3
          - 357/32*xi*tf*nf*ca^2
          + 55/24*xi*tf*nf*ca^2*z3
          - 1/4*xi^2*ca^-1*[d4AA/na]
          - 5/2*xi^2*ca^-1*[d4AA/na]*z5
          + 37/16*xi^2*ca^-1*[d4AA/na]*z3
          + 4387/768*xi^2*ca^3
          - 235/192*xi^2*ca^3*z5
          + 389/384*xi^2*ca^3*z3
          - 1/16*xi^3*ca^-1*[d4AA/na]*z3
          + 31/48*xi^3*ca^3
          + 5/16*xi^3*ca^3*z5
          + 55/384*xi^3*ca^3*z3
          )

       + a^4 * (
          - 22805/768*[d4AA/na]
          - 1600291/3072*[d4AA/na]*z7
          + 169855/192*[d4AA/na]*z5
          - 332267/1536*[d4AA/na]*z3
          + 269/8*[d4AA/na]*z3^2
          + 2073522751/995328*ca^4
          - 1230425/73728*ca^4*z7
          - 167275/36864*ca^4*z5
          - 12627131/36864*ca^4*z3
          + 10405/3072*ca^4*z3^2
          + 11/3*nf*[d4FA/na]
          - 40*nf*[d4FA/na]*z5
          + 66*nf*[d4FA/na]*z3
          - 30*nf*[d4FA/na]*z3^2
          + 8857/288*tf*nf*ca^-1*[d4AA/na]
          + 441/4*tf*nf*ca^-1*[d4AA/na]*z7
          - 4125/16*tf*nf*ca^-1*[d4AA/na]*z5
          + 1343/24*tf*nf*ca^-1*[d4AA/na]*z3
          - 21/4*tf*nf*ca^-1*[d4AA/na]*z3^2
          + 599/24*tf*nf*ca*cf^2
          - 120*tf*nf*ca*cf^2*z5
          + 74*tf*nf*ca*cf^2*z3
          - 270353/432*tf*nf*ca^2*cf
          + 65*tf*nf*ca^2*cf*z5
          + 2927/8*tf*nf*ca^2*cf*z3
          - 21234067/10368*tf*nf*ca^3
          + 147/4*tf*nf*ca^3*z7
          + 15955/288*tf*nf*ca^3*z5
          - 59819/1152*tf*nf*ca^3*z3
          - 5/8*tf*nf*ca^3*z3^2
          + 11267/54*tf^2*nf^2*ca*cf
          - 140*tf^2*nf^2*ca*cf*z3
          + 387845/648*tf^2*nf^2*ca^2
          - 485/36*tf^2*nf^2*ca^2*z5
          + 4333/72*tf^2*nf^2*ca^2*z3
          - 12530/243*tf^3*nf^3*ca
          - 30703/2304*xi*[d4AA/na]
          + 185395/1024*xi*[d4AA/na]*z7
          - 75/8*xi*[d4AA/na]*z6
          - 297785/1152*xi*[d4AA/na]*z5
          + 333/64*xi*[d4AA/na]*z4
          + 599507/4608*xi*[d4AA/na]*z3
          + 1185/64*xi*[d4AA/na]*z3^2
          + 459546241/746496*xi*ca^4
          - 1371559/24576*xi*ca^4*z7
          - 3625/1024*xi*ca^4*z6
          + 11158619/110592*xi*ca^4*z5
          + 1075/512*xi*ca^4*z4
          - 22565215/110592*xi*ca^4*z3
          + 1299/512*xi*ca^4*z3^2
          - 1207/144*xi*tf*nf*ca^-1*[d4AA/na]
          + 875/144*xi*tf*nf*ca^-1*[d4AA/na]*z5
          - 1613/144*xi*tf*nf*ca^-1*[d4AA/na]*z3
          - 15/4*xi*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 2401/24*xi*tf*nf*ca^2*cf
          + 7*xi*tf*nf*ca^2*cf*z5
          + 9*xi*tf*nf*ca^2*cf*z4
          + 1211/16*xi*tf*nf*ca^2*cf*z3
          - 9*xi*tf*nf*ca^2*cf*z3^2
          - 133267097/373248*xi*tf*nf*ca^3
          - 35129/3456*xi*tf*nf*ca^3*z5
          - 231/32*xi*tf*nf*ca^3*z4
          + 7001/128*xi*tf*nf*ca^3*z3
          + 203/32*xi*tf*nf*ca^3*z3^2
          + 256109/5832*xi*tf^2*nf^2*ca^2
          - 50/9*xi*tf^2*nf^2*ca^2*z5
          + xi*tf^2*nf^2*ca^2*z4
          - 223/54*xi*tf^2*nf^2*ca^2*z3
          + 22457/2304*xi^2*[d4AA/na]
          + 86807/1536*xi^2*[d4AA/na]*z7
          - 75/128*xi^2*[d4AA/na]*z6
          - 39565/576*xi^2*[d4AA/na]*z5
          + 99/128*xi^2*[d4AA/na]*z4
          + 55715/4608*xi^2*[d4AA/na]*z3
          + 249/128*xi^2*[d4AA/na]*z3^2
          + 10731167/110592*xi^2*ca^4
          + 133357/9216*xi^2*ca^4*z7
          - 25/64*xi^2*ca^4*z6
          - 611293/110592*xi^2*ca^4*z5
          + 449/1024*xi^2*ca^4*z4
          - 1457435/110592*xi^2*ca^4*z3
          - 509/1024*xi^2*ca^4*z3^2
          + 55/288*xi^2*tf*nf*ca^-1*[d4AA/na]
          + 625/72*xi^2*tf*nf*ca^-1*[d4AA/na]*z5
          - 1235/144*xi^2*tf*nf*ca^-1*[d4AA/na]*z3
          - 290183/13824*xi^2*tf*nf*ca^3
          + 5215/3456*xi^2*tf*nf*ca^3*z5
          - 5/32*xi^2*tf*nf*ca^3*z4
          - 8983/3456*xi^2*tf*nf*ca^3*z3
          + 13/32*xi^2*tf*nf*ca^3*z3^2
          - 1807/2304*xi^3*[d4AA/na]
          - 50323/3072*xi^3*[d4AA/na]*z7
          - 75/64*xi^3*[d4AA/na]*z6
          + 395/192*xi^3*[d4AA/na]*z5
          + 9/16*xi^3*[d4AA/na]*z4
          + 19943/1536*xi^3*[d4AA/na]*z3
          + 53/64*xi^3*[d4AA/na]*z3^2
          + 1002679/55296*xi^3*ca^4
          - 235571/73728*xi^3*ca^4*z7
          - 125/1024*xi^3*ca^4*z6
          + 218411/36864*xi^3*ca^4*z5
          + 15/128*xi^3*ca^4*z4
          - 25127/36864*xi^3*ca^4*z3
          - 95/1536*xi^3*ca^4*z3^2
          - 343/1024*xi^4*[d4AA/na]*z7
          + 25/128*xi^4*[d4AA/na]*z6
          + 775/384*xi^4*[d4AA/na]*z5
          - 21/128*xi^4*[d4AA/na]*z4
          - 493/256*xi^4*[d4AA/na]*z3
          + 51/128*xi^4*[d4AA/na]*z3^2
          + 6247/3072*xi^4*ca^4
          - 245/24576*xi^4*ca^4*z7
          + 25/1536*xi^4*ca^4*z6
          + 20815/18432*xi^4*ca^4*z5
          + 1/1024*xi^4*ca^4*z4
          + 131/1536*xi^4*ca^4*z3
          - 47/512*xi^4*ca^4*z3^2
          );

*--#] ghghglgMSb :
*--#[ ghghglhMSb :

L ghghglhMSb  =

       +  (
          + 1
          )

       + a * (
          + 1/2*xi*ca
          )

       + a^2 * (
          + 43/16*xi*ca^2
          - 9/16*xi*ca^2*z3
          + 7/16*xi^2*ca^2
          + 3/16*xi^2*ca^2*z3
          )

       + a^3 * (
          - 75/8*xi*ca^-1*[d4AA/na]*z5
          + 9*xi*ca^-1*[d4AA/na]*z3
          + 3631/128*xi*ca^3
          + 85/64*xi*ca^3*z5
          - 1939/192*xi*ca^3*z3
          - 493/48*xi*tf*nf*ca^2
          + 29/12*xi*tf*nf*ca^2*z3
          - 25/8*xi^2*ca^-1*[d4AA/na]*z5
          + 2*xi^2*ca^-1*[d4AA/na]*z3
          + 2089/384*xi^2*ca^3
          - 215/192*xi^2*ca^3*z5
          + 209/192*xi^2*ca^3*z3
          + 5/4*xi^3*ca^-1*[d4AA/na]*z5
          - 3/2*xi^3*ca^-1*[d4AA/na]*z3
          + 17/24*xi^3*ca^3
          + 25/96*xi^3*ca^3*z5
          + 5/16*xi^3*ca^3*z3
          )

       + a^4 * (
          - 3521/192*xi*[d4AA/na]*z7
          - 75/8*xi*[d4AA/na]*z6
          - 5595/128*xi*[d4AA/na]*z5
          + 333/64*xi*[d4AA/na]*z4
          + 16069/192*xi*[d4AA/na]*z3
          - 21/8*xi*[d4AA/na]*z3^2
          + 357972595/746496*xi*ca^4
          - 121513/73728*xi*ca^4*z7
          - 3625/1024*xi*ca^4*z6
          + 148387/9216*xi*ca^4*z5
          + 1111/512*xi*ca^4*z4
          - 1471145/6912*xi*ca^4*z3
          + 2351/256*xi*ca^4*z3^2
          - 145/8*xi*tf*nf*ca^-1*[d4AA/na]*z5
          + 13/3*xi*tf*nf*ca^-1*[d4AA/na]*z3
          + 5/2*xi*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 301/3*xi*tf*nf*ca^2*cf
          + 7*xi*tf*nf*ca^2*cf*z5
          + 12*xi*tf*nf*ca^2*cf*z4
          + 1177/16*xi*tf*nf*ca^2*cf*z3
          - 9*xi*tf*nf*ca^2*cf*z3^2
          - 26691869/93312*xi*tf*nf*ca^3
          + 191/36*xi*tf*nf*ca^3*z5
          - 303/32*xi*tf*nf*ca^3*z4
          + 27587/432*xi*tf*nf*ca^3*z3
          + 55/12*xi*tf*nf*ca^3*z3^2
          + 105805/2916*xi*tf^2*nf^2*ca^2
          - 50/9*xi*tf^2*nf^2*ca^2*z5
          + xi*tf^2*nf^2*ca^2*z4
          - 155/27*xi*tf^2*nf^2*ca^2*z3
          + 6951/512*xi^2*[d4AA/na]*z7
          - 75/128*xi^2*[d4AA/na]*z6
          - 9295/1152*xi^2*[d4AA/na]*z5
          + 99/128*xi^2*[d4AA/na]*z4
          + 2903/576*xi^2*[d4AA/na]*z3
          - 557/64*xi^2*[d4AA/na]*z3^2
          + 43117/576*xi^2*ca^4
          + 44121/8192*xi^2*ca^4*z7
          - 25/64*xi^2*ca^4*z6
          - 209731/13824*xi^2*ca^4*z5
          + 545/1024*xi^2*ca^4*z4
          + 4411/864*xi^2*ca^4*z3
          - 397/384*xi^2*ca^4*z3^2
          + 575/72*xi^2*tf*nf*ca^-1*[d4AA/na]*z5
          - 61/9*xi^2*tf*nf*ca^-1*[d4AA/na]*z3
          + 1/2*xi^2*tf*nf*ca^-1*[d4AA/na]*z3^2
          - 21889/1152*xi^2*tf*nf*ca^3
          + 5575/1728*xi^2*tf*nf*ca^3*z5
          - 5/32*xi^2*tf*nf*ca^3*z4
          - 8281/1728*xi^2*tf*nf*ca^3*z3
          + 35/48*xi^2*tf*nf*ca^3*z3^2
          - 1295/512*xi^3*[d4AA/na]*z7
          - 75/64*xi^3*[d4AA/na]*z6
          - 715/128*xi^3*[d4AA/na]*z5
          + 9/16*xi^3*[d4AA/na]*z4
          + 221/64*xi^3*[d4AA/na]*z3
          - 15/16*xi^3*[d4AA/na]*z3^2
          + 13279/1024*xi^3*ca^4
          - 12761/24576*xi^3*ca^4*z7
          - 125/1024*xi^3*ca^4*z6
          + 6463/3072*xi^3*ca^4*z5
          + 9/64*xi^3*ca^4*z4
          + 5011/1536*xi^3*ca^4*z3
          - 33/128*xi^3*ca^4*z3^2
          + 231/256*xi^4*[d4AA/na]*z7
          + 25/128*xi^4*[d4AA/na]*z6
          + 1435/384*xi^4*[d4AA/na]*z5
          - 21/128*xi^4*[d4AA/na]*z4
          - 387/64*xi^4*[d4AA/na]*z3
          + 21/64*xi^4*[d4AA/na]*z3^2
          + 2023/1536*xi^4*ca^4
          + 819/8192*xi^4*ca^4*z7
          + 25/1536*xi^4*ca^4*z6
          + 5065/4608*xi^4*ca^4*z5
          + 1/1024*xi^4*ca^4*z4
          + 1189/1536*xi^4*ca^4*z3
          - 31/256*xi^4*ca^4*z3^2
          );

*--#] ghghglhMSb :
*--#[ ququglqMSb :

L ququglqMSb  =

       +  (
          + 1
          )

       + a * (
          + ca
          + xi*cf
          + 1/2*xi*ca
          )

       + a^2 * (
          - 5/8*cf^2
          + 41/4*ca*cf
          - 3*ca*cf*z3
          + 2015/192*ca^2
          - 3/2*ca^2*z3
          - 7/2*tf*nf*cf
          - 95/24*tf*nf*ca
          + 15/2*xi*ca*cf
          - 3*xi*ca*cf*z3
          + 181/64*xi*ca^2
          + 13/8*xi^2*ca*cf
          + 13/16*xi^2*ca^2
          )

       + a^3 * (
          + 1/8*cf^-1*[d4FA/nr]
          - 85/2*cf^-1*[d4FA/nr]*z5
          + 38*cf^-1*[d4FA/nr]*z3
          - 73/12*cf^3
          - 253/6*ca*cf^2
          - 20*ca*cf^2*z5
          + 6*ca*cf^2*z4
          + 44*ca*cf^2*z3
          + 165737/648*ca^2*cf
          + 165/4*ca^2*cf*z5
          - 69/16*ca^2*cf*z4
          - 3175/24*ca^2*cf*z3
          + 1127389/7776*ca^3
          + 185/96*ca^3*z5
          + 9/64*ca^3*z4
          - 2615/72*ca^3*z3
          - 79/6*tf*nf*cf^2
          + 16*tf*nf*cf^2*z3
          - 121637/648*tf*nf*ca*cf
          + 6*tf*nf*ca*cf*z4
          + 118/3*tf*nf*ca*cf*z3
          - 169525/1944*tf*nf*ca^2
          - 9/2*tf*nf*ca^2*z4
          - 2/9*tf*nf*ca^2*z3
          + 1570/81*tf^2*nf^2*cf
          + 5161/486*tf^2*nf^2*ca
          + 8/9*tf^2*nf^2*ca*z3
          + 1/4*xi*cf^-1*[d4FA/nr]
          - 15/4*xi*cf^-1*[d4FA/nr]*z5
          + 7/8*xi*cf^3
          + 59/16*xi*ca*cf^2
          + 20*xi*ca*cf^2*z5
          - 17*xi*ca*cf^2*z3
          + 13135/144*xi*ca^2*cf
          + 5/2*xi*ca^2*cf*z5
          + 3/8*xi*ca^2*cf*z4
          - 41*xi*ca^2*cf*z3
          + 6497/192*xi*ca^3
          - 35/16*xi*ca^3*z5
          + 3/16*xi*ca^3*z4
          - 119/192*xi*ca^3*z3
          - 3/2*xi*tf*nf*cf^2
          - 1067/36*xi*tf*nf*ca*cf
          + 8*xi*tf*nf*ca*cf*z3
          - 491/48*xi*tf*nf*ca^2
          - 1/6*xi*tf*nf*ca^2*z3
          + 1/8*xi^2*cf^-1*[d4FA/nr]
          - 3/2*xi^2*cf^-1*[d4FA/nr]*z3
          + 3/2*xi^2*ca*cf^2
          + 39/2*xi^2*ca^2*cf
          + 5/4*xi^2*ca^2*cf*z5
          + 3/16*xi^2*ca^2*cf*z4
          - 51/8*xi^2*ca^2*cf*z3
          + 3281/384*xi^2*ca^3
          + 5/32*xi^2*ca^3*z5
          + 3/64*xi^2*ca^3*z4
          - 5/32*xi^2*ca^3*z3
          + 5/4*xi^3*cf^-1*[d4FA/nr]*z5
          - 3/2*xi^3*cf^-1*[d4FA/nr]*z3
          - 2/3*xi^3*cf^3*z3
          - 1/8*xi^3*ca*cf^2
          + xi^3*ca*cf^2*z3
          + 11/3*xi^3*ca^2*cf
          - 1/3*xi^3*ca^2*cf*z3
          + 235/128*xi^3*ca^3
          + 5/48*xi^3*ca^3*z5
          - 9/64*xi^3*ca^3*z3
          )

       + a^4 * (
          - 933/4*[d4FA/nr]
          - 1043*[d4FA/nr]*z7
          - 4275/64*[d4FA/nr]*z6
          + 14955/32*[d4FA/nr]*z5
          + 3339/64*[d4FA/nr]*z4
          + 6357/16*[d4FA/nr]*z3
          + 3585/32*[d4FA/nr]*z3^2
          - 3359/256*[d4AA/na]
          - 200389/3072*[d4AA/na]*z7
          - 50925/1024*[d4AA/na]*z6
          - 382995/1024*[d4AA/na]*z5
          + 1827/64*[d4AA/na]*z4
          + 611963/1536*[d4AA/na]*z3
          + 10407/512*[d4AA/na]*z3^2
          - 42945/128*cf^4
          + 3528*cf^4*z7
          + 400*cf^4*z6
          - 970*cf^4*z5
          - 150*cf^4*z4
          - 3889/2*cf^4*z3
          - 80*cf^4*z3^2
          + 1775/96*ca*cf^-1*[d4FA/nr]
          + 35665/128*ca*cf^-1*[d4FA/nr]*z7
          - 156275/192*ca*cf^-1*[d4FA/nr]*z5
          + 6577/24*ca*cf^-1*[d4FA/nr]*z3
          + 6279/32*ca*cf^-1*[d4FA/nr]*z3^2
          + 277223/288*ca*cf^3
          - 10185/2*ca*cf^3*z7
          - 900*ca*cf^3*z6
          - 1225/3*ca*cf^3*z5
          + 318*ca*cf^3*z4
          + 32359/8*ca*cf^3*z3
          + 156*ca*cf^3*z3^2
          - 21153731/13824*ca^2*cf^2
          + 24367/16*ca^2*cf^2*z7
          + 3925/8*ca^2*cf^2*z6
          + 1769/8*ca^2*cf^2*z5
          - 1167/16*ca^2*cf^2*z4
          - 26755/48*ca^2*cf^2*z3
          - 351/4*ca^2*cf^2*z3^2
          + 348927845/62208*ca^3*cf
          - 131299/384*ca^3*cf*z7
          - 20725/256*ca^3*cf*z6
          + 2317921/1152*ca^3*cf*z5
          - 20835/512*ca^3*cf*z4
          - 2396227/576*ca^3*cf*z3
          + 11063/64*ca^3*cf*z3^2
          + 16476486067/5971968*ca^4
          - 2194031/73728*ca^4*z7
          - 238325/8192*ca^4*z6
          - 22095031/73728*ca^4*z5
          + 142471/12288*ca^4*z4
          - 38745445/55296*ca^4*z3
          + 139287/4096*ca^4*z3^2
          + 474*nf*[d4FF/nr]
          - 1240*nf*[d4FF/nr]*z5
          + 1124*nf*[d4FF/nr]*z3
          - 384*nf*[d4FF/nr]*z3^2
          - 37/6*nf*[d4FA/na]
          + 588*nf*[d4FA/na]*z7
          + 75/2*nf*[d4FA/na]*z6
          + 1975/6*nf*[d4FA/na]*z5
          - 18*nf*[d4FA/na]*z4
          - 3103/4*nf*[d4FA/na]*z3
          - 17*nf*[d4FA/na]*z3^2
          + 147*nf*ca*cf^-1*[d4FF/nr]*z7
          - 20/3*nf*ca*cf^-1*[d4FF/nr]*z5
          - 248/3*nf*ca*cf^-1*[d4FF/nr]*z3
          - 32*nf*ca*cf^-1*[d4FF/nr]*z3^2
          + 21775/144*tf*nf*cf^3
          + 20/3*tf*nf*cf^3*z5
          - 24*tf*nf*cf^3*z4
          - 103*tf*nf*cf^3*z3
          - 1649117/1728*tf*nf*ca*cf^2
          + 882*tf*nf*ca*cf^2*z7
          + 25*tf*nf*ca*cf^2*z6
          - 167*tf*nf*ca*cf^2*z5
          + 111/4*tf*nf*ca*cf^2*z4
          + 4591/12*tf*nf*ca*cf^2*z3
          - 190*tf*nf*ca*cf^2*z3^2
          - 19779479/3456*tf*nf*ca^2*cf
          - 441/2*tf*nf*ca^2*cf*z7
          - 25/2*tf*nf*ca^2*cf*z6
          - 49873/72*tf*nf*ca^2*cf*z5
          + 615/16*tf*nf*ca^2*cf*z4
          + 5263/2*tf*nf*ca^2*cf*z3
          + 57*tf*nf*ca^2*cf*z3^2
          - 103135751/41472*tf*nf*ca^3
          - 931/16*tf*nf*ca^3*z7
          + 275/8*tf*nf*ca^3*z6
          + 23627/96*tf*nf*ca^3*z5
          - 3307/64*tf*nf*ca^3*z4
          + 50161/576*tf*nf*ca^3*z3
          + 305/12*tf*nf*ca^3*z3^2
          + 79531/216*tf^2*nf^2*cf^2
          - 12*tf^2*nf^2*cf^2*z4
          - 796/3*tf^2*nf^2*cf^2*z3
          + 1978291/1296*tf^2*nf^2*ca*cf
          + 332/9*tf^2*nf^2*ca*cf*z5
          - 3*tf^2*nf^2*ca*cf*z4
          - 323*tf^2*nf^2*ca*cf*z3
          + 20100131/31104*tf^2*nf^2*ca^2
          - 133/3*tf^2*nf^2*ca^2*z5
          + 45/4*tf^2*nf^2*ca^2*z4
          + 3053/36*tf^2*nf^2*ca^2*z3
          - 21391/243*tf^3*nf^3*cf
          - 16/9*tf^3*nf^3*cf*z3
          - 150979/2916*tf^3*nf^3*ca
          + 4/3*tf^3*nf^3*ca*z4
          - 20/27*tf^3*nf^3*ca*z3
          + 39/8*xi*[d4FA/nr]
          - 2835/32*xi*[d4FA/nr]*z7
          - 275/8*xi*[d4FA/nr]*z6
          - 1905/8*xi*[d4FA/nr]*z5
          + 303/16*xi*[d4FA/nr]*z4
          + 286*xi*[d4FA/nr]*z3
          + 5/4*xi*[d4FA/nr]*z3^2
          - 385/192*xi*[d4AA/na]
          - 50687/1536*xi*[d4AA/na]*z7
          - 2375/512*xi*[d4AA/na]*z6
          - 12275/1536*xi*[d4AA/na]*z5
          + 1347/256*xi*[d4AA/na]*z4
          + 655/16*xi*[d4AA/na]*z3
          + 481/256*xi*[d4AA/na]*z3^2
          - 91/12*xi*cf^4
          - 233/288*xi*ca*cf^-1*[d4FA/nr]
          - 22911/256*xi*ca*cf^-1*[d4FA/nr]*z7
          + 145/12*xi*ca*cf^-1*[d4FA/nr]*z5
          - 151/8*xi*ca*cf^-1*[d4FA/nr]*z3
          + 373/16*xi*ca*cf^-1*[d4FA/nr]*z3^2
          + 177/16*xi*ca*cf^3
          - 399/2*xi*ca*cf^3*z7
          + 230*xi*ca*cf^3*z5
          + 6*xi*ca*cf^3*z4
          - 405/8*xi*ca*cf^3*z3
          + 3850247/41472*xi*ca^2*cf^2
          + 707/16*xi*ca^2*cf^2*z7
          + 25/8*xi*ca^2*cf^2*z6
          + 20585/72*xi*ca^2*cf^2*z5
          - 21/8*xi*ca^2*cf^2*z4
          - 7237/36*xi*ca^2*cf^2*z3
          - 165/4*xi*ca^2*cf^2*z3^2
          + 1166182445/746496*xi*ca^3*cf
          - 791/32*xi*ca^3*cf*z7
          - 2875/192*xi*ca^3*cf*z6
          - 18971/288*xi*ca^3*cf*z5
          + 2379/256*xi*ca^3*cf*z4
          - 700441/864*xi*ca^3*cf*z3
          + 9061/96*xi*ca^3*cf*z3^2
          + 202830145/373248*xi*ca^4
          + 142807/18432*xi*ca^4*z7
          - 51175/12288*xi*ca^4*z6
          - 2675863/36864*xi*ca^4*z5
          + 3873/1024*xi*ca^4*z4
          - 1358927/55296*xi*ca^4*z3
          + 2281/6144*xi*ca^4*z3^2
          - 1/9*xi*nf*[d4FA/na]
          - 5/3*xi*nf*[d4FA/na]*z5
          + 27*xi*nf*[d4FA/na]*z3
          - 8*xi*nf*[d4FA/na]*z3^2
          - 131/6*xi*tf*nf*cf^3
          + 24*xi*tf*nf*cf^3*z3
          - 834731/2592*xi*tf*nf*ca*cf^2
          - 1034/9*xi*tf*nf*ca*cf^2*z5
          + 69/2*xi*tf*nf*ca*cf^2*z4
          + 4843/18*xi*tf*nf*ca*cf^2*z3
          - 32*xi*tf*nf*ca*cf^2*z3^2
          - 23050741/23328*xi*tf*nf*ca^2*cf
          + 1145/9*xi*tf*nf*ca^2*cf*z5
          - 105/8*xi*tf*nf*ca^2*cf*z4
          + 57523/216*xi*tf*nf*ca^2*cf*z3
          + 14*xi*tf*nf*ca^2*cf*z3^2
          - 6775939/23328*xi*tf*nf*ca^3
          + 2591/144*xi*tf*nf*ca^3*z5
          - 45/4*xi*tf*nf*ca^3*z4
          - 30169/864*xi*tf*nf*ca^3*z3
          + 13/12*xi*tf*nf*ca^3*z3^2
          + 202/81*xi*tf^2*nf^2*cf^2
          + 32/3*xi*tf^2*nf^2*cf^2*z3
          + 73865/729*xi*tf^2*nf^2*ca*cf
          - 80/3*xi*tf^2*nf^2*ca*cf*z5
          + 2*xi*tf^2*nf^2*ca*cf*z4
          - 332/27*xi*tf^2*nf^2*ca*cf*z3
          + 717649/23328*xi*tf^2*nf^2*ca^2
          - 10/9*xi*tf^2*nf^2*ca^2*z5
          + 1/2*xi*tf^2*nf^2*ca^2*z4
          + 235/54*xi*tf^2*nf^2*ca^2*z3
          + 1/4*xi^2*[d4FA/nr]
          + 679/16*xi^2*[d4FA/nr]*z7
          - 175/32*xi^2*[d4FA/nr]*z6
          - 795/16*xi^2*[d4FA/nr]*z5
          + 33/32*xi^2*[d4FA/nr]*z4
          + 23/8*xi^2*[d4FA/nr]*z3
          - 35/16*xi^2*[d4FA/nr]*z3^2
          - 113/256*xi^2*[d4AA/na]
          - 665/1536*xi^2*[d4AA/na]*z7
          + 375/256*xi^2*[d4AA/na]*z6
          - 1855/768*xi^2*[d4AA/na]*z5
          + 9/16*xi^2*[d4AA/na]*z4
          + 283/48*xi^2*[d4AA/na]*z3
          - 247/128*xi^2*[d4AA/na]*z3^2
          + 3*xi^2*cf^4*z3
          + 277/288*xi^2*ca*cf^-1*[d4FA/nr]
          - 1799/128*xi^2*ca*cf^-1*[d4FA/nr]*z7
          + 245/64*xi^2*ca*cf^-1*[d4FA/nr]*z5
          - 227/12*xi^2*ca*cf^-1*[d4FA/nr]*z3
          - 3/16*xi^2*ca*cf^-1*[d4FA/nr]*z3^2
          + 103/64*xi^2*ca*cf^3
          + 20*xi^2*ca*cf^3*z5
          - 28*xi^2*ca*cf^3*z3
          + 8933/1152*xi^2*ca^2*cf^2
          - 35/4*xi^2*ca^2*cf^2*z7
          + 40*xi^2*ca^2*cf^2*z5
          + 3/8*xi^2*ca^2*cf^2*z4
          - 103/24*xi^2*ca^2*cf^2*z3
          + 9/2*xi^2*ca^2*cf^2*z3^2
          + 8380967/27648*xi^2*ca^3*cf
          + 7/12*xi^2*ca^3*cf*z7
          - 475/384*xi^2*ca^3*cf*z6
          + 2819/144*xi^2*ca^3*cf*z5
          + 807/256*xi^2*ca^3*cf*z4
          - 144245/1152*xi^2*ca^3*cf*z3
          - 181/96*xi^2*ca^3*cf*z3^2
          + 28395497/221184*xi^2*ca^4
          - 4501/9216*xi^2*ca^4*z7
          - 175/1024*xi^2*ca^4*z6
          + 1145/768*xi^2*ca^4*z5
          + 887/1024*xi^2*ca^4*z4
          - 88345/9216*xi^2*ca^4*z3
          + 179/384*xi^2*ca^4*z3^2
          - 5/18*xi^2*nf*[d4FA/na]
          + 37/12*xi^2*nf*[d4FA/na]*z3
          + 4*xi^2*tf*nf*cf^3*z3
          - 461/144*xi^2*tf*nf*ca*cf^2
          - 32/3*xi^2*tf*nf*ca*cf^2*z3
          - 64661/864*xi^2*tf*nf*ca^2*cf
          - 149/72*xi^2*tf*nf*ca^2*cf*z5
          - 7/16*xi^2*tf*nf*ca^2*cf*z4
          + 1285/72*xi^2*tf*nf*ca^2*cf*z3
          + xi^2*tf*nf*ca^2*cf*z3^2
          - 216713/6912*xi^2*tf*nf*ca^3
          - 49/288*xi^2*tf*nf*ca^3*z5
          - 1/16*xi^2*tf*nf*ca^3*z4
          + 53/72*xi^2*tf*nf*ca^3*z3
          + 1/8*xi^3*[d4FA/nr]
          + 441/32*xi^3*[d4FA/nr]*z7
          - 15/2*xi^3*[d4FA/nr]*z5
          - 9/16*xi^3*[d4FA/nr]*z4
          - 11/2*xi^3*[d4FA/nr]*z3
          - 3*xi^3*[d4FA/nr]*z3^2
          + 1/96*xi^3*[d4AA/na]
          + 8449/1536*xi^3*[d4AA/na]*z7
          + 275/512*xi^3*[d4AA/na]*z6
          - 3715/512*xi^3*[d4AA/na]*z5
          + 3/256*xi^3*[d4AA/na]*z4
          + 1079/384*xi^3*[d4AA/na]*z3
          - 197/256*xi^3*[d4AA/na]*z3^2
          + 7/32*xi^3*ca*cf^-1*[d4FA/nr]
          - 77/256*xi^3*ca*cf^-1*[d4FA/nr]*z7
          + 125/16*xi^3*ca*cf^-1*[d4FA/nr]*z5
          - 55/4*xi^3*ca*cf^-1*[d4FA/nr]*z3
          - 27/16*xi^3*ca*cf^-1*[d4FA/nr]*z3^2
          + 3/2*xi^3*ca*cf^3
          - 14/3*xi^3*ca*cf^3*z3
          - 231/64*xi^3*ca^2*cf^2
          + 5/4*xi^3*ca^2*cf^2*z5
          + 3/16*xi^3*ca^2*cf^2*z4
          + 83/8*xi^3*ca^2*cf^2*z3
          + 4117/64*xi^3*ca^3*cf
          + 147/128*xi^3*ca^3*cf*z7
          + 203/64*xi^3*ca^3*cf*z5
          + 123/256*xi^3*ca^3*cf*z4
          - 947/48*xi^3*ca^3*cf*z3
          - 1/16*xi^3*ca^3*cf*z3^2
          + 276155/9216*xi^3*ca^4
          + 4333/4608*xi^3*ca^4*z7
          + 475/12288*xi^3*ca^4*z6
          + 9643/4096*xi^3*ca^4*z5
          + 59/512*xi^3*ca^4*z4
          - 66505/18432*xi^3*ca^4*z3
          - 805/6144*xi^3*ca^4*z3^2
          + 25/64*xi^4*[d4FA/nr]*z6
          + 135/32*xi^4*[d4FA/nr]*z5
          - 21/64*xi^4*[d4FA/nr]*z4
          - 59/16*xi^4*[d4FA/nr]*z3
          - 19/32*xi^4*[d4FA/nr]*z3^2
          + 441/1024*xi^4*[d4AA/na]*z7
          + 25/1024*xi^4*[d4AA/na]*z6
          - 1075/3072*xi^4*[d4AA/na]*z5
          + 3/128*xi^4*[d4AA/na]*z4
          + 51/512*xi^4*[d4AA/na]*z3
          - 35/512*xi^4*[d4AA/na]*z3^2
          - 2/3*xi^4*cf^4*z3
          + 15/4*xi^4*ca*cf^-1*[d4FA/nr]*z5
          - 41/8*xi^4*ca*cf^-1*[d4FA/nr]*z3
          + 3/32*xi^4*ca*cf^-1*[d4FA/nr]*z3^2
          + 1/2*xi^4*ca*cf^3
          - 5/6*xi^4*ca*cf^3*z3
          - 473/384*xi^4*ca^2*cf^2
          + 35/12*xi^4*ca^2*cf^2*z3
          + 1253/128*xi^4*ca^3*cf
          + 25/768*xi^4*ca^3*cf*z6
          + 25/128*xi^4*ca^3*cf*z5
          + 1/512*xi^4*ca^3*cf*z4
          - 169/128*xi^4*ca^3*cf*z3
          - 5/192*xi^4*ca^3*cf*z3^2
          + 61283/12288*xi^4*ca^4
          - 1029/8192*xi^4*ca^4*z7
          + 575/24576*xi^4*ca^4*z6
          + 48415/73728*xi^4*ca^4*z5
          - 37/4096*xi^4*ca^4*z4
          - 1201/2048*xi^4*ca^4*z3
          - 973/12288*xi^4*ca^4*z3^2
          );

*--#] ququglqMSb :
*--#[ ququglTqMSb :

L ququglTqMSb  =

       + a * (
          - 2*cf
          + 9/4*ca
          - xi*ca
          - 1/4*xi^2*ca
          )

       + a^2 * (
          + 9*cf^2
          - 505/18*ca*cf
          + 523/24*ca^2
          + 11/16*ca^2*z3
          + 52/9*tf*nf*cf
          - 16/3*tf*nf*ca
          - 4*tf*nf*ca*z3
          - 2*xi*cf^2
          + 13/4*xi*ca*cf
          - 145/48*xi*ca^2
          - 11/8*xi*ca^2*z3
          - 2/3*xi*tf*nf*ca
          - 1/2*xi^2*ca*cf
          - 215/144*xi^2*ca^2
          - 1/16*xi^2*ca^2*z3
          - 5/9*xi^2*tf*nf*ca
          - 1/4*xi^3*ca*cf
          - 1/16*xi^3*ca^2
          + 1/16*xi^4*ca^2
          )

       + a^3 * (
          - 383/24*cf^-1*[d4FA/nr]
          + 235/12*cf^-1*[d4FA/nr]*z5
          + 68/3*cf^-1*[d4FA/nr]*z3
          - 973/12*cf^3
          + 640/3*cf^3*z5
          - 496/3*cf^3*z3
          + 76339/288*ca*cf^2
          - 1240/3*ca*cf^2*z5
          + 316*ca*cf^2*z3
          - 1470739/2592*ca^2*cf
          + 2225/6*ca^2*cf*z5
          - 5545/24*ca^2*cf*z3
          + 2876719/6912*ca^3
          - 74015/576*ca^3*z5
          + 337/6*ca^3*z3
          + 32*nf*cf^-1*[d4FF/nr]
          - 160/3*nf*cf^-1*[d4FF/nr]*z5
          - 32/3*nf*cf^-1*[d4FF/nr]*z3
          - 43/9*tf*nf*cf^2
          - 64/3*tf*nf*cf^2*z3
          + 130465/648*tf*nf*ca*cf
          + 116/3*tf*nf*ca*cf*z3
          - 186119/864*tf*nf*ca^2
          + 320/9*tf*nf*ca^2*z5
          - 92*tf*nf*ca^2*z3
          - 2000/81*tf^2*nf^2*cf
          + 700/27*tf^2*nf^2*ca
          + 112/9*tf^2*nf^2*ca*z3
          - 41/24*xi*cf^-1*[d4FA/nr]
          + 55/4*xi*cf^-1*[d4FA/nr]*z5
          - 15*xi*cf^-1*[d4FA/nr]*z3
          + 9*xi*cf^3
          - 3235/72*xi*ca*cf^2
          + 6*xi*ca*cf^2*z3
          + 10223/288*xi*ca^2*cf
          - 25/6*xi*ca^2*cf*z5
          + 29/48*xi*ca^2*cf*z3
          - 265453/6912*xi*ca^3
          + 925/96*xi*ca^3*z5
          - 1801/96*xi*ca^3*z3
          + 52/9*xi*tf*nf*cf^2
          - 73/18*xi*tf*nf*ca*cf
          - 4*xi*tf*nf*ca*cf*z3
          + 415/72*xi*tf*nf*ca^2
          + 275/18*xi*tf*nf*ca^2*z3
          + 40/27*xi*tf^2*nf^2*ca
          - 32/9*xi*tf^2*nf^2*ca*z3
          + 5/8*xi^2*cf^-1*[d4FA/nr]
          - 5/12*xi^2*cf^-1*[d4FA/nr]*z5
          - 5/6*xi^2*cf^-1*[d4FA/nr]*z3
          - 107/32*xi^2*ca*cf^2
          - 269/96*xi^2*ca^2*cf
          + 5/2*xi^2*ca^2*cf*z3
          - 40909/2304*xi^2*ca^3
          + 595/144*xi^2*ca^3*z5
          - 469/576*xi^2*ca^3*z3
          - 113/24*xi^2*tf*nf*ca*cf
          + 4*xi^2*tf*nf*ca*cf*z3
          - 575/288*xi^2*tf*nf*ca^2
          - 3/2*xi^2*tf*nf*ca^2*z3
          + 1/24*xi^3*cf^-1*[d4FA/nr]
          - 5/4*xi^3*cf^-1*[d4FA/nr]*z5
          + 3/2*xi^3*cf^-1*[d4FA/nr]*z3
          + 1/2*xi^3*ca*cf^2
          - 593/144*xi^3*ca^2*cf
          + 11/16*xi^3*ca^2*cf*z3
          - 3491/768*xi^3*ca^3
          - 35/96*xi^3*ca^3*z5
          + 17/12*xi^3*ca^3*z3
          - 5/9*xi^3*tf*nf*ca*cf
          + 1/36*xi^3*tf*nf*ca^2
          - 15/32*xi^4*ca^2*cf
          - 155/576*xi^4*ca^3
          - 35/192*xi^4*ca^3*z5
          + 29/192*xi^4*ca^3*z3
          + 5/18*xi^4*tf*nf*ca^2
          + 1/16*xi^5*ca^2*cf
          + 1/16*xi^5*ca^3
          - 1/64*xi^6*ca^3
          )

       + a^4 * (
          + 2899/36*[d4FA/nr]
          - 26831/4*[d4FA/nr]*z7
          + 145/24*[d4FA/nr]*z5
          + 12399/2*[d4FA/nr]*z3
          - 1281/2*[d4FA/nr]*z3^2
          - 5419/576*[d4AA/na]
          + 490987/768*[d4AA/na]*z7
          - 104605/96*[d4AA/na]*z5
          + 9131/144*[d4AA/na]*z3
          + 92479/192*[d4AA/na]*z3^2
          + 10435/24*cf^4
          - 16464*cf^4*z7
          + 8280*cf^4*z5
          + 16256/3*cf^4*z3
          + 1120*cf^4*z3^2
          - 132143/144*ca*cf^-1*[d4FA/nr]
          + 8572963/1536*ca*cf^-1*[d4FA/nr]*z7
          + 238265/192*ca*cf^-1*[d4FA/nr]*z5
          - 429431/96*ca*cf^-1*[d4FA/nr]*z3
          - 2199/32*ca*cf^-1*[d4FA/nr]*z3^2
          - 94547/24*ca*cf^3
          + 42658*ca*cf^3*z7
          - 76475/9*ca*cf^3*z5
          - 12*ca*cf^3*z4
          - 205459/9*ca*cf^3*z3
          - 3508*ca*cf^3*z3^2
          + 24977213/2592*ca^2*cf^2
          - 4165903/96*ca^2*cf^2*z7
          - 120955/36*ca^2*cf^2*z5
          + 177/8*ca^2*cf^2*z4
          + 35295913/1152*ca^2*cf^2*z3
          + 49427/12*ca^2*cf^2*z3^2
          - 1347318649/93312*ca^3*cf
          + 7820533/384*ca^3*cf*z7
          + 3102505/432*ca^3*cf*z5
          - 639/64*ca^3*cf*z4
          - 26965903/1728*ca^3*cf*z3
          - 118177/48*ca^3*cf*z3^2
          + 127725515/13824*ca^4
          - 92359883/24576*ca^4*z7
          - 4370125/1728*ca^4*z5
          + 81/256*ca^4*z4
          + 5736041/3072*ca^4*z3
          + 1723933/2304*ca^4*z3^2
          - 4352/9*nf*[d4FF/nr]
          - 9016/3*nf*[d4FF/nr]*z7
          + 6400*nf*[d4FF/nr]*z5
          - 12544/3*nf*[d4FF/nr]*z3
          + 1600*nf*[d4FF/nr]*z3^2
          + 1979/6*nf*[d4FA/na]
          + 66619/36*nf*[d4FA/na]*z7
          - 14255/9*nf*[d4FA/na]*z5
          - 13331/18*nf*[d4FA/na]*z3
          - 1078/3*nf*[d4FA/na]*z3^2
          + 19144/9*nf*ca*cf^-1*[d4FF/nr]
          + 28840/9*nf*ca*cf^-1*[d4FF/nr]*z7
          - 65780/9*nf*ca*cf^-1*[d4FF/nr]*z5
          + 28304/9*nf*ca*cf^-1*[d4FF/nr]*z3
          - 4384/3*nf*ca*cf^-1*[d4FF/nr]*z3^2
          - 1792/3*nf^2*[d4FF/na]
          + 1280/3*nf^2*[d4FF/na]*z5
          + 256/3*nf^2*[d4FF/na]*z3
          + 5305/9*tf*nf*cf^3
          - 21920/9*tf*nf*cf^3*z5
          + 16064/9*tf*nf*cf^3*z3
          - 195383/108*tf*nf*ca*cf^2
          - 3528*tf*nf*ca*cf^2*z7
          + 58340/9*tf*nf*ca*cf^2*z5
          - 12*tf*nf*ca*cf^2*z4
          - 47639/18*tf*nf*ca*cf^2*z3
          + 80/3*tf*nf*ca*cf^2*z3^2
          + 56186995/7776*tf*nf*ca^2*cf
          + 130907/36*tf*nf*ca^2*cf*z7
          - 216905/54*tf*nf*ca^2*cf*z5
          + 45/2*tf*nf*ca^2*cf*z4
          + 187493/864*tf*nf*ca^2*cf*z3
          + 270*tf*nf*ca^2*cf*z3^2
          - 3008095/432*tf*nf*ca^3
          - 982177/1728*tf*nf*ca^3*z7
          + 633175/864*tf*nf*ca^3*z5
          - 81/8*tf*nf*ca^3*z4
          - 1333327/3456*tf*nf*ca^3*z3
          - 27743/144*tf*nf*ca^3*z3^2
          - 16066/81*tf^2*nf^2*cf^2
          + 832/3*tf^2*nf^2*cf^2*z3
          - 70051/54*tf^2*nf^2*ca*cf
          - 8480/27*tf^2*nf^2*ca*cf*z5
          + 1034/27*tf^2*nf^2*ca*cf*z3
          - 192*tf^2*nf^2*ca*cf*z3^2
          + 363235/216*tf^2*nf^2*ca^2
          - 441/4*tf^2*nf^2*ca^2*z7
          + 3455/9*tf^2*nf^2*ca^2*z5
          + 1745/6*tf^2*nf^2*ca^2*z3
          + 484/3*tf^2*nf^2*ca^2*z3^2
          + 86560/729*tf^3*nf^3*cf
          - 3592/27*tf^3*nf^3*ca
          - 1600/27*tf^3*nf^3*ca*z5
          - 128/27*tf^3*nf^3*ca*z3
          - 509/24*xi*[d4FA/nr]
          + 3059/16*xi*[d4FA/nr]*z7
          - 3515/12*xi*[d4FA/nr]*z5
          + 314/3*xi*[d4FA/nr]*z3
          + 87/2*xi*[d4FA/nr]*z3^2
          - 25/192*xi*[d4AA/na]
          + 232981/2304*xi*[d4AA/na]*z7
          + 14515/48*xi*[d4AA/na]*z5
          - 155347/576*xi*[d4AA/na]*z3
          - 5825/64*xi*[d4AA/na]*z3^2
          - 1009/12*xi*cf^4
          + 640/3*xi*cf^4*z5
          - 496/3*xi*cf^4*z3
          + 10283/864*xi*ca*cf^-1*[d4FA/nr]
          - 82341/128*xi*ca*cf^-1*[d4FA/nr]*z7
          + 435805/576*xi*ca*cf^-1*[d4FA/nr]*z5
          - 5659/18*xi*ca*cf^-1*[d4FA/nr]*z3
          + 607/16*xi*ca*cf^-1*[d4FA/nr]*z3^2
          + 111187/288*xi*ca*cf^3
          - 560*xi*ca*cf^3*z5
          + 1199/3*xi*ca*cf^3*z3
          - 9925495/10368*xi*ca^2*cf^2
          + 5005/32*xi*ca^2*cf^2*z7
          + 510*xi*ca^2*cf^2*z5
          - 27/4*xi*ca^2*cf^2*z4
          - 62251/192*xi*ca^2*cf^2*z3
          - 5/4*xi*ca^2*cf^2*z3^2
          + 2296813/3456*xi*ca^3*cf
          - 50953/256*xi*ca^3*cf*z7
          - 295855/1728*xi*ca^3*cf*z5
          + 153/32*xi*ca^3*cf*z4
          + 42353/864*xi*ca^3*cf*z3
          + 1279/96*xi*ca^3*cf*z3^2
          - 147243139/248832*xi*ca^4
          - 9099041/110592*xi*ca^4*z7
          + 167885/1024*xi*ca^4*z5
          - 12532529/82944*xi*ca^4*z3
          + 13089/512*xi*ca^4*z3^2
          + 32*xi*nf*[d4FF/nr]
          - 160/3*xi*nf*[d4FF/nr]*z5
          - 32/3*xi*nf*[d4FF/nr]*z3
          - 91/54*xi*nf*[d4FA/na]
          - 1617/4*xi*nf*[d4FA/na]*z7
          - 55/3*xi*nf*[d4FA/na]*z5
          + 3481/9*xi*nf*[d4FA/na]*z3
          + 40/3*xi*nf*[d4FA/na]*z3^2
          - 16*xi*nf*ca*cf^-1*[d4FF/nr]
          + 20/9*xi*nf*ca*cf^-1*[d4FF/nr]*z5
          + 8/3*xi*nf*ca*cf^-1*[d4FF/nr]*z3
          + 64/3*xi*nf*ca*cf^-1*[d4FF/nr]*z3^2
          - 79/9*xi*tf*nf*cf^3
          - 64/3*xi*tf*nf*cf^3*z3
          + 193249/648*xi*tf*nf*ca*cf^2
          - 48115/288*xi*tf*nf*ca^2*cf
          + 1235/27*xi*tf*nf*ca^2*cf*z5
          - 18*xi*tf*nf*ca^2*cf*z4
          - 5855/432*xi*tf*nf*ca^2*cf*z3
          - 40/3*xi*tf*nf*ca^2*cf*z3^2
          + 5521495/31104*xi*tf*nf*ca^3
          + 5047/64*xi*tf*nf*ca^3*z7
          - 83185/864*xi*tf*nf*ca^3*z5
          + 27/2*xi*tf*nf*ca^3*z4
          + 1595761/5184*xi*tf*nf*ca^3*z3
          + 2027/144*xi*tf*nf*ca^3*z3^2
          - 2000/81*xi*tf^2*nf^2*cf^2
          + 1219/27*xi*tf^2*nf^2*ca*cf
          - 128/3*xi*tf^2*nf^2*ca*cf*z3
          + 49687/972*xi*tf^2*nf^2*ca^2
          - 10*xi*tf^2*nf^2*ca^2*z5
          - 18971/162*xi*tf^2*nf^2*ca^2*z3
          - 2528/243*xi*tf^3*nf^3*ca
          + 1280/81*xi*tf^3*nf^3*ca*z3
          - 35/24*xi^2*[d4FA/nr]
          - 441/16*xi^2*[d4FA/nr]*z7
          + 605/24*xi^2*[d4FA/nr]*z5
          + 61/6*xi^2*[d4FA/nr]*z3
          - 6*xi^2*[d4FA/nr]*z3^2
          - 7/576*xi^2*[d4AA/na]
          + 160475/4608*xi^2*[d4AA/na]*z7
          - 47905/1152*xi^2*[d4AA/na]*z5
          + 749/96*xi^2*[d4AA/na]*z3
          - 415/24*xi^2*[d4AA/na]*z3^2
          + 11/4*xi^2*ca*cf^-1*[d4FA/nr]
          + 15421/384*xi^2*ca*cf^-1*[d4FA/nr]*z7
          - 134585/1728*xi^2*ca*cf^-1*[d4FA/nr]*z5
          - 1717/432*xi^2*ca*cf^-1*[d4FA/nr]*z3
          - 26/3*xi^2*ca*cf^-1*[d4FA/nr]*z3^2
          + 565/24*xi^2*ca*cf^3
          - 160/3*xi^2*ca*cf^3*z5
          + 124/3*xi^2*ca*cf^3*z3
          - 109513/1152*xi^2*ca^2*cf^2
          + 245/3*xi^2*ca^2*cf^2*z5
          - 15/8*xi^2*ca^2*cf^2*z4
          - 24233/384*xi^2*ca^2*cf^2*z3
          - 35429/10368*xi^2*ca^3*cf
          - 4207/768*xi^2*ca^3*cf*z7
          - 27445/288*xi^2*ca^3*cf*z5
          + 33/32*xi^2*ca^3*cf*z4
          + 112277/1152*xi^2*ca^3*cf*z3
          + 147/32*xi^2*ca^3*cf*z3^2
          - 17515951/62208*xi^2*ca^4
          - 889357/55296*xi^2*ca^4*z7
          + 4375235/41472*xi^2*ca^4*z5
          - 81/128*xi^2*ca^4*z4
          - 1072369/82944*xi^2*ca^4*z3
          - 3289/2304*xi^2*ca^4*z3^2
          + 23/18*xi^2*nf*[d4FA/na]
          + 310/27*xi^2*nf*[d4FA/na]*z5
          - 35/54*xi^2*nf*[d4FA/na]*z3
          + 4/3*xi^2*nf*[d4FA/na]*z3^2
          - 8*xi^2*nf*ca*cf^-1*[d4FF/nr]
          + 40/3*xi^2*nf*ca*cf^-1*[d4FF/nr]*z5
          + 8/3*xi^2*nf*ca*cf^-1*[d4FF/nr]*z3
          + 409/18*xi^2*tf*nf*ca*cf^2
          - 40*xi^2*tf*nf*ca*cf^2*z5
          + 18*xi^2*tf*nf*ca*cf^2*z3
          - 14611/324*xi^2*tf*nf*ca^2*cf
          + 20*xi^2*tf*nf*ca^2*cf*z5
          - 15/2*xi^2*tf*nf*ca^2*cf*z4
          + 12215/288*xi^2*tf*nf*ca^2*cf*z3
          + 1181573/31104*xi^2*tf*nf*ca^3
          + 6205/1296*xi^2*tf*nf*ca^3*z5
          + 45/8*xi^2*tf*nf*ca^3*z4
          - 169241/10368*xi^2*tf*nf*ca^3*z3
          + 10/9*xi^2*tf*nf*ca^3*z3^2
          + 439/18*xi^2*tf^2*nf^2*ca*cf
          - 184/9*xi^2*tf^2*nf^2*ca*cf*z3
          + 2797/486*xi^2*tf^2*nf^2*ca^2
          - 10/9*xi^2*tf^2*nf^2*ca^2*z5
          + 74/9*xi^2*tf^2*nf^2*ca^2*z3
          + 13/24*xi^3*[d4FA/nr]
          - 5/12*xi^3*[d4FA/nr]*z5
          - 5/6*xi^3*[d4FA/nr]*z3
          + 11/576*xi^3*[d4AA/na]
          + 231/128*xi^3*[d4AA/na]*z7
          - 1775/384*xi^3*[d4AA/na]*z5
          + 103/144*xi^3*[d4AA/na]*z3
          - 365/96*xi^3*[d4AA/na]*z3^2
          + 4/3*xi^3*cf^4*z3
          + 11/144*xi^3*ca*cf^-1*[d4FA/nr]
          + 161/16*xi^3*ca*cf^-1*[d4FA/nr]*z7
          - 1165/64*xi^3*ca*cf^-1*[d4FA/nr]*z5
          + 39/4*xi^3*ca*cf^-1*[d4FA/nr]*z3
          + 25/16*xi^3*ca*cf^-1*[d4FA/nr]*z3^2
          - 71/32*xi^3*ca*cf^3
          - 7/2*xi^3*ca*cf^3*z3
          + 1243/384*xi^3*ca^2*cf^2
          - 5*xi^3*ca^2*cf^2*z5
          + 139/24*xi^3*ca^2*cf^2*z3
          - 28045/576*xi^3*ca^3*cf
          + 275/72*xi^3*ca^3*cf*z5
          - 9/32*xi^3*ca^3*cf*z4
          + 1727/144*xi^3*ca^3*cf*z3
          + 3/16*xi^3*ca^3*cf*z3^2
          - 925339/13824*xi^3*ca^4
          + 371/2048*xi^3*ca^4*z7
          - 14645/1152*xi^3*ca^4*z5
          - 3/8*xi^3*ca^4*z4
          + 794815/27648*xi^3*ca^4*z3
          - 499/2304*xi^3*ca^4*z3^2
          + 1/18*xi^3*nf*[d4FA/na]
          + 1/3*xi^3*nf*[d4FA/na]*z3
          - 109/24*xi^3*tf*nf*ca*cf^2
          + 4*xi^3*tf*nf*ca*cf^2*z3
          - 149/96*xi^3*tf*nf*ca^2*cf
          - 5/6*xi^3*tf*nf*ca^2*cf*z3
          + 10855/3456*xi^3*tf*nf*ca^3
          + 55/32*xi^3*tf*nf*ca^3*z5
          - 1507/144*xi^3*tf*nf*ca^3*z3
          + 1/6*xi^3*tf*nf*ca^3*z3^2
          - 4/9*xi^3*tf^2*nf^2*ca^2
          + 8/3*xi^3*tf^2*nf^2*ca^2*z3
          + 1/24*xi^4*[d4FA/nr]
          - 5/4*xi^4*[d4FA/nr]*z5
          + 3/2*xi^4*[d4FA/nr]*z3
          + 1/288*xi^4*[d4AA/na]
          - 22631/4608*xi^4*[d4AA/na]*z7
          + 4585/1152*xi^4*[d4AA/na]*z5
          - 587/288*xi^4*[d4AA/na]*z3
          + 83/64*xi^4*[d4AA/na]*z3^2
          - 3/16*xi^4*ca*cf^-1*[d4FA/nr]
          - 721/512*xi^4*ca*cf^-1*[d4FA/nr]*z7
          - 5/2*xi^4*ca*cf^-1*[d4FA/nr]*z5
          + 529/96*xi^4*ca*cf^-1*[d4FA/nr]*z3
          - 1/32*xi^4*ca*cf^-1*[d4FA/nr]*z3^2
          + 2/3*xi^4*ca*cf^3*z3
          + 123/128*xi^4*ca^2*cf^2
          - xi^4*ca^2*cf^2*z3
          - 14015/1152*xi^4*ca^3*cf
          - 5/16*xi^4*ca^3*cf*z5
          - 3/64*xi^4*ca^3*cf*z4
          + 997/384*xi^4*ca^3*cf*z3
          - 431095/41472*xi^4*ca^4
          - 151613/221184*xi^4*ca^4*z7
          - 66985/13824*xi^4*ca^4*z5
          - 15/256*xi^4*ca^4*z4
          + 18239/4608*xi^4*ca^4*z3
          + 21/64*xi^4*ca^4*z3^2
          + 41/32*xi^4*tf*nf*ca^2*cf
          - 2*xi^4*tf*nf*ca^2*cf*z3
          + 6787/10368*xi^4*tf*nf*ca^3
          - 175/432*xi^4*tf*nf*ca^3*z5
          + 541/432*xi^4*tf*nf*ca^3*z3
          + 25/81*xi^4*tf^2*nf^2*ca^2
          - 91/192*xi^5*[d4AA/na]*z7
          + 35/384*xi^5*[d4AA/na]*z5
          - 5/64*xi^5*[d4AA/na]*z3
          + 15/64*xi^5*[d4AA/na]*z3^2
          - 1/96*xi^5*ca*cf^-1*[d4FA/nr]
          + 1/6*xi^5*ca*cf^3*z3
          - 3/32*xi^5*ca^2*cf^2
          - 1/4*xi^5*ca^2*cf^2*z3
          - 727/1152*xi^5*ca^3*cf
          - 35/192*xi^5*ca^3*cf*z5
          + 3/64*xi^5*ca^3*cf*z3
          + 2207/9216*xi^5*ca^4
          + 4823/36864*xi^5*ca^4*z7
          - 4445/9216*xi^5*ca^4*z5
          - 21/64*xi^5*ca^4*z3
          + 21/512*xi^5*ca^4*z3^2
          + 5/18*xi^5*tf*nf*ca^2*cf
          + 17/72*xi^5*tf*nf*ca^3
          + 21/128*xi^6*ca^3*cf
          + 163/768*xi^6*ca^4
          + 35/384*xi^6*ca^4*z5
          - 55/768*xi^6*ca^4*z3
          - 5/48*xi^6*tf*nf*ca^3
          - 1/64*xi^7*ca^3*cf
          - 7/256*xi^7*ca^4
          + 1/256*xi^8*ca^4
          );

*--#] ququglTqMSb :
*--#[ ququglgMSb :

L ququglgMSb  =

       +  (
          + 1
          )

       + a * (
          + 1/4*ca
          - xi*cf
          + 3/4*xi*ca
          )

       + a^2 * (
          + 19/8*cf^2
          + 3/4*ca*cf
          - 3*ca*cf*z3
          + 1075/192*ca^2
          - 3*ca^2*z3
          + 1/2*tf*nf*cf
          - 55/24*tf*nf*ca
          - 3/2*xi*ca*cf
          - 3*xi*ca*cf*z3
          + 181/64*xi*ca^2
          - 2*xi^2*cf^2
          - 3/8*xi^2*ca*cf
          + xi^2*ca^2
          )

       + a^3 * (
          + 9/4*cf^-1*[d4FA/nr]
          - 35/2*cf^-1*[d4FA/nr]*z5
          + 37/4*cf^-1*[d4FA/nr]*z3
          - 109/12*cf^3
          + 1259/32*ca*cf^2
          - 100*ca*cf^2*z5
          + 6*ca*cf^2*z4
          + 82*ca*cf^2*z3
          + 5675/162*ca^2*cf
          + 525/4*ca^2*cf*z5
          - 69/16*ca^2*cf*z4
          - 4105/24*ca^2*cf*z3
          + 234157/7776*ca^3
          + 335/12*ca^3*z5
          + 9/64*ca^3*z4
          - 5461/144*ca^3*z3
          - 45/2*tf*nf*cf^2
          + 16*tf*nf*cf^2*z3
          - 6823/324*tf*nf*ca*cf
          + 6*tf*nf*ca*cf*z4
          + 58/3*tf*nf*ca*cf*z3
          - 89777/3888*tf*nf*ca^2
          - 20*tf*nf*ca^2*z5
          - 9/2*tf*nf*ca^2*z4
          + 359/18*tf*nf*ca^2*z3
          - 302/81*tf^2*nf^2*cf
          + 1741/486*tf^2*nf^2*ca
          + 8/9*tf^2*nf^2*ca*z3
          - 2*xi*cf^-1*[d4FA/nr]
          + 40*xi*cf^-1*[d4FA/nr]*z5
          - 145/4*xi*cf^-1*[d4FA/nr]*z3
          + 41/8*xi*cf^3
          - 747/32*xi*ca*cf^2
          + 20*xi*ca*cf^2*z5
          - 17*xi*ca*cf^2*z3
          - 13405/288*xi*ca^2*cf
          + 5/2*xi*ca^2*cf*z5
          + 3/8*xi*ca^2*cf*z4
          + 75/8*xi*ca^2*cf*z3
          + 17309/384*xi*ca^3
          - 35/12*xi*ca^3*z5
          + 3/16*xi*ca^3*z4
          - 485/32*xi*ca^3*z3
          + 19/2*xi*tf*nf*cf^2
          + 761/72*xi*tf*nf*ca*cf
          - 2*xi*tf*nf*ca*cf*z3
          - 14*xi*tf*nf*ca^2
          + 17/6*xi*tf*nf*ca^2*z3
          - 1/4*xi^2*cf^-1*[d4FA/nr]
          - 5/2*xi^2*cf^-1*[d4FA/nr]*z5
          + 1/4*xi^2*cf^-1*[d4FA/nr]*z3
          - 29/2*xi^2*ca*cf^2
          + 9/2*xi^2*ca*cf^2*z3
          - 161/16*xi^2*ca^2*cf
          + 5/4*xi^2*ca^2*cf*z5
          + 3/16*xi^2*ca^2*cf*z4
          - 9/8*xi^2*ca^2*cf*z3
          + 4061/384*xi^2*ca^3
          + 5/12*xi^2*ca^3*z5
          + 3/64*xi^2*ca^3*z4
          - 113/48*xi^2*ca^3*z3
          - 1/4*xi^3*cf^-1*[d4FA/nr]*z3
          - 2/3*xi^3*cf^3*z3
          - 23/8*xi^3*ca*cf^2
          + 1/2*xi^3*ca*cf^2*z3
          - 173/96*xi^3*ca^2*cf
          + 7/24*xi^3*ca^2*cf*z3
          + 141/64*xi^3*ca^3
          - 17/96*xi^3*ca^3*z3
          )

       + a^4 * (
          - 2075/12*[d4FA/nr]
          + 903/4*[d4FA/nr]*z7
          - 4275/64*[d4FA/nr]*z6
          - 5185/32*[d4FA/nr]*z5
          + 3339/64*[d4FA/nr]*z4
          - 3391/16*[d4FA/nr]*z3
          + 4881/32*[d4FA/nr]*z3^2
          - 4163/2304*[d4AA/na]
          - 106477/192*[d4AA/na]*z7
          - 50925/1024*[d4AA/na]*z6
          + 1110235/3072*[d4AA/na]*z5
          + 1827/64*[d4AA/na]*z4
          + 143047/1536*[d4AA/na]*z3
          + 37611/512*[d4AA/na]*z3^2
          - 10321/128*cf^4
          + 3528*cf^4*z7
          + 400*cf^4*z6
          - 2250*cf^4*z5
          - 150*cf^4*z4
          - 2289/2*cf^4*z3
          - 80*cf^4*z3^2
          + 5225/96*ca*cf^-1*[d4FA/nr]
          + 111391/128*ca*cf^-1*[d4FA/nr]*z7
          - 31405/64*ca*cf^-1*[d4FA/nr]*z5
          + 7193/192*ca*cf^-1*[d4FA/nr]*z3
          - 30149/64*ca*cf^-1*[d4FA/nr]*z3^2
          + 106883/288*ca*cf^3
          - 315/2*ca*cf^3*z7
          - 900*ca*cf^3*z6
          + 1115/3*ca*cf^3*z5
          + 318*ca*cf^3*z4
          + 6239/8*ca*cf^3*z3
          - 492*ca*cf^3*z3^2
          + 8967169/13824*ca^2*cf^2
          - 88109/16*ca^2*cf^2*z7
          + 3925/8*ca^2*cf^2*z6
          - 49193/24*ca^2*cf^2*z5
          - 1239/16*ca^2*cf^2*z4
          + 178705/48*ca^2*cf^2*z3
          + 6137/4*ca^2*cf^2*z3^2
          + 3435791/62208*ca^3*cf
          + 218155/128*ca^3*cf*z7
          - 20725/256*ca^3*cf*z6
          + 6046291/1152*ca^3*cf*z5
          - 19179/512*ca^3*cf*z4
          - 3103177/576*ca^3*cf*z3
          - 70617/64*ca^3*cf*z3^2
          + 1411848247/5971968*ca^4
          - 13021043/18432*ca^4*z7
          - 238325/8192*ca^4*z6
          + 584781/8192*ca^4*z5
          + 141175/12288*ca^4*z4
          + 3054371/55296*ca^4*z3
          + 4257169/12288*ca^4*z3^2
          + 218*nf*[d4FF/nr]
          - 1240*nf*[d4FF/nr]*z5
          + 1124*nf*[d4FF/nr]*z3
          - 384*nf*[d4FF/nr]*z3^2
          + 73/6*nf*[d4FA/na]
          - 385/6*nf*[d4FA/na]*z7
          + 75/2*nf*[d4FA/na]*z6
          + 4955/12*nf*[d4FA/na]*z5
          - 18*nf*[d4FA/na]*z4
          - 597/2*nf*[d4FA/na]*z3
          + 48*nf*[d4FA/na]*z3^2
          - 80/3*nf*ca*cf^-1*[d4FF/nr]
          - 1631/3*nf*ca*cf^-1*[d4FF/nr]*z7
          - 4960/3*nf*ca*cf^-1*[d4FF/nr]*z5
          + 7312/3*nf*ca*cf^-1*[d4FF/nr]*z3
          - 400*nf*ca*cf^-1*[d4FF/nr]*z3^2
          + 4159/144*tf*nf*cf^3
          + 20/3*tf*nf*cf^3*z5
          - 24*tf*nf*cf^3*z4
          + 25*tf*nf*cf^3*z3
          - 1649381/1728*tf*nf*ca*cf^2
          + 882*tf*nf*ca*cf^2*z7
          + 25*tf*nf*ca*cf^2*z6
          + 779/3*tf*nf*ca*cf^2*z5
          + 111/4*tf*nf*ca*cf^2*z4
          - 831/4*tf*nf*ca*cf^2*z3
          - 254*tf*nf*ca*cf^2*z3^2
          + 1065853/3456*tf*nf*ca^2*cf
          + 581*tf*nf*ca^2*cf*z7
          - 25/2*tf*nf*ca^2*cf*z6
          - 100033/72*tf*nf*ca^2*cf*z5
          + 543/16*tf*nf*ca^2*cf*z4
          + 4513/3*tf*nf*ca^2*cf*z3
          + 97*tf*nf*ca^2*cf*z3^2
          - 4654519/13824*tf*nf*ca^3
          + 47915/576*tf*nf*ca^3*z7
          + 275/8*tf*nf*ca^3*z6
          - 404653/576*tf*nf*ca^3*z5
          - 3091/64*tf*nf*ca^3*z4
          + 160463/576*tf*nf*ca^3*z3
          + 314/3*tf*nf*ca^3*z3^2
          + 27067/216*tf^2*nf^2*cf^2
          - 12*tf^2*nf^2*cf^2*z4
          - 220/3*tf^2*nf^2*cf^2*z3
          - 370733/1296*tf^2*nf^2*ca*cf
          + 332/9*tf^2*nf^2*ca*cf*z5
          - 3*tf^2*nf^2*ca*cf*z4
          - 207*tf^2*nf^2*ca*cf*z3
          + 4931027/31104*tf^2*nf^2*ca^2
          + 551/9*tf^2*nf^2*ca^2*z5
          + 45/4*tf^2*nf^2*ca^2*z4
          + 1075/36*tf^2*nf^2*ca^2*z3
          - 16*tf^2*nf^2*ca^2*z3^2
          + 14609/243*tf^3*nf^3*cf
          - 16/9*tf^3*nf^3*cf*z3
          - 62179/2916*tf^3*nf^3*ca
          + 4/3*tf^3*nf^3*ca*z4
          - 20/27*tf^3*nf^3*ca*z3
          + 85/3*xi*[d4FA/nr]
          - 9177/32*xi*[d4FA/nr]*z7
          - 275/8*xi*[d4FA/nr]*z6
          + 605/4*xi*[d4FA/nr]*z5
          + 303/16*xi*[d4FA/nr]*z4
          + 275/4*xi*[d4FA/nr]*z3
          + 47/4*xi*[d4FA/nr]*z3^2
          - 859/192*xi*[d4AA/na]
          - 637/128*xi*[d4AA/na]*z7
          - 2375/512*xi*[d4AA/na]*z6
          - 27125/1536*xi*[d4AA/na]*z5
          + 1347/256*xi*[d4AA/na]*z4
          + 515/12*xi*[d4AA/na]*z3
          - 2951/256*xi*[d4AA/na]*z3^2
          + 19/12*xi*cf^4
          - 2003/288*xi*ca*cf^-1*[d4FA/nr]
          + 66815/128*xi*ca*cf^-1*[d4FA/nr]*z7
          + 74365/288*xi*ca*cf^-1*[d4FA/nr]*z5
          - 477905/576*xi*ca*cf^-1*[d4FA/nr]*z3
          + 3619/64*xi*ca*cf^-1*[d4FA/nr]*z3^2
          + 3631/24*xi*ca*cf^3
          - 399/2*xi*ca*cf^3*z7
          + 210*xi*ca*cf^3*z5
          - 6*xi*ca*cf^3*z4
          - 809/8*xi*ca*cf^3*z3
          - 22760417/41472*xi*ca^2*cf^2
          + 707/16*xi*ca^2*cf^2*z7
          + 25/8*xi*ca^2*cf^2*z6
          - 5395/72*xi*ca^2*cf^2*z5
          + 15/2*xi*ca^2*cf^2*z4
          + 5915/36*xi*ca^2*cf^2*z3
          - 117/4*xi*ca^2*cf^2*z3^2
          - 653068915/746496*xi*ca^3*cf
          - 3115/128*xi*ca^3*cf*z7
          - 2875/192*xi*ca^3*cf*z6
          - 29587/576*xi*ca^3*cf*z5
          + 1815/256*xi*ca^3*cf*z4
          + 34507/108*xi*ca^3*cf*z3
          + 8893/96*xi*ca^3*cf*z3^2
          + 491609003/746496*xi*ca^4
          - 94661/6144*xi*ca^4*z7
          - 51175/12288*xi*ca^4*z6
          + 6419771/110592*xi*ca^4*z5
          + 3837/1024*xi*ca^4*z4
          - 5711371/18432*xi*ca^4*z3
          - 101843/6144*xi*ca^4*z3^2
          + 181/18*xi*nf*[d4FA/na]
          - 3295/36*xi*nf*[d4FA/na]*z5
          + 898/9*xi*nf*[d4FA/na]*z3
          + 19*xi*nf*[d4FA/na]*z3^2
          + 19/6*xi*tf*nf*cf^3
          - 8*xi*tf*nf*cf^3*z3
          + 1003913/2592*xi*tf*nf*ca*cf^2
          - 74/9*xi*tf*nf*ca*cf^2*z5
          - 3/2*xi*tf*nf*ca*cf^2*z4
          - 569/18*xi*tf*nf*ca*cf^2*z3
          - 32*xi*tf*nf*ca*cf^2*z3^2
          + 7973609/23328*xi*tf*nf*ca^2*cf
          + 845/9*xi*tf*nf*ca^2*cf*z5
          + 147/8*xi*tf*nf*ca^2*cf*z4
          - 22637/216*xi*tf*nf*ca^2*cf*z3
          + 14*xi*tf*nf*ca^2*cf*z3^2
          - 69331229/186624*xi*tf*nf*ca^3
          - 441/64*xi*tf*nf*ca^3*z7
          - 4237/432*xi*tf*nf*ca^3*z5
          - 117/8*xi*tf*nf*ca^3*z4
          + 188165/1728*xi*tf*nf*ca^3*z3
          + 25/12*xi*tf*nf*ca^3*z3^2
          - 3946/81*xi*tf^2*nf^2*cf^2
          + 32/3*xi*tf^2*nf^2*cf^2*z3
          - 74507/1458*xi*tf^2*nf^2*ca*cf
          - 80/3*xi*tf^2*nf^2*ca*cf*z5
          + 2*xi*tf^2*nf^2*ca*cf*z4
          + 724/27*xi*tf^2*nf^2*ca*cf*z3
          + 985201/23328*xi*tf^2*nf^2*ca^2
          + 1/2*xi*tf^2*nf^2*ca^2*z4
          - 455/54*xi*tf^2*nf^2*ca^2*z3
          - 7/4*xi^2*[d4FA/nr]
          + 105/2*xi^2*[d4FA/nr]*z7
          - 175/32*xi^2*[d4FA/nr]*z6
          - 55/16*xi^2*[d4FA/nr]*z5
          + 33/32*xi^2*[d4FA/nr]*z4
          - 131/8*xi^2*[d4FA/nr]*z3
          - 131/16*xi^2*[d4FA/nr]*z3^2
          - 1757/2304*xi^2*[d4AA/na]
          - 161/384*xi^2*[d4AA/na]*z7
          + 375/256*xi^2*[d4AA/na]*z6
          - 695/96*xi^2*[d4AA/na]*z5
          + 9/16*xi^2*[d4AA/na]*z4
          + 181/12*xi^2*[d4AA/na]*z3
          - 537/128*xi^2*[d4AA/na]*z3^2
          - 7/4*xi^2*cf^4
          + 3*xi^2*cf^4*z3
          - 2711/288*xi^2*ca*cf^-1*[d4FA/nr]
          - 3507/128*xi^2*ca*cf^-1*[d4FA/nr]*z7
          + 31595/576*xi^2*ca*cf^-1*[d4FA/nr]*z5
          - 30833/576*xi^2*ca*cf^-1*[d4FA/nr]*z3
          - 347/64*xi^2*ca*cf^-1*[d4FA/nr]*z3^2
          - 129/64*xi^2*ca*cf^3
          - 20*xi^2*ca*cf^3*z5
          + 3/2*xi^2*ca*cf^3*z3
          - 116905/576*xi^2*ca^2*cf^2
          - 35/4*xi^2*ca^2*cf^2*z7
          + 15*xi^2*ca^2*cf^2*z5
          - 3/8*xi^2*ca^2*cf^2*z4
          + 3029/48*xi^2*ca^2*cf^2*z3
          + 9/2*xi^2*ca^2*cf^2*z3^2
          - 6427921/27648*xi^2*ca^3*cf
          - 259/128*xi^2*ca^3*cf*z7
          - 475/384*xi^2*ca^3*cf*z6
          + 1027/72*xi^2*ca^3*cf*z5
          + 507/256*xi^2*ca^3*cf*z4
          + 111637/1152*xi^2*ca^3*cf*z3
          - 157/96*xi^2*ca^3*cf*z3^2
          + 38637757/221184*xi^2*ca^4
          + 136465/18432*xi^2*ca^4*z7
          - 175/1024*xi^2*ca^4*z6
          + 284285/27648*xi^2*ca^4*z5
          + 995/1024*xi^2*ca^4*z4
          - 584339/6912*xi^2*ca^4*z3
          - 965/768*xi^2*ca^4*z3^2
          + 14/9*xi^2*nf*[d4FA/na]
          + 20/9*xi^2*nf*[d4FA/na]*z5
          + 35/18*xi^2*nf*[d4FA/na]*z3
          + 4*xi^2*nf*[d4FA/na]*z3^2
          + 3*xi^2*tf*nf*cf^3
          + 4*xi^2*tf*nf*cf^3*z3
          + 9635/144*xi^2*tf*nf*ca*cf^2
          - 61/3*xi^2*tf*nf*ca*cf^2*z3
          + 19991/432*xi^2*tf*nf*ca^2*cf
          + 91/72*xi^2*tf*nf*ca^2*cf*z5
          - 7/16*xi^2*tf*nf*ca^2*cf*z4
          - 1661/72*xi^2*tf*nf*ca^2*cf*z3
          + xi^2*tf*nf*ca^2*cf*z3^2
          - 301121/6912*xi^2*tf*nf*ca^3
          - 4969/1728*xi^2*tf*nf*ca^3*z5
          - 1/16*xi^2*tf*nf*ca^3*z4
          + 26191/1728*xi^2*tf*nf*ca^3*z3
          + 1/12*xi^2*tf*nf*ca^3*z3^2
          + 441/32*xi^3*[d4FA/nr]*z7
          - 5*xi^3*[d4FA/nr]*z5
          - 9/16*xi^3*[d4FA/nr]*z4
          - 5/4*xi^3*[d4FA/nr]*z3
          - 3*xi^3*[d4FA/nr]*z3^2
          + 35/24*xi^3*[d4AA/na]*z7
          + 275/512*xi^3*[d4AA/na]*z6
          - 215/1536*xi^3*[d4AA/na]*z5
          + 3/256*xi^3*[d4AA/na]*z4
          + 239/384*xi^3*[d4AA/na]*z3
          - 141/256*xi^3*[d4AA/na]*z3^2
          - 17/32*xi^3*ca*cf^-1*[d4FA/nr]
          + 161/128*xi^3*ca*cf^-1*[d4FA/nr]*z7
          - 265/32*xi^3*ca*cf^-1*[d4FA/nr]*z5
          - 167/64*xi^3*ca*cf^-1*[d4FA/nr]*z3
          - 75/64*xi^3*ca*cf^-1*[d4FA/nr]*z3^2
          - 3/2*xi^3*ca*cf^3
          + 10/3*xi^3*ca*cf^3*z3
          - 2099/64*xi^3*ca^2*cf^2
          - 5/4*xi^3*ca^2*cf^2*z5
          - 3/16*xi^3*ca^2*cf^2*z4
          - 11/2*xi^3*ca^2*cf^2*z3
          - 4825/96*xi^3*ca^3*cf
          + 147/128*xi^3*ca^3*cf*z7
          + 79/192*xi^3*ca^3*cf*z5
          + 63/256*xi^3*ca^3*cf*z4
          + 707/32*xi^3*ca^3*cf*z3
          - 1/16*xi^3*ca^3*cf*z3^2
          + 59059/1536*xi^3*ca^4
          + 9821/18432*xi^3*ca^4*z7
          + 475/12288*xi^3*ca^4*z6
          + 90227/36864*xi^3*ca^4*z5
          + 77/512*xi^3*ca^4*z4
          - 255379/18432*xi^3*ca^4*z3
          + 29/2048*xi^3*ca^4*z3^2
          + 25/64*xi^4*[d4FA/nr]*z6
          + 55/32*xi^4*[d4FA/nr]*z5
          - 21/64*xi^4*[d4FA/nr]*z4
          - 3/16*xi^4*[d4FA/nr]*z3
          - 19/32*xi^4*[d4FA/nr]*z3^2
          + 25/1024*xi^4*[d4AA/na]*z6
          + 125/3072*xi^4*[d4AA/na]*z5
          + 3/128*xi^4*[d4AA/na]*z4
          + 79/512*xi^4*[d4AA/na]*z3
          + 1/512*xi^4*[d4AA/na]*z3^2
          + 2/3*xi^4*cf^4*z3
          + 25/32*xi^4*ca*cf^-1*[d4FA/nr]*z5
          - 53/32*xi^4*ca*cf^-1*[d4FA/nr]*z3
          - 3/8*xi^4*ca*cf^-1*[d4FA/nr]*z3^2
          + 3/4*xi^4*ca*cf^3
          - 1/2*xi^4*ca*cf^3*z3
          - 2065/384*xi^4*ca^2*cf^2
          - 35/12*xi^4*ca^2*cf^2*z3
          - 2795/384*xi^4*ca^3*cf
          + 25/768*xi^4*ca^3*cf*z6
          - 5/384*xi^4*ca^3*cf*z5
          + 1/512*xi^4*ca^3*cf*z4
          + 1595/384*xi^4*ca^3*cf*z3
          - 5/192*xi^4*ca^3*cf*z3^2
          + 75971/12288*xi^4*ca^4
          + 575/24576*xi^4*ca^4*z6
          + 8635/73728*xi^4*ca^4*z5
          - 37/4096*xi^4*ca^4*z4
          - 8441/6144*xi^4*ca^4*z3
          + 23/12288*xi^4*ca^4*z3^2
          );

*--#] ququglgMSb :
*--#[ ququglTgMSb :

L ququglTgMSb  =

       + a * (
          + 1/2*ca
          + 2*xi*cf
          - 1/2*xi*ca
          )

       + a^2 * (
          - 3*cf^2
          + 43/6*ca*cf
          + 4*ca*cf*z3
          + 167/36*ca^2
          - 5/2*ca^2*z3
          - 4*tf*nf*cf
          - 7/9*tf*nf*ca
          + 9*xi*ca*cf
          - 29/24*xi*ca^2
          - 1/2*xi*ca^2*z3
          + 2*xi^2*cf^2
          + 3/2*xi^2*ca*cf
          - 5/8*xi^2*ca^2
          )

       + a^3 * (
          - 53/6*cf^-1*[d4FA/nr]
          - 70*cf^-1*[d4FA/nr]*z5
          + 68*cf^-1*[d4FA/nr]*z3
          + 3*cf^3
          - 3515/48*ca*cf^2
          + 280/3*ca*cf^2*z5
          - 184/3*ca*cf^2*z3
          + 38057/216*ca^2*cf
          - 410/3*ca^2*cf*z5
          + 5141/36*ca^2*cf*z3
          + 1044265/10368*ca^3
          + 10/3*ca^3*z5
          - 10229/144*ca^3*z3
          + 28/3*tf*nf*cf^2
          - 15827/108*tf*nf*ca*cf
          - 40/9*tf*nf*ca*cf*z3
          - 61085/1296*tf*nf*ca^2
          + 80/3*tf*nf*ca^2*z5
          - 14/9*tf*nf*ca^2*z3
          + 208/9*tf^2*nf^2*cf
          + 260/81*tf^2*nf^2*ca
          + 8/3*xi*cf^-1*[d4FA/nr]
          - 130/3*xi*cf^-1*[d4FA/nr]*z5
          + 100/3*xi*cf^-1*[d4FA/nr]*z3
          - 17/4*xi*cf^3
          + 361/16*xi*ca*cf^2
          + 6*xi*ca*cf^2*z3
          + 12401/96*xi*ca^2*cf
          + 10/3*xi*ca^2*cf*z5
          - 139/3*xi*ca^2*cf*z3
          - 38071/1728*xi*ca^3
          + 55/18*xi*ca^3*z5
          + 157/72*xi*ca^3*z3
          - 11*xi*tf*nf*cf^2
          - 112/3*xi*tf*nf*ca*cf
          + 8*xi*tf*nf*ca*cf*z3
          + 3197/432*xi*tf*nf*ca^2
          - 2/9*xi*tf*nf*ca^2*z3
          + 1/6*xi^2*cf^-1*[d4FA/nr]
          + 17*xi^2*ca*cf^2
          - 6*xi^2*ca*cf^2*z3
          + 757/32*xi^2*ca^2*cf
          - 9/4*xi^2*ca^2*cf*z3
          - 6983/1152*xi^2*ca^3
          + 7/16*xi^2*ca^3*z3
          + 11/4*xi^3*ca*cf^2
          + 63/16*xi^3*ca^2*cf
          - 43/32*xi^3*ca^3
          )

       + a^4 * (
          + 1/3*[d4FA/nr]
          - 1603/6*[d4FA/nr]*z7
          + 2785/12*[d4FA/nr]*z5
          + 1933/4*[d4FA/nr]*z3
          - 383*[d4FA/nr]*z3^2
          - 145/18*[d4AA/na]
          + 198443/384*[d4AA/na]*z7
          - 288785/576*[d4AA/na]*z5
          + 767/16*[d4AA/na]*z3
          - 983/24*[d4AA/na]*z3^2
          - 2039/8*cf^4
          + 1280*cf^4*z5
          - 800*cf^4*z3
          - 2869/18*ca*cf^-1*[d4FA/nr]
          - 84399/128*ca*cf^-1*[d4FA/nr]*z7
          - 105965/72*ca*cf^-1*[d4FA/nr]*z5
          + 9201/8*ca*cf^-1*[d4FA/nr]*z3
          + 17069/24*ca*cf^-1*[d4FA/nr]*z3^2
          + 26735/48*ca*cf^3
          - 15617/3*ca*cf^3*z7
          - 1730/3*ca*cf^3*z5
          + 6285/2*ca*cf^3*z3
          + 832*ca*cf^3*z3^2
          - 1056145/576*ca^2*cf^2
          + 91945/12*ca^2*cf^2*z7
          + 22525/9*ca^2*cf^2*z5
          + 3*ca^2*cf^2*z4
          - 76895/16*ca^2*cf^2*z3
          - 6172/3*ca^2*cf^2*z3^2
          + 45193697/10368*ca^3*cf
          - 1379777/576*ca^3*cf*z7
          - 108155/24*ca^3*cf*z5
          - 69/32*ca^3*cf*z4
          + 3280259/864*ca^3*cf*z3
          + 5777/4*ca^3*cf*z3^2
          + 876642067/373248*ca^4
          + 5847541/9216*ca^4*z7
          + 3803705/13824*ca^4*z5
          + 9/128*ca^4*z4
          - 16108271/6912*ca^4*z3
          - 35587/192*ca^4*z3^2
          + 256*nf*[d4FF/nr]
          + 85/3*nf*[d4FA/na]
          + 2534/9*nf*[d4FA/na]*z7
          + 395/9*nf*[d4FA/na]*z5
          - 2156/9*nf*[d4FA/na]*z3
          - 212/3*nf*[d4FA/na]*z3^2
          + 128/3*nf*ca*cf^-1*[d4FF/nr]
          + 2996/9*nf*ca*cf^-1*[d4FF/nr]*z7
          + 5200/3*nf*ca*cf^-1*[d4FF/nr]*z5
          - 22688/9*nf*ca*cf^-1*[d4FF/nr]*z3
          + 544*nf*ca*cf^-1*[d4FF/nr]*z3^2
          + 367/3*tf*nf*cf^3
          - 128*tf*nf*cf^3*z3
          - 127/12*tf*nf*ca*cf^2
          - 4520/9*tf*nf*ca*cf^2*z5
          + 1534/3*tf*nf*ca*cf^2*z3
          + 608/3*tf*nf*ca*cf^2*z3^2
          - 6677069/1296*tf*nf*ca^2*cf
          - 2324/3*tf*nf*ca^2*cf*z7
          + 8090/9*tf*nf*ca^2*cf*z5
          + 3*tf*nf*ca^2*cf*z4
          + 12107/108*tf*nf*ca^2*cf*z3
          - 688/3*tf*nf*ca^2*cf*z3^2
          - 13701067/7776*tf*nf*ca^3
          - 92015/432*tf*nf*ca^3*z7
          + 465295/432*tf*nf*ca^3*z5
          - 9/4*tf*nf*ca^3*z4
          + 250429/432*tf*nf*ca^3*z3
          - 1985/36*tf*nf*ca^3*z3^2
          + 2186/9*tf^2*nf^2*cf^2
          - 192*tf^2*nf^2*cf^2*z3
          + 44135/27*tf^2*nf^2*ca*cf
          + 160/3*tf^2*nf^2*ca*cf*z5
          + 640/27*tf^2*nf^2*ca*cf*z3
          + 208127/648*tf^2*nf^2*ca^2
          - 5300/27*tf^2*nf^2*ca^2*z5
          - 1004/27*tf^2*nf^2*ca^2*z3
          + 64/3*tf^2*nf^2*ca^2*z3^2
          - 4000/27*tf^3*nf^3*cf
          - 7960/729*tf^3*nf^3*ca
          - 106/3*xi*[d4FA/nr]
          + 3647/12*xi*[d4FA/nr]*z7
          - 1760/3*xi*[d4FA/nr]*z5
          + 1951/6*xi*[d4FA/nr]*z3
          - 32*xi*[d4FA/nr]*z3^2
          + 577/144*xi*[d4AA/na]
          - 2583/64*xi*[d4AA/na]*z7
          + 135/8*xi*[d4AA/na]*z5
          - 241/72*xi*[d4AA/na]*z3
          + 283/24*xi*[d4AA/na]*z3^2
          - 55/6*xi*cf^4
          - 1045/54*xi*ca*cf^-1*[d4FA/nr]
          - 24493/48*xi*ca*cf^-1*[d4FA/nr]*z7
          - 69595/216*xi*ca*cf^-1*[d4FA/nr]*z5
          + 169645/216*xi*ca*cf^-1*[d4FA/nr]*z3
          - 16*xi*ca*cf^-1*[d4FA/nr]*z3^2
          - 1543/12*xi*ca*cf^3
          + 80*xi*ca*cf^3*z5
          + 12*xi*ca*cf^3*z4
          - 11*xi*ca*cf^3*z3
          + 363343/648*xi*ca^2*cf^2
          - 133/4*xi*ca^2*cf^2*z7
          + 625/2*xi*ca^2*cf^2*z5
          - 93/8*xi*ca^2*cf^2*z4
          - 8425/48*xi*ca^2*cf^2*z3
          - 40*xi*ca^2*cf^2*z3^2
          + 23173339/10368*xi*ca^3*cf
          + 7021/288*xi*ca^3*cf*z7
          - 14375/216*xi*ca^3*cf*z5
          + 51/16*xi*ca^3*cf*z4
          - 52135/54*xi*ca^3*cf*z3
          + 265/8*xi*ca^3*cf*z3^2
          - 2397059/7776*xi*ca^4
          + 97895/9216*xi*ca^4*z7
          + 21815/2592*xi*ca^4*z5
          - 15/128*xi*ca^4*z4
          + 20759/864*xi*ca^4*z3
          + 10415/576*xi*ca^4*z3^2
          - 209/27*xi*nf*[d4FA/na]
          + 2170/27*xi*nf*[d4FA/na]*z5
          - 1924/27*xi*nf*[d4FA/na]*z3
          - 12*xi*nf*[d4FA/na]*z3^2
          - 25*xi*tf*nf*cf^3
          + 32*xi*tf*nf*cf^3*z3
          - 54716/81*xi*tf*nf*ca*cf^2
          - 320/3*xi*tf*nf*ca*cf^2*z5
          + 36*xi*tf*nf*ca*cf^2*z4
          + 264*xi*tf*nf*ca*cf^2*z3
          - 1519595/1296*xi*tf*nf*ca^2*cf
          + 1040/27*xi*tf*nf*ca^2*cf*z5
          - 36*xi*tf*nf*ca^2*cf*z4
          + 28531/108*xi*tf*nf*ca^2*cf*z3
          - 16/3*xi*tf*nf*ca^2*cf*z3^2
          + 1469045/7776*xi*tf*nf*ca^3
          + 147/16*xi*tf*nf*ca^3*z7
          + 20365/1296*xi*tf*nf*ca^3*z5
          + 27/4*xi*tf*nf*ca^3*z4
          - 22199/1296*xi*tf*nf*ca^3*z3
          + 1/4*xi*tf*nf*ca^3*z3^2
          + 4148/81*xi*tf^2*nf^2*cf^2
          + 11108/81*xi*tf^2*nf^2*ca*cf
          - 80/3*xi*tf^2*nf^2*ca*cf*z3
          - 22861/972*xi*tf^2*nf^2*ca^2
          - 40/9*xi*tf^2*nf^2*ca^2*z5
          + 100/81*xi*tf^2*nf^2*ca^2*z3
          + 3*xi^2*[d4FA/nr]
          - 161/12*xi^2*[d4FA/nr]*z7
          - 185/3*xi^2*[d4FA/nr]*z5
          + 31*xi^2*[d4FA/nr]*z3
          + 7*xi^2*[d4FA/nr]*z3^2
          + 61/108*xi^2*[d4AA/na]
          + 1225/1152*xi^2*[d4AA/na]*z7
          + 2035/288*xi^2*[d4AA/na]*z5
          - 565/48*xi^2*[d4AA/na]*z3
          + 35/24*xi^2*[d4AA/na]*z3^2
          + 7/4*xi^2*cf^4
          + 995/108*xi^2*ca*cf^-1*[d4FA/nr]
          + 6601/128*xi^2*ca*cf^-1*[d4FA/nr]*z7
          - 675/8*xi^2*ca*cf^-1*[d4FA/nr]*z5
          + 106/3*xi^2*ca*cf^-1*[d4FA/nr]*z3
          + 39/8*xi^2*ca*cf^-1*[d4FA/nr]*z3^2
          + 25/48*xi^2*ca*cf^3
          + 40*xi^2*ca*cf^3*z5
          - 26*xi^2*ca*cf^3*z3
          + 41879/192*xi^2*ca^2*cf^2
          + 25*xi^2*ca^2*cf^2*z5
          + 3/4*xi^2*ca^2*cf^2*z4
          - 481/6*xi^2*ca^2*cf^2*z3
          + 491945/1152*xi^2*ca^3*cf
          - 1001/576*xi^2*ca^3*cf*z7
          + 2665/144*xi^2*ca^3*cf*z5
          + 33/32*xi^2*ca^3*cf*z4
          - 1969/12*xi^2*ca^3*cf*z3
          + 53/24*xi^2*ca^3*cf*z3^2
          - 1409761/13824*xi^2*ca^4
          - 209629/27648*xi^2*ca^4*z7
          - 30715/6912*xi^2*ca^4*z5
          - 33/128*xi^2*ca^4*z4
          + 16565/384*xi^2*ca^4*z3
          - 53/576*xi^2*ca^4*z3^2
          - 34/27*xi^2*nf*[d4FA/na]
          + 5*xi^2*nf*[d4FA/na]*z5
          - 4*xi^2*nf*[d4FA/na]*z3
          - 4*xi^2*nf*[d4FA/na]*z3^2
          - 3*xi^2*tf*nf*cf^3
          - 285/4*xi^2*tf*nf*ca*cf^2
          + 40/3*xi^2*tf*nf*ca*cf^2*z3
          - 373/4*xi^2*tf*nf*ca^2*cf
          - 10/3*xi^2*tf*nf*ca^2*cf*z5
          + 82/3*xi^2*tf*nf*ca^2*cf*z3
          + 68671/2592*xi^2*tf*nf*ca^3
          + 125/72*xi^2*tf*nf*ca^3*z5
          - 91/12*xi^2*tf*nf*ca^3*z3
          + 1/6*xi^2*tf*nf*ca^3*z3^2
          - 5*xi^3*[d4FA/nr]*z5
          - 5/2*xi^3*[d4FA/nr]*z3
          - 1/144*xi^3*[d4AA/na]
          - 35/36*xi^3*[d4AA/na]*z7
          + 5/36*xi^3*[d4AA/na]*z5
          - 25/36*xi^3*[d4AA/na]*z3
          + 5/24*xi^3*[d4AA/na]*z3^2
          + 7/12*xi^3*ca*cf^-1*[d4FA/nr]
          - 161/192*xi^3*ca*cf^-1*[d4FA/nr]*z7
          + 35/24*xi^3*ca*cf^-1*[d4FA/nr]*z5
          + 115/24*xi^3*ca*cf^-1*[d4FA/nr]*z3
          - 1/4*xi^3*ca*cf^-1*[d4FA/nr]*z3^2
          + 3*xi^3*ca*cf^3
          - 28/3*xi^3*ca*cf^3*z3
          + 1573/48*xi^3*ca^2*cf^2
          + 5/2*xi^3*ca^2*cf^2*z5
          + 3/8*xi^3*ca^2*cf^2*z4
          + 21/2*xi^3*ca^2*cf^2*z3
          + 32903/384*xi^3*ca^3*cf
          + 65/24*xi^3*ca^3*cf*z5
          + 3/16*xi^3*ca^3*cf*z4
          - 53/2*xi^3*ca^3*cf*z3
          - 10015/432*xi^3*ca^4
          - 1883/27648*xi^3*ca^4*z7
          - 2095/1728*xi^3*ca^4*z5
          - 9/128*xi^3*ca^4*z4
          + 10829/1728*xi^3*ca^4*z3
          - 17/576*xi^3*ca^4*z3^2
          + 5/4*xi^4*[d4FA/nr]*z5
          - 9/4*xi^4*[d4FA/nr]*z3
          - 5/64*xi^4*[d4AA/na]*z5
          - 1/8*xi^4*[d4AA/na]*z3
          - 4/3*xi^4*cf^4*z3
          + 7/8*xi^4*ca*cf^-1*[d4FA/nr]*z3
          - 1/4*xi^4*ca*cf^3
          - 2/3*xi^4*ca*cf^3*z3
          + 223/48*xi^4*ca^2*cf^2
          + 29/6*xi^4*ca^2*cf^2*z3
          + 2327/192*xi^4*ca^3*cf
          + 5/48*xi^4*ca^3*cf*z5
          - 323/96*xi^4*ca^3*cf*z3
          - 31/8*xi^4*ca^4
          - 115/1536*xi^4*ca^4*z5
          + 171/256*xi^4*ca^4*z3
          );

*--#] ququglTgMSb :


==> anc/resbetaMM.h <==
* ---------------------------------------------------------------------
*
*   The beta function in the MiniMOM scheme up to five-loop accuracy.
*
*     B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*     Four-loop QCD propagators and vertices with one vanishing external
*     momentum,
*     Nikhef 2017-013, LTH 1125, arXiv:1703.08532 [hep-ph].
*
*   Symbols:
*
*     S a,xi;
*     S ca,cf,tf,nf,[d4AA/na],[d4FA/na],[d4FF/na];
*     S z3,...,z7;
*
* For expression "betaMM",
*
*   a   : the coupling constant, a = alpha_s/(4*pi), in the MiniMOM scheme
*   xi  : the gauge parameter in the MiniMOM scheme (xi = 0: the Landau gauge)
*   z`n': the Riemann zeta values, Zeta(n)
*
*   The group factors are explaind in the paper.
*
* For expression "aMM" (a^MM in terms of a^MSbar and xi^MSbar),
* a and xi in the right-hand side are understood as those in the MSbar scheme.
*
* ---------------------------------------------------------------------

*--#[ aMM :

L aMM  =

       + a * (
          + 1
          )

       + a^2 * (
          + 169/36*ca
          - 20/9*tf*nf
          + 1/2*xi*ca
          + 1/4*xi^2*ca
          )

       + a^3 * (
          + 76063/1296*ca^2
          - 39/8*ca^2*z3
          - 55/3*tf*nf*cf
          + 16*tf*nf*cf*z3
          - 3166/81*tf*nf*ca
          - 8*tf*nf*ca*z3
          + 400/81*tf^2*nf^2
          + 269/144*xi*ca^2
          + 11/4*xi*ca^2*z3
          - 10/9*xi*tf*nf*ca
          + 35/16*xi^2*ca^2
          - 3/8*xi^2*ca^2*z3
          + 5/16*xi^3*ca^2
          )

       + a^4 * (
          + 42074947/46656*ca^3
          - 7805/192*ca^3*z5
          - 20225/144*ca^3*z3
          + 286/9*tf*nf*cf^2
          - 160*tf*nf*cf^2*z5
          + 296/3*tf*nf*cf^2*z3
          - 41243/81*tf*nf*ca*cf
          + 80*tf*nf*ca*cf*z5
          + 328*tf*nf*ca*cf*z3
          - 202997/243*tf*nf*ca^2
          + 160/3*tf*nf*ca^2*z5
          - 868/9*tf*nf*ca^2*z3
          + 14002/81*tf^2*nf^2*cf
          - 416/3*tf^2*nf^2*cf*z3
          + 47965/243*tf^2*nf^2*ca
          + 592/9*tf^2*nf^2*ca*z3
          - 8000/729*tf^3*nf^3
          + 17743/648*xi*ca^3
          - 295/16*xi*ca^3*z5
          + 10355/144*xi*ca^3*z3
          - 55/6*xi*tf*nf*ca*cf
          + 8*xi*tf*nf*ca*cf*z3
          - 1010/81*xi*tf*nf*ca^2
          - 136/3*xi*tf*nf*ca^2*z3
          + 56/81*xi*tf^2*nf^2*ca
          + 64/9*xi*tf^2*nf^2*ca*z3
          + 16235/576*xi^2*ca^3
          - 175/96*xi^2*ca^3*z5
          - 71/24*xi^2*ca^3*z3
          - 497/72*xi^2*tf*nf*ca^2
          + xi^2*tf*nf*ca^2*z3
          + 1207/192*xi^3*ca^3
          - 5/48*xi^3*ca^3*z5
          - 61/48*xi^3*ca^3*z3
          + 169/192*xi^4*ca^3
          + 35/192*xi^4*ca^3*z5
          - 11/48*xi^4*ca^3*z3
          )

       + a^5 * (
          - 5707/216*[d4AA/na]
          + 292201/512*[d4AA/na]*z7
          - 34035/128*[d4AA/na]*z5
          + 88*[d4AA/na]*z4
          + 229315/192*[d4AA/na]*z3
          - 176425/192*[d4AA/na]*z3^2
          + 14547680453/839808*ca^4
          + 2850407/1536*ca^4*z7
          - 114885815/27648*ca^4*z5
          - 11/6*ca^4*z4
          - 2765315/768*ca^4*z3
          + 857341/4608*ca^4*z3^2
          + 4544/27*nf*[d4FA/na]
          - 49/2*nf*[d4FA/na]*z7
          - 340*nf*[d4FA/na]*z5
          - 208*nf*[d4FA/na]*z4
          - 2600*nf*[d4FA/na]*z3
          + 5440/3*nf*[d4FA/na]*z3^2
          - 6896/27*nf^2*[d4FF/na]
          - 320*nf^2*[d4FF/na]*z5
          + 64*nf^2*[d4FF/na]*z4
          + 336*nf^2*[d4FF/na]*z3
          + 512/3*nf^2*[d4FF/na]*z3^2
          + 31/3*tf*nf*cf^3
          + 2240*tf*nf*cf^3*z7
          - 1960*tf*nf*cf^3*z5
          - 104*tf*nf*cf^3*z3
          + 11768/9*tf*nf*ca*cf^2
          - 2240*tf*nf*ca*cf^2*z7
          - 44980/9*tf*nf*ca*cf^2*z5
          + 44/3*tf*nf*ca*cf^2*z4
          + 4761*tf*nf*ca*cf^2*z3
          - 53165981/3888*tf*nf*ca^2*cf
          + 2800/3*tf*nf*ca^2*cf*z7
          + 45320/9*tf*nf*ca^2*cf*z5
          - 82/3*tf*nf*ca^2*cf*z4
          + 154055/24*tf*nf*ca^2*cf*z3
          - 554*tf*nf*ca^2*cf*z3^2
          - 2162787959/104976*tf*nf*ca^3
          - 2478*tf*nf*ca^3*z7
          + 174305/36*tf*nf*ca^3*z5
          + 17*tf*nf*ca^3*z4
          - 30109/72*tf*nf*ca^3*z3
          + 4471/36*tf*nf*ca^3*z3^2
          + 13025/54*tf^2*nf^2*cf^2
          + 22400/9*tf^2*nf^2*cf^2*z5
          - 88/3*tf^2*nf^2*cf^2*z4
          - 25792/9*tf^2*nf^2*cf^2*z3
          + 512*tf^2*nf^2*cf^2*z3^2
          + 80044/9*tf^2*nf^2*ca*cf
          - 21440/9*tf^2*nf^2*ca*cf*z5
          + 56/3*tf^2*nf^2*ca*cf*z4
          - 39140/9*tf^2*nf^2*ca*cf*z3
          - 512*tf^2*nf^2*ca*cf*z3^2
          + 31237051/4374*tf^2*nf^2*ca^2
          - 2755/3*tf^2*nf^2*ca^2*z5
          + 28/3*tf^2*nf^2*ca^2*z4
          + 19931/9*tf^2*nf^2*ca^2*z3
          + 1280/9*tf^2*nf^2*ca^2*z3^2
          - 295702/243*tf^3*nf^3*cf
          + 1280/9*tf^3*nf^3*cf*z5
          + 7712/9*tf^3*nf^3*cf*z3
          - 5370989/6561*tf^3*nf^3*ca
          + 640/27*tf^3*nf^3*ca*z5
          - 3680/9*tf^3*nf^3*ca*z3
          + 160000/6561*tf^4*nf^4
          - 1/3*xi*[d4AA/na]
          - 7427/384*xi*[d4AA/na]*z7
          + 75/4*xi*[d4AA/na]*z6
          - 134495/384*xi*[d4AA/na]*z5
          - 333/32*xi*[d4AA/na]*z4
          + 30443/192*xi*[d4AA/na]*z3
          + 7821/64*xi*[d4AA/na]*z3^2
          + 7179859/15552*xi*ca^4
          + 7175357/36864*xi*ca^4*z7
          + 3625/512*xi*ca^4*z6
          - 5192539/9216*xi*ca^4*z5
          - 1003/256*xi*ca^4*z4
          + 1693429/1152*xi*ca^4*z3
          - 24195/512*xi*ca^4*z3^2
          + 147/2*xi*nf*[d4FA/na]*z7
          + 340*xi*nf*[d4FA/na]*z5
          - 992/3*xi*nf*[d4FA/na]*z3
          - 16*xi*nf*[d4FA/na]*z3^2
          + 143/9*xi*tf*nf*ca*cf^2
          - 80*xi*tf*nf*ca*cf^2*z5
          + 148/3*xi*tf*nf*ca*cf^2*z3
          - 113789/648*xi*tf*nf*ca^2*cf
          + 6*xi*tf*nf*ca^2*cf*z5
          - 6*xi*tf*nf*ca^2*cf*z4
          - 205/3*xi*tf*nf*ca^2*cf*z3
          + 88*xi*tf*nf*ca^2*cf*z3^2
          - 7734173/23328*xi*tf*nf*ca^3
          - 539/8*xi*tf*nf*ca^3*z7
          + 21671/72*xi*tf*nf*ca^3*z5
          + 87/16*xi*tf*nf*ca^3*z4
          - 628187/432*xi*tf*nf*ca^3*z3
          - 299/6*xi*tf*nf*ca^3*z3^2
          + 5921/81*xi*tf^2*nf^2*ca*cf
          - 16*xi*tf^2*nf^2*ca*cf*z3
          + 32087/1458*xi*tf^2*nf^2*ca^2
          - 170/9*xi*tf^2*nf^2*ca^2*z5
          - 2*xi*tf^2*nf^2*ca^2*z4
          + 12935/27*xi*tf^2*nf^2*ca^2*z3
          + 4640/729*xi*tf^3*nf^3*ca
          - 1280/27*xi*tf^3*nf^3*ca*z3
          + 7/24*xi^2*[d4AA/na]
          - 7861/256*xi^2*[d4AA/na]*z7
          + 75/64*xi^2*[d4AA/na]*z6
          + 1095/64*xi^2*[d4AA/na]*z5
          - 99/64*xi^2*[d4AA/na]*z4
          - 83/96*xi^2*[d4AA/na]*z3
          + 97/4*xi^2*[d4AA/na]*z3^2
          + 59745655/124416*xi^2*ca^4
          + 11879/1536*xi^2*ca^4*z7
          + 25/32*xi^2*ca^4*z6
          - 966623/13824*xi^2*ca^4*z5
          - 185/512*xi^2*ca^4*z4
          - 37511/1152*xi^2*ca^4*z3
          + 2735/256*xi^2*ca^4*z3^2
          - 2887/48*xi^2*tf*nf*ca^2*cf
          + 6*xi^2*tf*nf*ca^2*cf*z4
          + 387/8*xi^2*tf*nf*ca^2*cf*z3
          - 6*xi^2*tf*nf*ca^2*cf*z3^2
          - 3380129/15552*xi^2*tf*nf*ca^3
          + 2015/432*xi^2*tf*nf*ca^3*z5
          - 67/16*xi^2*tf*nf*ca^3*z4
          - 4249/432*xi^2*tf*nf*ca^3*z3
          + 11/12*xi^2*tf*nf*ca^3*z3^2
          + 7771/486*xi^2*tf^2*nf^2*ca^2
          + 10/9*xi^2*tf^2*nf^2*ca^2*z5
          + 128/27*xi^2*tf^2*nf^2*ca^2*z3
          - 1393/384*xi^3*[d4AA/na]*z7
          + 75/32*xi^3*[d4AA/na]*z6
          + 1255/64*xi^3*[d4AA/na]*z5
          - 9/8*xi^3*[d4AA/na]*z4
          - 359/32*xi^3*[d4AA/na]*z3
          + 79/32*xi^3*[d4AA/na]*z3^2
          + 766171/6912*xi^3*ca^4
          + 61313/18432*xi^3*ca^4*z7
          + 125/512*xi^3*ca^4*z6
          - 53467/13824*xi^3*ca^4*z5
          + 3/64*xi^3*ca^4*z4
          - 16391/864*xi^3*ca^4*z3
          - 87/128*xi^3*ca^4*z3^2
          - 30983/1728*xi^3*tf*nf*ca^3
          - 695/432*xi^3*tf*nf*ca^3*z5
          + 601/216*xi^3*tf*nf*ca^3*z3
          - 1/6*xi^3*tf*nf*ca^3*z3^2
          + 1785/512*xi^4*[d4AA/na]*z7
          - 25/64*xi^4*[d4AA/na]*z6
          - 1385/384*xi^4*[d4AA/na]*z5
          + 21/64*xi^4*[d4AA/na]*z4
          + 691/192*xi^4*[d4AA/na]*z3
          - 121/64*xi^4*[d4AA/na]*z3^2
          + 109757/4608*xi^4*ca^4
          + 147/512*xi^4*ca^4*z7
          - 25/768*xi^4*ca^4*z6
          + 18575/9216*xi^4*ca^4*z5
          + 23/512*xi^4*ca^4*z4
          - 17009/2304*xi^4*ca^4*z3
          - 29/1536*xi^4*ca^4*z3^2
          + 91/192*xi^5*[d4AA/na]*z7
          - 35/384*xi^5*[d4AA/na]*z5
          + 5/64*xi^5*[d4AA/na]*z3
          - 15/64*xi^5*[d4AA/na]*z3^2
          + 323/128*xi^5*ca^4
          - 4823/36864*xi^5*ca^4*z7
          + 6485/9216*xi^5*ca^4*z5
          - 259/384*xi^5*ca^4*z3
          - 21/512*xi^5*ca^4*z3^2
          );

*--#] aMM :
*--#[ betaMM :

L betaMM  =

       + a^2 * (
          - 11/3*ca
          + 4/3*tf*nf
          )

       + a^3 * (
          - 34/3*ca^2
          + 4*tf*nf*cf
          + 20/3*tf*nf*ca
          + 13/12*xi*ca^2
          - 2/3*xi*tf*nf*ca
          + 5/6*xi^2*ca^2
          - 2/3*xi^2*tf*nf*ca
          - 1/4*xi^3*ca^2
          )

       + a^4 * (
          - 9655/72*ca^3
          + 143/8*ca^3*z3
          - 2*tf*nf*cf^2
          + 641/9*tf*nf*ca*cf
          - 176/3*tf*nf*ca*cf*z3
          + 2009/18*tf*nf*ca^2
          + 137/6*tf*nf*ca^2*z3
          - 184/9*tf^2*nf^2*cf
          + 64/3*tf^2*nf^2*cf*z3
          - 46/3*tf^2*nf^2*ca
          - 32/3*tf^2*nf^2*ca*z3
          + 1097/96*xi*ca^3
          - 33/8*xi*ca^3*z3
          - 4*xi*tf*nf*ca*cf
          - 37/6*xi*tf*nf*ca^2
          + 725/96*xi^2*ca^3
          - 13/8*xi^2*ca^3*z3
          - 3*xi^2*tf*nf*ca*cf
          - 23/4*xi^2*tf*nf*ca^2
          + 1/2*xi^2*tf*nf*ca^2*z3
          - 21/32*xi^3*ca^3
          + 3/8*xi^3*ca^3*z3
          - 1/2*xi^3*tf*nf*ca^2
          - 55/96*xi^4*ca^3
          + 1/12*xi^4*tf*nf*ca^2
          )

       + a^5 * (
          + 80/9*[d4AA/na]
          - 704/3*[d4AA/na]*z3
          - 1381669/648*ca^4
          + 85855/288*ca^4*z5
          + 229559/432*ca^4*z3
          - 512/9*nf*[d4FA/na]
          + 1664/3*nf*[d4FA/na]*z3
          + 704/9*nf^2*[d4FF/na]
          - 512/3*nf^2*[d4FF/na]*z3
          - 46*tf*nf*cf^3
          - 527/9*tf*nf*ca*cf^2
          + 3520/3*tf*nf*ca*cf^2*z5
          - 2288/3*tf*nf*ca*cf^2*z3
          + 60685/36*tf*nf*ca^2*cf
          - 1760/3*tf*nf*ca^2*cf*z5
          - 680*tf*nf*ca^2*cf*z3
          + 244805/108*tf*nf*ca^3
          - 35965/72*tf*nf*ca^3*z5
          - 1409/12*tf*nf*ca^3*z3
          + 232/9*tf^2*nf^2*cf^2
          - 1280/3*tf^2*nf^2*cf^2*z5
          + 1024/3*tf^2*nf^2*cf^2*z3
          - 9428/9*tf^2*nf^2*ca*cf
          + 640/3*tf^2*nf^2*ca*cf*z5
          + 1376/3*tf^2*nf^2*ca*cf*z3
          - 1655/3*tf^2*nf^2*ca^2
          + 1280/9*tf^2*nf^2*ca^2*z5
          - 1436/9*tf^2*nf^2*ca^2*z3
          + 128*tf^3*nf^3*cf
          - 256/3*tf^3*nf^3*cf*z3
          + 1792/81*tf^3*nf^3*ca
          + 896/27*tf^3*nf^3*ca*z3
          + 191047/1152*xi*ca^4
          + 9145/96*xi*ca^4*z5
          - 200059/864*xi*ca^4*z3
          + 3*xi*tf*nf*ca*cf^2
          - 1193/12*xi*tf*nf*ca^2*cf
          + 77*xi*tf*nf*ca^2*cf*z3
          - 75745/432*xi*tf*nf*ca^3
          - 295/12*xi*tf*nf*ca^3*z5
          + 5749/36*xi*tf*nf*ca^3*z3
          + 92/3*xi*tf^2*nf^2*ca*cf
          - 32*xi*tf^2*nf^2*ca*cf*z3
          + 2039/54*xi*tf^2*nf^2*ca^2
          - 536/9*xi*tf^2*nf^2*ca^2*z3
          - 64/27*xi*tf^3*nf^3*ca
          + 256/27*xi*tf^3*nf^3*ca*z3
          + 57161/576*xi^2*ca^4
          + 235/16*xi^2*ca^4*z5
          - 5519/144*xi^2*ca^4*z3
          + 2*xi^2*tf*nf*ca*cf^2
          - 686/9*xi^2*tf*nf*ca^2*cf
          + 185/3*xi^2*tf*nf*ca^2*cf*z3
          - 15263/144*xi^2*tf*nf*ca^3
          - 127/36*xi^2*tf*nf*ca^3*z3
          + 184/9*xi^2*tf^2*nf^2*ca*cf
          - 64/3*xi^2*tf^2*nf^2*ca*cf*z3
          + 116/9*xi^2*tf^2*nf^2*ca^2
          + 64/9*xi^2*tf^2*nf^2*ca^2*z3
          - 9097/1152*xi^3*ca^4
          + 275/144*xi^3*ca^4*z5
          + 1307/288*xi^3*ca^4*z3
          - 3/4*xi^3*tf*nf*ca^2*cf
          - 941/144*xi^3*tf*nf*ca^3
          + 5/36*xi^3*tf*nf*ca^3*z5
          + 16/9*xi^3*tf*nf*ca^3*z3
          - 9061/1152*xi^4*ca^4
          + 115/288*xi^4*ca^4*z5
          + 451/144*xi^4*ca^4*z3
          + 3/4*xi^4*tf*nf*ca^2*cf
          + 25/36*xi^4*tf*nf*ca^3
          - 35/72*xi^4*tf*nf*ca^3*z5
          - 5/36*xi^4*tf*nf*ca^3*z3
          - 145/128*xi^5*ca^4
          - 35/96*xi^5*ca^4*z5
          + 1/12*xi^5*ca^4*z3
          + 1/6*xi^5*tf*nf*ca^3
          )

       + a^6 * (
          + 72745/216*ca*[d4AA/na]
          - 3214211/512*ca*[d4AA/na]*z7
          + 3094355/384*ca*[d4AA/na]*z5
          - 9257251/576*ca*[d4AA/na]*z3
          + 1940675/192*ca*[d4AA/na]*z3^2
          - 361398305/6912*ca^5
          - 31354477/1536*ca^5*z7
          + 349180015/9216*ca^5*z5
          + 82264805/6912*ca^5*z3
          - 7423031/4608*ca^5*z3^2
          + 320*nf*cf*[d4FA/na]
          - 6400/3*nf*cf*[d4FA/na]*z5
          - 1280/3*nf*cf*[d4FA/na]*z3
          - 62288/27*nf*ca*[d4FA/na]
          + 539/2*nf*ca*[d4FA/na]*z7
          - 33860/9*nf*ca*[d4FA/na]*z5
          + 104944/3*nf*ca*[d4FA/na]*z3
          - 59840/3*nf*ca*[d4FA/na]*z3^2
          - 4160/3*nf^2*cf*[d4FF/na]
          + 12800/3*nf^2*cf*[d4FF/na]*z5
          - 5120/3*nf^2*cf*[d4FF/na]*z3
          + 110768/27*nf^2*ca*[d4FF/na]
          + 29440/9*nf^2*ca*[d4FF/na]*z5
          - 51968/9*nf^2*ca*[d4FF/na]*z3
          - 5632/3*nf^2*ca*[d4FF/na]*z3^2
          - 7931/54*tf*nf*[d4AA/na]
          + 292201/128*tf*nf*[d4AA/na]*z7
          - 434315/288*tf*nf*[d4AA/na]*z5
          + 264899/48*tf*nf*[d4AA/na]*z3
          - 176425/48*tf*nf*[d4AA/na]*z3^2
          + 4157/6*tf*nf*cf^4
          + 128*tf*nf*cf^4*z3
          - 19097/6*tf*nf*ca*cf^3
          - 24640*tf*nf*ca*cf^3*z7
          + 72160/3*tf*nf*ca*cf^3*z5
          - 2264/3*tf*nf*ca*cf^3*z3
          - 789839/216*tf*nf*ca^2*cf^2
          + 24640*tf*nf*ca^2*cf^2*z7
          + 58400/3*tf*nf*ca^2*cf^2*z5
          - 1105007/36*tf*nf*ca^2*cf^2*z3
          + 20916689/432*tf*nf*ca^3*cf
          - 30800/3*tf*nf*ca^3*cf*z7
          - 1777405/48*tf*nf*ca^3*cf*z5
          - 142513/36*tf*nf*ca^3*cf*z3
          + 3234*tf*nf*ca^3*cf*z3^2
          + 370399597/5184*tf*nf*ca^4
          + 13317479/384*tf*nf*ca^4*z7
          - 372847895/6912*tf*nf*ca^4*z5
          - 13787695/1728*tf*nf*ca^4*z3
          + 249463/384*tf*nf*ca^4*z3^2
          + 18976/27*tf*nf^2*[d4FA/na]
          - 98*tf*nf^2*[d4FA/na]*z7
          - 10960/9*tf*nf^2*[d4FA/na]*z5
          - 100480/9*tf*nf^2*[d4FA/na]*z3
          + 21760/3*tf*nf^2*[d4FA/na]*z3^2
          - 24064/27*tf*nf^3*[d4FF/na]
          - 5120/3*tf*nf^3*[d4FF/na]*z5
          + 9728/9*tf*nf^3*[d4FF/na]*z3
          + 2048/3*tf*nf^3*[d4FF/na]*z3^2
          + 1148/3*tf^2*nf^2*cf^3
          + 8960*tf^2*nf^2*cf^3*z7
          - 30080/3*tf^2*nf^2*cf^3*z5
          + 2176/3*tf^2*nf^2*cf^3*z3
          + 70298/27*tf^2*nf^2*ca*cf^2
          - 8960*tf^2*nf^2*ca*cf^2*z7
          - 56960/3*tf^2*nf^2*ca*cf^2*z5
          + 23440*tf^2*nf^2*ca*cf^2*z3
          - 2816/3*tf^2*nf^2*ca*cf^2*z3^2
          - 829223/18*tf^2*nf^2*ca^2*cf
          + 11200/3*tf^2*nf^2*ca^2*cf*z7
          + 294560/9*tf^2*nf^2*ca^2*cf*z5
          + 50771/9*tf^2*nf^2*ca^2*cf*z3
          - 712/3*tf^2*nf^2*ca^2*cf*z3^2
          - 6019289/216*tf^2*nf^2*ca^3
          - 9912*tf^2*nf^2*ca^3*z7
          + 59675/3*tf^2*nf^2*ca^3*z5
          - 19145/4*tf^2*nf^2*ca^3*z3
          - 1243/3*tf^2*nf^2*ca^3*z3^2
          - 1000/9*tf^3*nf^3*cf^2
          + 12800/3*tf^3*nf^3*cf^2*z5
          - 35968/9*tf^3*nf^3*cf^2*z3
          + 1024/3*tf^3*nf^3*cf^2*z3^2
          + 330676/27*tf^3*nf^3*ca*cf
          - 74240/9*tf^3*nf^3*ca*cf*z5
          - 25888/9*tf^3*nf^3*ca*cf*z3
          - 1024/3*tf^3*nf^3*ca*cf*z3^2
          + 94906/27*tf^3*nf^3*ca^2
          - 6220/3*tf^3*nf^3*ca^2*z5
          + 74396/27*tf^3*nf^3*ca^2*z3
          + 1280/9*tf^3*nf^3*ca^2*z3^2
          - 8576/9*tf^4*nf^4*cf
          + 5120/9*tf^4*nf^4*cf*z5
          + 3584/9*tf^4*nf^4*cf*z3
          - 7568/81*tf^4*nf^4*ca
          + 2560/27*tf^4*nf^4*ca*z5
          - 6400/27*tf^4*nf^4*ca*z3
          - 1217/96*xi*ca*[d4AA/na]
          + 393631/2304*xi*ca*[d4AA/na]*z7
          - 1325/8*xi*ca*[d4AA/na]*z6
          + 7311565/2304*xi*ca*[d4AA/na]*z5
          + 5883/64*xi*ca*[d4AA/na]*z4
          - 1160503/1152*xi*ca*[d4AA/na]*z3
          - 138171/128*xi*ca*[d4AA/na]*z3^2
          + 7426894751/2239488*xi*ca^5
          - 380293921/221184*xi*ca^5*z7
          - 192125/3072*xi*ca^5*z6
          + 92929997/55296*xi*ca^5*z5
          + 55067/1536*xi*ca^5*z4
          - 5670451/1536*xi*ca^5*z3
          + 54149/1024*xi*ca^5*z3^2
          + 1024/9*xi*nf*ca*[d4FA/na]
          - 2597/4*xi*nf*ca*[d4FA/na]*z7
          - 9190/3*xi*nf*ca*[d4FA/na]*z5
          + 16736/9*xi*nf*ca*[d4FA/na]*z3
          + 424/3*xi*nf*ca*[d4FA/na]*z3^2
          - 1408/9*xi*nf^2*ca*[d4FF/na]
          + 1024/3*xi*nf^2*ca*[d4FF/na]*z3
          - 8/9*xi*tf*nf*[d4AA/na]
          - 7427/144*xi*tf*nf*[d4AA/na]*z7
          + 50*xi*tf*nf*[d4AA/na]*z6
          - 134495/144*xi*tf*nf*[d4AA/na]*z5
          - 111/4*xi*tf*nf*[d4AA/na]*z4
          + 30443/72*xi*tf*nf*[d4AA/na]*z3
          + 2607/8*xi*tf*nf*[d4AA/na]*z3^2
          + 92*xi*tf*nf*ca*cf^3
          + 994/9*xi*tf*nf*ca^2*cf^2
          - 7040/3*xi*tf*nf*ca^2*cf^2*z5
          + 4609/3*xi*tf*nf*ca^2*cf^2*z3
          - 817505/216*xi*tf*nf*ca^3*cf
          + 4421/3*xi*tf*nf*ca^3*cf*z5
          + 106*xi*tf*nf*ca^3*cf*z4
          + 33455/18*xi*tf*nf*ca^3*cf*z3
          + 968/3*xi*tf*nf*ca^3*cf*z3^2
          - 336999223/93312*xi*tf*nf*ca^4
          + 15402653/13824*xi*tf*nf*ca^4*z7
          + 3625/192*xi*tf*nf*ca^4*z6
          - 1188881/1152*xi*tf*nf*ca^4*z5
          - 4733/48*xi*tf*nf*ca^4*z4
          + 1678727/432*xi*tf*nf*ca^4*z3
          - 64553/576*xi*tf*nf*ca^4*z3^2
          + 196*xi*tf*nf^2*[d4FA/na]*z7
          + 2720/3*xi*tf*nf^2*[d4FA/na]*z5
          - 7936/9*xi*tf*nf^2*[d4FA/na]*z3
          - 128/3*xi*tf*nf^2*[d4FA/na]*z3^2
          - 464/9*xi*tf^2*nf^2*ca*cf^2
          + 2560/3*xi*tf^2*nf^2*ca*cf^2*z5
          - 2048/3*xi*tf^2*nf^2*ca*cf^2*z3
          + 63032/27*xi*tf^2*nf^2*ca^2*cf
          - 1552/3*xi*tf^2*nf^2*ca^2*cf*z5
          - 32*xi*tf^2*nf^2*ca^2*cf*z4
          - 4592/3*xi*tf^2*nf^2*ca^2*cf*z3
          - 352/3*xi*tf^2*nf^2*ca^2*cf*z3^2
          + 233570/243*xi*tf^2*nf^2*ca^3
          - 539/3*xi*tf^2*nf^2*ca^3*z7
          + 7726/27*xi*tf^2*nf^2*ca^3*z5
          + 265/6*xi*tf^2*nf^2*ca^3*z4
          - 26189/18*xi*tf^2*nf^2*ca^3*z3
          + 388/9*xi*tf^2*nf^2*ca^3*z3^2
          - 2624/9*xi*tf^3*nf^3*ca*cf
          + 2816/9*xi*tf^3*nf^3*ca*cf*z3
          - 121048/2187*xi*tf^3*nf^3*ca^2
          - 1360/27*xi*tf^3*nf^3*ca^2*z5
          - 16/3*xi*tf^3*nf^3*ca^2*z4
          + 5320/27*xi*tf^3*nf^3*ca^2*z3
          - 2983/288*xi^2*ca*[d4AA/na]
          + 164647/768*xi^2*ca*[d4AA/na]*z7
          - 275/16*xi^2*ca*[d4AA/na]*z6
          + 113705/768*xi^2*ca*[d4AA/na]*z5
          + 993/64*xi^2*ca*[d4AA/na]*z4
          + 149371/1152*xi^2*ca*[d4AA/na]*z3
          - 85543/384*xi^2*ca*[d4AA/na]*z3^2
          + 1477213633/746496*xi^2*ca^5
          - 3658879/24576*xi^2*ca^5*z7
          - 26875/3072*xi^2*ca^5*z6
          - 7102253/55296*xi^2*ca^5*z5
          + 10177/1536*xi^2*ca^5*z4
          - 10039865/13824*xi^2*ca^5*z3
          + 104137/3072*xi^2*ca^5*z3^2
          + 640/9*xi^2*nf*ca*[d4FA/na]
          - 147/4*xi^2*nf*ca*[d4FA/na]*z7
          - 230*xi^2*nf*ca*[d4FA/na]*z5
          - 480*xi^2*nf*ca*[d4FA/na]*z3
          + 8*xi^2*nf*ca*[d4FA/na]*z3^2
          - 880/9*xi^2*nf^2*ca*[d4FF/na]
          + 640/3*xi^2*nf^2*ca*[d4FF/na]*z3
          + 7/18*xi^2*tf*nf*[d4AA/na]
          - 7861/192*xi^2*tf*nf*[d4AA/na]*z7
          + 25/16*xi^2*tf*nf*[d4AA/na]*z6
          + 365/16*xi^2*tf*nf*[d4AA/na]*z5
          - 33/16*xi^2*tf*nf*[d4AA/na]*z4
          - 83/72*xi^2*tf*nf*[d4AA/na]*z3
          + 97/3*xi^2*tf*nf*[d4AA/na]*z3^2
          + 115/2*xi^2*tf*nf*ca*cf^3
          + 5513/72*xi^2*tf*nf*ca^2*cf^2
          - 4400/3*xi^2*tf*nf*ca^2*cf^2*z5
          + 11413/12*xi^2*tf*nf*ca^2*cf^2*z3
          - 321707/144*xi^2*tf*nf*ca^3*cf
          + 6061/8*xi^2*tf*nf*ca^3*cf*z5
          + 6*xi^2*tf*nf*ca^3*cf*z4
          + 6619/6*xi^2*tf*nf*ca^3*cf*z3
          - 66*xi^2*tf*nf*ca^3*cf*z3^2
          - 224764001/93312*xi^2*tf*nf*ca^4
          + 50687/1152*xi^2*tf*nf*ca^4*z7
          + 25/24*xi^2*tf*nf*ca^4*z6
          + 1885135/3456*xi^2*tf*nf*ca^4*z5
          - 3061/384*xi^2*tf*nf*ca^4*z4
          + 1727/18*xi^2*tf*nf*ca^4*z3
          + 23957/576*xi^2*tf*nf*ca^4*z3^2
          - 290/9*xi^2*tf^2*nf^2*ca*cf^2
          + 1600/3*xi^2*tf^2*nf^2*ca*cf^2*z5
          - 1280/3*xi^2*tf^2*nf^2*ca*cf^2*z3
          + 23861/18*xi^2*tf^2*nf^2*ca^2*cf
          - 800/3*xi^2*tf^2*nf^2*ca^2*cf*z5
          - 659*xi^2*tf^2*nf^2*ca^2*cf*z3
          + 24*xi^2*tf^2*nf^2*ca^2*cf*z3^2
          + 6644311/11664*xi^2*tf^2*nf^2*ca^3
          - 19475/108*xi^2*tf^2*nf^2*ca^3*z5
          + 17/12*xi^2*tf^2*nf^2*ca^3*z4
          + 27881/108*xi^2*tf^2*nf^2*ca^3*z3
          - 133/9*xi^2*tf^2*nf^2*ca^3*z3^2
          - 160*xi^2*tf^3*nf^3*ca*cf
          + 320/3*xi^2*tf^3*nf^3*ca*cf*z3
          - 1516/81*xi^2*tf^3*nf^3*ca^2
          + 40/27*xi^2*tf^3*nf^3*ca^2*z5
          - 1400/27*xi^2*tf^3*nf^3*ca^2*z3
          + 17/96*xi^3*ca*[d4AA/na]
          + 1505/32*xi^3*ca*[d4AA/na]*z7
          - 375/32*xi^3*ca*[d4AA/na]*z6
          - 12835/128*xi^3*ca*[d4AA/na]*z5
          + 423/64*xi^3*ca*[d4AA/na]*z4
          + 6877/192*xi^3*ca*[d4AA/na]*z3
          - 2263/64*xi^3*ca*[d4AA/na]*z3^2
          - 5211575/27648*xi^3*ca^5
          - 278971/12288*xi^3*ca^5*z7
          - 1925/1024*xi^3*ca^5*z6
          - 206809/3072*xi^3*ca^5*z5
          + 785/512*xi^3*ca^5*z4
          + 1711553/6912*xi^3*ca^5*z3
          - 385/64*xi^3*ca^5*z3^2
          - 1/2*xi^3*tf*nf*ca^2*cf^2
          - 1969/144*xi^3*tf*nf*ca^3*cf
          + 5/6*xi^3*tf*nf*ca^3*cf*z5
          + 9/2*xi^3*tf*nf*ca^3*cf*z3
          + 15245/864*xi^3*tf*nf*ca^4
          + 9625/288*xi^3*tf*nf*ca^4*z5
          - 5/16*xi^3*tf*nf*ca^4*z4
          - 2839/16*xi^3*tf*nf*ca^4*z3
          + 25/12*xi^3*tf*nf*ca^4*z3^2
          - 46/9*xi^3*tf^2*nf^2*ca^2*cf
          + 16/3*xi^3*tf^2*nf^2*ca^2*cf*z3
          - 1763/108*xi^3*tf^2*nf^2*ca^3
          - 10/9*xi^3*tf^2*nf^2*ca^3*z5
          + 218/3*xi^3*tf^2*nf^2*ca^3*z3
          + 64/27*xi^3*tf^3*nf^3*ca^2
          - 256/27*xi^3*tf^3*nf^3*ca^2*z3
          + 3/32*xi^4*ca*[d4AA/na]
          - 1379/512*xi^4*ca*[d4AA/na]*z7
          - 125/48*xi^4*ca*[d4AA/na]*z6
          - 3485/144*xi^4*ca*[d4AA/na]*z5
          + 59/64*xi^4*ca*[d4AA/na]*z4
          + 1987/288*xi^4*ca*[d4AA/na]*z3
          + 17/24*xi^4*ca*[d4AA/na]*z3^2
          - 2993563/27648*xi^4*ca^5
          - 69545/12288*xi^4*ca^5*z7
          - 2675/9216*xi^4*ca^5*z6
          - 194767/13824*xi^4*ca^5*z5
          + 439/1536*xi^4*ca^5*z4
          + 221371/3456*xi^4*ca^5*z3
          - 11947/4608*xi^4*ca^5*z3^2
          - 595/128*xi^4*tf*nf*[d4AA/na]*z7
          + 25/48*xi^4*tf*nf*[d4AA/na]*z6
          + 1385/288*xi^4*tf*nf*[d4AA/na]*z5
          - 7/16*xi^4*tf*nf*[d4AA/na]*z4
          - 691/144*xi^4*tf*nf*[d4AA/na]*z3
          + 121/48*xi^4*tf*nf*[d4AA/na]*z3^2
          - 3/4*xi^4*tf*nf*ca^2*cf^2
          + 1351/48*xi^4*tf*nf*ca^3*cf
          - 35/16*xi^4*tf*nf*ca^3*cf*z5
          - 95/4*xi^4*tf*nf*ca^3*cf*z3
          + 21649/864*xi^4*tf*nf*ca^4
          - 49/128*xi^4*tf*nf*ca^4*z7
          + 25/576*xi^4*tf*nf*ca^4*z6
          + 11545/6912*xi^4*tf*nf*ca^4*z5
          + 1/384*xi^4*tf*nf*ca^4*z4
          - 9943/1728*xi^4*tf*nf*ca^4*z3
          + 965/1152*xi^4*tf*nf*ca^4*z3^2
          - 23/3*xi^4*tf^2*nf^2*ca^2*cf
          + 8*xi^4*tf^2*nf^2*ca^2*cf*z3
          - 47/12*xi^4*tf^2*nf^2*ca^3
          - 4/3*xi^4*tf^2*nf^2*ca^3*z3
          - 16247/2304*xi^5*ca*[d4AA/na]*z7
          + 25/32*xi^5*ca*[d4AA/na]*z6
          + 14585/2304*xi^5*ca*[d4AA/na]*z5
          - 21/32*xi^5*ca*[d4AA/na]*z4
          - 935/128*xi^5*ca*[d4AA/na]*z3
          + 489/128*xi^5*ca*[d4AA/na]*z3^2
          - 60875/2304*xi^5*ca^5
          - 122185/221184*xi^5*ca^5*z7
          + 25/384*xi^5*ca^5*z6
          - 19355/55296*xi^5*ca^5*z5
          + 1/256*xi^5*ca^5*z4
          + 36863/4608*xi^5*ca^5*z3
          + 1865/3072*xi^5*ca^5*z3^2
          - 91/72*xi^5*tf*nf*[d4AA/na]*z7
          + 35/144*xi^5*tf*nf*[d4AA/na]*z5
          - 5/24*xi^5*tf*nf*[d4AA/na]*z3
          + 5/8*xi^5*tf*nf*[d4AA/na]*z3^2
          + 9/8*xi^5*tf*nf*ca^3*cf
          + 103/32*xi^5*tf*nf*ca^4
          + 4823/13824*xi^5*tf*nf*ca^4*z7
          - 7325/3456*xi^5*tf*nf*ca^4*z5
          - 65/48*xi^5*tf*nf*ca^4*z3
          + 7/64*xi^5*tf*nf*ca^4*z3^2
          - 455/384*xi^6*ca*[d4AA/na]*z7
          + 145/768*xi^6*ca*[d4AA/na]*z5
          - 33/128*xi^6*ca*[d4AA/na]*z3
          + 75/128*xi^6*ca*[d4AA/na]*z3^2
          - 2015/1152*xi^6*ca^5
          + 24115/73728*xi^6*ca^5*z7
          - 39275/18432*xi^6*ca^5*z5
          - 1523/4608*xi^6*ca^5*z3
          + 105/1024*xi^6*ca^5*z3^2
          - 1/16*xi^6*tf*nf*ca^3*cf
          + 61/288*xi^6*tf*nf*ca^4
          + 35/288*xi^6*tf*nf*ca^4*z5
          + 1/288*xi^6*tf*nf*ca^4*z3
          );

*--#] betaMM :

